Approximate Hofstadter- and Kapit-Mueller-like parent Hamiltonians for Laughlin states on fractals

Recently, it was shown that fractional quantum Hall states can be defined on fractal lattices. Proposed exact parent Hamiltonians for these states are nonlocal and contain three-site terms. In this work, we look for simpler, approximate parent Hamiltonians for bosonic Laughlin states at half filling, which contain only onsite potentials and two-site hopping with the interaction generated implicitly by hardcore constraints (as in the Hofstadter and Kapit-Mueller models on periodic lattices). We use an ``inverse method'' to determine such Hamiltonians on finite-generation Sierpi\'{n}ski carpet and triangle lattices. The ground states of some of the resulting models display relatively high overlap with the model states if up to third neighbor hopping terms are considered, and by increasing the maximum hopping distance one can achieve nearly perfect overlaps. When the number of particles is reduced and additional potentials are introduced to trap quasiholes, the overlap with a model quasihole wavefunction is also high in some cases, especially for the nonlocal Hamiltonians. We also study how the small system size affects the braiding properties for the model quasihole wavefunctions and perform analogous computations for Hamiltonian models.

==> anc/supplementary/braiding/path1_r=1.1/V=0.001/phases.txt <==
1  2.3563814640767947e-05
2  2.3602346749122984e-05
5  2.3609127062350178e-05
10 2.361344263837334e-05


==> anc/supplementary/braiding/path1_r=1.1/V=0.001/spectrum_ab.txt <==
0.000000000000000000e+00 3.253185411744658612e-02 3.958809592887576473e-02 4.179011861068999967e-02 4.191494797575004427e-02 4.446227128996217692e-02 4.528261464363956407e-02 4.604455243957619737e-02 4.781948413393038305e-02 4.974354621582365021e-02 4.946714877470689137e-02
1.000000000000000056e-01 3.253185411744658612e-02 3.958809592887576473e-02 4.179011861068999967e-02 4.191494797575004427e-02 4.446227128996217692e-02 4.528261464363956407e-02 4.604455243957619737e-02 4.781948413393038305e-02 4.974354621582365021e-02 4.946714877470689137e-02
2.000000000000000111e-01 3.253185411744658612e-02 3.958809592887576473e-02 4.179011861068999967e-02 4.191494797575004427e-02 4.446227128996217692e-02 4.528261464363956407e-02 4.604455243957619737e-02 4.781948413393038305e-02 4.974354621582365021e-02 4.946714877470689137e-02
2.999999999999999889e-01 3.253303930449241016e-02 3.958882845476815321e-02 4.179187038462212067e-02 4.191479071806140239e-02 4.446284905609299704e-02 4.528347719641553915e-02 4.604446904924744399e-02 4.782022276821469575e-02 4.974417078240823270e-02 4.946680594797237679e-02
4.000000000000000222e-01 3.253455675343038672e-02 3.958987229356765447e-02 4.179351601880733347e-02 4.191530601036200926e-02 4.446359090984877693e-02 4.528472828172830367e-02 4.604425207801772502e-02 4.782121235601460157e-02 4.974556740692125806e-02 4.946578794156384490e-02
5.000000000000000000e-01 3.253493646365954867e-02 3.959035491267406948e-02 4.179266578631153639e-02 4.191694569146268284e-02 4.446378401089053078e-02 4.528534188418565504e-02 4.604397232010145474e-02 4.782154983347545324e-02 4.974715044418336757e-02 4.946433762324832506e-02
5.999999999999999778e-01 3.253417828268501122e-02 3.959027637597571647e-02 4.178942649111862251e-02 4.191960264738122527e-02 4.446342961872208621e-02 4.528531492444069079e-02 4.604363233261352106e-02 4.782123433220773767e-02 4.974890809681332959e-02 4.946246706598398518e-02
6.999999999999999556e-01 3.253228257680115115e-02 3.958963627397361212e-02 4.178401325144368711e-02 4.192306201611348954e-02 4.446252656101036538e-02 4.528464832421796871e-02 4.604323189203254896e-02 4.782026655660654574e-02 4.975082931832160160e-02 4.946018710505320493e-02
8.000000000000000444e-01 3.253090840812020157e-02 3.958910537904952037e-02 4.178057204584984669e-02 4.192501219625788256e-02 4.446186825474351956e-02 4.528407653778194347e-02 4.604300817186726680e-02 4.781953871537238110e-02 4.975184806007129645e-02 4.945889660707452479e-02
9.000000000000000222e-01 3.253090840812020157e-02 3.958910537904952037e-02 4.178057204584984669e-02 4.192501219625788256e-02 4.446186825474351956e-02 4.528407653778194347e-02 4.604300817186726680e-02 4.781953871537238110e-02 4.975184806007129645e-02 4.945889660707452479e-02
1.000000000000000000e+00 3.253090840812020157e-02 3.958910537904952037e-02 4.178057204584984669e-02 4.192501219625788256e-02 4.446186825474351956e-02 4.528407653778194347e-02 4.604300817186726680e-02 4.781953871537238110e-02 4.975184806007129645e-02 4.945889660707452479e-02
1.100000000000000089e+00 3.253090840812020157e-02 3.958910537904952037e-02 4.178057204584984669e-02 4.192501219625788256e-02 4.446186825474351956e-02 4.528407653778194347e-02 4.604300817186726680e-02 4.781953871537238110e-02 4.975184806007129645e-02 4.945889660707452479e-02
1.199999999999999956e+00 3.253090840812020157e-02 3.958910537904952037e-02 4.178057204584984669e-02 4.192501219625788256e-02 4.446186825474351956e-02 4.528407653778194347e-02 4.604300817186726680e-02 4.781953871537238110e-02 4.975184806007129645e-02 4.945889660707452479e-02
1.300000000000000044e+00 3.252399094111891459e-02 3.958900801476863962e-02 4.177417251456261998e-02 4.191571987657069509e-02 4.445641798323744787e-02 4.527666171071274143e-02 4.603692448405427573e-02 4.781559737650989406e-02 4.974150243044045405e-02 4.945146723929314675e-02
1.399999999999999911e+00 3.250983927702753157e-02 3.958855746427003552e-02 4.176102071400910470e-02 4.189707995042888516e-02 4.444526034229821787e-02 4.526145893446364976e-02 4.602487332402698667e-02 4.780756235033932489e-02 4.972075317566801433e-02 4.943648639530329875e-02
1.500000000000000000e+00 3.249526504579557107e-02 3.958776424967203750e-02 4.174739150767787371e-02 4.187837476412228227e-02 4.443375245001936202e-02 4.524576815177061562e-02 4.601296846663167212e-02 4.779932715650411779e-02 4.969993314016327851e-02 4.942133937458855625e-02
1.600000000000000089e+00 3.248026797139393768e-02 3.958662645024987187e-02 4.173327658967163761e-02 4.185961426392731388e-02 4.442188520427596543e-02 4.522960193533856477e-02 4.600119841215880023e-02 4.779089539092869210e-02 4.967905073103220936e-02 4.940602167580267906e-02
1.699999999999999956e+00 3.246484781963993038e-02 3.958514209939081180e-02 4.171866819484655597e-02 4.184080785637565164e-02 4.440964933363204803e-02 4.521297409846464221e-02 4.598955049140481671e-02 4.778227068450643239e-02 4.965811502351685780e-02 4.939052823615656257e-02
1.800000000000000044e+00 3.245697902805168983e-02 3.958426933968963585e-02 4.171117676419774239e-02 4.183139013030211933e-02 4.440339022368280930e-02 4.520449169504705406e-02 4.598376808358108775e-02 4.777788711976344721e-02 4.964763021170655322e-02 4.938271386937241603e-02
1.899999999999999911e+00 3.245697902805168983e-02 3.958426933968963585e-02 4.171117676419774239e-02 4.183139013030211933e-02 4.440339022368280930e-02 4.520449169504705406e-02 4.598376808358108775e-02 4.777788711976344721e-02 4.964763021170655322e-02 4.938271386937241603e-02
2.000000000000000000e+00 3.245697902805168983e-02 3.958426933968963585e-02 4.171117676419774239e-02 4.183139013030211933e-02 4.440339022368280930e-02 4.520449169504705406e-02 4.598376808358108775e-02 4.777788711976344721e-02 4.964763021170655322e-02 4.938271386937241603e-02
2.100000000000000089e+00 3.245697902805168983e-02 3.958426933968963585e-02 4.171117676419774239e-02 4.183139013030211933e-02 4.440339022368280930e-02 4.520449169504705406e-02 4.598376808358108775e-02 4.777788711976344721e-02 4.964763021170655322e-02 4.938271386937241603e-02
2.200000000000000178e+00 3.245697902805168983e-02 3.958426933968963585e-02 4.171117676419774239e-02 4.183139013030211933e-02 4.440339022368280930e-02 4.520449169504705406e-02 4.598376808358108775e-02 4.777788711976344721e-02 4.964763021170655322e-02 4.938271386937241603e-02
2.299999999999999822e+00 3.245238071271525082e-02 3.957724707910112438e-02 4.170765537342325385e-02 4.182314301786121263e-02 4.440905101005111072e-02 4.520326456621017591e-02 4.598597895582514500e-02 4.778056503855915293e-02 4.964737161418156242e-02 4.937983901184036378e-02
2.399999999999999911e+00 3.244290839441685281e-02 3.956305620763857223e-02 4.170028489418328016e-02 4.180670999557054013e-02 4.442012177866538902e-02 4.520036154244497228e-02 4.599081458134588601e-02 4.778575643200534684e-02 4.964690722043629129e-02 4.937415971205558890e-02
2.500000000000000000e+00 3.243306909193306026e-02 3.954866955230424558e-02 4.169237501427140724e-02 4.179046784305421453e-02 4.443083733568118504e-02 4.519689812129189244e-02 4.599617477136416083e-02 4.779072882448637261e-02 4.964650833900303289e-02 4.936858204781381654e-02
2.600000000000000089e+00 3.242286356617084253e-02 3.953408629860256929e-02 4.168376873552667727e-02 4.177458148639923846e-02 4.444117148959270819e-02 4.519292309945551617e-02 4.600202481431305002e-02 4.779548280638060836e-02 4.964616967856673446e-02 4.936311463579765024e-02
2.700000000000000178e+00 3.241229262556259705e-02 3.951930559592035930e-02 4.167426975458159849e-02 4.175925489932156426e-02 4.445109656981002799e-02 4.518848851692952584e-02 4.600832827933769992e-02 4.780001930261101178e-02 4.964588657247653858e-02 4.935776533473190675e-02
2.799999999999999822e+00 3.240687039013306903e-02 3.951184092637395617e-02 4.166911643711165847e-02 4.175187291025823921e-02 4.445589663692092741e-02 4.518611591652877540e-02 4.601163833102327183e-02 4.780220637764940467e-02 4.964576455620059448e-02 4.935513722959958272e-02
2.899999999999999911e+00 3.240687039013306903e-02 3.951184092637395617e-02 4.166911643711165847e-02 4.175187291025823921e-02 4.445589663692092741e-02 4.518611591652877540e-02 4.601163833102327183e-02 4.780220637764940467e-02 4.964576455620059448e-02 4.935513722959958272e-02
3.000000000000000000e+00 3.240687039013306903e-02 3.951184092637395617e-02 4.166911643711165847e-02 4.175187291025823921e-02 4.445589663692092741e-02 4.518611591652877540e-02 4.601163833102327183e-02 4.780220637764940467e-02 4.964576455620059448e-02 4.935513722959958272e-02
3.100000000000000089e+00 3.240687039013306903e-02 3.951184092637395617e-02 4.166911643711165847e-02 4.175187291025823921e-02 4.445589663692092741e-02 4.518611591652877540e-02 4.601163833102327183e-02 4.780220637764940467e-02 4.964576455620059448e-02 4.935513722959958272e-02
3.200000000000000178e+00 3.240687039013306903e-02 3.951184092637395617e-02 4.166911643711165847e-02 4.175187291025823921e-02 4.445589663692092741e-02 4.518611591652877540e-02 4.601163833102327183e-02 4.780220637764940467e-02 4.964576455620059448e-02 4.935513722959958272e-02
3.299999999999999822e+00 3.240706204915762972e-02 3.951214577573997772e-02 4.167116637012846514e-02 4.175022688419072897e-02 4.445609954207688924e-02 4.518690337825106290e-02 4.601090701172728253e-02 4.780250952209395138e-02 4.964591371905234529e-02 4.935473969544852679e-02
3.399999999999999911e+00 3.240728471703211572e-02 3.951256019591680574e-02 4.167469720878252959e-02 4.174730389742868641e-02 4.445630495017378891e-02 4.518803151063209567e-02 4.600990748780711681e-02 4.780289689414365939e-02 4.964630886482536420e-02 4.935401690906697503e-02
3.500000000000000000e+00 3.240729318603695341e-02 3.951271426376133655e-02 4.167732052309001262e-02 4.174502175415440580e-02 4.445624430536193605e-02 4.518855802354228984e-02 4.600953038163291264e-02 4.780299185835124726e-02 4.964683266300409792e-02 4.935339133359674391e-02
3.600000000000000089e+00 3.240708746510858468e-02 3.951260798271098718e-02 4.167885796770526285e-02 4.174355873768920838e-02 4.445591829686151158e-02 4.518847977760956369e-02 4.600977824406955047e-02 4.780279419285261150e-02 4.964748454483748630e-02 4.935286371475284400e-02
3.700000000000000178e+00 3.240666757129146563e-02 3.951224133405019379e-02 4.167917565137210095e-02 4.174304869523134953e-02 4.445532682573780786e-02 4.518779818205283239e-02 4.601064972904739953e-02 4.780230413431112851e-02 4.935243450490383460e-02 4.964826389611141921e-02
3.799999999999999822e+00 3.240637731719132192e-02 3.951196036000036854e-02 4.167886051380379625e-02 4.174316759949148192e-02 4.445493129623904333e-02 4.518723280588770458e-02 4.601131784925869411e-02 4.780194965688514680e-02 4.935225686486501701e-02 4.964870116823490165e-02
3.899999999999999911e+00 3.240637731719132192e-02 3.951196036000036854e-02 4.167886051380379625e-02 4.174316759949148192e-02 4.445493129623904333e-02 4.518723280588770458e-02 4.601131784925869411e-02 4.780194965688514680e-02 4.935225686486501701e-02 4.964870116823490165e-02
4.000000000000000000e+00 3.240637731719132192e-02 3.951196036000036854e-02 4.167886051380379625e-02 4.174316759949148192e-02 4.445493129623904333e-02 4.518723280588770458e-02 4.601131784925869411e-02 4.780194965688514680e-02 4.935225686486501701e-02 4.964870116823490165e-02
4.099999999999999645e+00 3.240637731719132192e-02 3.951196036000036854e-02 4.167886051380379625e-02 4.174316759949148192e-02 4.445493129623904333e-02 4.518723280588770458e-02 4.601131784925869411e-02 4.780194965688514680e-02 4.935225686486501701e-02 4.964870116823490165e-02
4.200000000000000178e+00 3.240637731719132192e-02 3.951196036000036854e-02 4.167886051380379625e-02 4.174316759949148192e-02 4.445493129623904333e-02 4.518723280588770458e-02 4.601131784925869411e-02 4.780194965688514680e-02 4.935225686486501701e-02 4.964870116823490165e-02
4.299999999999999822e+00 3.240815600883888148e-02 3.951630626153246340e-02 4.167237257994918509e-02 4.175349629243350208e-02 4.445357905392053471e-02 4.518965043306007873e-02 4.601678227609559690e-02 4.780549000497642809e-02 4.935541763258458059e-02 4.964602789668137034e-02
4.400000000000000355e+00 3.241145964960861353e-02 3.952469171843524948e-02 4.165901034342598536e-02 4.177433915601854592e-02 4.445080571299892674e-02 4.519395083344731473e-02 4.602811922126855138e-02 4.781233986285632342e-02 4.936166524401016525e-02 4.964070406700687998e-02
4.500000000000000000e+00 3.241442519202131917e-02 3.953266546749088090e-02 4.164536622425133588e-02 4.179520015487985657e-02 4.444794670553613158e-02 4.519754189237309983e-02 4.603998998677778093e-02 4.781888059570753302e-02 4.936779791170709669e-02 4.963542913684066554e-02
4.599999999999999645e+00 3.241705292737493554e-02 3.954022359791454361e-02 4.163154206112646555e-02 4.181598234586335339e-02 4.444500854810794210e-02 4.520043161662292558e-02 4.605237953667130207e-02 4.782511076971443509e-02 4.937379305846831268e-02 4.963022830899984500e-02
4.700000000000000178e+00 3.241934317070692406e-02 3.954736218604611164e-02 4.161757921463216797e-02 4.183664922093852101e-02 4.444199686072822231e-02 4.520263155530043070e-02 4.606527010220582558e-02 4.783102914735500033e-02 4.937962428769290119e-02 4.962513054124472606e-02
4.799999999999999822e+00 3.242036183792335741e-02 3.955077292352146556e-02 4.161055300619873748e-02 4.184693369730613233e-02 4.444046497380777644e-02 4.520347731846416361e-02 4.607189706098688969e-02 4.783387107851731768e-02 4.938246900008950308e-02 4.962263052132977886e-02
4.900000000000000355e+00 3.242036183792335741e-02 3.955077292352146556e-02 4.161055300619873748e-02 4.184693369730613233e-02 4.444046497380777644e-02 4.520347731846416361e-02 4.607189706098688969e-02 4.783387107851731768e-02 4.938246900008950308e-02 4.962263052132977886e-02
5.000000000000000000e+00 3.242036183792335741e-02 3.955077292352146556e-02 4.161055300619873748e-02 4.184693369730613233e-02 4.444046497380777644e-02 4.520347731846416361e-02 4.607189706098688969e-02 4.783387107851731768e-02 4.938246900008950308e-02 4.962263052132977886e-02
5.099999999999999645e+00 3.242036183792335741e-02 3.955077292352146556e-02 4.161055300619873748e-02 4.184693369730613233e-02 4.444046497380777644e-02 4.520347731846416361e-02 4.607189706098688969e-02 4.783387107851731768e-02 4.938246900008950308e-02 4.962263052132977886e-02
5.200000000000000178e+00 3.242036183792335741e-02 3.955077292352146556e-02 4.161055300619873748e-02 4.184693369730613233e-02 4.444046497380777644e-02 4.520347731846416361e-02 4.607189706098688969e-02 4.783387107851731768e-02 4.938246900008950308e-02 4.962263052132977886e-02
5.299999999999999822e+00 3.242070920955295033e-02 3.955109520156224745e-02 4.161101656612069266e-02 4.184699122010486494e-02 4.444059579105791996e-02 4.520362111349322809e-02 4.607204043699041768e-02 4.783404941132543553e-02 4.938288136935142097e-02 4.962271858615182468e-02
5.400000000000000355e+00 3.242117238062049850e-02 3.955152491415402094e-02 4.161163518882390888e-02 4.184706736512354419e-02 4.444077017174970223e-02 4.520381285689505785e-02 4.607223160780433979e-02 4.783428720430586006e-02 4.962283566913190669e-02 4.938343155151120323e-02
5.500000000000000000e+00 3.242132677318141504e-02 3.955166815385184609e-02 4.161184153491272880e-02 4.184709260591977509e-02 4.444082828792240980e-02 4.520387677560465389e-02 4.607229533213332701e-02 4.783436647263953484e-02 4.962287461091108298e-02 4.938361503642494515e-02
5.599999999999999645e+00 3.242117238059179923e-02 3.955152491414979515e-02 4.161163518882374235e-02 4.184706736511280972e-02 4.444077017175122879e-02 4.520381285688892387e-02 4.607223160779905236e-02 4.783428720429188513e-02 4.962283566912300409e-02 4.938343155150236308e-02
5.700000000000000178e+00 3.242070920956728608e-02 3.955109520156989411e-02 4.161101656612668093e-02 4.184699122009295780e-02 4.444059579105708729e-02 4.520362111348485978e-02 4.607204043699009849e-02 4.783404941132334692e-02 4.962271858614596826e-02 4.938288136934758377e-02
5.799999999999999822e+00 3.242036183789484549e-02 3.955077292351785734e-02 4.161055300618414499e-02 4.184693369729206719e-02 4.444046497379525867e-02 4.520347731846798695e-02 4.607189706098389903e-02 4.783387107850866488e-02 4.962263052132662167e-02 4.938246900008055884e-02
5.900000000000000355e+00 3.242036183789484549e-02 3.955077292351785734e-02 4.161055300618414499e-02 4.184693369729206719e-02 4.444046497379525867e-02 4.520347731846798695e-02 4.607189706098389903e-02 4.783387107850866488e-02 4.962263052132662167e-02 4.938246900008055884e-02
6.000000000000000000e+00 3.242036183789484549e-02 3.955077292351785734e-02 4.161055300618414499e-02 4.184693369729206719e-02 4.444046497379525867e-02 4.520347731846798695e-02 4.607189706098389903e-02 4.783387107850866488e-02 4.962263052132662167e-02 4.938246900008055884e-02
6.099999999999999645e+00 3.242036183789484549e-02 3.955077292351785734e-02 4.161055300618414499e-02 4.184693369729206719e-02 4.444046497379525867e-02 4.520347731846798695e-02 4.607189706098389903e-02 4.783387107850866488e-02 4.962263052132662167e-02 4.938246900008055884e-02
6.200000000000000178e+00 3.242036183789484549e-02 3.955077292351785734e-02 4.161055300618414499e-02 4.184693369729206719e-02 4.444046497379525867e-02 4.520347731846798695e-02 4.607189706098389903e-02 4.783387107850866488e-02 4.962263052132662167e-02 4.938246900008055884e-02
6.299999999999999822e+00 3.241934317070103294e-02 3.954736218603438491e-02 4.161757921464134119e-02 4.183664922094159494e-02 4.444199686072849986e-02 4.520263155529476162e-02 4.606527010220929502e-02 4.783102914735852529e-02 4.962513054124827183e-02 4.937962428770391321e-02
6.400000000000000355e+00 3.241705292735232169e-02 3.954022359791107416e-02 4.163154206113230116e-02 4.181598234585224422e-02 4.444500854810396612e-02 4.520043161662211373e-02 4.605237953666596606e-02 4.782511076970538677e-02 4.963022830900541693e-02 4.937379305847583444e-02
6.500000000000000000e+00 3.241442519200805894e-02 3.953266546749002741e-02 4.164536622423635481e-02 4.179520015486716533e-02 4.444794670551315691e-02 4.519754189236248332e-02 4.603998998675967735e-02 4.781888059569203153e-02 4.936779791169295523e-02 4.963542913683128416e-02
6.599999999999999645e+00 3.241145964959286224e-02 3.952469171842737383e-02 4.165901034342048281e-02 4.177433915601756059e-02 4.445080571300452643e-02 4.519395083344739106e-02 4.602811922127279104e-02 4.781233986285919613e-02 4.936166524400814604e-02 4.964070406700502036e-02
6.700000000000000178e+00 3.240815600880796177e-02 3.951630626153946474e-02 4.167237257995059369e-02 4.175349629242938038e-02 4.445357905392272047e-02 4.518965043306763518e-02 4.601678227610284111e-02 4.780549000497308354e-02 4.935541763257839804e-02 4.964602789667682536e-02
6.799999999999999822e+00 3.240637731718390424e-02 3.951196035996155931e-02 4.167886051379016132e-02 4.174316759947564043e-02 4.445493129620392558e-02 4.518723280589040381e-02 4.601131784924132606e-02 4.780194965687925568e-02 4.935225686486699459e-02 4.964870116823259100e-02
6.900000000000000355e+00 3.240637731718390424e-02 3.951196035996155931e-02 4.167886051379016132e-02 4.174316759947564043e-02 4.445493129620392558e-02 4.518723280589040381e-02 4.601131784924132606e-02 4.780194965687925568e-02 4.935225686486699459e-02 4.964870116823259100e-02
7.000000000000000000e+00 3.240637731718390424e-02 3.951196035996155931e-02 4.167886051379016132e-02 4.174316759947564043e-02 4.445493129620392558e-02 4.518723280589040381e-02 4.601131784924132606e-02 4.780194965687925568e-02 4.935225686486699459e-02 4.964870116823259100e-02
7.099999999999999645e+00 3.240637731718390424e-02 3.951196035996155931e-02 4.167886051379016132e-02 4.174316759947564043e-02 4.445493129620392558e-02 4.518723280589040381e-02 4.601131784924132606e-02 4.780194965687925568e-02 4.935225686486699459e-02 4.964870116823259100e-02
7.200000000000000178e+00 3.240637731718390424e-02 3.951196035996155931e-02 4.167886051379016132e-02 4.174316759947564043e-02 4.445493129620392558e-02 4.518723280589040381e-02 4.601131784924132606e-02 4.780194965687925568e-02 4.935225686486699459e-02 4.964870116823259100e-02
7.299999999999999822e+00 3.240666757130105519e-02 3.951224133402748973e-02 4.167917565135612762e-02 4.174304869523270956e-02 4.445532682573197919e-02 4.518779818204951559e-02 4.601064972903968348e-02 4.780230413430966441e-02 4.935243450491078043e-02 4.964826389611313312e-02
7.400000000000000355e+00 3.240708746510106986e-02 3.951260798270401359e-02 4.167885796769362633e-02 4.174355873768388625e-02 4.445591829686128954e-02 4.518847977760510892e-02 4.600977824406114747e-02 4.780279419285725362e-02 4.935286371474097156e-02 4.964748454482678652e-02
7.500000000000000000e+00 3.240729318606010850e-02 3.951271426374507872e-02 4.167732052308702889e-02 4.174502175415530092e-02 4.445624430536894434e-02 4.518855802354722340e-02 4.600953038162814562e-02 4.780299185835591713e-02 4.935339133359330221e-02 4.964683266300293912e-02
7.599999999999999645e+00 3.240728471700932145e-02 3.951256019590925622e-02 4.167469720877031714e-02 4.174730389741708458e-02 4.445630495016300587e-02 4.518803151062813356e-02 4.600990748780019873e-02 4.780289689414000259e-02 4.935401690906773137e-02 4.964630886482394173e-02
7.700000000000000178e+00 3.240706204911757843e-02 3.951214577571882797e-02 4.167116637011768904e-02 4.175022688418326966e-02 4.445609954205066716e-02 4.518690337823861453e-02 4.601090701172264041e-02 4.780250952208037890e-02 4.935473969544593859e-02 4.964591371904721051e-02
7.799999999999999822e+00 3.240687039013646215e-02 3.951184092639232343e-02 4.166911643712441909e-02 4.175187291026600384e-02 4.445589663692204457e-02 4.518611591654035642e-02 4.601163833102650536e-02 4.780220637766194325e-02 4.935513722960432892e-02 4.964576455621334122e-02
7.900000000000000355e+00 3.240687039013646215e-02 3.951184092639232343e-02 4.166911643712441909e-02 4.175187291026600384e-02 4.445589663692204457e-02 4.518611591654035642e-02 4.601163833102650536e-02 4.780220637766194325e-02 4.935513722960432892e-02 4.964576455621334122e-02
8.000000000000000000e+00 3.240687039013646215e-02 3.951184092639232343e-02 4.166911643712441909e-02 4.175187291026600384e-02 4.445589663692204457e-02 4.518611591654035642e-02 4.601163833102650536e-02 4.780220637766194325e-02 4.935513722960432892e-02 4.964576455621334122e-02
8.099999999999999645e+00 3.240687039013646215e-02 3.951184092639232343e-02 4.166911643712441909e-02 4.175187291026600384e-02 4.445589663692204457e-02 4.518611591654035642e-02 4.601163833102650536e-02 4.780220637766194325e-02 4.935513722960432892e-02 4.964576455621334122e-02
8.199999999999999289e+00 3.240687039013646215e-02 3.951184092639232343e-02 4.166911643712441909e-02 4.175187291026600384e-02 4.445589663692204457e-02 4.518611591654035642e-02 4.601163833102650536e-02 4.780220637766194325e-02 4.935513722960432892e-02 4.964576455621334122e-02
8.300000000000000711e+00 3.241229262556857837e-02 3.951930559591303183e-02 4.167426975458302790e-02 4.175925489933553225e-02 4.445109656979022439e-02 4.518848851692588986e-02 4.600832827931963798e-02 4.780001930262295362e-02 4.935776533473452271e-02 4.964588657246703923e-02
8.400000000000000355e+00 3.242286356616293913e-02 3.953408629860552526e-02 4.168376873551934286e-02 4.177458148638875379e-02 4.444117148958928037e-02 4.519292309945188019e-02 4.600202481431052426e-02 4.779548280638012958e-02 4.936311463580467240e-02 4.964616967856256419e-02
8.500000000000000000e+00 3.243306909191930043e-02 3.954866955230547376e-02 4.169237501426341364e-02 4.179046784304270984e-02 4.443083733569386934e-02 4.519689812129457779e-02 4.599617477136142690e-02 4.779072882448550524e-02 4.936858204781508636e-02 4.964650833900817462e-02
8.599999999999999645e+00 3.244290839440858165e-02 3.956305620764050124e-02 4.170028489418409895e-02 4.180670999557812434e-02 4.442012177867330630e-02 4.520036154244038568e-02 4.599081458135186734e-02 4.778575643200859424e-02 4.937415971204711651e-02 4.964690722043909460e-02
8.699999999999999289e+00 3.245238071269604396e-02 3.957724707909938966e-02 4.170765537343437690e-02 4.182314301786791561e-02 4.440905101006249744e-02 4.520326456621161920e-02 4.598597895582738626e-02 4.778056503856626530e-02 4.937983901183928825e-02 4.964737161418246447e-02
8.800000000000000711e+00 3.245697902807228447e-02 3.958426933968010875e-02 4.171117676419795750e-02 4.183139013029679720e-02 4.440339022367095073e-02 4.520449169504580506e-02 4.598376808358226042e-02 4.777788711976422437e-02 4.938271386937256868e-02 4.964763021170230661e-02
8.900000000000000355e+00 3.245697902807228447e-02 3.958426933968010875e-02 4.171117676419795750e-02 4.183139013029679720e-02 4.440339022367095073e-02 4.520449169504580506e-02 4.598376808358226042e-02 4.777788711976422437e-02 4.938271386937256868e-02 4.964763021170230661e-02
9.000000000000000000e+00 3.245697902807228447e-02 3.958426933968010875e-02 4.171117676419795750e-02 4.183139013029679720e-02 4.440339022367095073e-02 4.520449169504580506e-02 4.598376808358226042e-02 4.777788711976422437e-02 4.938271386937256868e-02 4.964763021170230661e-02
9.099999999999999645e+00 3.245697902807228447e-02 3.958426933968010875e-02 4.171117676419795750e-02 4.183139013029679720e-02 4.440339022367095073e-02 4.520449169504580506e-02 4.598376808358226042e-02 4.777788711976422437e-02 4.938271386937256868e-02 4.964763021170230661e-02
9.199999999999999289e+00 3.245697902807228447e-02 3.958426933968010875e-02 4.171117676419795750e-02 4.183139013029679720e-02 4.440339022367095073e-02 4.520449169504580506e-02 4.598376808358226042e-02 4.777788711976422437e-02 4.938271386937256868e-02 4.964763021170230661e-02
9.300000000000000711e+00 3.246484781967445832e-02 3.958514209939248407e-02 4.171866819484704864e-02 4.184080785637931538e-02 4.440964933364509315e-02 4.521297409847273990e-02 4.598955049140958373e-02 4.778227068450551646e-02 4.939052823615544541e-02 4.965811502350955114e-02
9.400000000000000355e+00 3.248026797142103406e-02 3.958662645026046756e-02 4.173327658967754261e-02 4.185961426392485057e-02 4.442188520428508314e-02 4.522960193533345080e-02 4.600119841216041700e-02 4.779089539092985089e-02 4.940602167579341564e-02 4.967905073102930197e-02
9.500000000000000000e+00 3.249526504581676245e-02 3.958776424968363933e-02 4.174739150768155133e-02 4.187837476413074078e-02 4.443375245003633456e-02 4.524576815178302236e-02 4.601296846665157980e-02 4.779932715651504654e-02 4.942133937459008280e-02 4.969993314017883551e-02
9.599999999999999645e+00 3.250983927705195647e-02 3.958855746427416417e-02 4.176102071399382526e-02 4.189707995041268285e-02 4.444526034230260325e-02 4.526145893446077706e-02 4.602487332403237819e-02 4.780756235032431606e-02 4.943648639530903027e-02 4.972075317567881125e-02
9.699999999999999289e+00 3.252399094114498401e-02 3.958900801477534953e-02 4.177417251456660291e-02 4.191571987657463638e-02 4.445641798323056448e-02 4.527666171071597495e-02 4.603692448405179161e-02 4.781559737649793140e-02 4.945146723930234772e-02 4.974150243044515168e-02
9.800000000000000711e+00 3.253090840809598483e-02 3.958910537906001198e-02 4.178057204585829826e-02 4.192501219626102588e-02 4.446186825475553078e-02 4.528407653777589276e-02 4.604300817188233808e-02 4.781953871537292927e-02 4.945889660708149144e-02 4.975184806008856042e-02
9.900000000000000355e+00 3.253090840809598483e-02 3.958910537906001198e-02 4.178057204585829826e-02 4.192501219626102588e-02 4.446186825475553078e-02 4.528407653777589276e-02 4.604300817188233808e-02 4.781953871537292927e-02 4.945889660708149144e-02 4.975184806008856042e-02
1.000000000000000000e+01 3.253090840809598483e-02 3.958910537906001198e-02 4.178057204585829826e-02 4.192501219626102588e-02 4.446186825475553078e-02 4.528407653777589276e-02 4.604300817188233808e-02 4.781953871537292927e-02 4.945889660708149144e-02 4.975184806008856042e-02
1.009999999999999964e+01 3.253090840809598483e-02 3.958910537906001198e-02 4.178057204585829826e-02 4.192501219626102588e-02 4.446186825475553078e-02 4.528407653777589276e-02 4.604300817188233808e-02 4.781953871537292927e-02 4.945889660708149144e-02 4.975184806008856042e-02
1.019999999999999929e+01 3.253090840809598483e-02 3.958910537906001198e-02 4.178057204585829826e-02 4.192501219626102588e-02 4.446186825475553078e-02 4.528407653777589276e-02 4.604300817188233808e-02 4.781953871537292927e-02 4.945889660708149144e-02 4.975184806008856042e-02
1.030000000000000071e+01 3.253228257681251012e-02 3.958963627398046775e-02 4.178401325143927397e-02 4.192306201611428057e-02 4.446252656100684736e-02 4.528464832422442882e-02 4.604323189203449185e-02 4.782026655662319908e-02 4.946018710505163674e-02 4.975082931832257305e-02
1.040000000000000036e+01 3.253417828268585082e-02 3.959027637596667509e-02 4.178942649112253604e-02 4.191960264739728881e-02 4.446342961872124661e-02 4.528531492444869827e-02 4.604363233261866972e-02 4.782123433222254527e-02 4.946246706598293047e-02 4.974890809681857540e-02
1.050000000000000000e+01 3.253493646365319264e-02 3.959035491266864326e-02 4.179266578632410273e-02 4.191694569146627719e-02 4.446378401089186305e-02 4.528534188418681383e-02 4.604397232010783159e-02 4.782154983347704225e-02 4.946433762323994981e-02 4.974715044418039078e-02
1.059999999999999964e+01 3.253455675340400505e-02 3.958987229355858534e-02 4.179351601880011008e-02 4.191530601036035780e-02 4.446359090983596080e-02 4.528472828172751957e-02 4.604425207801260411e-02 4.782121235601280440e-02 4.946578794156664821e-02 4.974556740691729595e-02
1.069999999999999929e+01 3.253303930447174613e-02 3.958882845478685353e-02 4.179187038463279269e-02 4.191479071806089585e-02 4.446284905610536214e-02 4.528347719640490876e-02 4.604446904926774026e-02 4.782022276821214224e-02 4.946680594797453479e-02 4.974417078241897411e-02
1.080000000000000071e+01 3.253185411747872707e-02 3.958809592888919843e-02 4.179011861069819450e-02 4.191494797574198128e-02 4.446227128998118255e-02 4.528261464364436578e-02 4.604455243958484323e-02 4.781948413392952957e-02 4.974354621583041564e-02 4.946714877470440030e-02
1.090000000000000036e+01 3.253185411747872707e-02 3.958809592888919843e-02 4.179011861069819450e-02 4.191494797574198128e-02 4.446227128998118255e-02 4.528261464364436578e-02 4.604455243958484323e-02 4.781948413392952957e-02 4.974354621583041564e-02 4.946714877470440030e-02
1.100000000000000000e+01 3.253185411747872707e-02 3.958809592888919843e-02 4.179011861069819450e-02 4.191494797574198128e-02 4.446227128998118255e-02 4.528261464364436578e-02 4.604455243958484323e-02 4.781948413392952957e-02 4.974354621583041564e-02 4.946714877470440030e-02
1.109999999999999964e+01 3.253185411747872707e-02 3.958809592888919843e-02 4.179011861069819450e-02 4.191494797574198128e-02 4.446227128998118255e-02 4.528261464364436578e-02 4.604455243958484323e-02 4.781948413392952957e-02 4.974354621583041564e-02 4.946714877470440030e-02
1.119999999999999929e+01 3.253185411747872707e-02 3.958809592888919843e-02 4.179011861069819450e-02 4.191494797574198128e-02 4.446227128998118255e-02 4.528261464364436578e-02 4.604455243958484323e-02 4.781948413392952957e-02 4.974354621583041564e-02 4.946714877470440030e-02
1.130000000000000071e+01 3.252488482364892380e-02 3.958804641551828124e-02 4.178343531895696572e-02 4.190598443995341427e-02 4.445678359149932146e-02 4.527524284100351709e-02 4.603845366585232468e-02 4.781550899672726979e-02 4.973279073107943205e-02 4.946013145238799952e-02
1.140000000000000036e+01 3.251062896641315064e-02 3.958769114299340308e-02 4.176966939468768764e-02 4.188805037032961032e-02 4.444554775562876286e-02 4.526013609380874492e-02 4.602636596018779697e-02 4.780740395552769001e-02 4.971119213234381079e-02 4.944600567564755300e-02
1.150000000000000000e+01 3.249594984103394701e-02 3.958699258133555055e-02 4.175536355013136774e-02 4.187011580484840956e-02 4.443395706603322365e-02 4.524455458865771912e-02 4.601441640341311784e-02 4.779909526522558433e-02 4.968948094959556305e-02 4.943175747308132389e-02
1.159999999999999964e+01 3.248084719404022852e-02 3.958594873663757313e-02 4.174051081175962630e-02 4.185218936113110910e-02 4.442200225674730607e-02 4.522851075894219336e-02 4.600259396612736001e-02 4.779058620665797147e-02 4.966766276785825746e-02 4.941738535972596547e-02
1.169999999999999929e+01 3.246532081398945113e-02 3.958455756783390428e-02 4.172510713762617174e-02 4.183427672805462710e-02 4.440967390984249669e-02 4.521201820452327991e-02 4.599088650671346451e-02 4.778188008814250598e-02 4.964574379171310392e-02 4.940288734404580523e-02
1.180000000000000071e+01 3.245739866950892588e-02 3.958373108587628919e-02 4.171719840283742708e-02 4.182532640304692517e-02 4.440336667910817214e-02 4.520360819267055935e-02 4.598507182454437958e-02 4.777745416980401505e-02 4.963474863641938184e-02 4.939559034114933411e-02
1.190000000000000036e+01 3.245739866950892588e-02 3.958373108587628919e-02 4.171719840283742708e-02 4.182532640304692517e-02 4.440336667910817214e-02 4.520360819267055935e-02 4.598507182454437958e-02 4.777745416980401505e-02 4.963474863641938184e-02 4.939559034114933411e-02
1.200000000000000000e+01 3.245739866950892588e-02 3.958373108587628919e-02 4.171719840283742708e-02 4.182532640304692517e-02 4.440336667910817214e-02 4.520360819267055935e-02 4.598507182454437958e-02 4.777745416980401505e-02 4.963474863641938184e-02 4.939559034114933411e-02
1.209999999999999964e+01 3.245739866950892588e-02 3.958373108587628919e-02 4.171719840283742708e-02 4.182532640304692517e-02 4.440336667910817214e-02 4.520360819267055935e-02 4.598507182454437958e-02 4.777745416980401505e-02 4.963474863641938184e-02 4.939559034114933411e-02
1.219999999999999929e+01 3.245739866950892588e-02 3.958373108587628919e-02 4.171719840283742708e-02 4.182532640304692517e-02 4.440336667910817214e-02 4.520360819267055935e-02 4.598507182454437958e-02 4.777745416980401505e-02 4.963474863641938184e-02 4.939559034114933411e-02
1.230000000000000071e+01 3.245265932893742766e-02 3.957678049706434692e-02 4.171303504335169277e-02 4.181782784654090868e-02 4.440887120925511578e-02 4.520261359281595864e-02 4.598710532659239930e-02 4.778021004535779048e-02 4.963510777633323851e-02 4.939212133554675421e-02
1.240000000000000036e+01 3.244290525859871294e-02 3.956273426068981219e-02 4.170412992856023515e-02 4.180314089074960160e-02 4.441961296892225214e-02 4.520019845781694801e-02 4.599157857833702234e-02 4.778556105992250863e-02 4.963584806357075607e-02 4.938528276514350668e-02
1.250000000000000000e+01 3.243278463993341104e-02 3.954849391725928642e-02 4.169432091174903043e-02 4.178900696868582260e-02 4.442997661131706244e-02 4.519725274063186859e-02 4.599656770712472892e-02 4.779069840593386242e-02 4.963661682321494906e-02 4.937858018593021397e-02
1.259999999999999964e+01 3.242229827902179395e-02 3.953405859767920860e-02 4.168344999629264996e-02 4.177559199412492208e-02 4.443993488875989245e-02 4.519382451745684176e-02 4.600203972037131966e-02 4.779562314299330705e-02 4.963741331523326833e-02 4.937201726749884667e-02
1.269999999999999929e+01 3.241144702924485949e-02 3.951942739634754093e-02 4.167138708932877772e-02 4.176303372435347105e-02 4.444945914696830230e-02 4.518996514515653123e-02 4.600795979458618262e-02 4.780033666620341765e-02 4.936559722089321062e-02 4.963823712197871357e-02
1.280000000000000071e+01 3.240588485036107608e-02 3.951203804790370810e-02 4.166488342911253695e-02 4.175710339021274087e-02 4.445404917080671148e-02 4.518789059795707413e-02 4.601107660545689093e-02 4.780261475333171667e-02 4.936244165547381407e-02 4.963865922013571685e-02
1.290000000000000036e+01 3.240588485036107608e-02 3.951203804790370810e-02 4.166488342911253695e-02 4.175710339021274087e-02 4.445404917080671148e-02 4.518789059795707413e-02 4.601107660545689093e-02 4.780261475333171667e-02 4.936244165547381407e-02 4.963865922013571685e-02
1.300000000000000000e+01 3.240588485036107608e-02 3.951203804790370810e-02 4.166488342911253695e-02 4.175710339021274087e-02 4.445404917080671148e-02 4.518789059795707413e-02 4.601107660545689093e-02 4.780261475333171667e-02 4.936244165547381407e-02 4.963865922013571685e-02
1.309999999999999964e+01 3.240588485036107608e-02 3.951203804790370810e-02 4.166488342911253695e-02 4.175710339021274087e-02 4.445404917080671148e-02 4.518789059795707413e-02 4.601107660545689093e-02 4.780261475333171667e-02 4.936244165547381407e-02 4.963865922013571685e-02
1.319999999999999929e+01 3.240588485036107608e-02 3.951203804790370810e-02 4.166488342911253695e-02 4.175710339021274087e-02 4.445404917080671148e-02 4.518789059795707413e-02 4.601107660545689093e-02 4.780261475333171667e-02 4.936244165547381407e-02 4.963865922013571685e-02
1.330000000000000071e+01 3.240612538719146035e-02 3.951232981007459649e-02 4.166593151359083980e-02 4.175635389600819425e-02 4.445436249202822793e-02 4.518853914824018381e-02 4.601039948308290051e-02 4.780294558949690908e-02 4.936229097566267182e-02 4.963854780991552862e-02
1.340000000000000036e+01 3.240644610837057488e-02 3.951271881115128726e-02 4.166735867863797377e-02 4.175532486335824939e-02 4.445477975969634732e-02 4.518940670480052491e-02 4.600949423250137726e-02 4.780338702262627165e-02 4.936208982177234250e-02 4.963839927354175841e-02
1.350000000000000000e+01 3.240655301678804778e-02 3.951284847433025882e-02 4.166784239010637436e-02 4.175497386576675768e-02 4.445491872337407890e-02 4.518969661029029888e-02 4.600919186457331361e-02 4.780353424788458955e-02 4.936202270754216914e-02 4.963834976411109212e-02
1.359999999999999964e+01 3.240644610836779238e-02 3.951271881114730433e-02 4.166735867863172876e-02 4.175532486335445381e-02 4.445477975969070600e-02 4.518940670479948407e-02 4.600949423249437592e-02 4.780338702263656897e-02 4.963839927353837223e-02 4.936208982177368865e-02
1.369999999999999929e+01 3.240612538719076646e-02 3.951232981007303524e-02 4.166593151359424679e-02 4.175635389601321801e-02 4.445436249204086365e-02 4.518853914824020462e-02 4.601039948309629951e-02 4.780294558950214795e-02 4.963854780992606880e-02 4.936229097566244284e-02
1.380000000000000071e+01 3.240588485036641209e-02 3.951203804789416019e-02 4.166488342911348064e-02 4.175710339022308676e-02 4.445404917080006402e-02 4.518789059795475654e-02 4.601107660544902916e-02 4.780261475333692778e-02 4.963865922014418924e-02 4.936244165548609591e-02
1.390000000000000036e+01 3.240588485036641209e-02 3.951203804789416019e-02 4.166488342911348064e-02 4.175710339022308676e-02 4.445404917080006402e-02 4.518789059795475654e-02 4.601107660544902916e-02 4.780261475333692778e-02 4.963865922014418924e-02 4.936244165548609591e-02
1.400000000000000000e+01 3.240588485036641209e-02 3.951203804789416019e-02 4.166488342911348064e-02 4.175710339022308676e-02 4.445404917080006402e-02 4.518789059795475654e-02 4.601107660544902916e-02 4.780261475333692778e-02 4.963865922014418924e-02 4.936244165548609591e-02
1.409999999999999964e+01 3.240588485036641209e-02 3.951203804789416019e-02 4.166488342911348064e-02 4.175710339022308676e-02 4.445404917080006402e-02 4.518789059795475654e-02 4.601107660544902916e-02 4.780261475333692778e-02 4.963865922014418924e-02 4.936244165548609591e-02
1.419999999999999929e+01 3.240588485036641209e-02 3.951203804789416019e-02 4.166488342911348064e-02 4.175710339022308676e-02 4.445404917080006402e-02 4.518789059795475654e-02 4.601107660544902916e-02 4.780261475333692778e-02 4.963865922014418924e-02 4.936244165548609591e-02
1.430000000000000071e+01 3.241144702926841009e-02 3.951942739635811580e-02 4.167138708933526559e-02 4.176303372435891115e-02 4.444945914698388706e-02 4.518996514515954271e-02 4.600795979458866675e-02 4.780033666619534771e-02 4.963823712197846377e-02 4.936559722089883806e-02
1.440000000000000036e+01 3.242229827904763440e-02 3.953405859766166014e-02 4.168344999628370573e-02 4.177559199411739338e-02 4.443993488875498665e-02 4.519382451747028934e-02 4.600203972035848271e-02 4.779562314297800679e-02 4.963741331521634437e-02 4.937201726749350372e-02
1.450000000000000000e+01 3.243278463992949057e-02 3.954849391726045216e-02 4.169432091175546973e-02 4.178900696869401743e-02 4.442997661132432746e-02 4.519725274062271619e-02 4.599656770712714365e-02 4.779069840593422325e-02 4.963661682321692664e-02 4.937858018593260789e-02
1.459999999999999964e+01 3.244290525859953866e-02 3.956273426068394189e-02 4.170412992855126316e-02 4.180314089074803341e-02 4.441961296892551342e-02 4.520019845782725226e-02 4.599157857832622542e-02 4.778556105991783876e-02 4.963584806356801521e-02 4.938528276514665000e-02
1.469999999999999929e+01 3.245265932895105565e-02 3.957678049709754953e-02 4.171303504337680462e-02 4.181782784654515528e-02 4.440887120926502452e-02 4.520261359280079022e-02 4.598710532660432032e-02 4.778021004535134425e-02 4.963510777633400178e-02 4.939212133554549133e-02
1.480000000000000071e+01 3.245739866950454050e-02 3.958373108587915495e-02 4.171719840285396247e-02 4.182532640305481469e-02 4.440336667912023888e-02 4.520360819266749930e-02 4.598507182455419118e-02 4.777745416980672122e-02 4.963474863642919344e-02 4.939559034115107578e-02
1.490000000000000036e+01 3.245739866950454050e-02 3.958373108587915495e-02 4.171719840285396247e-02 4.182532640305481469e-02 4.440336667912023888e-02 4.520360819266749930e-02 4.598507182455419118e-02 4.777745416980672122e-02 4.963474863642919344e-02 4.939559034115107578e-02
1.500000000000000000e+01 3.245739866950454050e-02 3.958373108587915495e-02 4.171719840285396247e-02 4.182532640305481469e-02 4.440336667912023888e-02 4.520360819266749930e-02 4.598507182455419118e-02 4.777745416980672122e-02 4.963474863642919344e-02 4.939559034115107578e-02
1.509999999999999964e+01 3.245739866950454050e-02 3.958373108587915495e-02 4.171719840285396247e-02 4.182532640305481469e-02 4.440336667912023888e-02 4.520360819266749930e-02 4.598507182455419118e-02 4.777745416980672122e-02 4.963474863642919344e-02 4.939559034115107578e-02
1.519999999999999929e+01 3.245739866950454050e-02 3.958373108587915495e-02 4.171719840285396247e-02 4.182532640305481469e-02 4.440336667912023888e-02 4.520360819266749930e-02 4.598507182455419118e-02 4.777745416980672122e-02 4.963474863642919344e-02 4.939559034115107578e-02
1.530000000000000071e+01 3.246532081399673697e-02 3.958455756782965768e-02 4.172510713761989898e-02 4.183427672804228975e-02 4.440967390981750973e-02 4.521201820452420278e-02 4.599088650670313250e-02 4.778188008813580995e-02 4.964574379171198676e-02 4.940288734404677667e-02
1.540000000000000036e+01 3.248084719407009352e-02 3.958594873663162650e-02 4.174051081175691319e-02 4.185218936113556387e-02 4.442200225674269864e-02 4.522851075894937511e-02 4.600259396611938029e-02 4.779058620665946333e-02 4.966766276786607759e-02 4.941738535973260599e-02
1.550000000000000000e+01 3.249594984105982909e-02 3.958699258134370375e-02 4.175536355013990258e-02 4.187011580484955448e-02 4.443395706606315110e-02 4.524455458867068097e-02 4.601441640343263001e-02 4.779909526522334307e-02 4.968948094959988598e-02 4.943175747308181656e-02
1.559999999999999964e+01 3.251062896640356109e-02 3.958769114298817809e-02 4.176966939468423901e-02 4.188805037032620332e-02 4.444554775562222643e-02 4.526013609379894720e-02 4.602636596017617432e-02 4.780740395552766225e-02 4.971119213234616308e-02 4.944600567564141902e-02
1.569999999999999929e+01 3.252488482362872468e-02 3.958804641549839437e-02 4.178343531894682800e-02 4.190598443995082606e-02 4.445678359150397052e-02 4.527524284099038177e-02 4.603845366586402366e-02 4.781550899673256416e-02 4.973279073108501785e-02 4.946013145239264858e-02
1.580000000000000071e+01 3.253185411744658612e-02 3.958809592887576473e-02 4.179011861068999967e-02 4.191494797575004427e-02 4.446227128996217692e-02 4.528261464363956407e-02 4.604455243957619737e-02 4.781948413393038305e-02 4.974354621582365021e-02 4.946714877470689137e-02
1.590000000000000036e+01 3.253185411744658612e-02 3.958809592887576473e-02 4.179011861068999967e-02 4.191494797575004427e-02 4.446227128996217692e-02 4.528261464363956407e-02 4.604455243957619737e-02 4.781948413393038305e-02 4.974354621582365021e-02 4.946714877470689137e-02


==> anc/supplementary/braiding/path1_r=1.1/V=0.001/spectrum_ex.txt <==
0.000000000000000000e+00 3.268205358624456242e-02 3.967412842251699656e-02 4.186764606787900245e-02 4.207733132182454178e-02 4.455236719351080010e-02 4.531644890628357125e-02 4.611315354894948010e-02 4.791623558530682531e-02 4.952088779010510589e-02 4.987724290820787221e-02
1.000000000000000056e-01 3.268205358624456242e-02 3.967412842251699656e-02 4.186764606787900245e-02 4.207733132182454178e-02 4.455236719351080010e-02 4.531644890628357125e-02 4.611315354894948010e-02 4.791623558530682531e-02 4.952088779010510589e-02 4.987724290820787221e-02
2.000000000000000111e-01 3.268205358624456242e-02 3.967412842251699656e-02 4.186764606787900245e-02 4.207733132182454178e-02 4.455236719351080010e-02 4.531644890628357125e-02 4.611315354894948010e-02 4.791623558530682531e-02 4.952088779010510589e-02 4.987724290820787221e-02
2.999999999999999889e-01 3.268355498748243965e-02 3.967436587956534033e-02 4.187069858084960933e-02 4.207579048336250460e-02 4.455283022117213776e-02 4.531671814477974958e-02 4.611426994022677084e-02 4.791647868634162089e-02 4.987671368755252493e-02 4.952205268906340052e-02
4.000000000000000222e-01 3.268569959672922715e-02 3.967444277029345129e-02 4.187560304495221292e-02 4.207284936661410263e-02 4.455330713725950964e-02 4.531683536324488532e-02 4.611644299983388984e-02 4.791648223621775005e-02 4.987571314132620975e-02 4.952413867411721571e-02
5.000000000000000000e-01 3.268669913275770722e-02 3.967399004331604445e-02 4.187881931221151821e-02 4.207018224782966415e-02 4.455318610173034793e-02 4.531639351543841759e-02 4.611853394739631046e-02 4.791584172753082793e-02 4.987479272371935640e-02 4.952589613715583511e-02
5.999999999999999778e-01 3.268655308134942039e-02 3.967300854901267826e-02 4.188025448824391622e-02 4.206788153006951053e-02 4.455246604777797492e-02 4.531539891017232619e-02 4.612053769545087362e-02 4.791455790702078832e-02 4.987395695482711028e-02 4.952731952726326797e-02
6.999999999999999556e-01 3.268526146054583775e-02 3.967149862622258716e-02 4.187984041657918932e-02 4.206601550176499588e-02 4.455114346644812456e-02 4.531386139887431941e-02 4.612244681553540754e-02 4.791263308960585360e-02 4.987321148716369890e-02 4.952840167744176902e-02
8.000000000000000444e-01 3.268418621278942893e-02 3.967054547021506283e-02 4.187892804405864144e-02 4.206525757578144509e-02 4.455025447348950896e-02 4.531289306520858151e-02 4.612336295409759368e-02 4.791143145774082873e-02 4.987287468376088578e-02 4.952881211691208957e-02
9.000000000000000222e-01 3.268418621278942893e-02 3.967054547021506283e-02 4.187892804405864144e-02 4.206525757578144509e-02 4.455025447348950896e-02 4.531289306520858151e-02 4.612336295409759368e-02 4.791143145774082873e-02 4.987287468376088578e-02 4.952881211691208957e-02
1.000000000000000000e+00 3.268418621278942893e-02 3.967054547021506283e-02 4.187892804405864144e-02 4.206525757578144509e-02 4.455025447348950896e-02 4.531289306520858151e-02 4.612336295409759368e-02 4.791143145774082873e-02 4.987287468376088578e-02 4.952881211691208957e-02
1.100000000000000089e+00 3.268418621278942893e-02 3.967054547021506283e-02 4.187892804405864144e-02 4.206525757578144509e-02 4.455025447348950896e-02 4.531289306520858151e-02 4.612336295409759368e-02 4.791143145774082873e-02 4.987287468376088578e-02 4.952881211691208957e-02
1.199999999999999956e+00 3.268418621278942893e-02 3.967054547021506283e-02 4.187892804405864144e-02 4.206525757578144509e-02 4.455025447348950896e-02 4.531289306520858151e-02 4.612336295409759368e-02 4.791143145774082873e-02 4.987287468376088578e-02 4.952881211691208957e-02
1.300000000000000044e+00 3.267712067246805741e-02 3.967048121039377234e-02 4.187260060979732662e-02 4.205607575413917304e-02 4.454435489601854536e-02 4.530608811765435284e-02 4.611693184755623343e-02 4.790787206290839789e-02 4.986196198206178237e-02 4.952171639181894569e-02
1.399999999999999911e+00 3.266267125199109889e-02 3.967009874605062492e-02 4.185962480805153346e-02 4.203762557688892065e-02 4.453228646472220248e-02 4.529213955268049374e-02 4.610415455512130445e-02 4.790061112817482758e-02 4.984004081751908233e-02 4.950743781613841515e-02
1.500000000000000000e+00 3.264779716236868023e-02 3.966937608594819226e-02 4.184621988939443010e-02 4.201906247380805121e-02 4.451985174564622449e-02 4.527774665721766290e-02 4.609148417621022897e-02 4.789316317432999043e-02 4.981799516287667429e-02 4.949304335471422372e-02
1.600000000000000089e+00 3.263249818158137083e-02 3.966831126718967787e-02 4.183238475080757607e-02 4.200038904410116625e-02 4.450704194194959884e-02 4.526291909334300562e-02 4.607891216928645256e-02 4.788553121238672827e-02 4.979582913032082336e-02 4.947853316990563632e-02
1.699999999999999956e+00 3.261677413038088086e-02 3.966690228039093657e-02 4.181811875917888777e-02 4.198160741853430855e-02 4.449384816722480596e-02 4.524766757468585282e-02 4.606642895464450882e-02 4.787771824373061869e-02 4.977354718985614601e-02 4.946390719506384148e-02
1.800000000000000044e+00 3.260875265909441573e-02 3.966606808308254656e-02 4.181082414564582517e-02 4.197217654888884403e-02 4.448710449466204003e-02 4.523988644458674935e-02 4.606021738643467645e-02 4.787374481376376750e-02 4.976236425955250786e-02 4.945655069404440024e-02
1.899999999999999911e+00 3.260875265909441573e-02 3.966606808308254656e-02 4.181082414564582517e-02 4.197217654888884403e-02 4.448710449466204003e-02 4.523988644458674935e-02 4.606021738643467645e-02 4.787374481376376750e-02 4.976236425955250786e-02 4.945655069404440024e-02
2.000000000000000000e+00 3.260875265909441573e-02 3.966606808308254656e-02 4.181082414564582517e-02 4.197217654888884403e-02 4.448710449466204003e-02 4.523988644458674935e-02 4.606021738643467645e-02 4.787374481376376750e-02 4.976236425955250786e-02 4.945655069404440024e-02
2.100000000000000089e+00 3.260875265909441573e-02 3.966606808308254656e-02 4.181082414564582517e-02 4.197217654888884403e-02 4.448710449466204003e-02 4.523988644458674935e-02 4.606021738643467645e-02 4.787374481376376750e-02 4.976236425955250786e-02 4.945655069404440024e-02
2.200000000000000178e+00 3.260875265909441573e-02 3.966606808308254656e-02 4.181082414564582517e-02 4.197217654888884403e-02 4.448710449466204003e-02 4.523988644458674935e-02 4.606021738643467645e-02 4.787374481376376750e-02 4.976236425955250786e-02 4.945655069404440024e-02
2.299999999999999822e+00 3.260401779990456522e-02 3.965904484786720446e-02 4.180703616944695528e-02 4.196443186388819357e-02 4.449244253423590562e-02 4.523880440882584869e-02 4.606221287931391156e-02 4.787675210070655579e-02 4.976268939047751028e-02 4.945304230551841873e-02
2.399999999999999911e+00 3.259427102726787651e-02 3.964486113118853572e-02 4.179909031221491766e-02 4.194902938379744400e-02 4.450285733221592821e-02 4.523624345415161452e-02 4.606657594020618918e-02 4.788261309896949675e-02 4.976335664179470930e-02 4.944612980952755449e-02
2.500000000000000000e+00 3.258415547667906087e-02 3.963049378318783678e-02 4.179058160172869490e-02 4.193381940066794045e-02 4.451290145900518164e-02 4.523318943524388264e-02 4.607141096518402312e-02 4.788826944027305133e-02 4.976404602543205852e-02 4.943935982450885225e-02
2.600000000000000089e+00 3.257367194406347866e-02 3.961594199993982018e-02 4.178141641013407431e-02 4.191890371766904960e-02 4.452254680555692984e-02 4.522968888758797240e-02 4.607668719896775705e-02 4.789372151264188748e-02 4.976475712729858114e-02 4.943273621309695470e-02
2.700000000000000178e+00 3.256282127375837582e-02 3.960120493443538420e-02 4.177149296048864729e-02 4.190439203565453352e-02 4.453176365280418769e-02 4.522579163714038342e-02 4.608237226460506347e-02 4.789897000724663290e-02 4.976548976465699353e-02 4.942626249054128673e-02
2.799999999999999822e+00 3.255725853891461991e-02 3.959376664522053918e-02 4.176621448234894840e-02 4.189732250946420072e-02 4.453620164938519588e-02 4.522371061830429695e-02 4.608535766019870861e-02 4.790151821482439842e-02 4.976586416342464875e-02 4.942308283972422778e-02
2.899999999999999911e+00 3.255725853891461991e-02 3.959376664522053918e-02 4.176621448234894840e-02 4.189732250946420072e-02 4.453620164938519588e-02 4.522371061830429695e-02 4.608535766019870861e-02 4.790151821482439842e-02 4.976586416342464875e-02 4.942308283972422778e-02
3.000000000000000000e+00 3.255725853891461991e-02 3.959376664522053918e-02 4.176621448234894840e-02 4.189732250946420072e-02 4.453620164938519588e-02 4.522371061830429695e-02 4.608535766019870861e-02 4.790151821482439842e-02 4.976586416342464875e-02 4.942308283972422778e-02
3.100000000000000089e+00 3.255725853891461991e-02 3.959376664522053918e-02 4.176621448234894840e-02 4.189732250946420072e-02 4.453620164938519588e-02 4.522371061830429695e-02 4.608535766019870861e-02 4.790151821482439842e-02 4.976586416342464875e-02 4.942308283972422778e-02
3.200000000000000178e+00 3.255725853891461991e-02 3.959376664522053918e-02 4.176621448234894840e-02 4.189732250946420072e-02 4.453620164938519588e-02 4.522371061830429695e-02 4.608535766019870861e-02 4.790151821482439842e-02 4.976586416342464875e-02 4.942308283972422778e-02
3.299999999999999822e+00 3.255769534632518836e-02 3.959410150658333044e-02 4.176549422970624731e-02 4.189783804238488701e-02 4.453709912554082440e-02 4.522329580712206726e-02 4.608540597994396915e-02 4.790143516351132169e-02 4.976578156523638746e-02 4.942330644719643978e-02
3.399999999999999911e+00 3.255840849016845839e-02 3.959457519148069232e-02 4.176356659249393782e-02 4.189915787293427979e-02 4.453867488116013129e-02 4.522208556333592172e-02 4.608590604638160976e-02 4.790105754543801803e-02 4.976568579661917735e-02 4.942385752925947812e-02
3.500000000000000000e+00 3.255890763035935997e-02 3.959478752269716267e-02 4.176102014153894315e-02 4.190083212548329633e-02 4.453995779354177204e-02 4.522037024447365938e-02 4.608694216464335330e-02 4.790039808410084810e-02 4.976568273974199541e-02 4.942454671615811868e-02
3.600000000000000089e+00 3.255919272347559956e-02 3.959473851920988774e-02 4.175789769412260877e-02 4.190281811178687976e-02 4.454094647884172808e-02 4.521815588560962329e-02 4.608850954538980249e-02 4.789945741410350094e-02 4.976577255781108877e-02 4.942537324263970855e-02
3.700000000000000178e+00 3.255926373429547660e-02 3.959442818034285966e-02 4.175424565711535752e-02 4.190506956728964200e-02 4.454163875116490257e-02 4.521545202150215742e-02 4.609060055902285818e-02 4.789823664969146411e-02 4.976595540684766728e-02 4.942633599905168346e-02
3.799999999999999822e+00 3.255921895009344230e-02 3.959417500450826410e-02 4.175223575929018494e-02 4.190628017743171230e-02 4.454187282622498051e-02 4.521392042869751965e-02 4.609183930377677013e-02 4.789752171053768964e-02 4.976608176482813506e-02 4.942686802363559923e-02
3.899999999999999911e+00 3.255921895009344230e-02 3.959417500450826410e-02 4.175223575929018494e-02 4.190628017743171230e-02 4.454187282622498051e-02 4.521392042869751965e-02 4.609183930377677013e-02 4.789752171053768964e-02 4.976608176482813506e-02 4.942686802363559923e-02
4.000000000000000000e+00 3.255921895009344230e-02 3.959417500450826410e-02 4.175223575929018494e-02 4.190628017743171230e-02 4.454187282622498051e-02 4.521392042869751965e-02 4.609183930377677013e-02 4.789752171053768964e-02 4.976608176482813506e-02 4.942686802363559923e-02
4.099999999999999645e+00 3.255921895009344230e-02 3.959417500450826410e-02 4.175223575929018494e-02 4.190628017743171230e-02 4.454187282622498051e-02 4.521392042869751965e-02 4.609183930377677013e-02 4.789752171053768964e-02 4.976608176482813506e-02 4.942686802363559923e-02
4.200000000000000178e+00 3.255921895009344230e-02 3.959417500450826410e-02 4.175223575929018494e-02 4.190628017743171230e-02 4.454187282622498051e-02 4.521392042869751965e-02 4.609183930377677013e-02 4.789752171053768964e-02 4.976608176482813506e-02 4.942686802363559923e-02
4.299999999999999822e+00 3.256101176913121786e-02 3.959871818274628835e-02 4.174707984237338576e-02 4.191543543694509905e-02 4.454038989303008705e-02 4.521669449518303519e-02 4.609697507924572640e-02 4.790110025077239791e-02 4.976388709101942087e-02 4.942947595744843353e-02
4.400000000000000355e+00 3.256434368519400824e-02 3.960750063202302107e-02 4.173581509970041015e-02 4.193449695399721622e-02 4.453733038792197230e-02 4.522178441832831741e-02 4.610759258276245914e-02 4.790802799004882651e-02 4.975954734880277952e-02 4.943459931940918234e-02
4.500000000000000000e+00 3.256733751503316371e-02 3.961587470137854089e-02 4.172366608647155167e-02 4.195417767953713017e-02 4.453415366048685264e-02 4.522626068223212920e-02 4.611866599715048337e-02 4.791464838422653666e-02 4.975529070601959758e-02 4.943958480457665700e-02
4.599999999999999645e+00 3.256999353137520620e-02 3.962383656465619935e-02 4.171091736355544283e-02 4.197419799907885218e-02 4.453086781404682476e-02 4.523012322897305287e-02 4.613018666853284377e-02 4.792095975994752760e-02 4.944441331213259710e-02 4.975113910191564237e-02
4.700000000000000178e+00 3.257231203091337512e-02 3.963138237518443185e-02 4.169773721644417369e-02 4.199439452833103603e-02 4.452747985142262166e-02 4.523337538402016911e-02 4.614214357271623212e-02 4.792696066409105754e-02 4.944906377334090664e-02 4.974711636542809845e-02
4.799999999999999822e+00 3.257334481110230051e-02 3.963499805411974802e-02 4.169101983893015034e-02 4.200452590954434351e-02 4.452574948910013874e-02 4.523477445066124286e-02 4.614828157226385369e-02 4.792984429475548314e-02 4.945131510324746876e-02 4.974516129737512754e-02
4.900000000000000355e+00 3.257334481110230051e-02 3.963499805411974802e-02 4.169101983893015034e-02 4.200452590954434351e-02 4.452574948910013874e-02 4.523477445066124286e-02 4.614828157226385369e-02 4.792984429475548314e-02 4.945131510324746876e-02 4.974516129737512754e-02
5.000000000000000000e+00 3.257334481110230051e-02 3.963499805411974802e-02 4.169101983893015034e-02 4.200452590954434351e-02 4.452574948910013874e-02 4.523477445066124286e-02 4.614828157226385369e-02 4.792984429475548314e-02 4.945131510324746876e-02 4.974516129737512754e-02
5.099999999999999645e+00 3.257334481110230051e-02 3.963499805411974802e-02 4.169101983893015034e-02 4.200452590954434351e-02 4.452574948910013874e-02 4.523477445066124286e-02 4.614828157226385369e-02 4.792984429475548314e-02 4.945131510324746876e-02 4.974516129737512754e-02
5.200000000000000178e+00 3.257334481110230051e-02 3.963499805411974802e-02 4.169101983893015034e-02 4.200452590954434351e-02 4.452574948910013874e-02 4.523477445066124286e-02 4.614828157226385369e-02 4.792984429475548314e-02 4.945131510324746876e-02 4.974516129737512754e-02
5.299999999999999822e+00 3.256638304952546442e-02 3.963465492464498391e-02 4.168482742799944213e-02 4.199522668970525480e-02 4.452034022195282270e-02 4.522727402666216340e-02 4.614249528263283245e-02 4.792586267732563965e-02 4.944428436263109683e-02 4.973435910166042889e-02
5.400000000000000355e+00 3.255214164357861373e-02 3.963370961319419294e-02 4.167217400446122239e-02 4.197649169588883733e-02 4.450925392812705994e-02 4.521197115524935167e-02 4.613098286952596605e-02 4.791773600111357695e-02 4.971266256552410445e-02 4.943014203517924476e-02
5.500000000000000000e+00 3.253747615356947231e-02 3.963241723035594577e-02 4.165916463042870083e-02 4.195757386073843687e-02 4.449780211759846865e-02 4.519627479742579362e-02 4.611954341763960935e-02 4.790939408514723746e-02 4.969084685237226684e-02 4.941589166753272006e-02
5.599999999999999645e+00 3.252238632815205449e-02 3.963077573342668053e-02 4.164580208448875887e-02 4.193847210810886655e-02 4.448597439657372282e-02 4.518019678819441137e-02 4.610816752568155930e-02 4.790084018604221644e-02 4.966891675700967068e-02 4.940153268437971062e-02
5.700000000000000178e+00 3.250687195838853488e-02 3.962878303161804922e-02 4.163208932243006588e-02 4.191918518938501231e-02 4.447376017224412281e-02 4.516374978587280736e-02 4.609684506171086993e-02 4.789207759344316778e-02 4.964687755773436462e-02 4.938706414130875078e-02
5.799999999999999822e+00 3.249895551576354596e-02 3.962765431215342637e-02 4.162510258191733786e-02 4.190947185629403937e-02 4.446750476230852678e-02 4.515539207268899624e-02 4.609120051548246111e-02 4.788761907105484883e-02 4.963581884281417778e-02 4.937978837365869511e-02
5.900000000000000355e+00 3.249895551576354596e-02 3.962765431215342637e-02 4.162510258191733786e-02 4.190947185629403937e-02 4.446750476230852678e-02 4.515539207268899624e-02 4.609120051548246111e-02 4.788761907105484883e-02 4.963581884281417778e-02 4.937978837365869511e-02
6.000000000000000000e+00 3.249895551576354596e-02 3.962765431215342637e-02 4.162510258191733786e-02 4.190947185629403937e-02 4.446750476230852678e-02 4.515539207268899624e-02 4.609120051548246111e-02 4.788761907105484883e-02 4.963581884281417778e-02 4.937978837365869511e-02
6.099999999999999645e+00 3.249895551576354596e-02 3.962765431215342637e-02 4.162510258191733786e-02 4.190947185629403937e-02 4.446750476230852678e-02 4.515539207268899624e-02 4.609120051548246111e-02 4.788761907105484883e-02 4.963581884281417778e-02 4.937978837365869511e-02
6.200000000000000178e+00 3.249895551576354596e-02 3.962765431215342637e-02 4.162510258191733786e-02 4.190947185629403937e-02 4.446750476230852678e-02 4.515539207268899624e-02 4.609120051548246111e-02 4.788761907105484883e-02 4.963581884281417778e-02 4.937978837365869511e-02
6.299999999999999822e+00 3.249415159309309437e-02 3.962054627574477378e-02 4.162201854626973452e-02 4.190113403251691931e-02 4.447278072240964941e-02 4.515498814297268237e-02 4.609290197225306834e-02 4.789050304753699611e-02 4.963610940286954099e-02 4.937625629377283970e-02
6.400000000000000355e+00 3.248426900357714170e-02 3.960617757843142017e-02 4.161569984785457033e-02 4.188434548722333450e-02 4.448303818848609037e-02 4.515385564602192314e-02 4.609663843523721660e-02 4.789609974238247248e-02 4.963671242079831236e-02 4.936930209133737896e-02
6.500000000000000000e+00 3.247402073665372341e-02 3.959160499275472117e-02 4.160915934516933729e-02 4.186743387997435978e-02 4.449287894037777524e-02 4.515232165524431934e-02 4.610080209071054647e-02 4.790146796137135371e-02 4.963734246885970897e-02 4.936250005241381300e-02
6.599999999999999645e+00 3.246340761102372435e-02 3.957682802165189695e-02 4.160236756360289473e-02 4.185043625992610622e-02 4.450227268825731469e-02 4.515042687844796065e-02 4.610537021206910502e-02 4.790660782907864984e-02 4.963799736634081500e-02 4.935585631150016944e-02
6.700000000000000178e+00 3.245243049196726293e-02 3.956184613628441205e-02 4.159528935156708157e-02 4.183339509705870374e-02 4.451118757742851539e-02 4.514821529633421954e-02 4.611031840871220033e-02 4.791151980981842723e-02 4.934937642189404783e-02 4.963867537136321118e-02
6.799999999999999822e+00 3.244680571786928702e-02 3.955427817764908816e-02 4.159163008260041705e-02 4.182487315611371770e-02 4.451545507286373132e-02 4.514700526571228945e-02 4.611292702813374333e-02 4.791389058507784099e-02 4.934619950267614408e-02 4.963902260557477575e-02
6.900000000000000355e+00 3.244680571786928702e-02 3.955427817764908816e-02 4.159163008260041705e-02 4.182487315611371770e-02 4.451545507286373132e-02 4.514700526571228945e-02 4.611292702813374333e-02 4.791389058507784099e-02 4.934619950267614408e-02 4.963902260557477575e-02
7.000000000000000000e+00 3.244680571786928702e-02 3.955427817764908816e-02 4.159163008260041705e-02 4.182487315611371770e-02 4.451545507286373132e-02 4.514700526571228945e-02 4.611292702813374333e-02 4.791389058507784099e-02 4.934619950267614408e-02 4.963902260557477575e-02
7.099999999999999645e+00 3.244680571786928702e-02 3.955427817764908816e-02 4.159163008260041705e-02 4.182487315611371770e-02 4.451545507286373132e-02 4.514700526571228945e-02 4.611292702813374333e-02 4.791389058507784099e-02 4.934619950267614408e-02 4.963902260557477575e-02
7.200000000000000178e+00 3.244680571786928702e-02 3.955427817764908816e-02 4.159163008260041705e-02 4.182487315611371770e-02 4.451545507286373132e-02 4.514700526571228945e-02 4.611292702813374333e-02 4.791389058507784099e-02 4.934619950267614408e-02 4.963902260557477575e-02
7.299999999999999822e+00 3.244706168180536837e-02 3.955453122318931120e-02 4.159189999947308924e-02 4.182485360552742892e-02 4.451601191890602882e-02 4.514723513439154734e-02 4.611247878332783851e-02 4.791414766757969707e-02 4.934625402881206990e-02 4.963879674387104007e-02
7.400000000000000355e+00 3.244741386547345813e-02 3.955484221593685845e-02 4.159209925545540726e-02 4.182495401518732114e-02 4.451688614789891391e-02 4.514737695376513232e-02 4.611195561990631686e-02 4.791442274926679956e-02 4.934645467050479545e-02 4.963844297497854025e-02
7.500000000000000000e+00 3.244755304653009625e-02 3.955489306762459412e-02 4.159184412875130410e-02 4.182524073967316958e-02 4.451744155792436430e-02 4.514709271302558280e-02 4.611193205372396409e-02 4.791437868603470873e-02 4.934677739955262848e-02 4.963822010315317723e-02
7.599999999999999645e+00 3.244747922009091207e-02 3.955468374642608781e-02 4.159113714330015671e-02 4.182571129927918629e-02 4.451767799903404849e-02 4.514638245593943083e-02 4.611240822097555786e-02 4.791401550991590541e-02 4.934722182690075981e-02 4.963812845864964962e-02
7.700000000000000178e+00 3.244719238908830294e-02 3.955421419764530711e-02 4.158998398576801980e-02 4.182636007278790757e-02 4.451759450387188927e-02 4.514524925763410690e-02 4.611338190733676318e-02 4.791333379257203817e-02 4.934778716292210349e-02 4.963816835044079084e-02
7.799999999999999822e+00 3.244696910005324259e-02 3.955388181468222353e-02 4.158924268043031475e-02 4.182674872805981076e-02 4.451743225348100963e-02 4.514452583790896922e-02 4.611405399374953612e-02 4.791287380653511813e-02 4.963823771308205346e-02 4.934811481615337253e-02
7.900000000000000355e+00 3.244696910005324259e-02 3.955388181468222353e-02 4.158924268043031475e-02 4.182674872805981076e-02 4.451743225348100963e-02 4.514452583790896922e-02 4.611405399374953612e-02 4.791287380653511813e-02 4.963823771308205346e-02 4.934811481615337253e-02
8.000000000000000000e+00 3.244696910005324259e-02 3.955388181468222353e-02 4.158924268043031475e-02 4.182674872805981076e-02 4.451743225348100963e-02 4.514452583790896922e-02 4.611405399374953612e-02 4.791287380653511813e-02 4.963823771308205346e-02 4.934811481615337253e-02
8.099999999999999645e+00 3.244696910005324259e-02 3.955388181468222353e-02 4.158924268043031475e-02 4.182674872805981076e-02 4.451743225348100963e-02 4.514452583790896922e-02 4.611405399374953612e-02 4.791287380653511813e-02 4.963823771308205346e-02 4.934811481615337253e-02
8.199999999999999289e+00 3.244696910005324259e-02 3.955388181468222353e-02 4.158924268043031475e-02 4.182674872805981076e-02 4.451743225348100963e-02 4.514452583790896922e-02 4.611405399374953612e-02 4.791287380653511813e-02 4.963823771308205346e-02 4.934811481615337253e-02
8.300000000000000711e+00 3.245260327857057980e-02 3.956151617656460812e-02 4.159279817084026581e-02 4.183538605325813620e-02 4.451295656075153484e-02 4.514585341327655849e-02 4.611146097183047715e-02 4.791057588318704819e-02 4.963793798056521933e-02 4.935115610877173487e-02
8.400000000000000355e+00 3.246359873916507266e-02 3.957663280161730079e-02 4.159969291745976849e-02 4.185263379837374925e-02 4.450361874577834359e-02 4.514831247288308286e-02 4.610653692534573411e-02 4.790580969752028517e-02 4.963735916203551590e-02 4.935735957390140899e-02
8.500000000000000000e+00 3.247422957515002512e-02 3.959154717899551063e-02 4.160632940386273931e-02 4.186980964998595484e-02 4.449379438058818914e-02 4.515047057313661266e-02 4.610198316398798901e-02 4.790081564201556508e-02 4.963680976870438188e-02 4.936371937221550876e-02
8.599999999999999645e+00 3.248449491180575160e-02 3.960625994363985852e-02 4.161273848326944858e-02 4.188687536734040512e-02 4.448351640709713450e-02 4.515228299454598221e-02 4.609782367092980782e-02 4.789559313237678334e-02 4.963629251170340734e-02 4.937022911748508575e-02
8.699999999999999289e+00 3.249439392105395868e-02 3.962077169817390665e-02 4.161894585662259671e-02 4.190379760119197078e-02 4.447281606216837296e-02 4.515370834477184375e-02 4.609408085481464523e-02 4.789014193074810771e-02 4.963581064432714962e-02 4.937688173352672294e-02
8.800000000000000711e+00 3.249920580707473666e-02 3.962795237525477965e-02 4.162198072632551649e-02 4.191219562709048302e-02 4.446731680241805540e-02 4.515426390455887229e-02 4.609237220579322919e-02 4.788733058633466710e-02 4.963558416103565352e-02 4.938025920813587932e-02
8.900000000000000355e+00 3.249920580707473666e-02 3.962795237525477965e-02 4.162198072632551649e-02 4.191219562709048302e-02 4.446731680241805540e-02 4.515426390455887229e-02 4.609237220579322919e-02 4.788733058633466710e-02 4.963558416103565352e-02 4.938025920813587932e-02
9.000000000000000000e+00 3.249920580707473666e-02 3.962795237525477965e-02 4.162198072632551649e-02 4.191219562709048302e-02 4.446731680241805540e-02 4.515426390455887229e-02 4.609237220579322919e-02 4.788733058633466710e-02 4.963558416103565352e-02 4.938025920813587932e-02
9.099999999999999645e+00 3.249920580707473666e-02 3.962795237525477965e-02 4.162198072632551649e-02 4.191219562709048302e-02 4.446731680241805540e-02 4.515426390455887229e-02 4.609237220579322919e-02 4.788733058633466710e-02 4.963558416103565352e-02 4.938025920813587932e-02
9.199999999999999289e+00 3.249920580707473666e-02 3.962795237525477965e-02 4.162198072632551649e-02 4.191219562709048302e-02 4.446731680241805540e-02 4.515426390455887229e-02 4.609237220579322919e-02 4.788733058633466710e-02 4.963558416103565352e-02 4.938025920813587932e-02
9.300000000000000711e+00 3.250709072820489459e-02 3.962901156241544626e-02 4.162925179848066259e-02 4.192188556955135648e-02 4.447325683101424620e-02 4.516287625082736346e-02 4.609793134674482207e-02 4.789192416962242266e-02 4.964649727492008446e-02 4.938758549998070041e-02
9.400000000000000355e+00 3.252254168814707608e-02 3.963086978102851182e-02 4.164353180681699268e-02 4.194112093298497240e-02 4.448484692402333851e-02 4.517983044956234984e-02 4.610908060394313529e-02 4.790095677766396942e-02 4.966825980365036086e-02 4.940213934014585362e-02
9.500000000000000000e+00 3.253756761942307868e-02 3.963238279874733982e-02 4.165745975773155196e-02 4.196016475999583828e-02 4.449605963252538376e-02 4.519641239426245433e-02 4.612028040244775529e-02 4.790978035537844792e-02 4.968993094615498096e-02 4.941656443937938320e-02
9.599999999999999645e+00 3.255216873684204509e-02 3.963355257879781074e-02 4.167103273954302772e-02 4.197901830760104175e-02 4.450690581816607594e-02 4.521260886068707852e-02 4.613154126852576919e-02 4.791839139115361412e-02 4.971150361460861811e-02 4.943086373936055045e-02
9.699999999999999289e+00 3.256634529786673476e-02 3.963438103442492449e-02 4.168424800400685054e-02 4.199768267534922245e-02 4.451739607738917220e-02 4.522840748433605562e-02 4.614287302414347980e-02 4.792678641986443389e-02 4.973297139355149082e-02 4.944503961510328394e-02
9.800000000000000711e+00 3.257327446185411673e-02 3.963466785021243360e-02 4.169072067885224581e-02 4.200694421616840701e-02 4.452251097045329536e-02 4.523615399428169981e-02 4.614856834619206205e-02 4.793090186417106602e-02 4.974366410918561188e-02 4.945208187376230746e-02
9.900000000000000355e+00 3.257327446185411673e-02 3.963466785021243360e-02 4.169072067885224581e-02 4.200694421616840701e-02 4.452251097045329536e-02 4.523615399428169981e-02 4.614856834619206205e-02 4.793090186417106602e-02 4.974366410918561188e-02 4.945208187376230746e-02
1.000000000000000000e+01 3.257327446185411673e-02 3.963466785021243360e-02 4.169072067885224581e-02 4.200694421616840701e-02 4.452251097045329536e-02 4.523615399428169981e-02 4.614856834619206205e-02 4.793090186417106602e-02 4.974366410918561188e-02 4.945208187376230746e-02
1.009999999999999964e+01 3.257327446185411673e-02 3.963466785021243360e-02 4.169072067885224581e-02 4.200694421616840701e-02 4.452251097045329536e-02 4.523615399428169981e-02 4.614856834619206205e-02 4.793090186417106602e-02 4.974366410918561188e-02 4.945208187376230746e-02
1.019999999999999929e+01 3.257327446185411673e-02 3.963466785021243360e-02 4.169072067885224581e-02 4.200694421616840701e-02 4.452251097045329536e-02 4.523615399428169981e-02 4.614856834619206205e-02 4.793090186417106602e-02 4.974366410918561188e-02 4.945208187376230746e-02
1.030000000000000071e+01 3.257362937471239284e-02 3.963502730371159383e-02 4.169113858961297908e-02 4.200683468177174307e-02 4.452297160095660539e-02 4.523615956362948137e-02 4.614868081694894347e-02 4.793096964264685622e-02 4.974395136139603962e-02 4.945236401391534670e-02
1.040000000000000036e+01 3.257410729940171668e-02 3.963552861258623494e-02 4.169171628485982689e-02 4.200652677037229610e-02 4.452380168445605607e-02 4.523607502072234110e-02 4.614881173247666751e-02 4.793098950316640461e-02 4.974443444898979383e-02 4.945268882461045790e-02
1.050000000000000000e+01 3.257427599892809278e-02 3.963573976013914923e-02 4.169194917747541529e-02 4.200610114852636884e-02 4.452451022213630566e-02 4.523586288762005553e-02 4.614881721018211647e-02 4.793085509485443818e-02 4.974479548565409470e-02 4.945269447539983598e-02
1.059999999999999964e+01 3.257413545655832299e-02 3.963566072267560997e-02 4.169183671113040057e-02 4.200555849187144475e-02 4.452509718914327702e-02 4.523552316995105294e-02 4.614869716708704106e-02 4.793056643086516383e-02 4.974503411266792408e-02 4.945238131660108227e-02
1.069999999999999929e+01 3.257368566907602181e-02 3.963529149130543688e-02 4.169137856975170531e-02 4.200489921845632080e-02 4.452556249923573378e-02 4.523505590015506478e-02 4.614845152136964890e-02 4.793012354893810140e-02 4.974514978668150705e-02 4.945174991299908229e-02
1.080000000000000071e+01 3.257334481108578594e-02 3.963499805413366744e-02 4.169101983895053681e-02 4.200452590954282389e-02 4.452574948912005337e-02 4.523477445066837604e-02 4.614828157226684435e-02 4.792984429474780872e-02 4.974516129737881209e-02 4.945131510325134067e-02
1.090000000000000036e+01 3.257334481108578594e-02 3.963499805413366744e-02 4.169101983895053681e-02 4.200452590954282389e-02 4.452574948912005337e-02 4.523477445066837604e-02 4.614828157226684435e-02 4.792984429474780872e-02 4.974516129737881209e-02 4.945131510325134067e-02
1.100000000000000000e+01 3.257334481108578594e-02 3.963499805413366744e-02 4.169101983895053681e-02 4.200452590954282389e-02 4.452574948912005337e-02 4.523477445066837604e-02 4.614828157226684435e-02 4.792984429474780872e-02 4.974516129737881209e-02 4.945131510325134067e-02
1.109999999999999964e+01 3.257334481108578594e-02 3.963499805413366744e-02 4.169101983895053681e-02 4.200452590954282389e-02 4.452574948912005337e-02 4.523477445066837604e-02 4.614828157226684435e-02 4.792984429474780872e-02 4.974516129737881209e-02 4.945131510325134067e-02
1.119999999999999929e+01 3.257334481108578594e-02 3.963499805413366744e-02 4.169101983895053681e-02 4.200452590954282389e-02 4.452574948912005337e-02 4.523477445066837604e-02 4.614828157226684435e-02 4.792984429474780872e-02 4.974516129737881209e-02 4.945131510325134067e-02
1.130000000000000071e+01 3.257231203092759986e-02 3.963138237518682577e-02 4.169773721644878112e-02 4.199439452831602720e-02 4.452747985142774950e-02 4.523337538401571434e-02 4.614214357272027750e-02 4.792696066408709543e-02 4.974711636543495408e-02 4.944906377333316283e-02
1.140000000000000036e+01 3.256999353139623105e-02 3.962383656466608728e-02 4.171091736355101581e-02 4.197419799908756050e-02 4.453086781404991951e-02 4.523012322897317083e-02 4.613018666853745120e-02 4.792095975994891538e-02 4.975113910191865385e-02 4.944441331213008523e-02
1.150000000000000000e+01 3.256733751502701585e-02 3.961587470137017952e-02 4.172366608646658342e-02 4.195417767953196764e-02 4.453415366048749796e-02 4.522626068223944279e-02 4.611866599715639531e-02 4.791464838422666156e-02 4.975529070601136111e-02 4.943958480457805865e-02
1.159999999999999964e+01 3.256434368518847100e-02 3.960750063201221721e-02 4.173581509969963299e-02 4.193449695400849886e-02 4.453733038792360294e-02 4.522178441832318957e-02 4.610759258276227179e-02 4.790802799004811874e-02 4.975954734881014863e-02 4.943459931940293040e-02
1.169999999999999929e+01 3.256101176913527018e-02 3.959871818274389443e-02 4.174707984236272762e-02 4.191543543695056689e-02 4.454038989302348817e-02 4.521669449518856548e-02 4.609697507925191590e-02 4.790110025077796291e-02 4.942947595744905803e-02 4.976388709102103763e-02
1.180000000000000071e+01 3.255921895010845113e-02 3.959417500450360811e-02 4.175223575929035841e-02 4.190628017743856792e-02 4.454187282620956229e-02 4.521392042868541128e-02 4.609183930376736099e-02 4.789752171053397733e-02 4.942686802362858400e-02 4.976608176482163332e-02
1.190000000000000036e+01 3.255921895010845113e-02 3.959417500450360811e-02 4.175223575929035841e-02 4.190628017743856792e-02 4.454187282620956229e-02 4.521392042868541128e-02 4.609183930376736099e-02 4.789752171053397733e-02 4.942686802362858400e-02 4.976608176482163332e-02
1.200000000000000000e+01 3.255921895010845113e-02 3.959417500450360811e-02 4.175223575929035841e-02 4.190628017743856792e-02 4.454187282620956229e-02 4.521392042868541128e-02 4.609183930376736099e-02 4.789752171053397733e-02 4.942686802362858400e-02 4.976608176482163332e-02
1.209999999999999964e+01 3.255921895010845113e-02 3.959417500450360811e-02 4.175223575929035841e-02 4.190628017743856792e-02 4.454187282620956229e-02 4.521392042868541128e-02 4.609183930376736099e-02 4.789752171053397733e-02 4.942686802362858400e-02 4.976608176482163332e-02
1.219999999999999929e+01 3.255921895010845113e-02 3.959417500450360811e-02 4.175223575929035841e-02 4.190628017743856792e-02 4.454187282620956229e-02 4.521392042868541128e-02 4.609183930376736099e-02 4.789752171053397733e-02 4.942686802362858400e-02 4.976608176482163332e-02
1.230000000000000071e+01 3.255926373430283183e-02 3.959442818033584444e-02 4.175424565710968150e-02 4.190506956730002258e-02 4.454163875115543098e-02 4.521545202150879100e-02 4.609060055900977837e-02 4.789823664969698747e-02 4.942633599905708885e-02 4.976595540684132513e-02
1.240000000000000036e+01 3.255919272349291210e-02 3.959473851922835214e-02 4.175789769412868724e-02 4.190281811178777488e-02 4.454094647885271929e-02 4.521815588562250188e-02 4.608850954539758793e-02 4.789945741409826901e-02 4.942537324263905629e-02 4.976577255781006182e-02
1.250000000000000000e+01 3.255890763036929647e-02 3.959478752268245916e-02 4.176102014153437736e-02 4.190083212549569613e-02 4.453995779354409656e-02 4.522037024447737863e-02 4.608694216464553212e-02 4.790039808409961297e-02 4.942454671614589234e-02 4.976568273974790041e-02
1.259999999999999964e+01 3.255840849015974314e-02 3.959457519148910920e-02 4.176356659248889325e-02 4.189915787292470412e-02 4.453867488115192952e-02 4.522208556334067486e-02 4.608590604637647498e-02 4.790105754542911543e-02 4.942385752925840953e-02 4.976568579660729796e-02
1.269999999999999929e+01 3.255769534631917927e-02 3.959410150659923439e-02 4.176549422971254089e-02 4.189783804237735831e-02 4.453709912554418976e-02 4.522329580712346891e-02 4.608540597994861820e-02 4.790143516351318825e-02 4.942330644720190069e-02 4.976578156524881502e-02
1.280000000000000071e+01 3.255725853891015820e-02 3.959376664521400968e-02 4.176621448234856676e-02 4.189732250946033576e-02 4.453620164938923431e-02 4.522371061830607331e-02 4.608535766020206009e-02 4.790151821482045713e-02 4.942308283972138283e-02 4.976586416342559938e-02
1.290000000000000036e+01 3.255725853891015820e-02 3.959376664521400968e-02 4.176621448234856676e-02 4.189732250946033576e-02 4.453620164938923431e-02 4.522371061830607331e-02 4.608535766020206009e-02 4.790151821482045713e-02 4.942308283972138283e-02 4.976586416342559938e-02
1.300000000000000000e+01 3.255725853891015820e-02 3.959376664521400968e-02 4.176621448234856676e-02 4.189732250946033576e-02 4.453620164938923431e-02 4.522371061830607331e-02 4.608535766020206009e-02 4.790151821482045713e-02 4.942308283972138283e-02 4.976586416342559938e-02
1.309999999999999964e+01 3.255725853891015820e-02 3.959376664521400968e-02 4.176621448234856676e-02 4.189732250946033576e-02 4.453620164938923431e-02 4.522371061830607331e-02 4.608535766020206009e-02 4.790151821482045713e-02 4.942308283972138283e-02 4.976586416342559938e-02
1.319999999999999929e+01 3.255725853891015820e-02 3.959376664521400968e-02 4.176621448234856676e-02 4.189732250946033576e-02 4.453620164938923431e-02 4.522371061830607331e-02 4.608535766020206009e-02 4.790151821482045713e-02 4.942308283972138283e-02 4.976586416342559938e-02
1.330000000000000071e+01 3.256282127376580043e-02 3.960120493444485579e-02 4.177149296048339455e-02 4.190439203566241610e-02 4.453176365280811511e-02 4.522579163713172368e-02 4.608237226460861619e-02 4.789897000724920723e-02 4.942626249053551357e-02 4.976548976465830498e-02
1.340000000000000036e+01 3.257367194405535321e-02 3.961594199991880227e-02 4.178141641013950747e-02 4.191890371765724654e-02 4.452254680555722127e-02 4.522968888757449707e-02 4.607668719896586274e-02 4.789372151262689253e-02 4.943273621307393839e-02 4.976475712729407086e-02
1.350000000000000000e+01 3.258415547666414919e-02 3.963049378318482530e-02 4.179058160174476538e-02 4.193381940065531166e-02 4.451290145900976131e-02 4.523318943524578389e-02 4.607141096519228735e-02 4.788826944027511218e-02 4.943935982450720079e-02 4.976404602544041295e-02
1.359999999999999964e+01 3.259427102725691999e-02 3.964486113117939720e-02 4.179909031222242555e-02 4.194902938379954649e-02 4.450285733221982787e-02 4.523624345415937220e-02 4.606657594021572322e-02 4.788261309896103129e-02 4.944612980951817310e-02 4.976335664179394602e-02
1.369999999999999929e+01 3.260401779991010940e-02 3.965904484785497119e-02 4.180703616943617917e-02 4.196443186388795071e-02 4.449244253424199103e-02 4.523880440883896320e-02 4.606221287931391156e-02 4.787675210070902604e-02 4.945304230552891034e-02 4.976268939047827355e-02
1.380000000000000071e+01 3.260875265907278026e-02 3.966606808307426846e-02 4.181082414563576377e-02 4.197217654888280025e-02 4.448710449465626687e-02 4.523988644458259295e-02 4.606021738643488461e-02 4.787374481376268504e-02 4.945655069404385207e-02 4.976236425955798265e-02
1.390000000000000036e+01 3.260875265907278026e-02 3.966606808307426846e-02 4.181082414563576377e-02 4.197217654888280025e-02 4.448710449465626687e-02 4.523988644458259295e-02 4.606021738643488461e-02 4.787374481376268504e-02 4.945655069404385207e-02 4.976236425955798265e-02
1.400000000000000000e+01 3.260875265907278026e-02 3.966606808307426846e-02 4.181082414563576377e-02 4.197217654888280025e-02 4.448710449465626687e-02 4.523988644458259295e-02 4.606021738643488461e-02 4.787374481376268504e-02 4.945655069404385207e-02 4.976236425955798265e-02
1.409999999999999964e+01 3.260875265907278026e-02 3.966606808307426846e-02 4.181082414563576377e-02 4.197217654888280025e-02 4.448710449465626687e-02 4.523988644458259295e-02 4.606021738643488461e-02 4.787374481376268504e-02 4.945655069404385207e-02 4.976236425955798265e-02
1.419999999999999929e+01 3.260875265907278026e-02 3.966606808307426846e-02 4.181082414563576377e-02 4.197217654888280025e-02 4.448710449465626687e-02 4.523988644458259295e-02 4.606021738643488461e-02 4.787374481376268504e-02 4.945655069404385207e-02 4.976236425955798265e-02
1.430000000000000071e+01 3.261677413040207918e-02 3.966690228038684957e-02 4.181811875918873406e-02 4.198160741854452954e-02 4.449384816722726926e-02 4.524766757469034922e-02 4.606642895464820725e-02 4.787771824373635715e-02 4.946390719505645156e-02 4.977354718985571580e-02
1.440000000000000036e+01 3.263249818155865289e-02 3.966831126718817213e-02 4.183238475081030999e-02 4.200038904411066559e-02 4.450704194193253610e-02 4.526291909334789754e-02 4.607891216927129108e-02 4.788553121238237759e-02 4.947853316988685274e-02 4.979582913030732028e-02
1.450000000000000000e+01 3.264779716238213475e-02 3.966937608594128806e-02 4.184621988938658221e-02 4.201906247379883635e-02 4.451985174564181830e-02 4.527774665721079339e-02 4.609148417619773896e-02 4.789316317431879105e-02 4.949304335471021304e-02 4.981799516285952134e-02
1.459999999999999964e+01 3.266267125203412003e-02 3.967009874604499747e-02 4.185962480806664637e-02 4.203762557689868368e-02 4.453228646471955182e-02 4.529213955267769043e-02 4.610415455511991667e-02 4.790061112817813743e-02 4.950743781614342504e-02 4.984004081752671511e-02
1.469999999999999929e+01 3.267712067246506674e-02 3.967048121039027514e-02 4.187260060979518250e-02 4.205607575412591281e-02 4.454435489602107112e-02 4.530608811766505262e-02 4.611693184756178454e-02 4.790787206290344352e-02 4.952171639182609969e-02 4.986196198206273300e-02
1.480000000000000071e+01 3.268418621278548764e-02 3.967054547020231609e-02 4.187892804406125047e-02 4.206525757578395697e-02 4.455025447349587192e-02 4.531289306522015559e-02 4.612336295409645570e-02 4.791143145774794804e-02 4.952881211691959745e-02 4.987287468376964267e-02
1.490000000000000036e+01 3.268418621278548764e-02 3.967054547020231609e-02 4.187892804406125047e-02 4.206525757578395697e-02 4.455025447349587192e-02 4.531289306522015559e-02 4.612336295409645570e-02 4.791143145774794804e-02 4.952881211691959745e-02 4.987287468376964267e-02
1.500000000000000000e+01 3.268418621278548764e-02 3.967054547020231609e-02 4.187892804406125047e-02 4.206525757578395697e-02 4.455025447349587192e-02 4.531289306522015559e-02 4.612336295409645570e-02 4.791143145774794804e-02 4.952881211691959745e-02 4.987287468376964267e-02
1.509999999999999964e+01 3.268418621278548764e-02 3.967054547020231609e-02 4.187892804406125047e-02 4.206525757578395697e-02 4.455025447349587192e-02 4.531289306522015559e-02 4.612336295409645570e-02 4.791143145774794804e-02 4.952881211691959745e-02 4.987287468376964267e-02
1.519999999999999929e+01 3.268418621278548764e-02 3.967054547020231609e-02 4.187892804406125047e-02 4.206525757578395697e-02 4.455025447349587192e-02 4.531289306522015559e-02 4.612336295409645570e-02 4.791143145774794804e-02 4.952881211691959745e-02 4.987287468376964267e-02
1.530000000000000071e+01 3.268526146052331410e-02 3.967149862622168510e-02 4.187984041657882850e-02 4.206601550177396093e-02 4.455114346643349044e-02 4.531386139886613845e-02 4.612244681553900882e-02 4.791263308961041939e-02 4.952840167743981920e-02 4.987321148716523933e-02
1.540000000000000036e+01 3.268655308135241105e-02 3.967300854900958351e-02 4.188025448824934938e-02 4.206788153006565945e-02 4.455246604777093888e-02 4.531539891016747590e-02 4.612053769544686294e-02 4.791455790700738238e-02 4.952731952726361492e-02 4.987395695483014951e-02
1.550000000000000000e+01 3.268669913276375100e-02 3.967399004331517709e-02 4.187881931221749260e-02 4.207018224782742288e-02 4.455318610172297189e-02 4.531639351543023664e-02 4.611853394738851808e-02 4.791584172752651194e-02 4.952589613714720312e-02 4.987479272372043887e-02
1.559999999999999964e+01 3.268569959674758746e-02 3.967444277031303979e-02 4.187560304497594393e-02 4.207284936661329078e-02 4.455330713728687664e-02 4.531683536323491412e-02 4.611644299984732354e-02 4.791648223622043540e-02 4.952413867411739612e-02 4.987571314134806033e-02
1.569999999999999929e+01 3.268355498748234250e-02 3.967436587957849647e-02 4.187069858087912044e-02 4.207579048337087291e-02 4.455283022118094322e-02 4.531671814479092814e-02 4.611426994023756082e-02 4.791647868635030838e-02 4.952205268906284541e-02 4.987671368755938056e-02
1.580000000000000071e+01 3.268205358624456242e-02 3.967412842251699656e-02 4.186764606787900245e-02 4.207733132182454178e-02 4.455236719351080010e-02 4.531644890628357125e-02 4.611315354894948010e-02 4.791623558530682531e-02 4.952088779010510589e-02 4.987724290820787221e-02
1.590000000000000036e+01 3.268205358624456242e-02 3.967412842251699656e-02 4.186764606787900245e-02 4.207733132182454178e-02 4.455236719351080010e-02 4.531644890628357125e-02 4.611315354894948010e-02 4.791623558530682531e-02 4.952088779010510589e-02 4.987724290820787221e-02


==> anc/supplementary/braiding/path1_r=1.1/V=0.01/phases.txt <==
1 0.010768789792226313
2 0.011137702905707874
5 0.011214926215188013
10 0.011247907621972421


==> anc/supplementary/braiding/path1_r=1.1/V=0.01/spectrum_ab.txt <==
0.000000000000000000e+00 3.557971378234250914e-02 4.223189923302111265e-02 4.513184058797685416e-02 4.568957422917079708e-02 4.715267268670703116e-02 4.869350068463182413e-02 4.947355985575691006e-02 5.060314536569537891e-02 5.320205394187108722e-02 5.356129751012825985e-02
1.000000000000000056e-01 3.559204193377937114e-02 4.224032647123869555e-02 4.514435388638632363e-02 4.569251452637514838e-02 4.715384230497609436e-02 4.870340023437697008e-02 4.947428467903336458e-02 5.061205648465166157e-02 5.320238532810495774e-02 5.356717920350654444e-02
2.000000000000000111e-01 3.563885875341758769e-02 4.227243939752592383e-02 4.519205227128691993e-02 4.570386676798766923e-02 4.715745620448562325e-02 4.874225298037575260e-02 4.947607210574805209e-02 5.064625007564337728e-02 5.320242082098211589e-02 5.359073838475612167e-02
2.999999999999999889e-01 3.573805967530965799e-02 4.234169917210126033e-02 4.529307109028604672e-02 4.573080427158730810e-02 4.716070756496269778e-02 4.883215248509180373e-02 4.947396528962202250e-02 5.072079094687353268e-02 5.319541184045030457e-02 5.364795579845721418e-02
4.000000000000000222e-01 3.584188855516871192e-02 4.242061490962561326e-02 4.538957970650588786e-02 4.577828739257416152e-02 4.715736259606990305e-02 4.894051488311455811e-02 4.946103053046042169e-02 5.080380089577180014e-02 5.316995176464322376e-02 5.372787533886937139e-02
5.000000000000000000e-01 3.587443499418687537e-02 4.246477112715880964e-02 4.539118692057736437e-02 4.584504608211396881e-02 4.715468146396776389e-02 4.897442979863009249e-02 4.946219170241519109e-02 5.083874637153739523e-02 5.312338188629667918e-02 5.379816509936434510e-02
5.999999999999999778e-01 3.580753035277033092e-02 4.245515328967654212e-02 4.529386901199951299e-02 4.589558392104481355e-02 4.716083143690537327e-02 4.888906542132114008e-02 4.949524968039735462e-02 5.080262756244701555e-02 5.305947739855075562e-02 5.384114279275176163e-02
6.999999999999999556e-01 3.567595915138848522e-02 4.240357965080950725e-02 4.515343342831285023e-02 4.590942412420109808e-02 4.716680148893211827e-02 4.875330676272758568e-02 4.952204670974844763e-02 5.072011053787311985e-02 5.298931106470763930e-02 5.385816356874878474e-02
8.000000000000000444e-01 3.556035955016987465e-02 4.235001957009702778e-02 4.504223471821120622e-02 4.590317997288752977e-02 4.716449359610753317e-02 4.865134233753647813e-02 4.952863772795799979e-02 5.064712804126050849e-02 5.293617245128775378e-02 5.386112083272663609e-02
9.000000000000000222e-01 3.550722831061301626e-02 4.232382172810362359e-02 4.499304875594396097e-02 4.589747496993288461e-02 4.716096999603427292e-02 4.860831761275681562e-02 4.952824628705747301e-02 5.061390761947379135e-02 5.291265055925867267e-02 5.386085950994624894e-02
1.000000000000000000e+00 3.549334490910660556e-02 4.231683836668714838e-02 4.498034425615253518e-02 4.589576346014719033e-02 4.715979015775062511e-02 4.859742038309317058e-02 4.952785100222875658e-02 5.060527467355861037e-02 5.290655587314470332e-02 5.386067547223734320e-02
1.100000000000000089e+00 3.549260141855780509e-02 4.232095206531241022e-02 4.497795924644239912e-02 4.588963319365487598e-02 4.715898341535670196e-02 4.859842630846211708e-02 4.951792456025152361e-02 5.060337889931382227e-02 5.290013112902747922e-02 5.385474073766979841e-02
1.199999999999999956e+00 3.548874348780113597e-02 4.233659686712866466e-02 4.496765124187470514e-02 4.586464961396888307e-02 4.715541179835546631e-02 4.860201759362954566e-02 4.947777906104226103e-02 5.059513625467366993e-02 5.287397438646745940e-02 5.383056677172343152e-02
1.300000000000000044e+00 3.547285186284455244e-02 4.236996945007397847e-02 4.493655322623583970e-02 4.579906559019916029e-02 4.714390537701315664e-02 4.860763418809149056e-02 4.937461236565208328e-02 5.056996047700907521e-02 5.280538399677640882e-02 5.376712050495247031e-02
1.399999999999999911e+00 3.542852787248631369e-02 4.240592759873883233e-02 4.487128644526437032e-02 4.568531689377305222e-02 4.711685898138929379e-02 4.860389186292705943e-02 4.920362646024444703e-02 5.051648605215956767e-02 5.268616664841413444e-02 5.365687666956562435e-02
1.500000000000000000e+00 3.534495001632694672e-02 4.241994893430181546e-02 4.476987363603440045e-02 4.553661843210810023e-02 4.706851098036311798e-02 4.856708157389388880e-02 4.900241266517505606e-02 5.043322565071744340e-02 5.252952932994826851e-02 5.351259621327351945e-02
1.600000000000000089e+00 3.522696570441942454e-02 4.240197917662864163e-02 4.464376163653514112e-02 4.537284317904291542e-02 4.699903864865924430e-02 4.846413321640681560e-02 4.883329831619528244e-02 5.033100808162811746e-02 5.235667011764538054e-02 5.335469854737389522e-02
1.699999999999999956e+00 3.510044339557986948e-02 4.236150376766448927e-02 4.451937319130114951e-02 4.522250195805417594e-02 4.692095388481513918e-02 4.830767795345922849e-02 4.873355309485750270e-02 5.023284100660032475e-02 5.219870423950017518e-02 5.321200453985848455e-02
1.800000000000000044e+00 3.500862744333230886e-02 4.232426308890685496e-02 4.443352241062335783e-02 4.512239785554811311e-02 4.686159998874944027e-02 4.818506900060465226e-02 4.868318106395341793e-02 5.016710574655574434e-02 5.209433351797564116e-02 5.311869792526837525e-02
1.899999999999999911e+00 3.496914611801738015e-02 4.230676983661619400e-02 4.439747670507476762e-02 4.508097849355337944e-02 4.683534965670894251e-02 4.813247193735134544e-02 4.866377818562349356e-02 5.014006228676014948e-02 5.205139322090414356e-02 5.308055452966398829e-02
2.000000000000000000e+00 3.495902952291256999e-02 4.230216353731743040e-02 4.438831455986057273e-02 4.507049829378849404e-02 4.682855181072913264e-02 4.811906960343655809e-02 4.865892824838605191e-02 5.013324339565173454e-02 5.204055297543720010e-02 5.307094878747174033e-02
2.100000000000000089e+00 3.495867764502490899e-02 4.229924066025751717e-02 4.438183424840894120e-02 4.506914797113473203e-02 4.683526067324629560e-02 4.812658451985617203e-02 4.865472540833944842e-02 5.013688614443808506e-02 5.203888252916979984e-02 5.306860262059153593e-02
2.200000000000000178e+00 3.495641364987182170e-02 4.228708575742647774e-02 4.435525684119537987e-02 4.506302707476411012e-02 4.686223552496829314e-02 4.815501970966289819e-02 4.863908108603039876e-02 5.015114797099372301e-02 5.203215904231617978e-02 5.305932548381349367e-02
2.299999999999999822e+00 3.494474855044165523e-02 4.225344561065096788e-02 4.428452507007973882e-02 4.504285736367397153e-02 4.693008530825366204e-02 4.821077472514007783e-02 4.861226654927397473e-02 5.018446587473172210e-02 5.201521829514382106e-02 5.303682550564198239e-02
2.399999999999999911e+00 3.490822313860087595e-02 4.218979774117743997e-02 4.416010674696429356e-02 4.499743417128593270e-02 4.703619173621861882e-02 4.823213195016997495e-02 4.862936779125956455e-02 5.022996889484952765e-02 5.198881235254766697e-02 5.300243987314184196e-02
2.500000000000000000e+00 3.483640873828708351e-02 4.209777269910507796e-02 4.399711999229578147e-02 4.492612924005341679e-02 4.714784743342102791e-02 4.816574738743106127e-02 4.873300304177818204e-02 5.027017834323267015e-02 5.196157574991379369e-02 5.296285337281888411e-02
2.600000000000000089e+00 3.473411786004300394e-02 4.198643530356580694e-02 4.382018270417434996e-02 4.484079205384565447e-02 4.722609353908830548e-02 4.807404680007490438e-02 4.886204181264288543e-02 5.029525403473269346e-02 5.194293926627033264e-02 5.292259765755646939e-02
2.700000000000000178e+00 3.462485459074178540e-02 4.187631507156894251e-02 4.366175470200590880e-02 4.476145773512706788e-02 4.724815059150060115e-02 4.801276625490603217e-02 4.896557130217786546e-02 5.030642017589341541e-02 5.193682456680476928e-02 5.288653162635065241e-02
2.799999999999999822e+00 3.454609215388720206e-02 4.179934512717364131e-02 4.355870263348394361e-02 4.470955153643347418e-02 4.723533540637049610e-02 4.798962884174565180e-02 4.902335189930321496e-02 5.031026823961100292e-02 5.193833282767587600e-02 5.286236586326334419e-02
2.899999999999999911e+00 3.451237534087742836e-02 4.176673062823588883e-02 4.351664122767696236e-02 4.468843076514518453e-02 4.722416363655405208e-02 4.798398262310537427e-02 4.904448617606622929e-02 5.031143227042693400e-02 5.194017685616579560e-02 5.285226611279651709e-02
3.000000000000000000e+00 3.450375076033825039e-02 4.175841103613604083e-02 4.350605152210607757e-02 4.468312419223164494e-02 4.722084281345477474e-02 4.798288018601196830e-02 4.904957350072596672e-02 5.031170503677585837e-02 5.194075180055805763e-02 5.284969894288162745e-02
3.100000000000000089e+00 3.450559971886845573e-02 4.176096078289109892e-02 4.351055578398512619e-02 4.468321500030743298e-02 4.722493937501354849e-02 4.798549996592231526e-02 4.904626199086831867e-02 5.031318569666704682e-02 5.193995342992489828e-02 5.284949752887817265e-02
3.200000000000000178e+00 3.451251363948668049e-02 4.177065795843042106e-02 4.352813026823409981e-02 4.468331251561708656e-02 4.724023893739724006e-02 4.799599151644691475e-02 4.903328248247389165e-02 5.031882694560494557e-02 5.193682469789336759e-02 5.284886449413493670e-02
3.299999999999999822e+00 3.452642534887810644e-02 4.179141998844670275e-02 4.356875908075387438e-02 4.468185951890062818e-02 4.727104329508852176e-02 4.802153326834948666e-02 4.900346569824889226e-02 5.033073106670816338e-02 5.192951787408960768e-02 5.284852715183774308e-02
3.399999999999999911e+00 3.453866801424869404e-02 4.181444550042288932e-02 4.362272523111573874e-02 4.467546840575616074e-02 4.729955168062494747e-02 4.805506773459307379e-02 4.896826223054142474e-02 5.034215020143117947e-02 5.191969305940623974e-02 5.285183768957799066e-02
3.500000000000000000e+00 3.453723003720459567e-02 4.182568998357952261e-02 4.366656905569589464e-02 4.466355361728698709e-02 4.730363473697923871e-02 4.807103756954663604e-02 4.895625908765240814e-02 5.034192569371247206e-02 5.191164546785090317e-02 5.286201075138342864e-02
3.600000000000000089e+00 3.451852310346946451e-02 4.181942864661190862e-02 4.368609399345060873e-02 4.464899419013042270e-02 4.727824944650169114e-02 4.805397870580809666e-02 4.898137439071662685e-02 5.032641790107061225e-02 5.190798256543871503e-02 5.287860893783794675e-02
3.700000000000000178e+00 3.448945983471468635e-02 4.180032852801472687e-02 4.368318307014610463e-02 4.463514869083000380e-02 4.723416957705504904e-02 4.801891820977735592e-02 4.902579615500343713e-02 5.030273557416576474e-02 5.190830424511901769e-02 5.289693197971865463e-02
3.799999999999999822e+00 3.446515634491114505e-02 4.178180629722289680e-02 4.367273029729404343e-02 4.462546159560743658e-02 4.719561854599693684e-02 4.799156073866021888e-02 4.906017451808954849e-02 5.028399156623910432e-02 5.190997791816157753e-02 5.291004531614659778e-02
3.899999999999999911e+00 3.445411939810822527e-02 4.177294979342103393e-02 4.366679470605072666e-02 4.462127284213027179e-02 4.717775175764431922e-02 4.798005871992213484e-02 4.907470415550106713e-02 5.027584252128698000e-02 5.191093943022754426e-02 5.291558775615846227e-02
4.000000000000000000e+00 3.445124302208905226e-02 4.177060499046884173e-02 4.366516007626942281e-02 4.462019246442055359e-02 4.717306405750625042e-02 4.797715735608158033e-02 4.907837842860044569e-02 5.027375747868663425e-02 5.191120456243659281e-02 5.291699696648236029e-02
4.099999999999999645e+00 3.445604553269482340e-02 4.177786557520218880e-02 4.367583128084527588e-02 4.461586011165871724e-02 4.717662565584808398e-02 4.798366560962680910e-02 4.907759841086910269e-02 5.027964154716983713e-02 5.191161414167200228e-02 5.291567160694127248e-02
4.200000000000000178e+00 3.447448233883140811e-02 4.180612723238950890e-02 4.371789464971803651e-02 4.459834995940883950e-02 4.718927006053903750e-02 4.801068420614258009e-02 4.907413480398294114e-02 5.030292519104960502e-02 5.191301840770588816e-02 5.291011941722816025e-02
4.299999999999999822e+00 3.451516012284850526e-02 4.187118447299010421e-02 4.381824124409772897e-02 4.455392728526842011e-02 4.721082433361527969e-02 4.808352530242065992e-02 4.906378676078525930e-02 5.035901708510746172e-02 5.191486985872063864e-02 5.289464419669102219e-02
4.400000000000000355e+00 3.456416505065355166e-02 4.195780676872546550e-02 4.395984840361224361e-02 4.448652902314000762e-02 4.722232809452530516e-02 4.820525531741138431e-02 4.904711097941453352e-02 5.044077837378635465e-02 5.191266578380722418e-02 5.286620394644138410e-02
4.500000000000000000e+00 3.459674123320973654e-02 4.203057065820459126e-02 4.407173810074305198e-02 4.444070126879134247e-02 4.721257361902451294e-02 4.833118293166995677e-02 4.904262254936980758e-02 5.052228683422440442e-02 5.190078870099461283e-02 5.282944686871537260e-02
4.599999999999999645e+00 3.460172689634766902e-02 4.206770443163745932e-02 4.407416394918697161e-02 4.448340471146618874e-02 4.718802406132086708e-02 4.840279380503183931e-02 4.907931194067714775e-02 5.058492427350256421e-02 5.187698869622937164e-02 5.279360502005120415e-02
4.700000000000000178e+00 3.458478503563707646e-02 4.206921969818031015e-02 4.401213723896904573e-02 4.456924362504054160e-02 4.715994158606291037e-02 4.840776959610744445e-02 4.915123626599417206e-02 5.062262047120810043e-02 5.184624673094387348e-02 5.276723422315866829e-02
4.799999999999999822e+00 3.456450995210971766e-02 4.205572395227604593e-02 4.396144527346150521e-02 4.462878554129347253e-02 4.713962297062215812e-02 4.838851984966235920e-02 4.921096507237102818e-02 5.063930251913863201e-02 5.182177774288297678e-02 5.275345958143649872e-02
4.900000000000000355e+00 3.455433494455945748e-02 4.204716007013819395e-02 4.393993426640323274e-02 4.465257778307910042e-02 4.713093151938091419e-02 4.837701907752274544e-02 4.923692607588892739e-02 5.064452875202942600e-02 5.181087676161138383e-02 5.274861770659250437e-02
5.000000000000000000e+00 3.455160784680386815e-02 4.204473528464588994e-02 4.393447948305165274e-02 4.465849093904883382e-02 4.712870831385726489e-02 4.837384997240878198e-02 4.924355186026518894e-02 5.064570804639292184e-02 5.180805516143012490e-02 5.274746895966556104e-02
5.099999999999999645e+00 3.455495357901717385e-02 4.204760711096049153e-02 4.393749337031326030e-02 4.466085759618682732e-02 4.713027811107328019e-02 4.837562387067187442e-02 4.924537558192738917e-02 5.064741505621086354e-02 5.181128804674787341e-02 5.274937340699356603e-02
5.200000000000000178e+00 3.456766379013245100e-02 4.205851276476261363e-02 4.394893437519852702e-02 4.466985633820537427e-02 4.713622333786392921e-02 4.838235848492005581e-02 4.925230467397178485e-02 5.065390750069823089e-02 5.182358149847181295e-02 5.275660340344048849e-02
5.299999999999999822e+00 3.459472362655365701e-02 4.208170834227506485e-02 4.397324576821018405e-02 4.468905840739598873e-02 4.714878298151910924e-02 4.839667350766735376e-02 4.926706212558194103e-02 5.066777011887893534e-02 5.184981773587889892e-02 5.277196930999384500e-02
5.400000000000000355e+00 3.462397407525685811e-02 4.210674713189439117e-02 4.399945127063047134e-02 4.470988681076426552e-02 4.716220742981421660e-02 4.841211202426835142e-02 4.928302469135410757e-02 5.068281682495592855e-02 5.187827722801083286e-02 5.278853595731408666e-02
5.500000000000000000e+00 3.463620359137291327e-02 4.211720502393523358e-02 4.401038393674031046e-02 4.471861869094981290e-02 4.716777256797817508e-02 4.841855581134648506e-02 4.928970241185113427e-02 5.068912688908550762e-02 5.189020723854512185e-02 5.279544834269004477e-02
5.599999999999999645e+00 3.462397407526153492e-02 4.210674713190694363e-02 4.399945127062602351e-02 4.470988681076300264e-02 4.716220742982683845e-02 4.841211202426725507e-02 4.928302469134891728e-02 5.068281682495901636e-02 5.187827722800854996e-02 5.278853595731238663e-02
5.700000000000000178e+00 3.459472362656119265e-02 4.208170834227778490e-02 4.397324576821284164e-02 4.468905840739287316e-02 4.714878298154176473e-02 4.839667350766622272e-02 4.926706212558538273e-02 5.066777011887933085e-02 5.184981773588643456e-02 5.277196930999765445e-02
5.799999999999999822e+00 3.456766379015489832e-02 4.205851276476152423e-02 4.394893437520566021e-02 4.466985633820540202e-02 4.713622333787402530e-02 4.838235848492172114e-02 4.925230467397713474e-02 5.065390750070217218e-02 5.182358149847478279e-02 5.275660340344276444e-02
5.900000000000000355e+00 3.455495357899097952e-02 4.204760711097360604e-02 4.393749337031635505e-02 4.466085759618820122e-02 4.713027811109345155e-02 4.837562387068049946e-02 4.924537558193077535e-02 5.064741505622444989e-02 5.181128804675412536e-02 5.274937340700710381e-02
6.000000000000000000e+00 3.455160784684260800e-02 4.204473528462067400e-02 4.393447948302944134e-02 4.465849093905367717e-02 4.712870831384684267e-02 4.837384997241214735e-02 4.924355186025963088e-02 5.064570804638494211e-02 5.180805516141945288e-02 5.274746895966553328e-02
6.099999999999999645e+00 3.455433494454792503e-02 4.204716007013326040e-02 4.393993426640294825e-02 4.465257778307876041e-02 4.713093151937326752e-02 4.837701907752142011e-02 4.923692607588417425e-02 5.064452875203379056e-02 5.181087676161025279e-02 5.274861770658675897e-02
6.200000000000000178e+00 3.456450995211095972e-02 4.205572395225557619e-02 4.396144527345655778e-02 4.462878554127861636e-02 4.713962297061223550e-02 4.838851984966097836e-02 4.921096507236444317e-02 5.063930251914324637e-02 5.182177774287711342e-02 5.275345958143392439e-02
6.299999999999999822e+00 3.458478503566764228e-02 4.206921969818416818e-02 4.401213723897092617e-02 4.456924362504335185e-02 4.715994158607048764e-02 4.840776959610676444e-02 4.915123626600590573e-02 5.062262047120658082e-02 5.184624673094937602e-02 5.276723422316103446e-02
6.400000000000000355e+00 3.460172689633348592e-02 4.206770443160295914e-02 4.407416394917538366e-02 4.448340471147596564e-02 4.718802406129386090e-02 4.840279380503156176e-02 4.907931194066499775e-02 5.058492427350588794e-02 5.187698869622645037e-02 5.279360502005465278e-02
6.500000000000000000e+00 3.459674123322419720e-02 4.203057065820454269e-02 4.407173810074416220e-02 4.444070126879531152e-02 4.721257361902573418e-02 4.833118293166562690e-02 4.904262254936745530e-02 5.052228683422516770e-02 5.190078870099818636e-02 5.282944686871177131e-02
6.599999999999999645e+00 3.456416505066711026e-02 4.195780676872968434e-02 4.395984840361396445e-02 4.448652902314315788e-02 4.722232809452040631e-02 4.820525531741005204e-02 4.904711097941576864e-02 5.044077837379583318e-02 5.191266578380816787e-02 5.286620394643949672e-02
6.700000000000000178e+00 3.451516012285081592e-02 4.187118447296138413e-02 4.381824124410067106e-02 4.455392728526706703e-02 4.721082433361483560e-02 4.808352530242321343e-02 4.906378676078823609e-02 5.035901708510955033e-02 5.191486985872024312e-02 5.289464419669107770e-02
6.799999999999999822e+00 3.447448233887542846e-02 4.180612723240639123e-02 4.371789464971661404e-02 4.459834995941854008e-02 4.718927006054197959e-02 4.801068420614892224e-02 4.907413480398423178e-02 5.030292519105596105e-02 5.191301840770886494e-02 5.291011941723214318e-02
6.900000000000000355e+00 3.445604553268426240e-02 4.177786557518997634e-02 4.367583128085113925e-02 4.461586011166109728e-02 4.717662565585607759e-02 4.798366560962738503e-02 4.907759841087146191e-02 5.027964154717332046e-02 5.191161414166754751e-02 5.291567160693544380e-02
7.000000000000000000e+00 3.445124302211198530e-02 4.177060499045778114e-02 4.366516007626392026e-02 4.462019246441580045e-02 4.717306405750468917e-02 4.797715735607765986e-02 4.907837842859458927e-02 5.027375747868386563e-02 5.191120456242651754e-02 5.291699696647508833e-02
7.099999999999999645e+00 3.445411939810802404e-02 4.177294979344002568e-02 4.366679470605092789e-02 4.462127284215619549e-02 4.717775175766519141e-02 4.798005871992370303e-02 4.907470415550740928e-02 5.027584252127771658e-02 5.191093943023872975e-02 5.291558775615864268e-02
7.200000000000000178e+00 3.446515634495724012e-02 4.178180629722485356e-02 4.367273029729494549e-02 4.462546159562188336e-02 4.719561854601043993e-02 4.799156073866475691e-02 4.906017451809008972e-02 5.028399156623538507e-02 5.190997791815664397e-02 5.291004531614926232e-02
7.299999999999999822e+00 3.448945983469562521e-02 4.180032852801066068e-02 4.368318307014459889e-02 4.463514869084152931e-02 4.723416957706712271e-02 4.801891820978527320e-02 4.902579615500612942e-02 5.030273557416795743e-02 5.190830424512651864e-02 5.289693197972730049e-02
7.400000000000000355e+00 3.451852310346055497e-02 4.181942864660780773e-02 4.368609399346974620e-02 4.464899419011794657e-02 4.727824944650525774e-02 4.805397870581081671e-02 4.898137439072767357e-02 5.032641790106335417e-02 5.190798256544318368e-02 5.287860893784205457e-02
7.500000000000000000e+00 3.453723003716204637e-02 4.182568998355498668e-02 4.366656905570719810e-02 4.466355361728123474e-02 4.730363473696922588e-02 4.807103756954200779e-02 4.895625908765215833e-02 5.034192569369548564e-02 5.191164546783941930e-02 5.286201075137372807e-02
7.599999999999999645e+00 3.453866801422508792e-02 4.181444550042628244e-02 4.362272523111131173e-02 4.467546840575777750e-02 4.729955168063419702e-02 4.805506773459770203e-02 4.896826223054345090e-02 5.034215020144040820e-02 5.191969305941157575e-02 5.285183768958112704e-02
7.700000000000000178e+00 3.452642534889547449e-02 4.179141998846216954e-02 4.356875908076168064e-02 4.468185951892059832e-02 4.727104329509044384e-02 4.802153326835060382e-02 4.900346569824773346e-02 5.033073106671270142e-02 5.192951787409563064e-02 5.284852715184842203e-02
7.799999999999999822e+00 3.451251363952514278e-02 4.177065795844758789e-02 4.352813026825919085e-02 4.468331251563336520e-02 4.724023893742557156e-02 4.799599151644291101e-02 4.903328248248803312e-02 5.031882694560187858e-02 5.193682469789975137e-02 5.284886449413937759e-02
7.900000000000000355e+00 3.450559971887622729e-02 4.176096078292312191e-02 4.351055578399152385e-02 4.468321500033919230e-02 4.722493937503040307e-02 4.798549996593574202e-02 4.904626199088707450e-02 5.031318569667476287e-02 5.193995342993491804e-02 5.284949752888404295e-02
8.000000000000000000e+00 3.450375076037091870e-02 4.175841103615256233e-02 4.350605152210650778e-02 4.468312419223029186e-02 4.722084281345206858e-02 4.798288018601870597e-02 4.904957350072591815e-02 5.031170503678157602e-02 5.194075180055782170e-02 5.284969894287920578e-02
8.099999999999999645e+00 3.451237534091845804e-02 4.176673062825411037e-02 4.351664122768768989e-02 4.468843076515732066e-02 4.722416363657658961e-02 4.798398262311149437e-02 4.904448617608767047e-02 5.031143227043426841e-02 5.194017685617265817e-02 5.285226611280235964e-02
8.199999999999999289e+00 3.454609215386118121e-02 4.179934512717202455e-02 4.355870263347262628e-02 4.470955153644053104e-02 4.723533540637041978e-02 4.798962884173830351e-02 4.902335189929882958e-02 5.031026823960902533e-02 5.193833282767405107e-02 5.286236586326454462e-02
8.300000000000000711e+00 3.462485459078312039e-02 4.187631507158667138e-02 4.366175470199400166e-02 4.476145773513930809e-02 4.724815059149494595e-02 4.801276625490456806e-02 4.896557130217323722e-02 5.030642017589938286e-02 5.193682456680572684e-02 5.288653162635360144e-02
8.400000000000000355e+00 3.473411786000324408e-02 4.198643530357169112e-02 4.382018270416408040e-02 4.484079205384968597e-02 4.722609353908744506e-02 4.807404680007715259e-02 4.886204181263577306e-02 5.029525403473227713e-02 5.194293926625544178e-02 5.292259765754937090e-02
8.500000000000000000e+00 3.483640873828369733e-02 4.209777269908751562e-02 4.399711999229492104e-02 4.492612924006824521e-02 4.714784743341669110e-02 4.816574738742163825e-02 4.873300304177708570e-02 5.027017834322919376e-02 5.196157574990946382e-02 5.296285337281120970e-02
8.599999999999999645e+00 3.490822313858168296e-02 4.218979774119174103e-02 4.416010674697849747e-02 4.499743417130035866e-02 4.703619173623060229e-02 4.823213195017405502e-02 4.862936779126823816e-02 5.022996889484862559e-02 5.198881235255758959e-02 5.300243987314988414e-02
8.699999999999999289e+00 3.494474855045631018e-02 4.225344561064899029e-02 4.428452507009312394e-02 4.504285736368485865e-02 4.693008530824431535e-02 4.821077472514050111e-02 4.861226654928366142e-02 5.018446587473138903e-02 5.201521829514171164e-02 5.303682550563696557e-02
8.800000000000000711e+00 3.495641364986738775e-02 4.228708575739856951e-02 4.435525684118909323e-02 4.506302707474799107e-02 4.686223552494965527e-02 4.815501970965368334e-02 4.863908108602253005e-02 5.015114797098186444e-02 5.203215904231244665e-02 5.305932548380852543e-02
8.900000000000000355e+00 3.495867764503759328e-02 4.229924066026063967e-02 4.438183424840622809e-02 4.506914797114060928e-02 4.683526067324293718e-02 4.812658451985210584e-02 4.865472540834213377e-02 5.013688614443770342e-02 5.203888252916783613e-02 5.306860262058748362e-02
9.000000000000000000e+00 3.495902952290470128e-02 4.230216353731650059e-02 4.438831455986230745e-02 4.507049829379666805e-02 4.682855181072534401e-02 4.811906960343520501e-02 4.865892824838433800e-02 5.013324339564942389e-02 5.204055297543692948e-02 5.307094878747203870e-02
9.099999999999999645e+00 3.496914611801828915e-02 4.230676983661110779e-02 4.439747670507900729e-02 4.508097849355456599e-02 4.683534965672743466e-02 4.813247193734226242e-02 4.866377818561586077e-02 5.014006228675668003e-02 5.205139322090431703e-02 5.308055452965564081e-02
9.199999999999999289e+00 3.500862744334403559e-02 4.232426308891723554e-02 4.443352241063425884e-02 4.512239785555660632e-02 4.686159998874715044e-02 4.818506900060441633e-02 4.868318106395393835e-02 5.016710574654929811e-02 5.209433351797343459e-02 5.311869792526574541e-02
9.300000000000000711e+00 3.510044339558797410e-02 4.236150376768698517e-02 4.451937319130500753e-02 4.522250195806649942e-02 4.692095388483486645e-02 4.830767795346754129e-02 4.873355309485943865e-02 5.023284100659453771e-02 5.219870423951111088e-02 5.321200453986220380e-02
9.400000000000000355e+00 3.522696570441418568e-02 4.240197917662386073e-02 4.464376163653800689e-02 4.537284317905500991e-02 4.699903864866311620e-02 4.846413321641780680e-02 4.883329831620115274e-02 5.033100808164084339e-02 5.235667011764980755e-02 5.335469854738895956e-02
9.500000000000000000e+00 3.534495001636073219e-02 4.241994893429474472e-02 4.476987363604014586e-02 4.553661843211575383e-02 4.706851098037171527e-02 4.856708157389821173e-02 4.900241266517700589e-02 5.043322565072266839e-02 5.252952932995238328e-02 5.351259621328272043e-02
9.599999999999999645e+00 3.542852787243064988e-02 4.240592759871201350e-02 4.487128644526166416e-02 4.568531689375838339e-02 4.711685898136981632e-02 4.860389186291010077e-02 4.920362646024562664e-02 5.051648605214653642e-02 5.268616664839551739e-02 5.365687666955365476e-02
9.699999999999999289e+00 3.547285186287497255e-02 4.236996945005184340e-02 4.493655322623280740e-02 4.579906559020922169e-02 4.714390537701918654e-02 4.860763418809931763e-02 4.937461236566108302e-02 5.056996047702159297e-02 5.280538399677454919e-02 5.376712050495171397e-02
9.800000000000000711e+00 3.548874348781933669e-02 4.233659686716247095e-02 4.496765124187842438e-02 4.586464961397137413e-02 4.715541179836806041e-02 4.860201759363222407e-02 4.947777906104326717e-02 5.059513625467779163e-02 5.287397438646831982e-02 5.383056677172769894e-02
9.900000000000000355e+00 3.549260141857632500e-02 4.232095206533036807e-02 4.497795924644291954e-02 4.588963319366274468e-02 4.715898341537475696e-02 4.859842630847031886e-02 4.951792456025989886e-02 5.060337889931281613e-02 5.290013112903601405e-02 5.385474073767855530e-02
1.000000000000000000e+01 3.549334490905493161e-02 4.231683836666452758e-02 4.498034425614601955e-02 4.589576346012498587e-02 4.715979015772819860e-02 4.859742038308281081e-02 4.952785100220957748e-02 5.060527467355487724e-02 5.290655587313946445e-02 5.386067547223295088e-02
1.009999999999999964e+01 3.550722831061258605e-02 4.232382172808856619e-02 4.499304875595243336e-02 4.589747496994107251e-02 4.716096999604719314e-02 4.860831761275532376e-02 4.952824628705509991e-02 5.061390761948106332e-02 5.291265055926571564e-02 5.386085950995751770e-02
1.019999999999999929e+01 3.556035955017879807e-02 4.235001957010710305e-02 4.504223471822139946e-02 4.590317997289761892e-02 4.716449359610530578e-02 4.865134233753624221e-02 4.952863772795881858e-02 5.064712804126578899e-02 5.293617245128228593e-02 5.386112083271853146e-02
1.030000000000000071e+01 3.567595915140933660e-02 4.240357965082605651e-02 4.515343342831152490e-02 4.590942412420907087e-02 4.716680148894017433e-02 4.875330676273545438e-02 4.952204670975075829e-02 5.072011053787192636e-02 5.298931106470096408e-02 5.385816356874383037e-02
1.040000000000000036e+01 3.580753035278885776e-02 4.245515328964738488e-02 4.529386901200629229e-02 4.589558392104382128e-02 4.716083143690473489e-02 4.888906542132460259e-02 4.949524968039675787e-02 5.080262756244700167e-02 5.305947739855861045e-02 5.384114279275882542e-02
1.050000000000000000e+01 3.587443499418359327e-02 4.246477112715451446e-02 4.539118692058618371e-02 4.584504608210732135e-02 4.715468146395204035e-02 4.897442979863692036e-02 4.946219170241870217e-02 5.083874637153200371e-02 5.312338188630559566e-02 5.379816509937146440e-02
1.059999999999999964e+01 3.584188855516949601e-02 4.242061490961928499e-02 4.538957970651798235e-02 4.577828739257842200e-02 4.715736259607762604e-02 4.894051488312111536e-02 4.946103053045911024e-02 5.080380089578085540e-02 5.316995176464070494e-02 5.372787533886876771e-02
1.069999999999999929e+01 3.573805967530077621e-02 4.234169917211706713e-02 4.529307109028223727e-02 4.573080427158020267e-02 4.716070756494299826e-02 4.883215248509115841e-02 4.947396528963281248e-02 5.072079094687279716e-02 5.319541184044541959e-02 5.364795579845125367e-02
1.080000000000000071e+01 3.563885875342661519e-02 4.227243939754139757e-02 4.519205227129460822e-02 4.570386676799567671e-02 4.715745620448106440e-02 4.874225298038660503e-02 4.947607210574415937e-02 5.064625007564530629e-02 5.320242082097700193e-02 5.359073838475303386e-02
1.090000000000000036e+01 3.559204193378838477e-02 4.224032647123452527e-02 4.514435388638513708e-02 4.569251452638774941e-02 4.715384230497592088e-02 4.870340023438502614e-02 4.947428467903056820e-02 5.061205648465307017e-02 5.320238532810035031e-02 5.356717920350136802e-02
1.100000000000000000e+01 3.557971378237096555e-02 4.223189923299615345e-02 4.513184058796215065e-02 4.568957422915578132e-02 4.715267268668577039e-02 4.869350068461480302e-02 4.947355985575699333e-02 5.060314536567658145e-02 5.320205394186188624e-02 5.356129751012174423e-02
1.109999999999999964e+01 3.557856907156568133e-02 4.223651986275579751e-02 4.512876031751124339e-02 4.568431254149527693e-02 4.715178973251543670e-02 4.869444779562778769e-02 4.946384536160212259e-02 5.060097565664755520e-02 5.319694798287887688e-02 5.355399020869321125e-02
1.119999999999999929e+01 3.557307368539735365e-02 4.225422181616771133e-02 4.511555211895137973e-02 4.566297398659987378e-02 4.714795768733078679e-02 4.869769955920278531e-02 4.942455872788960314e-02 5.059164295572733672e-02 5.317600395708579897e-02 5.352438313546901971e-02
1.130000000000000071e+01 3.555286403881715435e-02 4.229292787363390926e-02 4.507648930237163898e-02 4.560756931079409937e-02 4.713608465738475251e-02 4.870173207677268301e-02 4.932369090715781057e-02 5.056374376975704410e-02 5.311999127458212622e-02 5.344778726569374139e-02
1.140000000000000036e+01 3.550099086734017501e-02 4.233787968565053128e-02 4.499719837779054404e-02 4.551242892727072609e-02 4.710909728698477877e-02 4.869286020264206039e-02 4.915766781246582590e-02 5.050568026323189880e-02 5.301941856653331897e-02 5.331802034808411084e-02
1.150000000000000000e+01 3.540750594260667905e-02 4.236301069621350307e-02 4.487930978120275444e-02 4.538741919583885037e-02 4.706124692941473370e-02 4.864143041851939214e-02 4.896986998152193932e-02 5.041598068237488489e-02 5.288216138209518580e-02 5.315362683426091278e-02
1.159999999999999964e+01 3.527872609800195708e-02 4.235615185248071263e-02 4.473952800356173487e-02 4.524669008019663319e-02 4.699180723529355203e-02 4.850668782367802134e-02 4.883182802471994211e-02 5.030533623101911267e-02 5.272518825642721202e-02 5.297979857385312630e-02
1.169999999999999929e+01 3.514254959946267604e-02 4.232464606834025062e-02 4.460718838546099546e-02 4.511406259900039434e-02 4.691261945505970088e-02 4.832737619169179266e-02 4.875604889969849948e-02 5.019773261081666299e-02 5.257778431760780358e-02 5.282732982544396938e-02
1.180000000000000071e+01 3.504449290666120792e-02 4.229268540998730452e-02 4.451829152633465098e-02 4.502402041008800315e-02 4.685176950037034382e-02 4.819817397790583657e-02 4.871429266782915934e-02 5.012468581430233605e-02 5.247886074976794435e-02 5.272956884243432119e-02
1.190000000000000036e+01 3.500247902517122922e-02 4.227721471235104667e-02 4.448145425832240180e-02 4.498639806096348115e-02 4.682471327983007969e-02 4.814425649598828849e-02 4.869737557749359569e-02 5.009436757682163982e-02 5.243789709404240301e-02 5.268997114250901365e-02
1.200000000000000000e+01 3.499172643220896384e-02 4.227310528431950376e-02 4.447213226629363053e-02 4.497684678915331302e-02 4.681769427725269994e-02 4.813061940794879229e-02 4.869308624837056371e-02 5.008669684141692224e-02 5.242753558641112532e-02 5.268002920823974117e-02
1.209999999999999964e+01 3.499009271356957190e-02 4.227032890695945483e-02 4.446581285160728508e-02 4.497698991533004287e-02 4.682375872534300099e-02 4.813721625030673718e-02 4.868909157305954111e-02 5.009084419547487482e-02 5.242649110001015855e-02 5.267772371608266113e-02
1.219999999999999929e+01 3.498269844290224223e-02 4.225880306276054432e-02 4.443954916573800151e-02 4.497713866622904400e-02 4.684803922620552757e-02 4.816213327713654568e-02 4.867427384238684485e-02 5.010703463231355043e-02 5.242205869354919778e-02 5.266889074638175794e-02
1.230000000000000071e+01 3.495820277811929888e-02 4.222704358017412285e-02 4.436764637810914486e-02 4.497426745895799494e-02 4.690830195957885335e-02 4.821145298331740159e-02 4.864821542915551827e-02 5.014469818103648585e-02 5.240915123076993892e-02 5.264961346375105627e-02
1.240000000000000036e+01 3.490122604368978837e-02 4.216736449533647901e-02 4.423695520419034660e-02 4.495947812238702823e-02 4.699932275596139380e-02 4.823833929306085844e-02 4.865402477637902762e-02 5.019673080634012158e-02 5.238325029094512836e-02 5.262710679084019183e-02
1.250000000000000000e+01 3.480546523388062391e-02 4.208171163683339933e-02 4.406133293921452032e-02 4.492665538909730583e-02 4.708678547354904625e-02 4.819972882957172799e-02 4.872910591268724695e-02 5.024667301661042695e-02 5.234586664397672395e-02 5.261218013399170113e-02
1.259999999999999964e+01 3.467985790573244881e-02 4.197872198974825914e-02 4.386735902368730372e-02 4.488028839694487709e-02 4.713299704142551172e-02 4.814371462207014257e-02 4.882790257438671816e-02 5.028731331872218074e-02 5.230411470625560832e-02 5.260713662934084905e-02
1.269999999999999929e+01 3.455162558720045046e-02 4.187726723476362101e-02 4.369182615068629982e-02 4.483332802130653855e-02 4.712592107187835166e-02 4.811358241644760753e-02 4.890482924424993660e-02 5.031862940727792333e-02 5.226680921376845174e-02 5.260885171027523954e-02
1.280000000000000071e+01 3.446137388007390612e-02 4.180648114531914511e-02 4.357706291009911387e-02 4.480120348877545539e-02 4.709754052679907682e-02 4.810691026969902279e-02 4.894522969400523504e-02 5.033890620716777176e-02 5.224249858981215577e-02 5.261239151445747803e-02
1.290000000000000036e+01 3.442314710932230237e-02 4.177650128375113431e-02 4.353013993883889099e-02 4.478786539833256447e-02 4.708117416064904609e-02 4.810673408100032966e-02 4.895929953404636742e-02 5.034747194904704709e-02 5.223251607739994029e-02 5.261433079169223342e-02
1.300000000000000000e+01 3.441340296041742880e-02 4.176885435036205990e-02 4.351832112541885456e-02 4.478449147607815178e-02 4.707665545437862004e-02 4.810688981898531696e-02 4.896261574179631981e-02 5.034966672540309995e-02 5.222999449958123236e-02 5.261486275365911264e-02
1.309999999999999964e+01 3.441571996066986050e-02 4.177120813494030610e-02 4.352113430281482481e-02 4.478528271385559534e-02 4.708121530833497825e-02 4.810948034455696243e-02 4.895982612726619554e-02 5.035120727120834250e-02 5.222880655708682374e-02 5.261441041675420094e-02
1.319999999999999929e+01 3.442452185648129520e-02 4.178012762346442616e-02 4.353190445347589199e-02 4.478822082512111391e-02 4.709853860291826622e-02 4.811968043360773106e-02 4.894879977966341139e-02 5.035718890664825365e-02 5.222423260687797386e-02 5.261268351362724527e-02
1.330000000000000071e+01 3.444325972419633175e-02 4.179899737829992357e-02 4.355528603053458736e-02 4.479410565685162243e-02 4.713539352969013663e-02 4.814356062300256117e-02 4.892282104505354945e-02 5.037061603445629199e-02 5.221416242950078362e-02 5.260896287535071075e-02
1.340000000000000036e+01 3.446351261785249309e-02 4.181920748020052925e-02 4.358128893622844474e-02 4.479986556340150722e-02 4.717510843641106733e-02 4.817354233204231007e-02 4.889013496871519315e-02 5.038621702238928884e-02 5.220274124064942095e-02 5.260487545114447827e-02
1.350000000000000000e+01 3.447197970259634203e-02 4.182759836889620580e-02 4.359239706738671921e-02 4.480207710762344059e-02 4.719164559643887480e-02 4.818771606921210676e-02 4.887472614188058395e-02 5.039308301660472278e-02 5.219779215427552965e-02 5.260314689923220599e-02
1.359999999999999964e+01 3.446351261784211251e-02 4.181920748021046574e-02 4.358128893622616185e-02 4.479986556340220805e-02 4.717510843642242629e-02 4.817354233203628017e-02 4.889013496871357639e-02 5.038621702238507000e-02 5.220274124065345939e-02 5.260487545114551217e-02
1.369999999999999929e+01 3.444325972417684040e-02 4.179899737828274980e-02 4.355528603053730741e-02 4.479410565684811829e-02 4.713539352966977791e-02 4.814356062299420674e-02 4.892282104504385581e-02 5.037061603446345293e-02 5.221416242949633579e-02 5.260896287534760213e-02
1.380000000000000071e+01 3.442452185645673152e-02 4.178012762346830500e-02 4.353190445347604465e-02 4.478822082512289027e-02 4.709853860291424860e-02 4.811968043359987623e-02 4.894879977966335588e-02 5.035718890665150105e-02 5.222423260687346358e-02 5.261268351362483053e-02
1.390000000000000036e+01 3.441571996067318423e-02 4.177120813493667012e-02 4.352113430281828732e-02 4.478528271386296444e-02 4.708121530833497825e-02 4.810948034456070249e-02 4.895982612726879762e-02 5.035120727121756429e-02 5.222880655709091074e-02 5.261441041675575525e-02
1.400000000000000000e+01 3.441340296041175278e-02 4.176885435035466304e-02 4.351832112541685615e-02 4.478449147607486275e-02 4.707665545438315807e-02 4.810688981898286753e-02 4.896261574179237852e-02 5.034966672539938765e-02 5.222999449957631962e-02 5.261486275365082066e-02
1.409999999999999964e+01 3.442314710929543498e-02 4.177650128375438171e-02 4.353013993884609356e-02 4.478786539832094876e-02 4.708117416065494415e-02 4.810673408099863657e-02 4.895929953404718621e-02 5.034747194905083573e-02 5.223251607740347913e-02 5.261433079169363508e-02
1.419999999999999929e+01 3.446137388007097790e-02 4.180648114533030285e-02 4.357706291010749605e-02 4.480120348877857789e-02 4.709754052681360686e-02 4.810691026970425471e-02 4.894522969401157719e-02 5.033890620716260228e-02 5.224249858981389744e-02 5.261239151445637474e-02
1.430000000000000071e+01 3.455162558720139415e-02 4.187726723475592577e-02 4.369182615068536307e-02 4.483332802130436667e-02 4.712592107189038371e-02 4.811358241645689870e-02 4.890482924425328809e-02 5.031862940728842881e-02 5.226680921376645333e-02 5.260885171027399054e-02
1.440000000000000036e+01 3.467985790576278565e-02 4.197872198974888364e-02 4.386735902368141954e-02 4.488028839694765959e-02 4.713299704143034813e-02 4.814371462206784580e-02 4.882790257438600345e-02 5.028731331872231952e-02 5.230411470625796755e-02 5.260713662934570628e-02
1.450000000000000000e+01 3.480546523389829727e-02 4.208171163681374144e-02 4.406133293921361133e-02 4.492665538909920014e-02 4.708678547355264060e-02 4.819972882957312965e-02 4.872910591268953678e-02 5.024667301660579177e-02 5.234586664397926359e-02 5.261218013399577426e-02
1.459999999999999964e+01 3.490122604369896159e-02 4.216736449534459752e-02 4.423695520419070049e-02 4.495947812239256547e-02 4.699932275596985926e-02 4.823833929306223234e-02 4.865402477638446771e-02 5.019673080633179491e-02 5.238325029093841845e-02 5.262710679083222598e-02
1.469999999999999929e+01 3.495820277811921561e-02 4.222704358016851622e-02 4.436764637812006667e-02 4.497426745896238032e-02 4.690830195957236548e-02 4.821145298332592949e-02 4.864821542916076408e-02 5.014469818104972526e-02 5.240915123077447002e-02 5.264961346375957724e-02
1.480000000000000071e+01 3.498269844291226893e-02 4.225880306275247439e-02 4.443954916573390757e-02 4.497713866623265916e-02 4.684803922621136318e-02 4.816213327713895348e-02 4.867427384238840610e-02 5.010703463231811622e-02 5.242205869354917697e-02 5.266889074637986362e-02
1.490000000000000036e+01 3.499009271359303230e-02 4.227032890697093176e-02 4.446581285161461949e-02 4.497698991534550966e-02 4.682375872535329137e-02 4.813721625031608387e-02 4.868909157306640367e-02 5.009084419547903122e-02 5.242649110001448842e-02 5.267772371608844817e-02
1.500000000000000000e+01 3.499172643219552320e-02 4.227310528430265613e-02 4.447213226629142396e-02 4.497684678915514489e-02 4.681769427725104155e-02 4.813061940795491239e-02 4.869308624837843935e-02 5.008669684141881656e-02 5.242753558642399697e-02 5.268002920825359120e-02
1.509999999999999964e+01 3.500247902518083959e-02 4.227721471234870826e-02 4.448145425831891847e-02 4.498639806096588895e-02 4.682471327983540876e-02 4.814425649599674006e-02 4.869737557749821699e-02 5.009436757682574071e-02 5.243789709404281935e-02 5.268997114251444680e-02
1.519999999999999929e+01 3.504449290666471206e-02 4.229268540996768827e-02 4.451829152633193787e-02 4.502402041007949607e-02 4.685176950036094856e-02 4.819817397789408209e-02 4.871429266782595358e-02 5.012468581429860293e-02 5.247886074976319815e-02 5.272956884242924885e-02
1.530000000000000071e+01 3.514254959945353751e-02 4.232464606833763465e-02 4.460718838546403470e-02 4.511406259899730653e-02 4.691261945506038783e-02 4.832737619168749749e-02 4.875604889969405165e-02 5.019773261081467847e-02 5.257778431761769150e-02 5.282732982545333689e-02
1.540000000000000036e+01 3.527872609800330322e-02 4.235615185247017939e-02 4.473952800355786991e-02 4.524669008019242128e-02 4.699180723528804254e-02 4.850668782367183879e-02 4.883182802472120498e-02 5.030533623101321461e-02 5.272518825643125739e-02 5.297979857385640839e-02
1.550000000000000000e+01 3.540750594260951012e-02 4.236301069620241472e-02 4.487930978120382303e-02 4.538741919582889306e-02 4.706124692940847482e-02 4.864143041851730354e-02 4.896986998152011439e-02 5.041598068237946456e-02 5.288216138209889117e-02 5.315362683426552021e-02
1.559999999999999964e+01 3.550099086734702369e-02 4.233787968565367460e-02 4.499719837779082160e-02 4.551242892728047523e-02 4.710909728698722126e-02 4.869286020264504411e-02 4.915766781246815043e-02 5.050568026322684728e-02 5.301941856653993174e-02 5.331802034809181301e-02
1.569999999999999929e+01 3.555286403880873053e-02 4.229292787364180572e-02 4.507648930236746176e-02 4.560756931078748661e-02 4.713608465737969405e-02 4.870173207677216953e-02 4.932369090715881671e-02 5.056374376976295604e-02 5.311999127458138376e-02 5.344778726569434507e-02
1.580000000000000071e+01 3.557307368536067466e-02 4.225422181616858563e-02 4.511555211894206774e-02 4.566297398658758500e-02 4.714795768731826209e-02 4.869769955919969057e-02 4.942455872788171362e-02 5.059164295572233377e-02 5.317600395708048377e-02 5.352438313546250409e-02
1.590000000000000036e+01 3.557856907160392851e-02 4.223651986278775805e-02 4.512876031751441447e-02 4.568431254150746162e-02 4.715178973253001532e-02 4.869444779562824566e-02 4.946384536160321893e-02 5.060097565665393204e-02 5.319694798288140958e-02 5.355399020869522353e-02


==> anc/supplementary/braiding/path1_r=1.1/V=0.01/spectrum_ex.txt <==
0.000000000000000000e+00 3.666242065125643185e-02 4.340215474662615508e-02 4.568148168325745356e-02 4.704067685515025965e-02 4.812930710242696586e-02 4.922916710044411559e-02 4.952807346579852360e-02 5.167710654219603850e-02 5.366875197550239479e-02 5.476957224845532823e-02
1.000000000000000056e-01 3.667808716180086942e-02 4.340359885256953043e-02 4.569646409662679598e-02 4.704360804644660415e-02 4.813424952231426523e-02 4.923646611533354089e-02 4.952976473926681833e-02 5.168314128525804130e-02 5.367374161507550145e-02 5.477366223427228287e-02
2.000000000000000111e-01 3.673836811701845090e-02 4.340773895446307928e-02 4.575491467540874352e-02 4.705376153178975063e-02 4.815237992552477697e-02 4.926231005602344643e-02 4.953862178594905380e-02 5.170588740251091248e-02 5.369303610686135958e-02 5.478952917762640318e-02
2.999999999999999889e-01 3.687187075210106302e-02 4.340723453531081938e-02 4.589039900926859122e-02 4.706765394283312504e-02 4.818782686734046639e-02 4.958029743887115010e-02 4.929806606659799251e-02 5.175219682143831351e-02 5.373701242411514645e-02 5.482528965539558430e-02
4.000000000000000222e-01 3.703156396728900235e-02 4.337762554044689162e-02 4.607374992969631711e-02 4.705314059210620459e-02 4.822384329238806056e-02 4.969566968623031350e-02 4.927598276127385934e-02 5.179105119604195812e-02 5.379664187809452686e-02 5.486852322179531366e-02
5.000000000000000000e-01 3.712944327506821629e-02 4.330360139962934063e-02 4.623267324050484017e-02 4.697488613188170042e-02 4.824667167978896609e-02 4.984708108495771589e-02 4.918287539532185948e-02 5.177506661500358431e-02 5.385311996553551056e-02 5.489307989446860769e-02
5.999999999999999778e-01 3.712328039794127871e-02 4.319364697918410406e-02 4.631433310467005654e-02 4.684104910712018344e-02 4.824476246653559147e-02 4.906324918346061104e-02 4.997510787265579957e-02 5.168980582157450127e-02 5.389438118781200021e-02 5.488494526203880480e-02
6.999999999999999556e-01 3.703700161430982518e-02 4.307483688557023349e-02 4.629632023020387177e-02 4.671490401113624624e-02 4.820125493571310316e-02 4.897251317164596357e-02 5.005423042424717028e-02 5.156709320220145831e-02 5.391491615696831358e-02 5.485199946684566480e-02
8.000000000000000444e-01 3.694640568009557868e-02 4.298798148082559611e-02 4.622801198114491472e-02 4.664825198443484089e-02 4.814151753587338906e-02 4.893351059160626348e-02 5.008829982787578461e-02 5.146909513800156100e-02 5.391934463964327684e-02 5.481996412550287079e-02
9.000000000000000222e-01 3.690252133053154027e-02 4.295037571793189346e-02 4.618761402816137090e-02 4.662520627513032367e-02 4.810927464650583546e-02 4.892291706963965842e-02 5.009840577790674460e-02 5.142576833567840539e-02 5.391894124956351370e-02 5.480492529743621194e-02
1.000000000000000000e+00 3.689088151650515152e-02 4.294071025642316047e-02 4.617642930311707805e-02 4.661969225948460471e-02 4.810045132913490229e-02 4.892072372594778729e-02 5.010060991258988988e-02 5.141459242220551562e-02 5.391862639473679608e-02 5.480098285271817887e-02
1.100000000000000089e+00 3.688896477068030755e-02 4.294541417620540563e-02 4.617381374867204902e-02 4.661505036238458577e-02 4.809629509022522731e-02 4.892354466788642608e-02 5.009279144222816144e-02 5.141299129795302847e-02 5.391355461432071478e-02 5.479264140541658529e-02
1.199999999999999956e+00 3.688034455909394715e-02 4.296353153967729516e-02 4.616209035736938693e-02 4.659662412963928163e-02 4.807905689677384464e-02 4.893434619137614072e-02 5.006110788103923515e-02 5.140612499472476532e-02 5.389278436710665671e-02 5.475878294529004653e-02
1.300000000000000044e+00 3.685207164975511096e-02 4.300386409381549285e-02 4.612432609257940269e-02 4.655122089846529254e-02 4.803158803079606715e-02 4.895774964594790807e-02 4.997921997523738918e-02 5.138576348825423662e-02 5.383749998103308509e-02 5.467071854805571202e-02
1.399999999999999911e+00 3.678659018105892575e-02 4.305322554004526597e-02 4.604180670968156808e-02 4.647771622923848461e-02 4.794211198772364846e-02 4.898296472493454679e-02 4.984153581460890742e-02 5.134402305130254807e-02 5.373920131597739736e-02 5.451986284578382025e-02
1.500000000000000000e+00 3.667593195537723755e-02 4.308657105520375535e-02 4.591652038394455904e-02 4.638129197557086525e-02 4.781280603252777150e-02 4.898856237880052505e-02 4.967142976849966279e-02 5.128105052917314444e-02 5.360707043613285872e-02 5.432539591214206182e-02
1.600000000000000089e+00 3.652906612144841969e-02 4.309116955555748057e-02 4.576977833665165502e-02 4.626680564909237126e-02 4.765645256435210864e-02 4.895865115290407021e-02 4.950172756035837313e-02 5.120585163982021432e-02 5.345870510057717379e-02 5.411522640420456109e-02
1.699999999999999956e+00 3.637712196264956954e-02 4.307173874837051664e-02 4.563306559941245760e-02 4.615269858735469855e-02 4.750227070022633447e-02 4.889650473589155638e-02 4.936678442903529723e-02 5.113531787529403821e-02 5.332166352776940288e-02 5.392696138216909046e-02
1.800000000000000044e+00 3.626903337165739843e-02 4.304838412757681920e-02 4.554205929654393109e-02 4.607248723859940637e-02 4.739493596016211563e-02 4.883735681631903858e-02 4.928837926708765083e-02 5.108882639876523302e-02 5.323065942386826649e-02 5.380448077006636659e-02
1.899999999999999911e+00 3.622297940190799537e-02 4.303657084742804062e-02 4.550447233586719237e-02 4.603844747478912092e-02 4.734957980415611944e-02 4.880921352627080878e-02 4.925825406578795973e-02 5.106983561348705375e-02 5.319315588336597650e-02 5.375452239159320134e-02
2.000000000000000000e+00 3.621121483542558139e-02 4.303339429245744280e-02 4.549496904156977162e-02 4.602976241734096918e-02 4.733802239396868450e-02 4.880178729496909701e-02 4.925081607199065237e-02 5.106505750043287273e-02 5.318368436391397724e-02 5.374195006543933117e-02
2.100000000000000089e+00 3.620965458286607569e-02 4.302892914523840512e-02 4.549583669814614983e-02 4.602607515830458434e-02 4.734313359086039091e-02 4.880410598617899304e-02 4.924941670194499937e-02 5.107017044829761931e-02 5.317984392926992931e-02 5.374189657994403457e-02
2.200000000000000178e+00 3.620252741998744583e-02 4.301080261492736673e-02 4.549772841435078402e-02 4.601115403209377064e-02 4.736346223565237462e-02 4.881180944059702875e-02 4.924521780147115418e-02 5.109046061987804199e-02 5.316459508031399356e-02 5.374165638946565987e-02
2.299999999999999822e+00 3.617850296021735135e-02 4.296364272652879179e-02 4.549113158486086522e-02 4.597320710453106640e-02 4.741321040831850131e-02 4.881895611828031278e-02 4.924561612050556980e-02 5.113990057430845698e-02 5.312741485214801662e-02 5.374082433913717621e-02
2.399999999999999911e+00 3.612164772503064641e-02 4.288272666053410953e-02 4.544600896020204589e-02 4.591345992900912332e-02 4.748749168160126821e-02 4.879536225765140900e-02 4.927780932521568652e-02 5.121436688707267648e-02 5.307169465574437806e-02 5.373852380115812927e-02
2.500000000000000000e+00 3.602493272676189628e-02 4.277763754863749684e-02 4.533925455533553694e-02 4.584731097751378048e-02 4.755997590715776990e-02 4.873340888290552536e-02 4.934582659749039979e-02 5.129375523239510654e-02 5.301406828551286088e-02 5.373362048526360985e-02
2.600000000000000089e+00 3.589711682331786502e-02 4.266195336065135152e-02 4.518388960443429914e-02 4.578448519881477691e-02 4.760283233569296418e-02 4.866633553982491200e-02 4.941851018281227803e-02 5.136175226919200559e-02 5.296908237432635530e-02 5.372574187045164873e-02
2.700000000000000178e+00 3.576604834034436547e-02 4.255537122792450722e-02 4.502357595130888901e-02 4.573119883217804937e-02 4.760522626286237124e-02 4.862323363490320127e-02 4.947005745503052498e-02 5.140944102136359856e-02 5.294331667307072831e-02 5.371661062938912212e-02
2.799999999999999822e+00 3.567358400218359482e-02 4.248406426697123872e-02 4.491221163149949902e-02 4.569699309660924663e-02 4.758795145437773322e-02 4.860648163610423872e-02 4.949456522521133994e-02 5.143469959109685935e-02 5.293344738138796440e-02 5.370983425085757573e-02
2.899999999999999911e+00 3.563438070832255361e-02 4.245446346780697849e-02 4.486553302969346207e-02 4.568306852969322707e-02 4.757682854419369167e-02 4.860218367966290254e-02 4.950236636327547818e-02 5.144382804958060745e-02 5.293087805743665331e-02 5.370693196938749331e-02
3.000000000000000000e+00 3.562438444342471561e-02 4.244696397727908133e-02 4.485368300607103093e-02 4.567956471392676382e-02 4.757367418806603132e-02 4.860132180579622430e-02 4.950412521042885788e-02 5.144602376687530676e-02 5.293035847510399461e-02 5.370619194446762251e-02
3.100000000000000089e+00 3.562853633784144464e-02 4.244954578355138175e-02 4.485168247296964644e-02 4.568137755064977795e-02 4.757926091295923421e-02 4.859780184147265147e-02 4.950790566568172985e-02 5.144483825579349717e-02 5.293099551993049601e-02 5.370670533208031505e-02
3.200000000000000178e+00 3.564469962706041939e-02 4.245931995595349923e-02 4.484308564569938066e-02 4.568848195923414651e-02 4.760108007233164462e-02 4.858341647548859027e-02 4.952306675354329474e-02 5.143973992568064146e-02 5.293381777798399773e-02 5.370884261859016490e-02
3.299999999999999822e+00 3.568198213795285845e-02 4.247991243276838524e-02 4.481745648987373043e-02 4.570521678182730418e-02 4.765171167698308008e-02 4.854566676067088166e-02 4.956104783537389202e-02 5.142452914584557527e-02 5.294277905419413760e-02 5.371478927990176039e-02
3.399999999999999911e+00 3.573225434775837567e-02 4.250161646607247129e-02 4.476444463998213719e-02 4.572879857654123248e-02 4.771936827571644085e-02 4.848235169740729850e-02 4.962093626426618276e-02 5.139325261725744692e-02 5.296256720753209774e-02 5.372617263866304865e-02
3.500000000000000000e+00 3.577674415586656886e-02 4.250983509423801598e-02 4.468342220621600303e-02 4.575085052761831972e-02 4.777216422172919641e-02 4.841005176523165837e-02 4.968802079409928574e-02 5.134674142312298240e-02 5.299381680518990695e-02 5.374275724865663212e-02
3.600000000000000089e+00 3.580445686385435450e-02 4.249948418405863348e-02 4.458475844366126956e-02 4.576476449147302145e-02 4.778312818107673110e-02 4.835425371172254877e-02 4.974710404886836107e-02 5.129358442580046057e-02 5.303165631338306596e-02 5.376260804135002402e-02
3.700000000000000178e+00 3.581459112598600614e-02 4.247664868831857454e-02 4.448977019902611990e-02 4.576864520085689725e-02 4.775120400056744041e-02 4.832968470568158037e-02 4.978750481266153854e-02 5.124735601191373474e-02 5.306694361572448365e-02 5.378167428934527844e-02
3.799999999999999822e+00 3.581472847361107104e-02 4.245588354180813290e-02 4.442559910629305386e-02 4.576683974154684142e-02 4.771180097546504767e-02 4.832534843266039076e-02 4.980707898180922882e-02 5.121947048307582545e-02 5.308990484250327574e-02 5.379456630219799779e-02
3.899999999999999911e+00 3.581344006007439879e-02 4.244618183515561777e-02 4.439900025443745818e-02 4.576512617764005170e-02 4.769225007741818845e-02 4.832561473598510210e-02 4.981348998001376704e-02 5.120879198550720712e-02 5.309918834702626739e-02 5.379991210060924151e-02
4.000000000000000000e+00 3.581299765288890879e-02 4.244363174162806007e-02 4.439227207969213829e-02 4.576460591458160476e-02 4.768704983035403078e-02 4.832583492335024156e-02 4.981495752546969552e-02 5.120617647613372181e-02 5.310151388804208727e-02 5.380126435821844938e-02
4.099999999999999645e+00 3.581794992194450161e-02 4.245266577223363869e-02 4.439992302851384492e-02 4.576352431212468014e-02 4.769495030497104132e-02 4.832499524657610235e-02 4.981820275266714976e-02 5.121161987669107379e-02 5.310214839238242696e-02 5.379911731110630785e-02
4.200000000000000178e+00 3.583698554456456881e-02 4.248802741508448527e-02 4.442925033012131569e-02 4.575965252681725437e-02 4.772513113655610373e-02 4.832247510946616198e-02 4.983061645728515537e-02 5.123327553976595589e-02 5.310465388802782655e-02 5.379016378939323328e-02
4.299999999999999822e+00 3.587915236424707444e-02 4.257089760801217176e-02 4.449300672683861868e-02 4.575398658178831540e-02 4.778935421895561669e-02 4.832313682155595091e-02 4.985800948314288855e-02 5.128625256097348734e-02 5.311078049000914764e-02 5.376532692205907710e-02
4.400000000000000355e+00 3.593047714367286760e-02 4.268631525440481217e-02 4.456338843180129849e-02 4.576120339889550026e-02 4.785289506715587060e-02 4.834961271759128515e-02 4.989298416065265224e-02 5.136564474209968229e-02 5.312067558311223126e-02 5.371899392987736915e-02
4.500000000000000000e+00 3.596561537292344846e-02 4.279391446090771017e-02 4.459305143868570742e-02 4.580168736082618902e-02 4.786725596707581964e-02 4.841745013255131097e-02 4.992491208062946328e-02 5.144721539945053962e-02 5.313348602354119044e-02 5.365546011339331761e-02
4.599999999999999645e+00 3.597283700734108663e-02 4.286650202506480517e-02 4.457011735165977012e-02 4.587391227389753939e-02 4.783764646525893310e-02 4.849929853080156561e-02 4.995167663575107719e-02 5.151066803833297819e-02 5.314770486541722100e-02 5.358621130210841632e-02
4.700000000000000178e+00 3.595744114593817098e-02 4.289789332251883747e-02 4.452106573344079277e-02 4.595034609701074274e-02 4.779430085321186711e-02 4.856157860859337122e-02 4.997335033971025964e-02 5.154769064776676402e-02 5.315954480689447786e-02 5.352743348418058378e-02
4.799999999999999822e+00 3.593794670379112793e-02 4.290273381838231870e-02 4.448133296254106611e-02 4.600122605319433705e-02 4.776198822929932780e-02 4.859377744141395866e-02 4.998723137184750420e-02 5.156264671793755333e-02 5.316557400731138083e-02 5.349274795250850284e-02
4.900000000000000355e+00 3.592804023149510223e-02 4.290136643423231311e-02 4.446407895307512292e-02 4.602170123106388844e-02 4.774820430983208602e-02 4.860495498510585682e-02 4.999289660083259396e-02 5.156682107450868274e-02 5.316737348941875246e-02 5.347975730894943824e-02
5.000000000000000000e+00 3.592537621076428989e-02 4.290072525017197408e-02 4.445966660036209522e-02 4.602680901629681992e-02 4.774468969492358383e-02 4.860759175129714116e-02 4.999432278010441238e-02 5.156770209702515179e-02 5.316775045827461937e-02 5.347661202581169282e-02
5.099999999999999645e+00 3.592438424224219523e-02 4.290300149160816701e-02 4.445899112748678134e-02 4.602055041380961192e-02 4.774483913929786216e-02 4.860399045813797170e-02 4.998970235627564485e-02 5.156611533804317943e-02 5.316269776355869725e-02 5.346870939631900160e-02
5.200000000000000178e+00 3.591948482979685775e-02 4.291122599907666590e-02 4.445553905131482270e-02 4.599523316261310002e-02 4.774517210645932291e-02 4.858870030373250298e-02 4.997114092054559531e-02 5.155893323670885514e-02 5.314204338754581480e-02 5.343672586297189275e-02
5.299999999999999822e+00 3.590065722241648355e-02 4.292555041773037788e-02 4.444168771232170911e-02 4.593001205087826611e-02 4.774407273576956878e-02 4.854408325504393218e-02 4.992432872289419982e-02 5.153513104007109713e-02 5.308712187249769315e-02 5.335441023964852814e-02
5.400000000000000355e+00 3.585065977010185728e-02 4.292952107405342138e-02 4.440428190900068406e-02 4.582002307918379286e-02 4.773605524485682178e-02 4.845280234987283524e-02 4.984889435410760211e-02 5.147979876520688419e-02 5.298786023568934772e-02 5.321773288415772990e-02
5.500000000000000000e+00 3.575884039885045274e-02 4.290303014054857450e-02 4.433647344661081208e-02 4.567990982992198301e-02 4.771483354580089570e-02 4.831176434528203917e-02 4.975910472806170659e-02 5.138736855043301438e-02 5.284582063293181975e-02 5.305429690783059621e-02
5.599999999999999645e+00 3.563110232352926371e-02 4.284160092474273429e-02 4.424498988501091717e-02 4.552789348050154811e-02 4.767695970422713286e-02 4.813731298271993475e-02 4.966803351961736335e-02 5.126801296835176852e-02 5.267051958929966360e-02 5.289765201306471931e-02
5.700000000000000178e+00 3.549532599138626593e-02 4.276206940493133823e-02 4.415109363401812509e-02 4.538893318802837001e-02 4.762519299093478237e-02 4.797079614351590360e-02 4.958798055702631769e-02 5.114903302809550162e-02 5.249845593281637912e-02 5.277051812643708539e-02
5.799999999999999822e+00 3.539730655179740282e-02 4.269922993509807363e-02 4.408513037580288202e-02 4.529628160334524950e-02 4.757707918063303065e-02 4.786403329240778576e-02 4.953500290035046938e-02 5.106725755134736838e-02 5.238212771807995716e-02 5.269119433523363621e-02
5.900000000000000355e+00 3.535526359553600034e-02 4.267123984253977376e-02 4.405724283091125987e-02 4.525787172818142995e-02 4.755261376339903895e-02 4.782255844514009951e-02 4.951293649635053751e-02 5.103313314959074393e-02 5.233409264722675008e-02 5.265920187529888469e-02
6.000000000000000000e+00 3.534449990698469712e-02 4.266398653298952848e-02 4.405013915806353653e-02 4.524814460748972228e-02 4.754592050195476788e-02 4.781240955308772855e-02 4.950732996060634022e-02 5.102448405226375078e-02 5.232196547048335866e-02 5.265116989807634013e-02
6.099999999999999645e+00 3.534230303292739545e-02 4.265952518917869030e-02 4.404941045429813795e-02 4.524594966552235309e-02 4.754742869228870128e-02 4.781977889605516785e-02 4.950667549183996458e-02 5.102982327872682827e-02 5.231943764467837654e-02 5.264934542582350163e-02
6.200000000000000178e+00 3.533267616847034220e-02 4.264097894355022011e-02 4.404637456013955205e-02 4.523611752712466266e-02 4.755210280044628451e-02 4.784997871301670952e-02 4.950445892106278972e-02 5.105082816002742829e-02 5.230837279075981755e-02 5.264303649988968936e-02
6.299999999999999822e+00 3.530274340851118769e-02 4.258978292005243665e-02 4.403795595528411932e-02 4.520433526158305210e-02 4.755593023142558329e-02 4.792840913789940538e-02 4.950188872805634521e-02 5.110076863659344937e-02 5.227477603689594660e-02 5.263357623886684433e-02
6.400000000000000355e+00 3.523751732633574607e-02 4.249396492376737028e-02 4.402187780935751249e-02 4.513344936800187807e-02 4.754370068570651364e-02 4.805487383938719659e-02 4.950716828973455996e-02 5.117225909315252508e-02 5.220945795808278056e-02 5.263218309647937215e-02
6.500000000000000000e+00 3.513271442476385842e-02 4.235899894232025148e-02 4.399724515002772368e-02 4.502176722515639079e-02 4.750294648034444900e-02 4.819784009475042846e-02 4.952787920120940712e-02 5.124128682834378640e-02 5.212860946858838967e-02 5.264108786172620041e-02
6.599999999999999645e+00 3.499890208880818143e-02 4.220229755991591891e-02 4.396275619361715570e-02 4.488803231729383142e-02 4.743380866184037509e-02 4.832796589323608283e-02 4.955967863962257997e-02 5.128928681564916270e-02 5.206097112435507934e-02 5.265167584429115283e-02
6.700000000000000178e+00 3.486440257925221831e-02 4.205435306841018989e-02 4.392079051375039067e-02 4.476619674797266413e-02 4.735412523949539265e-02 4.842552493016206994e-02 4.958827610571200917e-02 5.131128323720832857e-02 5.202434438084514723e-02 5.265773990739931049e-02
6.799999999999999822e+00 3.477052281457805594e-02 4.195476548956220131e-02 4.388550655944953999e-02 4.468960379176578623e-02 4.729499943664940836e-02 4.848035321208807313e-02 4.960350086899666111e-02 5.131690941760144037e-02 5.201325679064065094e-02 5.265932162293562868e-02
6.900000000000000355e+00 3.473090511911391953e-02 4.191343558031988131e-02 4.386889647646409485e-02 4.465950030753913780e-02 4.726947110862955020e-02 4.850088786755921144e-02 4.960847023072432332e-02 5.131769528567607652e-02 5.201145645136400625e-02 5.265940685472803723e-02
7.000000000000000000e+00 3.472081852222731746e-02 4.190297128163627399e-02 4.386449484730876175e-02 4.465205122055126985e-02 4.726292790621734741e-02 4.850589354611420378e-02 4.960958794113180109e-02 5.131778007656403323e-02 5.201123810257953645e-02 5.265937745147383775e-02
7.099999999999999645e+00 3.472321310682026374e-02 4.190499434245063826e-02 4.386860308578359458e-02 4.465100184856464482e-02 4.726876944525768010e-02 4.850487001828573952e-02 4.960930496370809240e-02 5.132084998574685392e-02 5.201108932442213145e-02 5.265694405215360502e-02
7.200000000000000178e+00 3.473234190625326678e-02 4.191266632594332214e-02 4.388426783200740505e-02 4.464677303213106935e-02 4.729127114396908943e-02 4.850068368276046898e-02 4.960831974629212326e-02 5.133238914043072865e-02 5.201094677401470884e-02 5.264743326692581521e-02
7.299999999999999822e+00 3.475201381045169707e-02 4.192892703022117057e-02 4.391763575596754204e-02 4.463638633197607869e-02 4.734115328369638276e-02 4.848981076073012597e-02 4.960704209317537416e-02 5.135550766160424524e-02 5.201401346857247032e-02 5.262543608656512079e-02
7.400000000000000355e+00 3.477411207740314925e-02 4.194636836036744199e-02 4.395137363845504769e-02 4.462271755716952504e-02 4.740007320781873534e-02 4.847278047431545500e-02 4.960924893678534536e-02 5.137302416393074028e-02 5.202987967558433263e-02 5.259685994794066621e-02
7.500000000000000000e+00 3.478533734798089361e-02 4.195346442947583271e-02 4.395557755617291590e-02 4.461570174512230480e-02 4.743224517092455711e-02 4.845712062402317971e-02 4.961952783973572201e-02 5.136096736203365348e-02 5.206434057532415005e-02 5.257668632536881270e-02
7.599999999999999645e+00 3.478024519477002779e-02 4.194564351729924978e-02 4.392006357176712894e-02 4.461978878215672878e-02 4.741964969793203283e-02 4.845050224355846452e-02 4.963766793193703786e-02 5.131761019702607562e-02 5.210768976250618190e-02 5.257515668445525425e-02
7.700000000000000178e+00 3.476330834098097233e-02 4.192716084505199170e-02 4.386333503982532689e-02 4.462831268088649633e-02 4.737438959087159757e-02 4.845283658689111816e-02 4.965738448695670992e-02 5.126313715700879514e-02 5.214362802462368940e-02 5.259002487163495776e-02
7.799999999999999822e+00 3.474685945863389969e-02 4.190988221646897716e-02 4.381780105437806799e-02 4.463387675506463870e-02 4.733113978830860713e-02 4.845738829675965559e-02 4.967070500194745858e-02 5.122338157265091813e-02 5.216378940904778383e-02 5.260666049140273054e-02
7.900000000000000355e+00 3.473901905437131593e-02 4.190170008377305799e-02 4.379776052818405013e-02 4.463585371061790791e-02 4.731086304697580680e-02 4.845971854861588074e-02 4.967605367901021390e-02 5.120661553597356114e-02 5.217122064314146102e-02 5.261475835714089777e-02
8.000000000000000000e+00 3.473694648686781461e-02 4.189953923109809159e-02 4.379260156473346183e-02 4.463631365066926537e-02 4.730554026784117988e-02 4.846033849861392656e-02 4.967738293923665976e-02 5.120236287104421025e-02 5.217302006090637767e-02 5.261690247617500926e-02
8.099999999999999645e+00 3.474720262917360691e-02 4.191015760656412181e-02 4.379676403702977006e-02 4.464426919227371809e-02 4.731211284000010758e-02 4.845405014922578302e-02 4.967734630066945184e-02 5.120206501615991168e-02 5.217328607010598973e-02 5.261679111874537074e-02
8.199999999999999289e+00 3.478748999008570569e-02 4.195210863042246607e-02 4.381255922775097872e-02 4.467629380635661923e-02 4.733779223351824300e-02 4.842833095908663510e-02 4.967662440101984489e-02 5.120086102763465180e-02 5.217499789769054069e-02 5.261603607713390141e-02
8.300000000000000711e+00 3.488297844946322557e-02 4.205330996771020069e-02 4.384663676505480556e-02 4.475713170671265922e-02 4.739747004070574143e-02 4.836033827773719707e-02 4.967135213340625327e-02 5.119717851109380213e-02 5.218389666759523648e-02 5.261206944692703447e-02
8.400000000000000355e+00 3.501982216730168546e-02 4.220420198292236524e-02 4.388817263718382267e-02 4.488512633996440820e-02 4.747794608057755161e-02 4.824242948672641251e-02 4.965593790664221685e-02 5.118609957358806473e-02 5.221193892522209973e-02 5.260019740178964454e-02
8.500000000000000000e+00 3.515596723905543841e-02 4.236550409725686056e-02 4.392258253403192453e-02 4.502714658241672996e-02 4.754476803429933535e-02 4.809401424201397574e-02 4.963372039878148623e-02 5.115901173716609629e-02 5.226525994192107727e-02 5.257959152679803766e-02
8.599999999999999645e+00 3.526250963305033875e-02 4.250702003173281729e-02 4.394583881548893428e-02 4.514967062672971265e-02 4.756965422704827195e-02 4.795068118590362777e-02 4.961444190250204750e-02 5.111344928501381640e-02 5.233209827577939982e-02 5.255810528268521631e-02
8.699999999999999289e+00 3.532866979252255457e-02 4.261044030594247911e-02 4.395897049687405578e-02 4.523190943725748786e-02 4.754156853128467530e-02 4.785470882748646404e-02 4.960373973023413097e-02 5.106078977146572689e-02 5.238249479151696475e-02 5.255299527670145160e-02
8.800000000000000711e+00 3.535891769906122917e-02 4.266753224084179896e-02 4.396460623382464350e-02 4.527157272391847675e-02 4.749540968271834945e-02 4.781423999831267008e-02 4.960005588182471448e-02 5.102174892301215847e-02 5.239868481426832036e-02 5.256734133853074864e-02
8.900000000000000355e+00 3.536861026156903204e-02 4.268869828347385958e-02 4.396633377456465874e-02 4.528465073875920927e-02 4.747137594423704587e-02 4.780202591277084301e-02 4.959921046914472081e-02 5.100490555127878967e-02 5.240054634787053023e-02 5.257804603338252919e-02
9.000000000000000000e+00 3.537081808122309601e-02 4.269383817310894863e-02 4.396671908265598755e-02 4.528766093935682885e-02 4.746494718232640436e-02 4.779926702176767045e-02 4.959905232617063675e-02 5.100058944024998125e-02 5.240062694061380089e-02 5.258113357534477394e-02
9.099999999999999645e+00 3.538125225057577733e-02 4.269997676408374826e-02 4.397586773422473838e-02 4.529851142866906516e-02 4.746753401082916268e-02 4.781220502899215935e-02 4.960454133649173925e-02 5.101066504140695790e-02 5.241206893156777347e-02 5.258870759005230405e-02
9.199999999999999289e+00 3.542196116872185774e-02 4.272364411441169352e-02 4.401185430184326175e-02 4.534133583849364602e-02 4.747711800006085975e-02 4.786341517896384318e-02 4.962607927505288674e-02 5.105049097726369056e-02 5.245688827181895636e-02 5.261928846266793885e-02
9.300000000000000711e+00 3.551653573237625872e-02 4.277666541047580456e-02 4.409749717699448790e-02 4.544439840483469051e-02 4.749651641236617844e-02 4.798696711507202672e-02 4.967728424563763734e-02 5.114641960791764530e-02 5.256086241612329540e-02 5.269908282782120174e-02
9.400000000000000355e+00 3.564648878884553451e-02 4.284353652758715603e-02 4.422128018478000550e-02 4.559772098668900264e-02 4.751684787285097994e-02 4.816907831552161290e-02 4.975286412319616242e-02 5.128743221632380694e-02 5.269730536790130648e-02 5.284224783329993097e-02
9.500000000000000000e+00 3.576686047913042732e-02 4.289472725360640726e-02 4.434618493643528031e-02 4.576211775280152744e-02 4.752784581657836654e-02 4.835773682285458841e-02 4.983531481009149250e-02 5.143145136418493524e-02 5.282111574573996465e-02 5.302696388674100342e-02
9.599999999999999645e+00 3.585090132546608910e-02 4.291563259041724504e-02 4.444604274709335057e-02 4.590844696489454480e-02 4.752776154164910227e-02 4.851487770861049459e-02 4.991236149999060678e-02 5.154642676280705993e-02 5.292399212696137500e-02 5.320686517920355380e-02
9.699999999999999289e+00 3.589410030165151450e-02 4.290989993137109965e-02 4.451001570901908649e-02 4.601836715334092776e-02 4.752071458987130320e-02 4.862266255076948263e-02 4.997400706145688903e-02 5.161881656329925239e-02 5.300099714720234167e-02 5.334784060324430227e-02
9.800000000000000711e+00 3.590859391861275784e-02 4.289554629333032498e-02 4.454044665423836230e-02 4.608102572538642222e-02 4.751350897693627784e-02 4.867897512311161051e-02 5.001104442660161270e-02 5.165231715811362950e-02 5.304549313397035476e-02 5.343006996977743561e-02
9.900000000000000355e+00 3.591174593298152723e-02 4.288749867447145397e-02 4.455053797367634905e-02 4.610478355834012748e-02 4.751007346713912588e-02 4.869921056143525218e-02 5.002550181078309344e-02 5.166316813359638632e-02 5.306254852647013937e-02 5.346161826298712061e-02
1.000000000000000000e+01 3.591230002160666901e-02 4.288528166029000055e-02 4.455287414045159405e-02 4.611060539839816064e-02 4.750916724004557168e-02 4.870407017357702290e-02 5.002908162482206517e-02 5.166565338874751917e-02 5.306674636344714535e-02 5.346938291895082102e-02
1.009999999999999964e+01 3.591582812293479116e-02 4.288876821919874321e-02 4.455419040868759811e-02 4.611255088676400465e-02 4.751334345778354673e-02 4.870518071455021136e-02 5.003030263886460577e-02 5.166612694861432570e-02 5.307054368609142453e-02 5.347149884686627774e-02
1.019999999999999929e+01 3.592926136311724167e-02 4.290204830066759317e-02 4.455897887397966550e-02 4.611975015628160673e-02 4.752968923791139194e-02 4.870921946532471430e-02 5.003487274016368141e-02 5.166773406519504369e-02 5.308519713424891817e-02 5.347952867748197170e-02
1.030000000000000071e+01 3.595807924334755434e-02 4.293057299466374044e-02 4.456764728052962921e-02 4.613368961908484445e-02 4.756803768689515238e-02 4.871647017237065724e-02 5.004410668201528245e-02 5.166972505433587576e-02 5.349658109970079761e-02 5.311804723334249967e-02
1.040000000000000036e+01 3.598996902134376369e-02 4.296225469728485319e-02 4.457188416528688746e-02 4.614406222665438234e-02 4.762188857512909129e-02 4.871948769716093891e-02 5.005238605794491702e-02 5.166680963981756802e-02 5.351499653281734797e-02 5.315917117871107878e-02
1.050000000000000000e+01 3.600499180534669913e-02 4.297744665166543243e-02 4.456188053325653431e-02 4.613764437686040942e-02 4.767370188919312080e-02 4.870908207886086999e-02 5.005179449119630253e-02 5.165348933709092150e-02 5.352303322838734834e-02 5.318926986008704755e-02
1.059999999999999964e+01 3.599510374324064316e-02 4.296820410870903773e-02 4.453589786835905617e-02 4.611133390103096946e-02 4.771206437184702387e-02 4.868322760225007179e-02 5.003970100710869451e-02 5.162946280399016707e-02 5.351660002024578866e-02 5.319848983442657803e-02
1.069999999999999929e+01 3.596741385192328555e-02 4.294147085067512304e-02 4.450177922992604174e-02 4.607407332548651285e-02 4.773364401217203984e-02 4.864936746945734691e-02 5.002034654893628557e-02 5.160102725102130167e-02 5.350041305491306382e-02 5.318974944770874652e-02
1.080000000000000071e+01 3.594111643544306567e-02 4.291598875158584431e-02 4.447479390567136287e-02 4.604388013318562456e-02 4.774201290110342139e-02 4.862259198875025501e-02 5.000386169848375362e-02 5.157951728151872334e-02 5.348545805498537697e-02 5.317656687280356009e-02
1.090000000000000036e+01 3.592866238495578957e-02 4.290391222757575923e-02 4.446277936023085992e-02 4.603032819436726070e-02 4.774423554588137081e-02 4.861067753942455161e-02 4.999630050732451619e-02 5.157012119875623024e-02 5.347845366199098505e-02 5.316963215980181900e-02
1.100000000000000000e+01 3.592537621077214471e-02 4.290072525017281369e-02 4.445966660036733409e-02 4.602680901629600807e-02 4.774468969492592224e-02 4.860759175130898585e-02 4.999432278009516284e-02 5.156770209703159108e-02 5.347661202580267920e-02 5.316775045826895724e-02
1.109999999999999964e+01 3.592804023150533710e-02 4.290136643424159041e-02 4.446407895307830094e-02 4.602170123106802402e-02 4.774820430983876124e-02 4.860495498510199880e-02 4.999289660082736897e-02 5.156682107451036196e-02 5.347975730894839741e-02 5.316737348942273539e-02
1.119999999999999929e+01 3.593794670379866357e-02 4.290273381839045108e-02 4.448133296254661723e-02 4.600122605319885427e-02 4.776198822929911963e-02 4.859377744141216843e-02 4.998723137185287491e-02 5.156264671792647886e-02 5.349274795251043879e-02 5.316557400731103389e-02
1.130000000000000071e+01 3.595744114592360624e-02 4.289789332252294529e-02 4.452106573344302015e-02 4.595034609700666267e-02 4.779430085321276916e-02 4.856157860859121322e-02 4.997335033969781820e-02 5.154769064777076082e-02 5.352743348418313035e-02 5.315954480690346373e-02
1.140000000000000036e+01 3.597283700734188461e-02 4.286650202506303575e-02 4.457011735165442023e-02 4.587391227388704085e-02 4.783764646525188319e-02 4.849929853080119785e-02 4.995167663575415112e-02 5.151066803832381191e-02 5.358621130210332317e-02 5.314770486540933148e-02
1.150000000000000000e+01 3.596561537289351407e-02 4.279391446092329493e-02 4.459305143869300020e-02 4.580168736083019276e-02 4.786725596708464592e-02 4.841745013255353836e-02 4.992491208062847796e-02 5.144721539945838057e-02 5.313348602354584643e-02 5.365546011339153432e-02
1.159999999999999964e+01 3.593047714367205575e-02 4.268631525441884261e-02 4.456338843180496917e-02 4.576120339890137056e-02 4.785289506715730001e-02 4.834961271759331131e-02 4.989298416065786335e-02 5.136564474210807141e-02 5.312067558311551335e-02 5.371899392988582767e-02
1.169999999999999929e+01 3.587915236427679372e-02 4.257089760801171380e-02 4.449300672685396751e-02 4.575398658179672534e-02 4.778935421896782915e-02 4.832313682156626905e-02 4.985800948314993153e-02 5.128625256097484736e-02 5.311078049001521917e-02 5.376532692206153347e-02
1.180000000000000071e+01 3.583698554455393148e-02 4.248802741507270997e-02 4.442925033011761032e-02 4.575965252681785805e-02 4.772513113654432149e-02 4.832247510946890284e-02 4.983061645728553007e-02 5.123327553977222171e-02 5.310465388803934511e-02 5.379016378940643106e-02
1.190000000000000036e+01 3.581794992195925370e-02 4.245266577225158960e-02 4.439992302852920070e-02 4.576352431213644850e-02 4.769495030498231009e-02 4.832499524657948159e-02 4.981820275266501258e-02 5.121161987669478610e-02 5.310214839238958096e-02 5.379911731110501721e-02
1.200000000000000000e+01 3.581299765291263287e-02 4.244363174161349533e-02 4.439227207969017458e-02 4.576460591458795385e-02 4.768704983035314260e-02 4.832583492335364855e-02 4.981495752547412947e-02 5.120617647612955847e-02 5.310151388804187911e-02 5.380126435821562525e-02
1.209999999999999964e+01 3.581344006005803687e-02 4.244618183515055237e-02 4.439900025443541814e-02 4.576512617763717206e-02 4.769225007741688394e-02 4.832561473597681012e-02 4.981348998001165762e-02 5.120879198550391809e-02 5.309918834702717638e-02 5.379991210061714491e-02
1.219999999999999929e+01 3.581472847355438721e-02 4.245588354180090951e-02 4.442559910628136183e-02 4.576683974154072826e-02 4.771180097545149601e-02 4.832534843265404861e-02 4.980707898181577914e-02 5.121947048306917105e-02 5.308990484249630909e-02 5.379456630219236341e-02
1.230000000000000071e+01 3.581459112600032801e-02 4.247664868831929619e-02 4.448977019902731339e-02 4.576864520086307980e-02 4.775120400057606546e-02 4.832968470568753394e-02 4.978750481266807498e-02 5.124735601191190981e-02 5.306694361572872332e-02 5.378167428934993444e-02
1.240000000000000036e+01 3.580445686386998783e-02 4.249948418406353928e-02 4.458475844366888846e-02 4.576476449147529046e-02 4.778312818107374738e-02 4.835425371173124320e-02 4.974710404886624471e-02 5.129358442581164607e-02 5.303165631338832564e-02 5.376260804135318816e-02
1.250000000000000000e+01 3.577674415584448930e-02 4.250983509423903600e-02 4.468342220622067984e-02 4.575085052761720256e-02 4.777216422173510835e-02 4.841005176523014569e-02 4.968802079411734074e-02 5.134674142311786149e-02 5.299381680518704812e-02 5.374275724865520271e-02
1.259999999999999964e+01 3.573225434774842529e-02 4.250161646605905841e-02 4.476444463998140860e-02 4.572879857655390290e-02 4.771936827571751638e-02 4.848235169740285760e-02 4.962093626426570397e-02 5.139325261726047228e-02 5.296256720753264591e-02 5.372617263866340948e-02
1.269999999999999929e+01 3.568198213793614959e-02 4.247991243277760703e-02 4.481745648987243980e-02 4.570521678182391107e-02 4.765171167697273419e-02 4.854566676066660730e-02 4.956104783537971376e-02 5.142452914583258566e-02 5.294277905419125796e-02 5.371478927990702701e-02
1.280000000000000071e+01 3.564469962705549971e-02 4.245931995594218883e-02 4.484308564568761923e-02 4.568848195922083771e-02 4.760108007231336064e-02 4.858341647548705677e-02 4.952306675353117943e-02 5.143973992567871245e-02 5.293381777797550453e-02 5.370884261858040881e-02
1.290000000000000036e+01 3.562853633783419349e-02 4.244954578353848929e-02 4.485168247297498939e-02 4.568137755064798772e-02 4.757926091296525023e-02 4.859780184147202697e-02 4.950790566567088435e-02 5.144483825578618358e-02 5.293099551992502816e-02 5.370670533207606845e-02
1.300000000000000000e+01 3.562438444342868465e-02 4.244696397727477921e-02 4.485368300607157216e-02 4.567956471392584095e-02 4.757367418807193632e-02 4.860132180579872230e-02 4.950412521043118241e-02 5.144602376688424406e-02 5.293035847510928205e-02 5.370619194446972500e-02
1.309999999999999964e+01 3.563438070831576043e-02 4.245446346782429797e-02 4.486553302970366919e-02 4.568306852969881982e-02 4.757682854419652968e-02 4.860218367967323455e-02 4.950236636328248646e-02 5.144382804959281297e-02 5.293087805744762370e-02 5.370693196939504283e-02
1.319999999999999929e+01 3.567358400216597003e-02 4.248406426695774257e-02 4.491221163148710616e-02 4.569699309660521513e-02 4.758795145437146046e-02 4.860648163609684880e-02 4.949456522522326790e-02 5.143469959107996314e-02 5.293344738138437700e-02 5.370983425085656959e-02
1.330000000000000071e+01 3.576604834033447061e-02 4.255537122792829585e-02 4.502357595130850737e-02 4.573119883217763304e-02 4.760522626285784015e-02 4.862323363490408251e-02 4.947005745502164320e-02 5.140944102137242483e-02 5.294331667307754230e-02 5.371661062938629799e-02
1.340000000000000036e+01 3.589711682329370379e-02 4.266195336062364452e-02 4.518388960443298075e-02 4.578448519881034989e-02 4.760283233568767675e-02 4.866633553982405852e-02 4.941851018281297192e-02 5.136175226919310194e-02 5.296908237432494670e-02 5.372574187045091321e-02
1.350000000000000000e+01 3.602493272674298086e-02 4.277763754863816298e-02 4.533925455534852655e-02 4.584731097752613865e-02 4.755997590716907336e-02 4.873340888291380346e-02 4.934582659749525008e-02 5.129375523241389706e-02 5.301406828552826522e-02 5.373362048526587886e-02
1.359999999999999964e+01 3.612164772503569099e-02 4.288272666055469029e-02 4.544600896020700026e-02 4.591345992901654793e-02 4.748749168160702749e-02 4.879536225764583707e-02 4.927780932522604629e-02 5.121436688706981072e-02 5.307169465574906181e-02 5.373852380116300037e-02
1.369999999999999929e+01 3.617850296021956485e-02 4.296364272653430821e-02 4.549113158486067093e-02 4.597320710452441200e-02 4.741321040831857070e-02 4.881895611827946624e-02 4.924561612049824233e-02 5.113990057432171721e-02 5.312741485215592002e-02 5.374082433914527390e-02
1.380000000000000071e+01 3.620252741998949281e-02 4.301080261493907958e-02 4.549772841435510001e-02 4.601115403209767724e-02 4.736346223565254115e-02 4.881180944060712484e-02 4.924521780148884836e-02 5.109046061986851489e-02 5.316459508031790709e-02 5.374165638947945439e-02
1.390000000000000036e+01 3.620965458287862815e-02 4.302892914522560980e-02 4.549583669814262488e-02 4.602607515830059448e-02 4.734313359085390305e-02 4.880410598616835571e-02 4.924941670193563187e-02 5.107017044829376129e-02 5.317984392926476678e-02 5.374189657993731079e-02
1.400000000000000000e+01 3.621121483546060199e-02 4.303339429247771131e-02 4.549496904156998672e-02 4.602976241734559049e-02 4.733802239397545686e-02 4.880178729496843781e-02 4.925081607199605777e-02 5.106505750042749509e-02 5.318368436391151394e-02 5.374195006543594499e-02
1.409999999999999964e+01 3.622297940191549631e-02 4.303657084740034056e-02 4.550447233584808959e-02 4.603844747478212651e-02 4.734957980413737055e-02 4.880921352626861609e-02 4.925825406577676729e-02 5.106983561348401451e-02 5.319315588336891859e-02 5.375452239157348100e-02
1.419999999999999929e+01 3.626903337167311503e-02 4.304838412757008848e-02 4.554205929654197432e-02 4.607248723858343303e-02 4.739493596016065846e-02 4.883735681631552056e-02 4.928837926708717898e-02 5.108882639876301951e-02 5.323065942386118882e-02 5.380448077007130708e-02
1.430000000000000071e+01 3.637712196264902831e-02 4.307173874837667837e-02 4.563306559941449764e-02 4.615269858736048558e-02 4.750227070023933795e-02 4.889650473589402663e-02 4.936678442903076613e-02 5.113531787530293388e-02 5.332166352777147761e-02 5.392696138216337282e-02
1.440000000000000036e+01 3.652906612147184540e-02 4.309116955556656359e-02 4.576977833665343137e-02 4.626680564910082977e-02 4.765645256435567523e-02 4.895865115289824848e-02 4.950172756034955379e-02 5.120585163982087351e-02 5.345870510056822261e-02 5.411522640419017677e-02
1.450000000000000000e+01 3.667593195533124656e-02 4.308657105520221492e-02 4.591652038394068019e-02 4.638129197557031708e-02 4.781280603252290040e-02 4.898856237879914421e-02 4.967142976849865665e-02 5.128105052916123729e-02 5.360707043613213013e-02 5.432539591214014668e-02
1.459999999999999964e+01 3.678659018104876721e-02 4.305322554007398606e-02 4.604180670967536471e-02 4.647771622923720786e-02 4.794211198772961591e-02 4.898296472494084036e-02 4.984153581462111293e-02 5.134402305129979333e-02 5.373920131598171335e-02 5.451986284577880343e-02
1.469999999999999929e+01 3.685207164976379152e-02 4.300386409380108771e-02 4.612432609257076377e-02 4.655122089846328026e-02 4.803158803079712186e-02 4.895774964594830359e-02 4.997921997523960963e-02 5.138576348824546586e-02 5.383749998103217610e-02 5.467071854805414383e-02
1.480000000000000071e+01 3.688034455910835924e-02 4.296353153967166077e-02 4.616209035737321720e-02 4.659662412964556133e-02 4.807905689677624550e-02 4.893434619137994324e-02 5.006110788104305848e-02 5.140612499473047603e-02 5.389278436709908637e-02 5.475878294529978180e-02
1.490000000000000036e+01 3.688896477070216506e-02 4.294541417620410112e-02 4.617381374867095267e-02 4.661505036238022814e-02 4.809629509021966925e-02 4.892354466788878531e-02 5.009279144223158925e-02 5.141299129795542239e-02 5.391355461431913965e-02 5.479264140542974837e-02
1.500000000000000000e+01 3.689088151650314618e-02 4.294071025641512523e-02 4.617642930311803562e-02 4.661969225949484652e-02 4.810045132914301386e-02 4.892072372594597623e-02 5.010060991259216584e-02 5.141459242220704912e-02 5.391862639473196661e-02 5.480098285271779723e-02
1.509999999999999964e+01 3.690252133049146815e-02 4.295037571792629377e-02 4.618761402816079498e-02 4.662520627511804877e-02 4.810927464649688429e-02 4.892291706963600162e-02 5.009840577790541927e-02 5.142576833567708700e-02 5.391894124956263246e-02 5.480492529743967445e-02
1.519999999999999929e+01 3.694640568001596875e-02 4.298798148081475062e-02 4.622801198113825338e-02 4.664825198443235676e-02 4.814151753586826121e-02 4.893351059160661737e-02 5.008829982787358498e-02 5.146909513800196345e-02 5.391934463964171559e-02 5.481996412551055908e-02
1.530000000000000071e+01 3.703700161431149745e-02 4.307483688556404400e-02 4.629632023020382320e-02 4.671490401113918139e-02 4.820125493571252029e-02 4.897251317164855178e-02 5.005423042424942542e-02 5.156709320219247938e-02 5.391491615697338591e-02 5.485199946684871791e-02
1.540000000000000036e+01 3.712328039794860618e-02 4.319364697918454815e-02 4.631433310467268638e-02 4.684104910712835051e-02 4.824476246653227468e-02 4.906324918346498254e-02 4.997510787265908166e-02 5.168980582157870624e-02 5.389438118780762177e-02 5.488494526204289181e-02
1.550000000000000000e+01 3.712944327505613568e-02 4.330360139960650473e-02 4.623267324049840782e-02 4.697488613187936202e-02 4.824667167977621240e-02 4.918287539531585040e-02 4.984708108495527340e-02 5.177506661500195367e-02 5.385311996552936964e-02 5.489307989446222391e-02
1.559999999999999964e+01 3.703156396729096606e-02 4.337762554043321506e-02 4.607374992970258987e-02 4.705314059210275596e-02 4.822384329238130901e-02 4.927598276126739923e-02 4.969566968622969594e-02 5.179105119603831520e-02 5.379664187807801229e-02 5.486852322179140706e-02
1.569999999999999929e+01 3.687187075209837073e-02 4.340723453529906489e-02 4.589039900927058269e-02 4.706765394282552001e-02 4.818782686733707327e-02 4.929806606660232932e-02 4.958029743887428648e-02 5.175219682143687022e-02 5.373701242412391027e-02 5.482528965540289789e-02
1.580000000000000071e+01 3.673836811701580024e-02 4.340773895445428077e-02 4.575491467540888924e-02 4.705376153178839060e-02 4.815237992552254265e-02 4.926231005602646484e-02 4.953862178595332122e-02 5.170588740250821325e-02 5.369303610686432249e-02 5.478952917763003916e-02
1.590000000000000036e+01 3.667808716182591883e-02 4.340359885255344607e-02 4.569646409662304898e-02 4.704360804644190652e-02 4.813424952230669490e-02 4.923646611533068901e-02 4.952976473926571505e-02 5.168314128526363405e-02 5.367374161507170588e-02 5.477366223427060365e-02


==> anc/supplementary/braiding/path1_r=1.1/V=0.1/phases.txt <==
1  0.2781334414213754
2  -0.7512566437447297
5  -0.7010089666230268
10 -0.6859133338709283


==> anc/supplementary/braiding/path1_r=1.1/V=0.1/spectrum_ab.txt <==
0.000000000000000000e+00 4.659880379169639708e-02 4.901164020740014088e-02 5.931813162622671942e-02 6.079124687960941326e-02 6.396822382253115891e-02 6.593353468957530161e-02 6.812873881609961269e-02 7.056184982929603056e-02 7.310909936817000521e-02 7.629698444267335455e-02
1.000000000000000056e-01 4.683308610638722835e-02 4.917928753467959435e-02 5.953489526729262987e-02 6.096754044528401861e-02 6.417052882924034751e-02 6.614335184480717167e-02 6.835475741872039379e-02 7.079801570404571642e-02 7.333910073303037680e-02 7.653543818411868982e-02
2.000000000000000111e-01 4.843001386983187412e-02 5.033143397706929534e-02 6.094247601989274260e-02 6.225503683618082568e-02 6.560632144704030277e-02 6.754444628410367912e-02 6.996656083361126044e-02 7.243916091941340896e-02 7.493813136144572562e-02 7.818868795061628685e-02
2.999999999999999889e-01 5.124729568141739300e-02 5.299625231562570676e-02 6.331481983724930596e-02 6.546254728575652548e-02 6.862913494036329554e-02 7.011734177810438617e-02 7.354031191591098304e-02 7.590437398295382665e-02 7.828123423235974765e-02 8.119376865644785390e-02
4.000000000000000222e-01 5.318147433261882079e-02 5.707379044972874654e-02 6.577163916257705578e-02 6.970423185143645450e-02 7.117831649410352735e-02 7.335858108422105284e-02 7.795480422595803260e-02 8.011787364985287208e-02 8.134396905203811201e-02 8.317020080793226244e-02
5.000000000000000000e-01 5.372046699831162231e-02 5.920729732359968772e-02 6.686539512060236945e-02 7.114869237661168577e-02 7.270262981116866474e-02 7.516866905143294864e-02 7.977826593927135612e-02 8.136072704380228893e-02 8.257551745716634750e-02 8.450503049819398094e-02
5.999999999999999778e-01 5.266716121088103192e-02 5.721073833300414913e-02 6.587032479018854747e-02 6.900466710732250375e-02 7.158105608833122135e-02 7.332064802237121814e-02 7.826025617634654874e-02 7.983614006250694395e-02 8.104415615358086245e-02 8.306051545926265711e-02
6.999999999999999556e-01 4.972421479078974887e-02 5.408357584848152988e-02 6.321420671748097242e-02 6.540577822032843380e-02 6.795568075695614108e-02 7.007435357703351020e-02 7.394418207292399736e-02 7.580842870135810763e-02 7.867050130230696103e-02 8.033455628861542464e-02
8.000000000000000444e-01 4.658177000339631252e-02 5.177067840089106393e-02 6.060760571854569012e-02 6.255355529067441189e-02 6.471794034270947349e-02 6.722075818020623039e-02 7.051606117925075801e-02 7.223306435065038333e-02 7.555571599370303204e-02 7.834766208582363833e-02
9.000000000000000222e-01 4.499761026258972119e-02 5.061544689205719344e-02 5.920503079965411253e-02 6.126979500585619937e-02 6.325471739470223120e-02 6.573455603068863173e-02 6.894522939613484391e-02 7.055783935596181278e-02 7.404110882133052574e-02 7.696005606928064957e-02
1.000000000000000000e+00 4.476752873684156780e-02 5.044454879076662457e-02 5.899527509004526965e-02 6.108443039566652244e-02 6.305308604709222720e-02 6.551512235302213438e-02 6.872174086761374812e-02 7.031934494409698699e-02 7.382358077016697162e-02 7.673737301466476701e-02
1.100000000000000089e+00 4.482991758545860905e-02 5.051261081223228089e-02 5.906676263597220033e-02 6.116910198918897729e-02 6.312702635581134147e-02 6.558289553037345565e-02 6.879575497669526696e-02 7.039281372455566399e-02 7.388423838322648318e-02 7.680461218603693019e-02
1.199999999999999956e+00 4.525094907426473190e-02 5.097664074203740042e-02 5.955247033121507938e-02 6.174681918327943470e-02 6.363521840102109861e-02 6.604330014556036854e-02 6.929832323571712138e-02 7.090582813803480988e-02 7.429467617123672318e-02 7.726400958985349399e-02
1.300000000000000044e+00 4.606796279066143612e-02 5.189510049887275517e-02 6.050982636980944962e-02 6.289461665044378258e-02 6.466645090207757962e-02 6.695170482809319201e-02 7.028083952316327432e-02 7.199312206430244498e-02 7.508979524398261274e-02 7.818103658495302588e-02
1.399999999999999911e+00 4.696746190178756331e-02 5.288348643599855015e-02 6.155842699105248950e-02 6.415578844533954828e-02 6.584493313413158910e-02 6.795621784403578503e-02 7.131563055490894310e-02 7.331520171485285398e-02 7.591015010565309307e-02 7.918161699405697196e-02
1.500000000000000000e+00 4.756007906439133071e-02 5.331899104524171623e-02 6.210247521695144712e-02 6.481370327386981600e-02 6.650512443335931945e-02 6.849564978352230826e-02 7.172805675495043387e-02 7.409885444959385392e-02 7.621235233124001862e-02 7.958209953311368157e-02
1.600000000000000089e+00 4.761722478657058610e-02 5.279528309592855517e-02 6.170542192880782567e-02 6.440132386149022281e-02 6.615247978029324682e-02 6.811815055597028601e-02 7.106407188519078821e-02 7.366564448084995942e-02 7.564937712192322528e-02 7.884601972702766359e-02
1.699999999999999956e+00 4.712827261419665070e-02 5.156596826906320596e-02 6.048070503262822223e-02 6.311512814073380606e-02 6.496164232885080769e-02 6.688607206953747775e-02 6.959225550977812813e-02 7.219467360042787496e-02 7.439971140779326475e-02 7.721121462907741539e-02
1.800000000000000044e+00 4.637798919911818168e-02 5.041325661262184565e-02 5.916005526264973141e-02 6.174539431220506941e-02 6.368169429877100496e-02 6.552892545500575705e-02 6.813737253536256144e-02 7.066481262354859516e-02 7.316101918256377734e-02 7.558711785828094165e-02
1.899999999999999911e+00 4.589086997679456270e-02 4.984772350474508257e-02 5.844718325221126554e-02 6.100564090469085682e-02 6.298324219295114990e-02 6.479106574418574960e-02 6.736779666492742624e-02 6.985872504194524935e-02 7.252127648329292908e-02 7.473769307168574849e-02
2.000000000000000000e+00 4.581325610181496977e-02 4.976608031406103833e-02 5.834062039804179672e-02 6.089482038259022567e-02 6.287803030037436569e-02 6.468056003642409790e-02 6.725294540862569725e-02 6.973904223463105179e-02 7.242701868693247891e-02 7.461195993162958451e-02
2.100000000000000089e+00 4.589908784053464003e-02 4.983476580921125665e-02 5.840010886456205308e-02 6.097446387259070760e-02 6.292945549272190020e-02 6.475777563642409751e-02 6.730392712204839867e-02 6.978053920054781700e-02 7.247757957265500706e-02 7.463728659391076492e-02
2.200000000000000178e+00 4.647372749149124987e-02 5.031729950481393654e-02 5.879218137077482642e-02 6.150970434469707482e-02 6.328707209166936631e-02 6.528155470456047105e-02 6.764789801012979775e-02 7.006840835192282291e-02 7.283474101578166215e-02 7.479989671313022614e-02
2.299999999999999822e+00 4.752620590435352455e-02 5.137378966061876412e-02 5.946973289772229665e-02 6.251177651471392926e-02 6.404364774566922991e-02 6.629456078739756619e-02 6.830243252728640524e-02 7.066155037240022529e-02 7.363418155418391398e-02 7.509411625433222437e-02
2.399999999999999911e+00 4.839281021782870090e-02 5.278384520320372753e-02 5.986803074155928189e-02 6.344213216285010670e-02 6.499007978114590411e-02 6.723435632858144884e-02 6.900542374285101310e-02 7.127849286615361990e-02 7.472854090935755755e-02 7.551456257437533237e-02
2.500000000000000000e+00 4.828883253368022876e-02 5.388043518908151863e-02 5.925836553647845228e-02 6.355044068285758962e-02 6.559331355820646747e-02 6.736755504193417399e-02 6.948891180996404071e-02 7.143219143106829816e-02 7.527592699489936423e-02 7.619794898796523885e-02
2.600000000000000089e+00 4.703131236626587053e-02 5.411848990433988649e-02 5.755663526870630903e-02 6.250636617831728525e-02 6.476163669212690877e-02 6.723635310037040513e-02 6.953341630389223149e-02 7.106686020059702069e-02 7.481849536687638913e-02 7.643821263582634140e-02
2.700000000000000178e+00 4.523197535981860612e-02 5.354036809483943976e-02 5.560795649125461343e-02 6.088499991103701880e-02 6.330786308660087125e-02 6.622825627789720448e-02 6.956322354010741060e-02 7.047835490703575900e-02 7.388512359762211545e-02 7.594419055231561855e-02
2.799999999999999822e+00 4.374688334237950005e-02 5.258559983228102558e-02 5.431969973035329080e-02 5.952749490625140055e-02 6.224139111253627898e-02 6.511375982517679517e-02 6.892844590369315294e-02 7.035311371052765939e-02 7.310602338413402235e-02 7.527999870767958235e-02
2.899999999999999911e+00 4.303170535294818105e-02 5.199047383383747362e-02 5.379042121369579516e-02 5.887094050426022046e-02 6.176635176683940159e-02 6.455666855727269782e-02 6.848553051108624556e-02 7.027524210294740226e-02 7.276332713278936548e-02 7.491806438638687338e-02
3.000000000000000000e+00 4.292836103895688454e-02 5.189910701829692635e-02 5.371701437354765851e-02 5.877592956068274782e-02 6.169936919818164167e-02 6.447603518666956968e-02 6.841798898007096785e-02 7.025793123540999274e-02 7.271664248248199680e-02 7.486438226097165416e-02
3.100000000000000089e+00 4.296152604482689902e-02 5.195631628295300369e-02 5.378744434743868569e-02 5.882785107592023582e-02 6.176616416227194428e-02 6.453532720275077794e-02 6.846415145367866495e-02 7.029129969338869521e-02 7.275091215348271356e-02 7.491841605574144081e-02
3.200000000000000178e+00 4.317807270662014918e-02 5.234803872042052136e-02 5.427024495606678350e-02 5.917241222282321883e-02 6.222373408751688539e-02 6.493351352184952019e-02 6.878111626924743316e-02 7.051754062845025373e-02 7.297931178898117710e-02 7.529329985760764565e-02
3.299999999999999822e+00 4.355228747621601310e-02 5.313421654400951599e-02 5.523998869649907745e-02 5.979615162821558250e-02 6.313776361321213337e-02 6.568716117772682717e-02 6.942390682285014269e-02 7.095269727926349634e-02 7.340759880564616535e-02 7.607963815766513593e-02
3.399999999999999911e+00 4.383801763021799580e-02 5.401216328153882890e-02 5.631754368915942860e-02 6.032523595811319084e-02 6.411268388237459370e-02 6.644919088985758171e-02 7.013717984265174787e-02 7.137672578461451423e-02 7.385669347927220629e-02 7.705859492555766632e-02
3.500000000000000000e+00 4.377842985397972092e-02 5.449647191286953463e-02 5.689437772208531113e-02 6.032107481855356751e-02 6.444213278795002386e-02 6.682555371969230162e-02 7.039802096055070013e-02 7.158054988032062915e-02 7.412176642747814181e-02 7.779175104273440555e-02
3.600000000000000089e+00 4.330048505488621330e-02 5.432012328852859478e-02 5.667094335702631963e-02 5.965970630432389926e-02 6.372294300262315581e-02 6.658881738546527929e-02 7.004895447388585772e-02 7.154470998682345428e-02 7.405091903369731554e-02 7.793463222981256155e-02
3.700000000000000178e+00 4.257687815073508963e-02 5.367636770197446033e-02 5.594703237703437665e-02 5.864556036068203915e-02 6.240085516801059662e-02 6.582090399034346007e-02 6.956760043145407413e-02 7.126156806988202808e-02 7.367531143091674006e-02 7.756958666228812305e-02
3.799999999999999822e+00 4.192934072984755983e-02 5.301532183662278908e-02 5.524918458893197243e-02 5.776584618523586401e-02 6.124033612500479756e-02 6.504367649212722258e-02 6.919845005447418373e-02 7.092571136364085593e-02 7.324601202186667437e-02 7.709262677967226862e-02
3.899999999999999911e+00 4.159965132674776217e-02 5.266703574130183335e-02 5.489417634916130689e-02 5.732950386541282167e-02 6.066961504600166394e-02 6.464663846008511516e-02 6.901483808757397087e-02 7.073841773603450900e-02 7.300854331313956502e-02 7.682587494843415299e-02
4.000000000000000000e+00 4.155101905449985755e-02 5.261526885506687123e-02 5.484202509305997203e-02 5.726579562177389754e-02 6.058665625380145470e-02 6.458847535023067021e-02 6.898758796572328211e-02 7.071010784879599997e-02 7.297272775140542511e-02 7.678564148525196531e-02
4.099999999999999645e+00 4.163755228649552304e-02 5.268607732514726805e-02 5.494862116654968681e-02 5.736746681589091623e-02 6.066932006594202148e-02 6.466401749575555191e-02 6.902570648703899858e-02 7.075063862661885861e-02 7.302395353604919370e-02 7.680440087134364491e-02
4.200000000000000178e+00 4.221905958744604642e-02 5.317420437305262620e-02 5.568441227606957256e-02 5.807856448166796165e-02 6.123619296534157930e-02 6.517036950981172638e-02 6.924128042421399953e-02 7.100916026585077367e-02 7.335373307574816204e-02 7.689809090150834248e-02
4.299999999999999822e+00 4.331879040483145593e-02 5.419633809968854576e-02 5.719247817672280798e-02 5.960064654353924157e-02 6.237824663957403787e-02 6.608584517230985111e-02 6.941757468475356907e-02 7.142308783351952739e-02 7.387922178949074548e-02 7.689815798094744304e-02
4.400000000000000355e+00 4.440681716951477842e-02 5.550527779634076286e-02 5.896437477497081664e-02 6.146983334108065133e-02 6.366557213483986510e-02 6.669384539284822777e-02 6.919846917008626308e-02 7.167296676615771134e-02 7.406811895241981192e-02 7.646933724331798909e-02
4.500000000000000000e+00 4.487098440514777214e-02 5.651288801885112623e-02 6.016303156528048784e-02 6.219753371524718022e-02 6.434198968124164864e-02 6.652832773849547132e-02 6.863644849388658709e-02 7.153213234702113232e-02 7.332493585592671226e-02 7.563854891093688138e-02
4.599999999999999645e+00 4.453110068132874744e-02 5.654243583681197588e-02 6.003509967254979512e-02 6.127759195176640805e-02 6.354342828703686552e-02 6.616691931446583297e-02 6.789001000081658355e-02 7.035745420387970461e-02 7.225142929571383432e-02 7.492872393957457355e-02
4.700000000000000178e+00 4.368428013621177691e-02 5.550434398929218055e-02 5.870600967658451408e-02 6.043321881575340615e-02 6.191898491318394149e-02 6.543842480804991368e-02 6.676767001666568391e-02 6.844133387094814003e-02 7.151128681678460552e-02 7.453687250609877801e-02
4.799999999999999822e+00 4.285141405744725268e-02 5.428552545940681234e-02 5.759661859658604666e-02 5.958544639073140581e-02 6.075073506690156777e-02 6.464073496815142539e-02 6.560257678132554171e-02 6.712550314802621931e-02 7.084186057120320235e-02 7.407756511906561647e-02
4.900000000000000355e+00 4.241618581010329903e-02 5.365090689813780539e-02 5.705877220033987035e-02 5.908952702140836399e-02 6.027361548707969863e-02 6.418007263598635159e-02 6.501265460608697533e-02 6.657815380871727473e-02 7.048433932046718753e-02 7.371990074812807825e-02
5.000000000000000000e+00 4.235159537539619906e-02 5.355788828017767067e-02 5.698007487220705519e-02 5.901437403113848207e-02 6.020810546079344294e-02 6.410879805502926743e-02 6.492794189686716677e-02 6.650274515040605072e-02 7.043103543673556732e-02 7.366246052359810836e-02
5.099999999999999645e+00 4.241738416048850685e-02 5.359167265887510023e-02 5.708124350497591898e-02 5.908549876883164437e-02 6.028108172011344829e-02 6.418850568760438302e-02 6.501022134246271789e-02 6.658741458953602865e-02 7.050546282605206494e-02 7.372311118553395715e-02
5.200000000000000178e+00 4.285924574310260443e-02 5.381028338903735830e-02 5.775878648246202118e-02 5.958154007689695636e-02 6.077360773255084669e-02 6.471477146544170334e-02 6.558368194215524749e-02 6.716832850065625193e-02 7.101150827948879418e-02 7.413607519573892080e-02
5.299999999999999822e+00 4.369816983313910830e-02 5.419208209249413988e-02 5.898542470398441401e-02 6.065731211543994028e-02 6.172638020250878488e-02 6.567010044361804022e-02 6.678043464876859403e-02 6.832835732524830674e-02 7.200944222959447527e-02 7.495616763672473259e-02
5.400000000000000355e+00 4.454384286296999423e-02 5.454260309425722208e-02 6.005885546032917882e-02 6.195433421304324256e-02 6.276993915618424291e-02 6.659284597483164370e-02 6.813245358915151484e-02 6.956550599556678149e-02 7.308322912458964371e-02 7.584864603814624184e-02
5.500000000000000000e+00 4.489954035120536507e-02 5.468174114587589368e-02 6.046163488216965698e-02 6.250861944888060073e-02 6.329334241041442710e-02 6.697599722855698823e-02 6.874540738339314505e-02 7.010207415528835195e-02 7.356174233063919599e-02 7.624906324940972091e-02
5.599999999999999645e+00 4.454384286299176154e-02 5.454260309426370995e-02 6.005885546035565764e-02 6.195433421302842802e-02 6.276993915618157838e-02 6.659284597481880674e-02 6.813245358915076544e-02 6.956550599557323467e-02 7.308322912458867227e-02 7.584864603814447936e-02
5.700000000000000178e+00 4.369816983316483078e-02 5.419208209248468217e-02 5.898542470399967264e-02 6.065731211544814899e-02 6.172638020251779850e-02 6.567010044362435461e-02 6.678043464876769197e-02 6.832835732525072148e-02 7.200944222960060925e-02 7.495616763671866800e-02
5.799999999999999822e+00 4.285924574309907947e-02 5.381028338905564229e-02 5.775878648245255653e-02 5.958154007690391607e-02 6.077360773255949256e-02 6.471477146543858083e-02 6.558368194215914715e-02 6.716832850066221938e-02 7.101150827948791988e-02 7.413607519573310600e-02
5.900000000000000355e+00 4.241738416055253202e-02 5.359167265886068121e-02 5.708124350497797289e-02 5.908549876883064517e-02 6.028108172010757104e-02 6.418850568759562614e-02 6.501022134246041417e-02 6.658741458952407988e-02 7.050546282604963633e-02 7.372311118552787867e-02
6.000000000000000000e+00 4.235159537538573521e-02 5.355788828020564135e-02 5.698007487220155959e-02 5.901437403113364566e-02 6.020810546078979308e-02 6.410879805502950335e-02 6.492794189687668693e-02 6.650274515040548173e-02 7.043103543674761324e-02 7.366246052359874674e-02
6.099999999999999645e+00 4.241618581015887263e-02 5.365090689812375413e-02 5.705877220034960562e-02 5.908952702141900826e-02 6.027361548709378458e-02 6.418007263598914103e-02 6.501265460607888458e-02 6.657815380873462197e-02 7.048433932046641037e-02 7.371990074811765603e-02
6.200000000000000178e+00 4.285141405744203463e-02 5.428552545939390600e-02 5.759661859660046568e-02 5.958544639074014881e-02 6.075073506690979036e-02 6.464073496814978781e-02 6.560257678131495296e-02 6.712550314801993268e-02 7.084186057119579161e-02 7.407756511906646302e-02
6.299999999999999822e+00 4.368428013623786021e-02 5.550434398926886587e-02 5.870600967656989383e-02 6.043321881574895138e-02 6.191898491316959185e-02 6.543842480804124007e-02 6.676767001665481760e-02 6.844133387092871113e-02 7.151128681677493271e-02 7.453687250609709880e-02
6.400000000000000355e+00 4.453110068133585286e-02 5.654243583679599561e-02 6.003509967255056534e-02 6.127759195177088364e-02 6.354342828704011292e-02 6.616691931446751218e-02 6.789001000081638926e-02 7.035745420388175853e-02 7.225142929571445882e-02 7.492872393957307475e-02
6.500000000000000000e+00 4.487098440515523839e-02 5.651288801884328528e-02 6.016303156529218682e-02 6.219753371524722185e-02 6.434198968122468998e-02 6.652832773849354231e-02 6.863644849388471358e-02 7.153213234702257561e-02 7.332493585593280461e-02 7.563854891093461930e-02
6.599999999999999645e+00 4.440681716950362762e-02 5.550527779636548614e-02 5.896437477496547369e-02 6.146983334104856589e-02 6.366557213484057287e-02 6.669384539283283730e-02 6.919846917008710963e-02 7.167296676616179141e-02 7.406811895241394161e-02 7.646933724332068139e-02
6.700000000000000178e+00 4.331879040479708065e-02 5.419633809967253080e-02 5.719247817670033290e-02 5.960064654351630853e-02 6.237824663956561405e-02 6.608584517229526556e-02 6.941757468476741910e-02 7.142308783352945001e-02 7.387922178949613006e-02 7.689815798094960797e-02
6.799999999999999822e+00 4.221905958745911236e-02 5.317420437304143377e-02 5.568441227606390348e-02 5.807856448168031288e-02 6.123619296534531242e-02 6.517036950981162924e-02 6.924128042420897577e-02 7.100916026584995489e-02 7.335373307575114576e-02 7.689809090150682980e-02
6.900000000000000355e+00 4.163755228646582457e-02 5.268607732517061742e-02 5.494862116654953416e-02 5.736746681590468300e-02 6.066932006592000437e-02 6.466401749576512759e-02 6.902570648703899858e-02 7.075063862662356318e-02 7.302395353604626549e-02 7.680440087134568494e-02
7.000000000000000000e+00 4.155101905450618582e-02 5.261526885508218537e-02 5.484202509307739559e-02 5.726579562179714283e-02 6.058665625382533837e-02 6.458847535024926645e-02 6.898758796572349028e-02 7.071010784879240563e-02 7.297272775141101786e-02 7.678564148525650335e-02
7.099999999999999645e+00 4.159965132675345206e-02 5.266703574128613063e-02 5.489417634916129995e-02 5.732950386542000343e-02 6.066961504598489957e-02 6.464663846007749626e-02 6.901483808757222227e-02 7.073841773603613270e-02 7.300854331314174384e-02 7.682587494843723386e-02
7.200000000000000178e+00 4.192934072983010158e-02 5.301532183660526837e-02 5.524918458891953099e-02 5.776584618523194353e-02 6.124033612500406204e-02 6.504367649210754387e-02 6.919845005447738950e-02 7.092571136364352047e-02 7.324601202186352411e-02 7.709262677966825794e-02
7.299999999999999822e+00 4.257687815072497273e-02 5.367636770200027996e-02 5.594703237703569504e-02 5.864556036069209360e-02 6.240085516802270499e-02 6.582090399035066264e-02 6.956760043145744643e-02 7.126156806988337422e-02 7.367531143091168855e-02 7.756958666229761545e-02
7.400000000000000355e+00 4.330048505484276194e-02 5.432012328850493316e-02 5.667094335702171914e-02 5.965970630431333827e-02 6.372294300262147659e-02 6.658881738546092166e-02 7.004895447389726526e-02 7.154470998681528027e-02 7.405091903368919704e-02 7.793463222980909211e-02
7.500000000000000000e+00 4.377842985397377429e-02 5.449647191287886050e-02 5.689437772209622601e-02 6.032107481854936254e-02 6.444213278794935773e-02 6.682555371969464697e-02 7.039802096055582104e-02 7.158054988032971910e-02 7.412176642747961286e-02 7.779175104273719499e-02
7.599999999999999645e+00 4.383801763030709120e-02 5.401216328154380408e-02 5.631754368915354442e-02 6.032523595810238004e-02 6.411268388239453608e-02 6.644919088986682432e-02 7.013717984265460670e-02 7.137672578460850514e-02 7.385669347926694661e-02 7.705859492556368928e-02
7.700000000000000178e+00 4.355228747615635942e-02 5.313421654400738575e-02 5.523998869649385940e-02 5.979615162819682667e-02 6.313776361319799191e-02 6.568716117773262808e-02 6.942390682284285686e-02 7.095269727925111736e-02 7.340759880564647066e-02 7.607963815767068705e-02
7.799999999999999822e+00 4.317807270667013003e-02 5.234803872043200523e-02 5.427024495607326443e-02 5.917241222281902080e-02 6.222373408753131829e-02 6.493351352184500991e-02 6.878111626924311717e-02 7.051754062845017046e-02 7.297931178898062199e-02 7.529329985762403532e-02
7.900000000000000355e+00 4.296152604483680082e-02 5.195631628295632048e-02 5.378744434743614605e-02 5.882785107591519819e-02 6.176616416225957917e-02 6.453532720275656498e-02 6.846415145367136523e-02 7.029129969338100692e-02 7.275091215346589368e-02 7.491841605573117124e-02
8.000000000000000000e+00 4.292836103897383626e-02 5.189910701831762507e-02 5.371701437358286646e-02 5.877592956069135205e-02 6.169936919818503479e-02 6.447603518667795186e-02 6.841798898008187579e-02 7.025793123541450302e-02 7.271664248249355700e-02 7.486438226097086313e-02
8.099999999999999645e+00 4.303170535297698440e-02 5.199047383382135457e-02 5.379042121368940443e-02 5.887094050425720204e-02 6.176635176683950568e-02 6.455666855725952780e-02 6.848553051108614842e-02 7.027524210294228135e-02 7.276332713278840791e-02 7.491806438637607646e-02
8.199999999999999289e+00 4.374688334235324327e-02 5.258559983227991536e-02 5.431969973035468552e-02 5.952749490626010193e-02 6.224139111253425977e-02 6.511375982518058381e-02 6.892844590368811530e-02 7.035311371051752860e-02 7.310602338413631218e-02 7.527999870769173929e-02
8.300000000000000711e+00 4.523197535983486395e-02 5.354036809483233433e-02 5.560795649125352402e-02 6.088499991101267023e-02 6.330786308660159289e-02 6.622825627789524772e-02 6.956322354012606235e-02 7.047835490705756101e-02 7.388512359762280934e-02 7.594419055232820570e-02
8.400000000000000355e+00 4.703131236627446088e-02 5.411848990432358009e-02 5.755663526870732905e-02 6.250636617832704134e-02 6.476163669212013640e-02 6.723635310035808166e-02 6.953341630388848449e-02 7.106686020059395370e-02 7.481849536687422420e-02 7.643821263581973557e-02
8.500000000000000000e+00 4.828883253366629547e-02 5.388043518910248103e-02 5.925836553647058358e-02 6.355044068285815861e-02 6.559331355820954834e-02 6.736755504192766530e-02 6.948891180995660222e-02 7.143219143107193414e-02 7.527592699490508188e-02 7.619794898797145610e-02
8.599999999999999645e+00 4.839281021782877029e-02 5.278384520319606005e-02 5.986803074155832433e-02 6.344213216284926016e-02 6.499007978115099726e-02 6.723435632858368316e-02 6.900542374285431602e-02 7.127849286615739466e-02 7.472854090935877880e-02 7.551456257436660324e-02
8.699999999999999289e+00 4.752620590435481518e-02 5.137378966059760049e-02 5.946973289771562837e-02 6.251177651470730956e-02 6.404364774566652374e-02 6.629456078739631719e-02 6.830243252728791792e-02 7.066155037240282044e-02 7.363418155418667566e-02 7.509411625434718462e-02
8.800000000000000711e+00 4.647372749147944682e-02 5.031729950480751806e-02 5.879218137076305806e-02 6.150970434468693016e-02 6.328707209167674930e-02 6.528155470456194209e-02 6.764789801012939530e-02 7.006840835192085226e-02 7.283474101577368243e-02 7.479989671313524990e-02
8.900000000000000355e+00 4.589908784052992852e-02 4.983476580918880239e-02 5.840010886455973549e-02 6.097446387261399453e-02 6.292945549273294692e-02 6.475777563642828860e-02 6.730392712205013339e-02 6.978053920055017623e-02 7.247757957265658912e-02 7.463728659390987674e-02
9.000000000000000000e+00 4.581325610179096813e-02 4.976608031408333993e-02 5.834062039805520267e-02 6.089482038258305779e-02 6.287803030037483754e-02 6.468056003642595753e-02 6.725294540862893078e-02 6.973904223463574248e-02 7.242701868692973111e-02 7.461195993162386686e-02
9.099999999999999645e+00 4.589086997680927316e-02 4.984772350472847779e-02 5.844718325220041311e-02 6.100564090467627820e-02 6.298324219294668125e-02 6.479106574417492492e-02 6.736779666491714280e-02 6.985872504193932353e-02 7.252127648327806597e-02 7.473769307168022513e-02
9.199999999999999289e+00 4.637798919910051526e-02 5.041325661262458652e-02 5.916005526265396414e-02 6.174539431221704594e-02 6.368169429877963694e-02 6.552892545501912136e-02 6.813737253538425243e-02 7.066481262355757409e-02 7.316101918258116621e-02 7.558711785828479968e-02
9.300000000000000711e+00 4.712827261419507557e-02 5.156596826906495457e-02 6.048070503262056863e-02 6.311512814073916289e-02 6.496164232885512368e-02 6.688607206954523543e-02 6.959225550978985486e-02 7.219467360043095583e-02 7.439971140779172432e-02 7.721121462907841460e-02
9.400000000000000355e+00 4.761722478657878788e-02 5.279528309595963448e-02 6.170542192880953958e-02 6.440132386149224897e-02 6.615247978029355214e-02 6.811815055596795454e-02 7.106407188517815943e-02 7.366564448084056416e-02 7.564937712191328878e-02 7.884601972703657313e-02
9.500000000000000000e+00 4.756007906435746196e-02 5.331899104523586674e-02 6.210247521696434653e-02 6.481370327387445118e-02 6.650512443337097679e-02 6.849564978352611078e-02 7.172805675495184941e-02 7.409885444959893319e-02 7.621235233124573627e-02 7.958209953311866369e-02
9.599999999999999645e+00 4.696746190180395297e-02 5.288348643603705407e-02 6.155842699105498056e-02 6.415578844534769454e-02 6.584493313413421200e-02 6.795621784404662358e-02 7.131563055491454972e-02 7.331520171486008430e-02 7.591015010565201060e-02 7.918161699406077447e-02
9.699999999999999289e+00 4.606796279066685540e-02 5.189510049889495269e-02 6.050982636980795082e-02 6.289461665044074334e-02 6.466645090206407653e-02 6.695170482808900092e-02 7.028083952315081206e-02 7.199312206429718530e-02 7.508979524398387562e-02 7.818103658494794661e-02
9.800000000000000711e+00 4.525094907424909857e-02 5.097664074206440660e-02 5.955247033123418215e-02 6.174681918328179392e-02 6.363521840102262517e-02 6.604330014555440109e-02 6.929832323572081287e-02 7.090582813803109063e-02 7.429467617123131085e-02 7.726400958985663037e-02
9.900000000000000355e+00 4.482991758542449051e-02 5.051261081221467691e-02 5.906676263600399435e-02 6.116910198918595887e-02 6.312702635581877997e-02 6.558289553038862407e-02 6.879575497670786799e-02 7.039281372455406804e-02 7.388423838322619175e-02 7.680461218603475138e-02
1.000000000000000000e+01 4.476752873682994516e-02 5.044454879074045106e-02 5.899527509003087145e-02 6.108443039566147786e-02 6.305308604708426135e-02 6.551512235301369669e-02 6.872174086760847456e-02 7.031934494410280179e-02 7.382358077017311948e-02 7.673737301466074245e-02
1.009999999999999964e+01 4.499761026263291580e-02 5.061544689205027536e-02 5.920503079965668686e-02 6.126979500586667710e-02 6.325471739469226695e-02 6.573455603069847109e-02 6.894522939614299017e-02 7.055783935595877354e-02 7.404110882133652094e-02 7.696005606928031650e-02
1.019999999999999929e+01 4.658177000339774193e-02 5.177067840088424994e-02 6.060760571852117501e-02 6.255355529067997689e-02 6.471794034271305396e-02 6.722075818021484850e-02 7.051606117924769102e-02 7.223306435065733611e-02 7.555571599370582148e-02 7.834766208582885638e-02
1.030000000000000071e+01 4.972421479077628048e-02 5.408357584847546529e-02 6.321420671748000097e-02 6.540577822033331878e-02 6.795568075696178933e-02 7.007435357702289369e-02 7.394418207293564083e-02 7.580842870136103584e-02 7.867050130230764104e-02 8.033455628860852737e-02
1.040000000000000036e+01 5.266716121088424463e-02 5.721073833300630712e-02 6.587032479016702302e-02 6.900466710730925046e-02 7.158105608832117384e-02 7.332064802235102596e-02 7.826025617633373954e-02 7.983614006250794315e-02 8.104415615357229985e-02 8.306051545925995094e-02
1.050000000000000000e+01 5.372046699830483607e-02 5.920729732357638692e-02 6.686539512061651092e-02 7.114869237662244106e-02 7.270262981116837331e-02 7.516866905144345412e-02 7.977826593927465904e-02 8.136072704380693799e-02 8.257551745717196801e-02 8.450503049819810264e-02
1.059999999999999964e+01 5.318147433259931556e-02 5.707379044975516291e-02 6.577163916257716680e-02 6.970423185142403388e-02 7.117831649409644967e-02 7.335858108421206003e-02 7.795480422594737446e-02 8.011787364984987447e-02 8.134396905203045147e-02 8.317020080792623948e-02
1.069999999999999929e+01 5.124729568138258057e-02 5.299625231560643052e-02 6.331481983722701823e-02 6.546254728574729675e-02 6.862913494035752238e-02 7.011734177810578783e-02 7.354031191591056671e-02 7.590437398295372950e-02 7.828123423236210687e-02 8.119376865644974128e-02
1.080000000000000071e+01 4.843001386983954160e-02 5.033143397705826944e-02 6.094247601990202684e-02 6.225503683617447659e-02 6.560632144704266200e-02 6.754444628410828655e-02 6.996656083361815770e-02 7.243916091940814928e-02 7.493813136145420495e-02 7.818868795062260124e-02
1.090000000000000036e+01 4.683308610637120645e-02 4.917928753465288655e-02 5.953489526730665338e-02 6.096754044527452621e-02 6.417052882924348389e-02 6.614335184480829577e-02 6.835475741872763800e-02 7.079801570404935240e-02 7.333910073303265276e-02 7.653543818412100741e-02
1.100000000000000000e+01 4.659880379166627534e-02 4.901164020738309202e-02 5.931813162621695640e-02 6.079124687961781626e-02 6.396822382253983252e-02 6.593353468957920127e-02 6.812873881609056437e-02 7.056184982929451788e-02 7.310909936816256671e-02 7.629698444266992674e-02
1.109999999999999964e+01 4.666752087607147631e-02 4.907872410618911024e-02 5.938869688882186110e-02 6.086325588771840378e-02 6.405230260808239540e-02 6.599662069591111235e-02 6.819855957703410687e-02 7.064126018317935796e-02 7.316989258439189625e-02 7.636967277014732047e-02
1.119999999999999929e+01 4.712463046675258865e-02 4.954326782007376084e-02 5.986547557735477643e-02 6.135752001253726162e-02 6.462460316823082085e-02 6.643035652137446734e-02 6.867506139922319175e-02 7.118718415179967063e-02 7.358675329732840276e-02 7.686768652787308309e-02
1.130000000000000071e+01 4.797071495664128465e-02 5.050606741510795666e-02 6.079297823308284915e-02 6.235313719153662976e-02 6.575226597599086176e-02 6.732020726877277483e-02 6.961491033836535169e-02 7.229566479743339269e-02 7.442655226090932885e-02 7.787248181884091902e-02
1.140000000000000036e+01 4.881185604599971167e-02 5.163748052982441994e-02 6.179626675618834358e-02 6.346007689868091162e-02 6.697333764208791840e-02 6.838026406371341959e-02 7.058709916531363815e-02 7.355684077893696882e-02 7.536888129154364901e-02 7.901067849664017428e-02
1.150000000000000000e+01 4.922330863935930195e-02 5.231496760048998801e-02 6.232031385997484352e-02 6.402508570360987417e-02 6.759691349552417183e-02 6.903220685396706247e-02 7.086800107685842232e-02 7.421606574007472146e-02 7.584919134280281028e-02 7.958922470119308978e-02
1.159999999999999964e+01 4.893439292139839525e-02 5.215562624546151577e-02 6.196234707766909433e-02 6.361738897632716883e-02 6.715439324329003368e-02 6.876374825817035963e-02 7.000453500836188725e-02 7.366943147751263410e-02 7.541333532921294658e-02 7.904109959359438553e-02
1.169999999999999929e+01 4.791241098786429981e-02 5.143518073570108040e-02 6.082102239145634193e-02 6.243712952395951560e-02 6.581078135203353996e-02 6.758229955450907600e-02 6.842554963014392533e-02 7.210658165443968592e-02 7.415243978650883083e-02 7.763671188174789406e-02
1.180000000000000071e+01 4.667989526510511744e-02 5.071830222620301448e-02 5.957211524507612099e-02 6.120523450425634920e-02 6.436437440665324083e-02 6.616041471388015016e-02 6.707877270918338741e-02 7.048589913545293129e-02 7.283300160678118917e-02 7.626260989245198241e-02
1.190000000000000036e+01 4.597559262855350354e-02 5.033840340610697128e-02 5.888961772941703893e-02 6.054559407486351241e-02 6.357653458199176433e-02 6.537650254582892673e-02 6.640651297431678091e-02 6.962621856522278885e-02 7.214430655317392860e-02 7.553555552705538967e-02
1.200000000000000000e+01 4.586840801671484419e-02 5.028123688261989382e-02 5.878702715861991446e-02 6.044705514152413223e-02 6.345816020703355653e-02 6.525948058824433684e-02 6.630705440807926898e-02 6.949828398425453302e-02 7.204284081522593919e-02 7.542671869282061015e-02
1.209999999999999964e+01 4.591801314686128066e-02 5.037514788289597367e-02 5.886371400526322489e-02 6.050778341419419531e-02 6.351180003089437753e-02 6.532350438941411652e-02 6.635718961736608579e-02 6.954306343413056701e-02 7.210103738233075710e-02 7.546962774521664974e-02
1.219999999999999929e+01 4.623989683987706628e-02 5.102907140117988322e-02 5.937505800933777500e-02 6.092176893480610866e-02 6.386923726591575701e-02 6.574853848447968774e-02 6.670381292965792130e-02 6.985695550912400520e-02 7.250703030309815778e-02 7.574661819906812477e-02
1.230000000000000071e+01 4.677905321566184355e-02 5.238920231109451403e-02 6.028000116334968073e-02 6.175781652131827337e-02 6.454511280166307097e-02 6.645894754518689995e-02 6.746344515601977732e-02 7.051816840205771264e-02 7.338527739194596056e-02 7.618432647066389340e-02
1.240000000000000036e+01 4.710239209630614349e-02 5.394206323925865992e-02 6.084359455496575475e-02 6.270677505374536165e-02 6.523131058811862393e-02 6.699447957198334525e-02 6.836936045527654271e-02 7.132783890881670696e-02 7.453378694073183042e-02 7.640565787050034030e-02
1.250000000000000000e+01 4.667454428675982953e-02 5.477784472516383091e-02 6.022851106632687301e-02 6.292186189980077116e-02 6.519387345059832195e-02 6.764525006481632297e-02 6.856151058859473457e-02 7.211717779133290651e-02 7.493640755091059147e-02 7.675436735077890982e-02
1.259999999999999964e+01 4.530108637389122089e-02 5.458685726231331248e-02 5.842235146342437957e-02 6.192355961875450898e-02 6.400288701165907090e-02 6.710329251674751472e-02 6.931152704661167063e-02 7.251297136984904967e-02 7.420933920489271307e-02 7.702986231288427854e-02
1.269999999999999929e+01 4.346639394699090830e-02 5.377453327138611433e-02 5.629453332400079918e-02 6.040913064898792428e-02 6.246425010630822505e-02 6.555525312502340218e-02 7.013973339717352595e-02 7.217650954294531351e-02 7.329361514009197220e-02 7.654640162735777686e-02
1.280000000000000071e+01 4.196342483174827359e-02 5.287103119778885363e-02 5.473966253811220900e-02 5.917167990434295255e-02 6.133022834742131446e-02 6.427282382581711584e-02 7.017019213824998713e-02 7.151639176513484297e-02 7.284897138142995554e-02 7.582953197157812908e-02
1.290000000000000036e+01 4.123982053688545618e-02 5.235631110734343535e-02 5.405130305039011762e-02 5.857407998474864486e-02 6.082537532718673007e-02 6.366379099000769870e-02 6.994899068454514535e-02 7.114753990561772934e-02 7.273793410523300695e-02 7.543069404096650055e-02
1.300000000000000000e+01 4.113524382875197172e-02 5.227753745626489285e-02 5.395501125344773913e-02 5.848741593923691140e-02 6.075446487554343050e-02 6.357648609746779922e-02 6.990542926723317119e-02 7.109313480475069891e-02 7.272527006666697214e-02 7.537136346655771979e-02
1.309999999999999964e+01 4.117566082149106549e-02 5.232325039976467446e-02 5.401401003229024111e-02 5.855593859823803038e-02 6.081963624911134597e-02 6.363391811104782136e-02 6.993563919048244315e-02 7.113274808193099930e-02 7.276155780634641079e-02 7.542143659206052009e-02
1.319999999999999929e+01 4.144650365103955819e-02 5.262900448832810024e-02 5.442019086661341321e-02 5.902208569452280923e-02 6.126479880761579594e-02 6.402556971153189336e-02 7.013690189645141460e-02 7.140225548645437459e-02 7.300209127591578140e-02 7.576306413376884819e-02
1.330000000000000071e+01 4.195774097699568606e-02 5.320729186472883399e-02 5.523921078517284033e-02 5.993704751911690942e-02 6.215073863278765959e-02 6.479746602428003432e-02 7.051657176952458306e-02 7.193467457619295846e-02 7.343742744038786463e-02 7.644444095819061258e-02
1.340000000000000036e+01 4.246902995043467383e-02 5.379558268345117911e-02 5.612949965857740031e-02 6.090213750759304601e-02 6.311131330652636207e-02 6.561101228658433593e-02 7.090882272586192248e-02 7.251835226781068455e-02 7.382646604816851810e-02 7.719706109201640576e-02
1.350000000000000000e+01 4.268284283498414988e-02 5.404694567628015589e-02 5.652407840465056843e-02 6.132169184029196557e-02 6.354072086884254844e-02 6.596205810911298650e-02 7.108123629700839607e-02 7.279094913698552771e-02 7.396224457592004420e-02 7.754409866764863657e-02
1.359999999999999964e+01 4.246902995047178997e-02 5.379558268343215266e-02 5.612949965857322310e-02 6.090213750756968275e-02 6.311131330651906235e-02 6.561101228658029749e-02 7.090882272586924995e-02 7.251835226781895571e-02 7.382646604817376390e-02 7.719706109201998623e-02
1.369999999999999929e+01 4.195774097697479998e-02 5.320729186471213901e-02 5.523921078515846295e-02 5.993704751912186379e-02 6.215073863280169697e-02 6.479746602429299618e-02 7.051657176952720596e-02 7.193467457619337480e-02 7.343742744038930792e-02 7.644444095819355467e-02
1.380000000000000071e+01 4.144650365103635242e-02 5.262900448831746986e-02 5.442019086662832489e-02 5.902208569453143427e-02 6.126479880762637775e-02 6.402556971153718079e-02 7.013690189644655737e-02 7.140225548645044717e-02 7.300209127591034131e-02 7.576306413376349136e-02
1.390000000000000036e+01 4.117566082151218748e-02 5.232325039975835312e-02 5.401401003230048292e-02 5.855593859824585745e-02 6.081963624910760591e-02 6.363391811104346374e-02 6.993563919049501643e-02 7.113274808193061072e-02 7.276155780635078230e-02 7.542143659206249073e-02
1.400000000000000000e+01 4.113524382876881935e-02 5.227753745629282883e-02 5.395501125344347171e-02 5.848741593923646731e-02 6.075446487554372194e-02 6.357648609746059665e-02 6.990542926723335160e-02 7.109313480476038560e-02 7.272527006666772154e-02 7.537136346655516628e-02
1.409999999999999964e+01 4.123982053689918825e-02 5.235631110734376842e-02 5.405130305038652327e-02 5.857407998473346949e-02 6.082537532718110262e-02 6.366379099000454844e-02 6.994899068454167590e-02 7.114753990561287211e-02 7.273793410522165492e-02 7.543069404096358621e-02
1.419999999999999929e+01 4.196342483176478816e-02 5.287103119779178184e-02 5.473966253810678279e-02 5.917167990433670755e-02 6.133022834741803930e-02 6.427282382581561704e-02 7.017019213825440027e-02 7.151639176513810425e-02 7.284897138143284212e-02 7.582953197158771863e-02
1.430000000000000071e+01 4.346639394698831316e-02 5.377453327141425155e-02 5.629453332401779947e-02 6.040913064897994456e-02 6.246425010631884850e-02 6.555525312501300772e-02 7.013973339716476907e-02 7.217650954294713150e-02 7.329361514009724576e-02 7.654640162735563969e-02
1.440000000000000036e+01 4.530108637391281473e-02 5.458685726228514057e-02 5.842235146340200164e-02 6.192355961874808357e-02 6.400288701163447946e-02 6.710329251673478879e-02 6.931152704659615527e-02 7.251297136984879987e-02 7.420933920488388680e-02 7.702986231288493080e-02
1.450000000000000000e+01 4.667454428677615674e-02 5.477784472516289416e-02 6.022851106633637930e-02 6.292186189979544209e-02 6.519387345060245753e-02 6.764525006482768887e-02 6.856151058858968306e-02 7.211717779133192119e-02 7.493640755090757999e-02 7.675436735077964534e-02
1.459999999999999964e+01 4.710239209630911333e-02 5.394206323925901381e-02 6.084359455495366026e-02 6.270677505372922178e-02 6.523131058811201810e-02 6.699447957197864068e-02 6.836936045526316452e-02 7.132783890880549371e-02 7.453378694072140820e-02 7.640565787048853030e-02
1.469999999999999929e+01 4.677905321564289343e-02 5.238920231110089087e-02 6.028000116334053526e-02 6.175781652130872545e-02 6.454511280165334264e-02 6.645894754518914815e-02 6.746344515601823688e-02 7.051816840205338277e-02 7.338527739194164456e-02 7.618432647066161745e-02
1.480000000000000071e+01 4.623989683986479138e-02 5.102907140118133344e-02 5.937505800931430072e-02 6.092176893481673905e-02 6.386923726590361394e-02 6.574853848447535787e-02 6.670381292965431308e-02 6.985695550912537910e-02 7.250703030310498565e-02 7.574661819905473270e-02
1.490000000000000036e+01 4.591801314685580587e-02 5.037514788288349060e-02 5.886371400525239328e-02 6.050778341419109363e-02 6.351180003088936765e-02 6.532350438941919579e-02 6.635718961737240018e-02 6.954306343413953206e-02 7.210103738234002746e-02 7.546962774522059103e-02
1.500000000000000000e+01 4.586840801671343559e-02 5.028123688263973212e-02 5.878702715861178207e-02 6.044705514153143194e-02 6.345816020703225202e-02 6.525948058824651565e-02 6.630705440808477846e-02 6.949828398426324827e-02 7.204284081523702754e-02 7.542671869282610575e-02
1.509999999999999964e+01 4.597559262852594225e-02 5.033840340608423253e-02 5.888961772941340295e-02 6.054559407485803763e-02 6.357653458199542806e-02 6.537650254583624032e-02 6.640651297431197919e-02 6.962621856521496178e-02 7.214430655316880769e-02 7.553555552706306409e-02
1.519999999999999929e+01 4.667989526512306142e-02 5.071830222620525574e-02 5.957211524508842365e-02 6.120523450427194784e-02 6.436437440663363152e-02 6.616041471388409145e-02 6.707877270918251311e-02 7.048589913546064734e-02 7.283300160678585211e-02 7.626260989245554900e-02
1.530000000000000071e+01 4.791241098787502734e-02 5.143518073569776361e-02 6.082102239144183964e-02 6.243712952397955512e-02 6.581078135204544710e-02 6.758229955450532900e-02 6.842554963015670677e-02 7.210658165444941425e-02 7.415243978651810119e-02 7.763671188175785831e-02
1.540000000000000036e+01 4.893439292138383051e-02 5.215562624544317627e-02 6.196234707768793343e-02 6.361738897633972822e-02 6.715439324329262882e-02 6.876374825817441194e-02 7.000453500836702203e-02 7.366943147751076060e-02 7.541333532921422333e-02 7.904109959359963133e-02
1.550000000000000000e+01 4.922330863936230649e-02 5.231496760048923861e-02 6.232031385996142370e-02 6.402508570361045703e-02 6.759691349551996686e-02 6.903220685395865253e-02 7.086800107686019867e-02 7.421606574007651169e-02 7.584919134280394826e-02 7.958922470118949544e-02
1.559999999999999964e+01 4.881185604599579120e-02 5.163748052982881226e-02 6.179626675616946285e-02 6.346007689868653212e-02 6.697333764209360829e-02 6.838026406371675026e-02 7.058709916530934991e-02 7.355684077893495654e-02 7.536888129154228899e-02 7.901067849664286658e-02
1.569999999999999929e+01 4.797071495664839702e-02 5.050606741509647279e-02 6.079297823310455401e-02 6.235313719154302048e-02 6.575226597598882172e-02 6.732020726878135131e-02 6.961491033835943976e-02 7.229566479742358109e-02 7.442655226090434673e-02 7.787248181884398601e-02
1.580000000000000071e+01 4.712463046672403510e-02 4.954326782008064423e-02 5.986547557735238251e-02 6.135752001255193044e-02 6.462460316822457584e-02 6.643035652136443370e-02 6.867506139921236707e-02 7.118718415179964287e-02 7.358675329732199122e-02 7.686768652786453437e-02
1.590000000000000036e+01 4.666752087604190274e-02 4.907872410619592424e-02 5.938869688880941966e-02 6.086325588770957057e-02 6.405230260807336096e-02 6.599662069590538083e-02 6.819855957703546689e-02 7.064126018317141986e-02 7.316989258438340304e-02 7.636967277013811950e-02


==> anc/supplementary/braiding/path1_r=1.1/V=0.1/spectrum_ex.txt <==
0.000000000000000000e+00 4.613666196143264425e-02 5.501585523163343011e-02 5.971947062753438229e-02 6.452391528581087610e-02 6.533684540049357337e-02 6.728537818135753301e-02 6.966289192807670339e-02 7.338182757606613593e-02 7.464851957523152559e-02 7.760909213171660048e-02
1.000000000000000056e-01 4.636652706796717122e-02 5.520402577112355075e-02 5.988407668253067223e-02 6.473751352825668492e-02 6.553743236766475244e-02 6.747698886317299305e-02 6.990332321271422455e-02 7.360714097322394733e-02 7.480654713445245019e-02 7.781620276715763007e-02
2.000000000000000111e-01 4.795402069476428081e-02 5.645780227121683509e-02 6.101012730473961282e-02 6.608710706745585250e-02 6.703300527737755810e-02 6.885733651399304767e-02 7.160136109501549773e-02 7.508969699183973279e-02 7.592645873088804676e-02 7.909055710043140508e-02
2.999999999999999889e-01 5.117215057510263870e-02 5.876653038584086358e-02 6.339304065503720276e-02 6.838513041583291208e-02 7.039094439807501435e-02 7.210536899226709096e-02 7.521462583516387579e-02 7.716321259811924349e-02 7.887508230515311025e-02 8.104546476858696946e-02
4.000000000000000222e-01 5.454338494027644035e-02 6.131487730931695079e-02 6.640504194495572277e-02 7.046338304183574763e-02 7.423371557549587885e-02 7.647155807871901245e-02 7.830521518184413443e-02 7.962786202823263215e-02 8.222120423208517659e-02 8.380221728825121286e-02
5.000000000000000000e-01 5.601292064382278058e-02 6.275866936414943587e-02 6.792591397239995665e-02 7.142220412624905590e-02 7.536755105593974380e-02 7.886323771539169303e-02 7.852111920037548043e-02 8.193781970983048113e-02 8.393229762823568862e-02 8.570087483399692341e-02
5.999999999999999778e-01 5.549514586823894174e-02 6.059705154774776281e-02 6.648960675176374124e-02 7.150422663845236448e-02 7.265679041200970301e-02 7.626279904755847716e-02 7.833803675120480647e-02 8.071769935866361656e-02 8.227240258195624156e-02 8.475049632417737400e-02
6.999999999999999556e-01 5.355060703745429668e-02 5.628270838337164073e-02 6.413677505653810063e-02 6.820165449602814955e-02 6.952730517528322995e-02 7.275241254731704132e-02 7.539981454537256211e-02 7.755539118847985802e-02 7.907209894538017037e-02 8.227791583639289252e-02
8.000000000000000444e-01 5.119306440739757047e-02 5.291411942405235824e-02 6.191977059755529589e-02 6.515907543073437558e-02 6.662774045665378897e-02 6.985009368541554575e-02 7.236392189060288083e-02 7.461989604493492190e-02 7.682483084573075993e-02 7.988226161211929577e-02
9.000000000000000222e-01 4.980189079393883972e-02 5.145350478554033130e-02 6.064927372575790177e-02 6.374980864206569731e-02 6.530176353206358641e-02 6.844123463061045631e-02 7.085029555509399224e-02 7.307646745820617351e-02 7.586546294045393157e-02 7.854419594465641974e-02
1.000000000000000000e+00 4.958942701295291494e-02 5.125031365391833488e-02 6.045487331163339889e-02 6.354237572356484509e-02 6.512063602400741669e-02 6.824105911273910252e-02 7.063165246350312787e-02 7.284884588846697595e-02 7.572559404937075078e-02 7.834546630963570846e-02
1.100000000000000089e+00 4.963994723888696253e-02 5.133620161905823320e-02 6.052563530273310372e-02 6.360125951928885524e-02 6.519101256647039100e-02 6.830484894837975107e-02 7.071619649932804619e-02 7.292640348779347303e-02 7.579915855968227811e-02 7.841905092488025975e-02
1.199999999999999956e+00 4.996965774780784408e-02 5.193297906737037728e-02 6.100595467204794620e-02 6.399608622391861346e-02 6.567522398869468647e-02 6.874367666667108301e-02 7.129217758168288066e-02 7.346248028035703981e-02 7.629943725699203649e-02 7.891319938608727658e-02
1.300000000000000044e+00 5.055487371794626511e-02 5.317112481528803170e-02 6.194873945899753015e-02 6.473677192090897259e-02 6.666935285554097257e-02 6.963619212777973078e-02 7.242838240017415719e-02 7.457308054440846268e-02 7.727632479811234745e-02 7.984231463613977731e-02
1.399999999999999911e+00 5.107783683623041276e-02 5.465080604260347946e-02 6.297339700021435671e-02 6.543571784638811673e-02 6.786107748021880104e-02 7.065771084065276819e-02 7.364355591546535573e-02 7.591226490891157808e-02 7.826578525325007807e-02 8.073783330001101100e-02
1.500000000000000000e+00 5.115752363181976653e-02 5.570087855440599561e-02 6.351375364554211200e-02 6.556452025092414371e-02 6.865157767139107303e-02 7.122878021757096667e-02 7.417932666271821740e-02 7.680783848651218104e-02 7.852234316829700966e-02 8.098933237012531650e-02
1.600000000000000089e+00 5.053634257121822349e-02 5.589548067399947862e-02 6.318793827216752368e-02 6.483902997370603882e-02 6.849959227517841975e-02 7.089161201578877969e-02 7.355362012210313327e-02 7.667328947719158350e-02 7.766694655749219189e-02 8.027295210136962955e-02
1.699999999999999956e+00 4.928582149173576371e-02 5.536602180890300845e-02 6.212231026020818142e-02 6.351998406142547737e-02 6.742099497914413875e-02 6.970078111021466016e-02 7.207272507232657943e-02 7.548361653855852060e-02 7.627680808331067930e-02 7.887421714834984277e-02
1.800000000000000044e+00 4.797856907038900581e-02 5.464215679900068928e-02 6.096620888967722862e-02 6.226789519766470771e-02 6.614720791083320006e-02 6.835509941657118282e-02 7.062788928805500965e-02 7.415235382734985947e-02 7.503863301344140813e-02 7.750677244387356446e-02
1.899999999999999911e+00 4.726378454226168313e-02 5.421660031113417072e-02 6.033549171107636944e-02 6.161521480532207440e-02 6.544178611920777044e-02 6.761382322947009915e-02 6.987697072589212077e-02 7.346330674242329550e-02 7.437481121380523641e-02 7.680592994108249860e-02
2.000000000000000000e+00 4.715608760111567738e-02 5.415093855984920435e-02 6.024059102422785889e-02 6.151825152545663949e-02 6.533572263343311037e-02 6.750242491167787739e-02 6.976561179757008457e-02 7.336164093652720875e-02 7.427498291256769136e-02 7.670356040951831211e-02
2.100000000000000089e+00 4.720343670189913743e-02 5.424504886946606569e-02 6.032643619983380640e-02 6.157549292278677311e-02 6.539518284742557030e-02 6.755764989663484710e-02 6.982364337408029920e-02 7.343078805004521481e-02 7.431159927284920752e-02 7.674802587749461613e-02
2.200000000000000178e+00 4.751627131042384516e-02 5.489067127621582998e-02 6.088606725193664720e-02 6.199905687126109483e-02 6.579686240642279582e-02 6.793302649696819628e-02 7.021067900351619928e-02 7.388877659442487367e-02 7.454125334012250137e-02 7.706153172337956714e-02
2.299999999999999822e+00 4.807221289068858844e-02 5.616700771592848113e-02 6.177911230528241454e-02 6.312846153905074531e-02 6.655181641801476145e-02 6.864874725853635506e-02 7.093322408700655779e-02 7.459311163966499125e-02 7.497811514197109950e-02 7.774561883126697437e-02
2.399999999999999911e+00 4.849074539178405141e-02 5.740378749166375610e-02 6.249150807641977445e-02 6.490143476581008986e-02 6.718708804188441852e-02 6.926187040533388073e-02 7.166088356261787751e-02 7.464432533065550046e-02 7.563728619792349506e-02 7.860156943520264783e-02
2.500000000000000000e+00 4.824649054682413757e-02 5.765194354098063939e-02 6.251580475896265088e-02 6.641118856811013826e-02 6.707627124949062936e-02 6.931630246284486985e-02 7.186749074217016475e-02 7.408972998620406980e-02 7.588437591882905842e-02 7.912000348802430971e-02
2.600000000000000089e+00 4.707331393032754968e-02 5.693052565771086065e-02 6.125511861506474642e-02 6.585813289720163222e-02 6.677609853980608079e-02 6.907544814364111052e-02 7.107316212655860610e-02 7.317057909403558436e-02 7.576891524561775448e-02 7.893279223897861629e-02
2.700000000000000178e+00 4.536560914592167176e-02 5.580955964084301224e-02 5.952363324015221696e-02 6.425058242627081084e-02 6.582602219715001646e-02 6.827610088924272735e-02 6.992810882645081327e-02 7.215736223659106885e-02 7.539477341203423832e-02 7.813963600202918081e-02
2.799999999999999822e+00 4.391513966189788953e-02 5.475817716845211153e-02 5.829596543680352905e-02 6.297503996444001051e-02 6.474736610093294320e-02 6.716761644789910612e-02 6.905062026883926340e-02 7.134406893875834543e-02 7.492741412074059582e-02 7.729255104501178697e-02
2.899999999999999911e+00 4.320706031156969218e-02 5.419861965379707547e-02 5.776471479356487526e-02 6.238425034940076053e-02 6.418572714361342468e-02 6.657009002145185261e-02 6.859417659556103775e-02 7.094193595902671678e-02 7.464161180352325842e-02 7.685260925527077902e-02
3.000000000000000000e+00 4.310432962075386870e-02 5.411496479091772865e-02 5.769052856112293071e-02 6.230024706062985834e-02 6.410307419269554996e-02 6.648195826281738663e-02 6.852577384492886114e-02 7.088286828033812936e-02 7.459665689034963854e-02 7.678760488643902871e-02
3.100000000000000089e+00 4.315662152344163643e-02 5.416116625702443316e-02 5.774227503157039476e-02 6.234662936027084851e-02 6.419555636331021609e-02 6.651343200405027134e-02 6.857831135808790946e-02 7.090811908147591491e-02 7.465295298669999413e-02 7.682768031801152919e-02
3.200000000000000178e+00 4.351365117750749523e-02 5.446896229068533962e-02 5.809024070900248304e-02 6.265704421482805320e-02 6.483565503467290936e-02 6.672272610554039196e-02 6.894088088524205626e-02 7.107809067665905867e-02 7.502865598719590801e-02 7.710056892064638678e-02
3.299999999999999822e+00 4.423101168567001445e-02 5.503224846915304863e-02 5.874740822621796199e-02 6.323812058130602598e-02 6.615321763874025540e-02 6.710527768474766619e-02 6.967853617018845980e-02 7.142603556538489051e-02 7.571952205362199317e-02 7.763870326821967205e-02
3.399999999999999911e+00 4.507545593495992930e-02 5.551607965696537389e-02 5.936744204728289231e-02 6.378324272386078075e-02 6.731839330873910787e-02 6.777739137332419728e-02 7.043995631622594622e-02 7.200954531338674136e-02 7.636827041352872714e-02 7.819170827190059792e-02
3.500000000000000000e+00 4.571070369734174521e-02 5.550076758855820164e-02 5.947096093007481904e-02 6.387583444065303429e-02 6.716243242156998139e-02 6.870309074508994251e-02 7.069315683668160599e-02 7.288357942088295738e-02 7.663314904338421052e-02 7.836120950650778127e-02
3.600000000000000089e+00 4.592935372343116829e-02 5.486986129142332885e-02 5.885676412497403698e-02 6.332349566004419339e-02 6.636407118115683623e-02 6.858360384638476082e-02 7.058769985934702784e-02 7.343257940154639118e-02 7.643501784884690342e-02 7.799168300128445086e-02
3.700000000000000178e+00 4.577032743859440339e-02 5.394717814630032443e-02 5.782599135541562074e-02 6.236290431626560771e-02 6.525415843111108394e-02 6.778830699370996804e-02 7.032206822687894765e-02 7.334716842851421448e-02 7.594167840316828899e-02 7.731594163479625637e-02
3.799999999999999822e+00 4.547302866989259840e-02 5.318672058160588828e-02 5.691570647270499661e-02 6.148719512041884300e-02 6.432250188362885479e-02 6.700276998601471801e-02 7.002979969021101703e-02 7.298220180853987049e-02 7.543255368256612803e-02 7.670731847538232728e-02
3.899999999999999911e+00 4.528775172449289038e-02 5.282258883992514004e-02 5.646360472043115974e-02 6.104372162203097057e-02 6.386582521903041987e-02 6.660324797265196328e-02 6.986726291635450559e-02 7.274269938046640238e-02 7.515419714665229345e-02 7.640013508966134181e-02
4.000000000000000000e+00 4.525883529703154939e-02 5.277011122597072279e-02 5.639764937544838180e-02 6.097856779659029808e-02 6.379935594463702342e-02 6.654463837469516696e-02 6.984263343416340086e-02 7.270511067941616556e-02 7.511213400374218419e-02 7.635494402478838760e-02
4.099999999999999645e+00 4.535563481392319851e-02 5.286510580022590194e-02 5.649122567997393041e-02 6.106043759747799976e-02 6.390396517031023127e-02 6.660540548253778004e-02 6.991054641932530067e-02 7.273497697419933905e-02 7.517531789043142842e-02 7.642435044064793681e-02
4.200000000000000178e+00 4.601570015242062439e-02 5.351408043576730278e-02 5.713005200948773760e-02 6.161786457277045742e-02 6.461491472387297097e-02 6.703577048621138512e-02 7.035341967842051458e-02 7.291419845320516735e-02 7.559421398287646809e-02 7.688997873880097644e-02
4.299999999999999822e+00 4.732322344481143528e-02 5.481813129198231244e-02 5.839269459153645370e-02 6.273051477330468528e-02 6.600098021129320591e-02 6.797939884702768054e-02 7.108619922858755436e-02 7.318297069006710065e-02 7.631267345569450744e-02 7.774150761500145390e-02
4.400000000000000355e+00 4.874814761947235398e-02 5.635110427430189972e-02 5.969562068331300125e-02 6.403201509747591391e-02 6.742887096278700476e-02 6.911765156015939326e-02 7.152622854165183175e-02 7.347954893280202182e-02 7.666041584684150922e-02 7.844721483156145980e-02
4.500000000000000000e+00 4.950686281324147980e-02 5.748638242951099181e-02 6.008052125557036133e-02 6.497875240826185561e-02 6.791781437100750940e-02 6.961287330275015006e-02 7.149777575538357466e-02 7.376856769710354866e-02 7.587909317136161402e-02 7.846105028219045596e-02
4.599999999999999645e+00 4.921863124319255517e-02 5.767078426219223591e-02 5.936326543557093188e-02 6.514412163104843501e-02 6.685782944200700795e-02 6.951103303049321891e-02 7.108825475074369293e-02 7.362979508607492285e-02 7.414166864080454222e-02 7.783494083689583565e-02
4.700000000000000178e+00 4.820667329449256772e-02 5.669182677823582373e-02 5.859957313138389884e-02 6.446848321909338930e-02 6.526247888611848291e-02 6.913340900645223441e-02 7.020936807922048550e-02 7.218876755695004255e-02 7.306077383747651421e-02 7.709095222754581977e-02
4.799999999999999822e+00 4.717493721312206872e-02 5.555977603744276933e-02 5.807730795324889117e-02 6.332511900875356647e-02 6.430627498390911745e-02 6.862534422619114005e-02 6.933209992523951815e-02 7.099090054640243286e-02 7.228778024375864808e-02 7.655800250331731838e-02
4.900000000000000355e+00 4.663491656148999881e-02 5.499205443594537557e-02 5.780900917957729201e-02 6.268201323270553016e-02 6.388939804103391240e-02 6.828123952956631493e-02 6.892558686154991177e-02 7.046702408338163803e-02 7.189973336367898316e-02 7.630596544192513875e-02
5.000000000000000000e+00 4.655491152602895394e-02 5.490958602732735200e-02 5.776889938305274780e-02 6.258744104222366267e-02 6.382841493816797385e-02 6.822475990295298609e-02 6.887026744309639181e-02 7.039271710140690419e-02 7.184385136372076208e-02 7.626915880907565726e-02
5.099999999999999645e+00 4.662221849877497271e-02 5.499485717193414169e-02 5.783801702239985132e-02 6.263309590037825780e-02 6.389683942486287793e-02 6.829936121533046467e-02 6.893758629698722162e-02 7.048047508610535972e-02 7.190076730945869909e-02 7.634201249654448684e-02
5.200000000000000178e+00 4.707605238840099210e-02 5.557640398429394835e-02 5.831115355086504554e-02 6.293863438347396810e-02 6.436004751046485450e-02 6.880476970630762523e-02 6.940795963143317482e-02 7.107960438564490946e-02 7.229242372672239902e-02 7.684051924165939684e-02
5.299999999999999822e+00 4.794909665994846054e-02 5.673207297407851374e-02 5.926212420905017236e-02 6.351366572854164061e-02 6.526184664958009640e-02 6.977038542008011379e-02 7.042009645065769319e-02 7.226141463292726219e-02 7.310283475270691611e-02 7.784190874717400455e-02
5.400000000000000355e+00 4.886273870574245337e-02 5.800985468288409608e-02 6.033766284570025312e-02 6.406488323134502949e-02 6.622269648370758544e-02 7.076841739003640608e-02 7.164507682198430205e-02 7.346976025841575608e-02 7.415352433480688898e-02 7.897745619503690473e-02
5.500000000000000000e+00 4.931262533206244580e-02 5.869284841362406441e-02 6.095831902977449923e-02 6.413961641855830953e-02 6.667721515949642797e-02 7.128648678296810315e-02 7.223733334422420549e-02 7.402357696375097551e-02 7.491787602846142202e-02 7.961866020133680222e-02
5.599999999999999645e+00 4.898895096158347590e-02 5.827624947365030172e-02 6.071904586139589138e-02 6.345570424533737708e-02 6.625630079463742939e-02 7.093577403214670896e-02 7.162144276491877459e-02 7.371093652294878618e-02 7.472408503798011470e-02 7.925804049628054626e-02
5.700000000000000178e+00 4.797381946050441326e-02 5.691693683566063228e-02 5.973825357244059997e-02 6.225525110325859368e-02 6.518377152948393038e-02 6.957355890137395527e-02 7.033475911669027913e-02 7.260135555792648909e-02 7.376379049944255251e-02 7.809807281445572957e-02
5.799999999999999822e+00 4.682563700276753949e-02 5.544090172226301405e-02 5.868608202831671061e-02 6.109376459567215922e-02 6.413991308681836478e-02 6.800218992569562193e-02 6.912037939146738197e-02 7.138218806658405691e-02 7.276665722239072931e-02 7.694279864333780639e-02
5.900000000000000355e+00 4.618018034770286079e-02 5.463615008685145796e-02 5.812648892729876948e-02 6.047378058902262016e-02 6.359861150485623948e-02 6.716808876018759422e-02 6.845296794276425900e-02 7.073023723604604518e-02 7.224109319326071921e-02 7.634262239750691514e-02
6.000000000000000000e+00 4.608210342200671356e-02 5.451523435826977765e-02 5.804294308553960974e-02 6.038113518814949843e-02 6.351812232094618260e-02 6.704444989873693805e-02 6.835199888665705048e-02 7.063302901275039791e-02 7.216309922099727048e-02 7.625366716872543360e-02
6.099999999999999645e+00 4.613265714959437908e-02 5.457929495073075149e-02 5.811839397857321982e-02 6.045969789097863090e-02 6.359175904551796210e-02 6.709464117528576854e-02 6.841861874903452934e-02 7.069510896942950151e-02 7.221938650624196154e-02 7.632031349942335063e-02
6.200000000000000178e+00 4.646666305353164966e-02 5.500776630627765562e-02 5.861182175844298348e-02 6.101113028498024449e-02 6.411337219841978241e-02 6.742013862827941906e-02 6.886343072530108633e-02 7.111648389093686018e-02 7.261848866625653098e-02 7.677795021170952250e-02
6.299999999999999822e+00 4.705693364747555452e-02 5.579368726433527742e-02 5.944690362599115013e-02 6.217987970036713274e-02 6.530451299905570828e-02 6.794125376373927327e-02 6.966871207052714732e-02 7.193545130084692818e-02 7.353474889499475586e-02 7.768963129820331825e-02
6.400000000000000355e+00 4.748147598232455024e-02 5.643219803613660351e-02 6.001316473809954061e-02 6.349056046412092369e-02 6.704283219371068303e-02 6.813346633991357315e-02 7.035124522393991497e-02 7.287709661334214328e-02 7.487500756256805501e-02 7.865248217571525757e-02
6.500000000000000000e+00 4.717626479139386264e-02 5.627253236568179745e-02 5.978021186373029539e-02 6.404874719132186422e-02 6.691572872261540572e-02 6.868264512903819730e-02 7.095852085951669108e-02 7.359277754450312126e-02 7.603465491519545427e-02 7.910967575004215768e-02
6.599999999999999645e+00 4.591382870235223568e-02 5.513806006287558931e-02 5.884861987998608879e-02 6.338566147754608193e-02 6.519875512475679924e-02 6.806173889051535253e-02 7.178760016117495535e-02 7.375509290847111210e-02 7.639997742818989412e-02 7.887037629023967156e-02
6.700000000000000178e+00 4.415460162930846116e-02 5.348911592008049470e-02 5.777267807616136980e-02 6.185487753679599909e-02 6.361276781742322695e-02 6.663694781764180342e-02 7.139766735608732429e-02 7.343693394982435396e-02 7.618553020711291146e-02 7.817230450284676224e-02
6.799999999999999822e+00 4.268997077613982671e-02 5.209150566153562811e-02 5.693234791052038946e-02 6.046368198543786154e-02 6.259992584773343971e-02 6.539932538924347893e-02 7.046857891508287453e-02 7.278128633889971444e-02 7.582000878357662843e-02 7.757357987067664551e-02
6.900000000000000355e+00 4.198026411242172101e-02 5.141030396470930297e-02 5.651655711881971300e-02 5.978996556802292778e-02 6.216556666287659239e-02 6.479368868380522284e-02 6.992765374593025440e-02 7.235901666436721225e-02 7.553651353876154884e-02 7.733071631965209025e-02
7.000000000000000000e+00 4.187750234365320012e-02 5.131153515704090645e-02 5.645530752483578218e-02 5.969283391141065598e-02 6.210519245787290282e-02 6.470578233430776538e-02 6.984598923825073580e-02 7.229361487621122073e-02 7.548850074601538840e-02 7.729826875592851754e-02
7.099999999999999645e+00 4.191929877085741329e-02 5.134633960689811982e-02 5.651708925654842092e-02 5.976010479960999766e-02 6.216419869754564315e-02 6.476186508027592659e-02 6.989253954026206084e-02 7.235417652687403667e-02 7.553000901816331325e-02 7.735177715176048963e-02
7.200000000000000178e+00 4.220036212452115548e-02 5.158115780550905777e-02 5.693390159884651608e-02 6.021749857932068295e-02 6.257050086673918154e-02 6.514453146002682771e-02 7.020007404226366599e-02 7.277515143360691052e-02 7.580224239622057603e-02 7.771132674012688757e-02
7.299999999999999822e+00 4.273730805069445721e-02 5.203386232350429297e-02 5.772859285556576625e-02 6.111046492434101668e-02 6.340235503687292884e-02 6.590449092948579002e-02 7.076460938551185076e-02 7.364030075143108978e-02 7.627071765893658761e-02 7.839258345259741967e-02
7.400000000000000355e+00 4.329343755512438802e-02 5.250371230055468630e-02 5.850041727892715815e-02 6.202847326937548089e-02 6.437244829298414961e-02 6.673927032519567926e-02 7.131134581626197289e-02 7.460043220288604948e-02 7.659232912470005650e-02 7.903628565430612096e-02
7.500000000000000000e+00 4.357056303762223137e-02 5.270877310437824259e-02 5.869758396260053857e-02 6.239161911168549651e-02 6.491720395736598481e-02 6.719559790509149755e-02 7.148453844343072294e-02 7.502029018487024747e-02 7.646596109883216363e-02 7.909317621048421454e-02
7.599999999999999645e+00 4.343258787523803649e-02 5.251003766150106472e-02 5.809200399537516740e-02 6.197634713130625167e-02 6.462939744695972433e-02 6.702617908325865514e-02 7.111090167345521240e-02 7.448451471174594163e-02 7.598064078995499238e-02 7.837218546860454105e-02
7.700000000000000178e+00 4.299629373800631371e-02 5.203975261044069267e-02 5.701324884346127553e-02 6.109212997779751159e-02 6.376253350783087082e-02 6.637757554847867336e-02 7.040891379586718124e-02 7.341491913463790708e-02 7.528561841067550608e-02 7.730499953681614633e-02
7.799999999999999822e+00 4.254127074438406736e-02 5.157976857636018680e-02 5.604889885124635790e-02 6.026974074196374265e-02 6.292399914993192234e-02 6.569086637843292442e-02 6.977445218849492869e-02 7.247643897427297199e-02 7.465051510238972232e-02 7.643230710505607983e-02
7.900000000000000355e+00 4.229696505956617031e-02 5.133871585000029242e-02 5.556862304451482687e-02 5.985266095284704629e-02 6.249819687704551152e-02 6.532533877578836079e-02 6.945470127851138820e-02 7.201190385819583595e-02 7.432591155182967368e-02 7.601511590143887609e-02
8.000000000000000000e+00 4.226037156242926085e-02 5.130283868040306366e-02 5.549852999337659409e-02 5.979138939509850287e-02 6.243577483010246537e-02 6.527090068315576088e-02 6.940772464863323443e-02 7.194413694446760710e-02 7.427802352331072666e-02 7.595500546784439422e-02
8.099999999999999645e+00 4.237006320727730591e-02 5.140011174209145606e-02 5.557159334676363416e-02 5.988172615851093672e-02 6.247780765158199995e-02 6.536451326627004677e-02 6.950222368022075659e-02 7.201287484240755099e-02 7.430234910211788724e-02 7.600503039264835947e-02
8.199999999999999289e+00 4.313202240650131775e-02 5.206916932942239756e-02 5.606695177431036264e-02 6.050026951482431747e-02 6.278435732170967176e-02 6.601513236939363094e-02 7.014165496625564267e-02 7.244763269199804012e-02 7.445220805096906813e-02 7.637317570215722273e-02
8.300000000000000711e+00 4.473479197876475272e-02 5.342687729985828166e-02 5.704086778620370141e-02 6.172690363954750487e-02 6.354482722291254770e-02 6.737648952809822955e-02 7.132005966716066514e-02 7.302516839493276846e-02 7.485507808910231431e-02 7.715867182878202724e-02
8.400000000000000355e+00 4.674353383320209443e-02 5.497077631695840988e-02 5.815398347992516148e-02 6.301441105942220955e-02 6.481425595072302925e-02 6.900408787345822803e-02 7.182947889293052335e-02 7.350680568272439930e-02 7.561305030008887151e-02 7.794783670395317998e-02
8.500000000000000000e+00 4.829493447152945901e-02 5.593029276723968796e-02 5.891676750558462461e-02 6.367013543569947920e-02 6.599828649754321819e-02 6.960596801987761761e-02 7.126314745135590989e-02 7.401238554168762529e-02 7.586026152464278582e-02 7.822770996556326073e-02
8.599999999999999645e+00 4.873077795136918772e-02 5.600951439348791222e-02 5.885959738266154095e-02 6.342430371456531102e-02 6.599310787380406607e-02 6.854928751386703267e-02 7.084742619490431992e-02 7.371105112921225166e-02 7.538561475319702221e-02 7.771954221441211563e-02
8.699999999999999289e+00 4.821138985096699858e-02 5.547809556771599732e-02 5.810235673674008644e-02 6.247028644851509299e-02 6.493774055092635389e-02 6.757909397850188349e-02 6.981635134532847287e-02 7.260934952411235432e-02 7.482794213679601347e-02 7.643909998919644344e-02
8.800000000000000711e+00 4.745355347929178930e-02 5.485673924878365498e-02 5.727149287945499517e-02 6.144241678619517810e-02 6.405917580365524944e-02 6.677806325798946174e-02 6.879942940789864070e-02 7.152620881389068486e-02 7.420768760710433343e-02 7.538998713928826700e-02
8.900000000000000355e+00 4.702324524264656080e-02 5.452236917283705131e-02 5.682789451309525758e-02 6.090664428263187907e-02 6.365845934170023812e-02 6.635727823436204931e-02 6.828118470302808884e-02 7.098786398329003100e-02 7.379101660909385962e-02 7.498573951071896282e-02
9.000000000000000000e+00 4.695819431711217157e-02 5.447254557758102189e-02 5.676177585500558759e-02 6.082794374889800154e-02 6.360120799466806307e-02 6.629465607653771408e-02 6.820498177130084050e-02 7.090964971536847794e-02 7.372484134318063598e-02 7.493302409953665755e-02
9.099999999999999645e+00 4.705035097992023990e-02 5.459747527988005611e-02 5.684702381992601944e-02 6.093185050101151967e-02 6.369320843009096400e-02 6.640396889276548031e-02 6.829921662349795752e-02 7.099396520984956049e-02 7.381188136008703937e-02 7.503928622214339761e-02
9.199999999999999289e+00 4.764951616717055111e-02 5.542935125523203166e-02 5.743760630612135959e-02 6.161006257280648990e-02 6.432241708894936849e-02 6.713476329530873588e-02 6.892561455900311773e-02 7.155051741968575241e-02 7.439456675170619260e-02 7.576581932364694072e-02
9.300000000000000711e+00 4.867117217911035021e-02 5.696507557815355671e-02 5.865336854796401878e-02 6.277746402737358067e-02 6.559707479380311179e-02 6.847041536410582163e-02 7.009000889609789953e-02 7.256241170559069031e-02 7.546994239603302401e-02 7.719964198736188610e-02
9.400000000000000355e+00 4.947177782762098019e-02 5.846058200318789144e-02 5.997261775431621256e-02 6.377792579996530153e-02 6.698637747462374281e-02 6.965004766812447901e-02 7.126077603554338558e-02 7.351457358102586603e-02 7.643871801241547415e-02 7.863817763130093175e-02
9.500000000000000000e+00 4.954607057588860525e-02 5.911966670633306969e-02 6.055743825416715076e-02 6.411322690201379237e-02 6.753195674206556587e-02 7.008160704981017397e-02 7.179792386218675215e-02 7.378908072082684955e-02 7.658216261967311367e-02 7.913131529395218966e-02
9.599999999999999645e+00 4.886098942547272006e-02 5.866083310115960403e-02 6.022289795291456416e-02 6.366732017032537827e-02 6.690096352079834274e-02 6.978619282416995140e-02 7.150348756978210096e-02 7.313316745785421180e-02 7.563579979750220672e-02 7.866022600973569812e-02
9.699999999999999289e+00 4.775617065896897717e-02 5.749682407861291672e-02 5.939627404067705785e-02 6.280946128391172445e-02 6.564642510065395176e-02 6.906763274121881235e-02 7.070550713018412814e-02 7.196005810986733087e-02 7.413336047312743537e-02 7.777837890611498384e-02
9.800000000000000711e+00 4.676057919231015048e-02 5.637803824379791773e-02 5.860956394595506075e-02 6.205055232326860820e-02 6.451708722591860401e-02 6.835825507200141149e-02 6.991916570037930156e-02 7.094128053059448047e-02 7.289420897545674516e-02 7.697546269864231905e-02
9.900000000000000355e+00 4.625462804954733054e-02 5.580490989171380672e-02 5.820440335985247599e-02 6.167355460467961736e-02 6.395174017574174752e-02 6.797957142737121039e-02 6.951023256185889787e-02 7.044661266441547276e-02 7.230885032808612167e-02 7.656479650697607664e-02
1.000000000000000000e+01 4.618010723518996968e-02 5.572049670945343480e-02 5.814451557757466943e-02 6.161846684128395590e-02 6.386899326942113708e-02 6.792264206862021203e-02 6.944979085911755223e-02 7.037514394412255903e-02 7.222508883230079058e-02 7.650414999667523586e-02
1.009999999999999964e+01 4.624572335125438222e-02 5.575371433502288726e-02 5.824392446833739911e-02 6.169710025773549045e-02 6.394595043561154823e-02 6.800456639309060414e-02 6.952909291975060968e-02 7.045137667568936168e-02 7.228380570409370653e-02 7.657199928035672565e-02
1.019999999999999929e+01 4.668659298280636999e-02 5.595999515596835477e-02 5.893113262564271537e-02 6.222946075159844354e-02 6.446497479356051719e-02 6.856252170877941143e-02 7.006553806143298035e-02 7.097748994429839420e-02 7.267838831296920266e-02 7.703651333008867952e-02
1.030000000000000071e+01 4.752706156021042905e-02 5.628662417039301952e-02 6.030931518473271052e-02 6.326613025629206077e-02 6.546100459868739452e-02 6.966349276745517627e-02 7.111040671174166661e-02 7.204220823502067994e-02 7.342940909357222046e-02 7.796005991221266473e-02
1.040000000000000036e+01 4.839503795605543113e-02 5.652860735020286131e-02 6.176172892569452288e-02 6.437464734432243874e-02 6.648081631470070807e-02 7.084272344966383028e-02 7.224188521906287075e-02 7.316582165263568749e-02 7.418630990393972058e-02 7.893497325212839311e-02
1.050000000000000000e+01 4.882228176219131216e-02 5.651467592507952720e-02 6.236328100677727276e-02 6.494207077249593285e-02 6.691671841582942648e-02 7.139617462278145810e-02 7.279663653904407117e-02 7.359868015601388203e-02 7.440835309748917992e-02 7.932078869511047237e-02
1.059999999999999964e+01 4.858077630526613094e-02 5.619798675430810048e-02 6.166170576461256492e-02 6.468490254686198870e-02 6.648790738286668167e-02 7.096627566458886538e-02 7.238120993070130960e-02 7.291741814739215177e-02 7.391166424047070083e-02 7.882142029069751088e-02
1.069999999999999929e+01 4.783569727935979565e-02 5.568799370426485984e-02 6.008999331652299658e-02 6.389584698228112369e-02 6.545705008062496777e-02 6.988856788011914289e-02 7.106557592551396296e-02 7.173914803390787909e-02 7.308205846798782046e-02 7.777488736984392026e-02
1.080000000000000071e+01 4.704689045290382649e-02 5.520540825388624978e-02 5.861815856370790334e-02 6.308818347206857080e-02 6.443652325621189447e-02 6.885301537361765423e-02 6.965737375561342759e-02 7.087738243214430911e-02 7.230626465735040531e-02 7.681670480865326889e-02
1.090000000000000036e+01 4.661918882417429716e-02 5.494825703912304543e-02 5.787726554209173674e-02 6.265291566277640667e-02 6.390662114259709758e-02 6.830714327631440264e-02 6.896844604350442498e-02 7.045453701390991252e-02 7.190361132024750135e-02 7.633882551388869453e-02
1.100000000000000000e+01 4.655491152601005239e-02 5.490958602734515026e-02 5.776889938306827704e-02 6.258744104222491167e-02 6.382841493817639766e-02 6.822475990295145953e-02 6.887026744309349136e-02 7.039271710141138672e-02 7.184385136373050429e-02 7.626915880907786383e-02
1.109999999999999964e+01 4.663491656151767806e-02 5.499205443592886100e-02 5.780900917957427360e-02 6.268201323271095637e-02 6.388939804104389053e-02 6.828123952956004217e-02 6.892558686155350611e-02 7.046702408337943146e-02 7.189973336368678247e-02 7.630596544192688735e-02
1.119999999999999929e+01 4.717493721313531507e-02 5.555977603744915311e-02 5.807730795325780071e-02 6.332511900876507116e-02 6.430627498392020580e-02 6.862534422618805918e-02 6.933209992524103082e-02 7.099090054640716518e-02 7.228778024376683597e-02 7.655800250331050438e-02
1.130000000000000071e+01 4.820667329451511912e-02 5.669182677822838523e-02 5.859957313138508539e-02 6.446848321910406132e-02 6.526247888611842740e-02 6.913340900645732756e-02 7.020936807922095735e-02 7.218876755694271508e-02 7.306077383747074105e-02 7.709095222755170396e-02
1.140000000000000036e+01 4.921863124319418581e-02 5.767078426218585907e-02 5.936326543555419527e-02 6.514412163105937070e-02 6.685782944202289801e-02 6.951103303048808413e-02 7.108825475074891098e-02 7.362979508607825352e-02 7.414166864082150088e-02 7.783494083689272702e-02
1.150000000000000000e+01 4.950686281325656496e-02 5.748638242950673133e-02 6.008052125556479633e-02 6.497875240826299359e-02 6.791781437100907759e-02 6.961287330274334995e-02 7.149777575538046603e-02 7.376856769709136397e-02 7.587909317135420328e-02 7.846105028218826327e-02
1.159999999999999964e+01 4.874814761949455150e-02 5.635110427429347590e-02 5.969562068330973997e-02 6.403201509747565023e-02 6.742887096278916970e-02 6.911765156016055900e-02 7.152622854164607247e-02 7.347954893280400634e-02 7.666041584684456234e-02 7.844721483156019692e-02
1.169999999999999929e+01 4.732322344482538939e-02 5.481813129198534473e-02 5.839269459152075792e-02 6.273051477328589476e-02 6.600098021128404657e-02 6.797939884701284519e-02 7.108619922857045692e-02 7.318297069007617672e-02 7.631267345569392457e-02 7.774150761499787343e-02
1.180000000000000071e+01 4.601570015243498096e-02 5.351408043579349016e-02 5.713005200948269996e-02 6.161786457276462875e-02 6.461491472386154955e-02 6.703577048619946410e-02 7.035341967841278465e-02 7.291419845320119830e-02 7.559421398288392047e-02 7.688997873879856171e-02
1.190000000000000036e+01 4.535563481392045765e-02 5.286510580024540717e-02 5.649122567997153649e-02 6.106043759747453031e-02 6.390396517030674794e-02 6.660540548254395565e-02 6.991054641931730707e-02 7.273497697420505670e-02 7.517531789042708468e-02 7.642435044064672944e-02
1.200000000000000000e+01 4.525883529704140956e-02 5.277011122597289466e-02 5.639764937546549312e-02 6.097856779659193566e-02 6.379935594462952941e-02 6.654463837467908260e-02 6.984263343415829384e-02 7.270511067941577699e-02 7.511213400375083005e-02 7.635494402478912312e-02
1.209999999999999964e+01 4.528775172447837422e-02 5.282258883990779974e-02 5.646360472043993745e-02 6.104372162203542534e-02 6.386582521902578469e-02 6.660324797265532171e-02 6.986726291635453334e-02 7.274269938045330175e-02 7.515419714664903217e-02 7.640013508965959321e-02
1.219999999999999929e+01 4.547302866987436992e-02 5.318672058162864091e-02 5.691570647268548444e-02 6.148719512041316698e-02 6.432250188363589083e-02 6.700276998601516210e-02 7.002979969019029749e-02 7.298220180853833006e-02 7.543255368256263083e-02 7.670731847538131420e-02
1.230000000000000071e+01 4.577032743860166147e-02 5.394717814632888492e-02 5.782599135539415874e-02 6.236290431626459463e-02 6.525415843111113945e-02 6.778830699370899660e-02 7.032206822687440961e-02 7.334716842851310425e-02 7.594167840316669305e-02 7.731594163480386139e-02
1.240000000000000036e+01 4.592935372346770850e-02 5.486986129145071667e-02 5.885676412495299131e-02 6.332349566003925290e-02 6.636407118115715542e-02 6.858360384638886864e-02 7.058769985935020586e-02 7.343257940154357399e-02 7.643501784883895145e-02 7.799168300126904652e-02
1.250000000000000000e+01 4.571070369731617539e-02 5.550076758853039055e-02 5.947096093006428580e-02 6.387583444065011995e-02 6.716243242157296511e-02 6.870309074509126090e-02 7.069315683667069805e-02 7.288357942087424213e-02 7.663314904337426015e-02 7.836120950650705963e-02
1.259999999999999964e+01 4.507545593491678326e-02 5.551607965698051456e-02 5.936744204727863877e-02 6.378324272387898841e-02 6.731839330874030136e-02 6.777739137333604891e-02 7.043995631621856324e-02 7.200954531338914222e-02 7.636827041351720857e-02 7.819170827189510231e-02
1.269999999999999929e+01 4.423101168570711672e-02 5.503224846915427682e-02 5.874740822620061476e-02 6.323812058129944791e-02 6.615321763874186523e-02 6.710527768476326482e-02 6.967853617018439361e-02 7.142603556538207332e-02 7.571952205362296462e-02 7.763870326823632539e-02
1.280000000000000071e+01 4.351365117750472661e-02 5.446896229071551687e-02 5.809024070902830267e-02 6.265704421485161768e-02 6.483565503467940416e-02 6.672272610554785821e-02 6.894088088524587266e-02 7.107809067667213154e-02 7.502865598720617757e-02 7.710056892064860723e-02
1.290000000000000036e+01 4.315662152343584940e-02 5.416116625702175474e-02 5.774227503155995173e-02 6.234662936026118957e-02 6.419555636330638582e-02 6.651343200405690492e-02 6.857831135809168421e-02 7.090811908148246523e-02 7.465295298670202029e-02 7.682768031801147368e-02
1.300000000000000000e+01 4.310432962074689511e-02 5.411496479091379430e-02 5.769052856112134170e-02 6.230024706063692908e-02 6.410307419269285767e-02 6.648195826282865539e-02 6.852577384492865298e-02 7.088286828034001674e-02 7.459665689035104019e-02 7.678760488644548188e-02
1.309999999999999964e+01 4.320706031159784327e-02 5.419861965379294683e-02 5.776471479359762684e-02 6.238425034940518754e-02 6.418572714362848208e-02 6.657009002144723131e-02 6.859417659555813729e-02 7.094193595903287852e-02 7.464161180352835157e-02 7.685260925526603282e-02
1.319999999999999929e+01 4.391513966192484020e-02 5.475817716847954791e-02 5.829596543684744531e-02 6.297503996444830943e-02 6.474736610094775080e-02 6.716761644790891772e-02 6.905062026883922177e-02 7.134406893875856748e-02 7.492741412075235030e-02 7.729255104501686624e-02
1.330000000000000071e+01 4.536560914591963173e-02 5.580955964084714782e-02 5.952363324013629914e-02 6.425058242625575344e-02 6.582602219714135672e-02 6.827610088924419840e-02 6.992810882644814874e-02 7.215736223659206805e-02 7.539477341203597305e-02 7.813963600202049331e-02
1.340000000000000036e+01 4.707331393033003381e-02 5.693052565772310086e-02 6.125511861504916167e-02 6.585813289719116836e-02 6.677609853979896148e-02 6.907544814362413799e-02 7.107316212655415133e-02 7.317057909402932547e-02 7.576891524560547264e-02 7.893279223897148311e-02
1.350000000000000000e+01 4.824649054681107163e-02 5.765194354099080487e-02 6.251580475897335065e-02 6.641118856811131788e-02 6.707627124948079000e-02 6.931630246283651542e-02 7.186749074216719491e-02 7.408972998620466655e-02 7.588437591883115396e-02 7.912000348802365746e-02
1.359999999999999964e+01 4.849074539177159610e-02 5.740378749166618472e-02 6.249150807642314676e-02 6.490143476580567672e-02 6.718708804189084394e-02 6.926187040532454098e-02 7.166088356262223513e-02 7.464432533065658293e-02 7.563728619792221830e-02 7.860156943521186268e-02
1.369999999999999929e+01 4.807221289066426761e-02 5.616700771594053399e-02 6.177911230528109615e-02 6.312846153904404234e-02 6.655181641800689274e-02 6.864874725852108950e-02 7.093322408700127035e-02 7.459311163966610148e-02 7.497811514196500715e-02 7.774561883126221429e-02
1.380000000000000071e+01 4.751627131046425728e-02 5.489067127621521935e-02 6.088606725196309827e-02 6.199905687126394671e-02 6.579686240641870187e-02 6.793302649696514317e-02 7.021067900351112001e-02 7.388877659443736368e-02 7.454125334012975945e-02 7.706153172339215429e-02
1.390000000000000036e+01 4.720343670192070351e-02 5.424504886946202031e-02 6.032643619983272393e-02 6.157549292276499192e-02 6.539518284741997756e-02 6.755764989663150255e-02 6.982364337406983534e-02 7.343078805003221132e-02 7.431159927284328170e-02 7.674802587749111893e-02
1.400000000000000000e+01 4.715608760111550390e-02 5.415093855982015814e-02 6.024059102422835849e-02 6.151825152546709641e-02 6.533572263345072129e-02 6.750242491167893211e-02 6.976561179758351827e-02 7.336164093653797791e-02 7.427498291257605967e-02 7.670356040952444610e-02
1.409999999999999964e+01 4.726378454225232950e-02 5.421660031113369888e-02 6.033549171108892190e-02 6.161521480532775041e-02 6.544178611919766742e-02 6.761382322946228596e-02 6.987697072589070524e-02 7.346330674241784153e-02 7.437481121379929672e-02 7.680592994107383886e-02
1.419999999999999929e+01 4.797856907038376695e-02 5.464215679897749256e-02 6.096620888966271939e-02 6.226789519765082298e-02 6.614720791081976636e-02 6.835509941657012811e-02 7.062788928805184552e-02 7.415235382734242098e-02 7.503863301343655090e-02 7.750677244386595943e-02
1.430000000000000071e+01 4.928582149172366922e-02 5.536602180892016140e-02 6.212231026022378699e-02 6.351998406143498366e-02 6.742099497914287587e-02 6.970078111022112721e-02 7.207272507232828640e-02 7.548361653855657771e-02 7.627680808329832807e-02 7.887421714834172426e-02
1.440000000000000036e+01 5.053634257124613172e-02 5.589548067402062143e-02 6.318793827217634995e-02 6.483902997372023580e-02 6.849959227519089588e-02 7.089161201580311544e-02 7.355362012211179301e-02 7.667328947719906362e-02 7.766694655749367682e-02 8.027295210136899117e-02
1.450000000000000000e+01 5.115752363182570622e-02 5.570087855441784724e-02 6.351375364556054171e-02 6.556452025094684777e-02 6.865157767140363243e-02 7.122878021759018741e-02 7.417932666272469833e-02 7.680783848652419921e-02 7.852234316829802274e-02 8.098933237013485054e-02
1.459999999999999964e+01 5.107783683623378507e-02 5.465080604261329800e-02 6.297339700021907516e-02 6.543571784639698463e-02 6.786107748022164599e-02 7.065771084065702867e-02 7.364355591546457858e-02 7.591226490891617162e-02 7.826578525325074420e-02 8.073783330001446656e-02
1.469999999999999929e+01 5.055487371793983969e-02 5.317112481527103141e-02 6.194873945898601159e-02 6.473677192089048738e-02 6.666935285553785007e-02 6.963619212776053780e-02 7.242838240016433171e-02 7.457308054439948375e-02 7.727632479810911392e-02 7.984231463614042956e-02
1.480000000000000071e+01 4.996965774779164177e-02 5.193297906733113090e-02 6.100595467204293632e-02 6.399608622391317336e-02 6.567522398869861389e-02 6.874367666666934829e-02 7.129217758168182595e-02 7.346248028036127253e-02 7.629943725699382673e-02 7.891319938608959417e-02
1.490000000000000036e+01 4.963994723886430011e-02 5.133620161903369034e-02 6.052563530272898201e-02 6.360125951928854993e-02 6.519101256646825382e-02 6.830484894839040921e-02 7.071619649932880947e-02 7.292640348779218240e-02 7.579915855967915561e-02 7.841905092489148688e-02
1.500000000000000000e+01 4.958942701295278310e-02 5.125031365391900795e-02 6.045487331162011091e-02 6.354237572356541408e-02 6.512063602400379458e-02 6.824105911273131708e-02 7.063165246350862347e-02 7.284884588847354014e-02 7.572559404937882765e-02 7.834546630962793690e-02
1.509999999999999964e+01 4.980189079394720802e-02 5.145350478554978901e-02 6.064927372575397435e-02 6.374980864207273334e-02 6.530176353206512685e-02 6.844123463060981793e-02 7.085029555509758659e-02 7.307646745820553513e-02 7.586546294045012906e-02 7.854419594466005572e-02
1.519999999999999929e+01 5.119306440738639191e-02 5.291411942405967878e-02 6.191977059752350188e-02 6.515907543072285701e-02 6.662774045662075983e-02 6.985009368540796848e-02 7.236392189060122937e-02 7.461989604493106387e-02 7.682483084572690191e-02 7.988226161211253729e-02
1.530000000000000071e+01 5.355060703744415201e-02 5.628270838335717313e-02 6.413677505652637389e-02 6.820165449600583407e-02 6.952730517526523046e-02 7.275241254730623053e-02 7.539981454537846017e-02 7.755539118847989966e-02 7.907209894537776951e-02 8.227791583639149087e-02
1.540000000000000036e+01 5.549514586825882861e-02 6.059705154774473745e-02 6.648960675176276980e-02 7.150422663846395244e-02 7.265679041200207022e-02 7.626279904755242645e-02 7.833803675120695753e-02 8.071769935866394963e-02 8.227240258195600564e-02 8.475049632417876178e-02
1.550000000000000000e+01 5.601292064378786406e-02 6.275866936413040942e-02 6.792591397237966733e-02 7.142220412621363979e-02 7.536755105591674830e-02 7.852111920036744519e-02 7.886323771538317207e-02 8.193781970982294549e-02 8.393229762822319862e-02 8.570087483398503014e-02
1.559999999999999964e+01 5.454338494027474032e-02 6.131487730931251684e-02 6.640504194497551249e-02 7.046338304182968304e-02 7.423371557549758581e-02 7.647155807871748590e-02 7.830521518183894414e-02 7.962786202823612935e-02 8.222120423209763884e-02 8.380221728826442451e-02
1.569999999999999929e+01 5.117215057510968168e-02 5.876653038583357080e-02 6.339304065501104313e-02 6.838513041582040819e-02 7.039094439807774828e-02 7.210536899227996954e-02 7.521462583515418909e-02 7.716321259811335931e-02 7.887508230514862773e-02 8.104546476858814907e-02
1.580000000000000071e+01 4.795402069476666779e-02 5.645780227121594691e-02 6.101012730473517193e-02 6.608710706746070973e-02 6.703300527736465175e-02 6.885733651398982802e-02 7.160136109500482571e-02 7.508969699184160629e-02 7.592645873088202380e-02 7.909055710043444432e-02
1.590000000000000036e+01 4.636652706794086587e-02 5.520402577115039039e-02 5.988407668253755561e-02 6.473751352824798355e-02 6.553743236765763314e-02 6.747698886317129996e-02 6.990332321271995608e-02 7.360714097323622918e-02 7.480654713445020199e-02 7.781620276716771922e-02


==> anc/supplementary/braiding/path1_r=1.1/V=1/phases.txt <==
1 0.15260984906570393
2 -0.14619080603438875
5 -0.14691429126219702
10 -0.14653899451522528


==> anc/supplementary/braiding/path1_r=1.1/V=1/spectrum_ab.txt <==
0.000000000000000000e+00 5.037998692096806730e-02 5.429711186085253022e-02 6.669242243814747784e-02 6.948262651238179544e-02 7.384566673841405637e-02 7.991072531505725995e-02 8.085198861590482677e-02 8.470397622722171393e-02 8.748227410349987410e-02 9.353349438687187656e-02
1.000000000000000056e-01 5.225836015785643995e-02 5.697026620180718759e-02 6.929515890430161529e-02 7.183618678059582041e-02 7.632587550270766852e-02 8.280981996400280098e-02 8.394158320490492653e-02 8.792557485246003945e-02 9.079102435584986142e-02 9.568273144247566031e-02
2.000000000000000111e-01 5.870800635403675138e-02 7.110429004221251181e-02 8.086859354186724802e-02 8.518995186816058496e-02 9.107959924165942578e-02 9.608879222529052855e-02 9.986332891896371189e-02 1.037978809718954065e-01 1.062839868737785326e-01 1.076913577928895333e-01
2.999999999999999889e-01 6.196515178427891568e-02 8.276272242720483785e-02 9.201403852280642948e-02 9.725095352806756299e-02 1.005431170885396491e-01 1.047286915330114254e-01 1.122982593023513637e-01 1.153526119523827914e-01 1.188180476182812417e-01 1.218581727564443523e-01
4.000000000000000222e-01 6.292112908038133279e-02 8.588523817130280791e-02 9.501086374863962347e-02 1.000189756993717510e-01 1.026494959054672224e-01 1.082498172111861778e-01 1.147855301577224846e-01 1.174963013687102958e-01 1.218953428772763664e-01 1.247972934999344030e-01
5.000000000000000000e-01 6.313829989375976948e-02 8.652718353949587216e-02 9.558653223673221899e-02 1.004930032690916353e-01 1.032123358799267865e-01 1.089507816004378488e-01 1.152360777245517859e-01 1.179108225619242972e-01 1.224727459584082356e-01 1.253555351967951814e-01
5.999999999999999778e-01 6.290418504752740003e-02 8.581581837885977893e-02 9.508213149069112691e-02 1.001242982601932147e-01 1.024318621337974855e-01 1.081888529433218948e-01 1.148205739013748866e-01 1.173221948986478136e-01 1.217182797468876060e-01 1.249111381583747765e-01
6.999999999999999556e-01 6.188756657640936965e-02 8.252622601108325351e-02 9.233732363164420809e-02 9.730113006343020510e-02 9.992081738498108379e-02 1.046522656678071789e-01 1.121185810020537132e-01 1.148656117122333897e-01 1.184387098389743792e-01 1.216575434556206731e-01
8.000000000000000444e-01 5.820295918471457552e-02 7.077550174282368212e-02 8.128760127880266251e-02 8.512595907642116211e-02 9.053166403654970551e-02 9.513831638415386205e-02 9.992773779463363926e-02 1.025062315146746950e-01 1.061152462885381620e-01 1.089387597714939065e-01
9.000000000000000222e-01 5.040507069720494282e-02 5.814250295582024802e-02 6.888345786291256989e-02 7.233858107048601882e-02 7.600476987050476529e-02 8.133446003664276946e-02 8.421843091615392740e-02 8.848382837212839802e-02 9.101831018069513057e-02 9.481845004716910053e-02
1.000000000000000000e+00 4.824909267906567906e-02 5.577650935979813762e-02 6.624855478996588554e-02 6.988065277159609401e-02 7.362791283820761812e-02 7.838639635395068528e-02 8.136942283766382400e-02 8.519072858594851916e-02 8.757692532348607117e-02 9.237474200559367410e-02
1.100000000000000089e+00 4.876839948710206402e-02 5.654119840021864379e-02 6.692860884932548549e-02 7.077791129764160472e-02 7.445224913493148078e-02 7.921845540639441130e-02 8.228383561707319771e-02 8.619785090955309204e-02 8.860268288168741957e-02 9.341761020990251019e-02
1.199999999999999956e+00 5.110807930619540307e-02 6.028857516971174862e-02 7.011150983365840861e-02 7.510865066679364710e-02 7.846154393371954083e-02 8.302087861672760583e-02 8.742588365014172802e-02 9.132351152217110801e-02 9.425078021400704054e-02 9.864342751621221761e-02
1.300000000000000044e+00 5.349104335783239073e-02 6.451453383885973059e-02 7.355557299467033183e-02 7.993341393874306422e-02 8.298449959920708996e-02 8.703089921617049307e-02 9.434727991146600601e-02 9.767345981309223657e-02 1.015862869462949708e-01 1.030508467221179919e-01
1.399999999999999911e+00 5.475350238421032578e-02 6.677249412972320608e-02 7.544567968054689822e-02 8.253408767962867876e-02 8.551296073524485009e-02 8.935146594377624263e-02 9.824714164136069683e-02 1.013154944046587985e-01 1.045576832757963981e-01 1.058055388085587523e-01
1.500000000000000000e+00 5.523245245249315538e-02 6.751212442722674678e-02 7.614188765094290212e-02 8.347363612973349167e-02 8.652231773651868074e-02 9.027369182549875581e-02 9.974265676439507400e-02 1.027393100429441902e-01 1.052489930590391753e-01 1.073902204178962816e-01
1.600000000000000089e+00 5.518434640706730565e-02 6.715201438138314327e-02 7.598064005627526429e-02 8.329542583624506558e-02 8.652421888453727672e-02 9.012553972075963704e-02 9.978921402555193665e-02 1.028489037918549759e-01 1.052043358033434572e-01 1.074878363781166940e-01
1.699999999999999956e+00 5.454915939429462457e-02 6.540183535703952833e-02 7.479979790890441127e-02 8.177513086636906126e-02 8.538810814703558238e-02 8.878927463569501188e-02 9.825786716433108914e-02 1.015836254620011286e-01 1.042352108946328904e-01 1.060728297618548505e-01
1.800000000000000044e+00 5.304345966622287661e-02 6.154668127894867558e-02 7.208307240460094800e-02 7.808563026111221828e-02 8.244895429732906900e-02 8.597618955478422698e-02 9.389545936470679310e-02 9.775742452607358302e-02 1.014795050816807848e-01 1.024585275465924733e-01
1.899999999999999911e+00 5.119036451726423353e-02 5.753299298304094533e-02 6.897907576308986988e-02 7.387727527987510145e-02 7.899395871713203732e-02 8.278141575526808127e-02 8.811533772485211080e-02 9.257872535272475278e-02 9.640900375128451383e-02 9.827317337845255241e-02
2.000000000000000000e+00 5.070545053920293838e-02 5.665751830609581929e-02 6.823309611100973615e-02 7.289692274878528666e-02 7.816079183883439807e-02 8.197176706180754613e-02 8.671443933439873519e-02 9.131538819027636145e-02 9.500830706461224628e-02 9.720241439388897786e-02
2.100000000000000089e+00 5.163510600459267352e-02 5.754167544618934288e-02 6.919481275630055828e-02 7.388149736433360926e-02 7.917396259205575215e-02 8.270081343736905566e-02 8.754078497153235106e-02 9.237462184074723970e-02 9.592460425769767929e-02 9.835480752678070482e-02
2.200000000000000178e+00 5.606864685737959764e-02 6.279474914150137699e-02 7.429689035898641436e-02 7.916635049045685213e-02 8.407593074046190718e-02 8.722648665372044474e-02 9.229659133075546196e-02 9.833607463883982380e-02 1.012894079351975840e-01 1.048957698587128645e-01
2.299999999999999822e+00 6.068421532558285897e-02 7.102985565856288763e-02 8.119719873022858414e-02 8.630953557892395711e-02 8.962529557132224711e-02 9.464281556596823575e-02 1.005599277607368419e-01 1.066851202895957446e-01 1.107292742791844975e-01 1.138122015612671040e-01
2.399999999999999911e+00 6.305740474879222013e-02 7.593236134650598046e-02 8.538183864890380725e-02 9.041920123607156967e-02 9.344596571883652392e-02 9.914344580779617389e-02 1.064244148503500770e-01 1.115587956782045226e-01 1.157793290159232075e-01 1.181013957647350787e-01
2.500000000000000000e+00 6.382557452741254023e-02 7.714049996589224245e-02 8.647935769386759508e-02 9.151765321715961410e-02 9.469263328560897919e-02 1.003858079861926766e-01 1.080828046405224035e-01 1.127290645329552393e-01 1.166008562727048059e-01 1.198769678345298628e-01
2.600000000000000089e+00 6.332902483590291398e-02 7.554296205409023746e-02 8.483170607617175618e-02 9.026009225928816049e-02 9.284163800600797600e-02 9.881922627124883896e-02 1.071193282669475194e-01 1.110143818164333468e-01 1.153455393163593939e-01 1.185682197331193316e-01
2.700000000000000178e+00 6.065321205959492423e-02 7.108373830563760598e-02 7.936120050578246432e-02 8.555049585284445202e-02 8.700936432431091716e-02 9.367670656375606808e-02 1.033861491543480587e-01 1.061730698727042232e-01 1.107147938936944853e-01 1.124786553375554526e-01
2.799999999999999822e+00 5.419495122524720099e-02 6.518255035050700419e-02 7.058701830784294695e-02 7.677571242405255292e-02 7.920209869524526269e-02 8.518137179788047575e-02 9.542268180666566013e-02 1.010036970662574890e-01 1.018607403562065139e-01 1.034266351713902382e-01
2.899999999999999911e+00 4.865298334329887231e-02 6.054277653387973857e-02 6.482031815151637066e-02 7.040493404032219238e-02 7.482626164677570746e-02 7.940044735492288175e-02 8.867249231451641844e-02 9.491597989609865116e-02 9.715413286855051345e-02 9.900488133196236329e-02
3.000000000000000000e+00 4.759621262794445223e-02 5.958698045885336969e-02 6.380540364970380129e-02 6.924817055555763934e-02 7.407751712958561552e-02 7.842152793926635002e-02 8.740809983076690270e-02 9.364946406055138506e-02 9.624152009276960851e-02 9.811505273535829630e-02
3.100000000000000089e+00 4.789712998298434332e-02 6.025356519612294626e-02 6.443352973855072385e-02 6.974118931453533732e-02 7.469087384648266659e-02 7.905179349105244391e-02 8.807280782510017170e-02 9.436322978224548352e-02 9.709447589114036936e-02 9.897321326828291410e-02
3.200000000000000178e+00 4.929530962190258048e-02 6.363919312695910657e-02 6.769032340452812990e-02 7.217765191639685662e-02 7.773699951575743783e-02 8.219546251336160014e-02 9.140202597151737829e-02 9.797872699429722998e-02 1.014486353023345833e-01 1.032864093445400450e-01
3.299999999999999822e+00 5.081527718457409110e-02 6.772309908667732692e-02 7.198722733580313615e-02 7.517549078454034694e-02 8.134171264358787401e-02 8.593895295238775101e-02 9.533798637200630033e-02 1.023601606277977916e-01 1.066814026548248001e-01 1.081610636666421599e-01
3.399999999999999911e+00 5.162384541809998673e-02 6.999985719743870294e-02 7.456318370514701532e-02 7.709014422912620346e-02 8.340001157011188437e-02 8.801451444074832875e-02 9.744349806900121092e-02 1.047361431704807722e-01 1.096230220606235761e-01 1.107316641219443093e-01
3.500000000000000000e+00 5.178414251604295665e-02 7.071102034088998234e-02 7.526727487459654309e-02 7.770270170623326533e-02 8.405418693688787579e-02 8.852593021863690292e-02 9.797561879771687909e-02 1.053249361545015167e-01 1.105968198520125012e-01 1.113837393005778359e-01
3.600000000000000089e+00 5.134386258989481061e-02 7.022107927104097314e-02 7.453706493821175838e-02 7.695366054174131165e-02 8.350848456309889478e-02 8.771328795932850642e-02 9.727378706447865897e-02 1.044948553731276791e-01 1.098152414133091032e-01 1.105182967274090933e-01
3.700000000000000178e+00 5.009806952096756277e-02 6.832163470713491227e-02 7.222278026327334788e-02 7.454343909205264629e-02 8.127922532031095493e-02 8.536738908479006571e-02 9.512331856268892161e-02 1.018058455799153994e-01 1.065304471534200825e-01 1.077166007362057448e-01
3.799999999999999822e+00 4.791145272012134471e-02 6.490507369997820797e-02 6.849503438452585191e-02 7.061399648616027702e-02 7.686075815064206951e-02 8.162526704008762901e-02 9.157967345408277171e-02 9.688458189304359480e-02 1.010839361026208555e-01 1.023838458604804103e-01
3.899999999999999911e+00 4.599673930053359283e-02 6.205406943657425928e-02 6.561407136295606402e-02 6.753591961122422382e-02 7.305298903094520346e-02 7.866598058735031762e-02 8.878492873067213298e-02 9.289564512220066517e-02 9.677590203212629860e-02 9.839004633174820713e-02
4.000000000000000000e+00 4.559832154357883888e-02 6.148534346269544232e-02 6.505024024824848650e-02 6.693249904605211298e-02 7.229465655058270324e-02 7.808728280032020685e-02 8.823279311536419423e-02 9.211637881446023413e-02 9.594374932962888847e-02 9.765690778166942476e-02
4.099999999999999645e+00 4.655531012391180001e-02 6.222648662580868018e-02 6.614278268279664974e-02 6.826957550698602162e-02 7.333534911711916959e-02 7.912212853561050030e-02 8.938035712345289430e-02 9.331412225339477673e-02 9.690003096317577336e-02 9.884137080785646012e-02
4.200000000000000178e+00 5.082305204356316747e-02 6.636699569725235115e-02 7.163774500764587272e-02 7.585982930352035136e-02 7.875969476768726607e-02 8.450521749080834588e-02 9.470389772260894012e-02 9.920385353375094084e-02 1.023145574915649003e-01 1.051282774847359242e-01
4.299999999999999822e+00 5.443839475708275866e-02 7.262611329839899210e-02 7.803941417603255104e-02 8.384447671944769698e-02 8.871781341237487684e-02 9.108855696458514895e-02 1.004184046819118770e-01 1.059956644165728490e-01 1.093911416857550611e-01 1.133876868757041773e-01
4.400000000000000355e+00 5.578802600894780528e-02 7.656158325527159803e-02 8.136432712603011708e-02 8.679509454144397618e-02 9.419087425289726645e-02 9.624652957335894099e-02 1.039040628257152377e-01 1.095009706133174138e-01 1.129763895541576191e-01 1.170160841240052985e-01
4.500000000000000000e+00 5.596986978503947635e-02 7.796513491297220322e-02 8.222311676718167817e-02 8.726904816354169592e-02 9.477843537640381899e-02 9.846293230935422580e-02 1.050115927812647759e-01 1.103396801929658472e-01 1.136253341553795648e-01 1.178930710905090190e-01
4.599999999999999645e+00 5.530805226942826780e-02 7.751320837699034183e-02 8.124876030844094266e-02 8.587110173603132446e-02 9.299748582832165211e-02 9.750557584907583453e-02 1.037906781454687177e-01 1.088750810120320128e-01 1.117833959911288394e-01 1.165034735483640865e-01
4.700000000000000178e+00 5.352326179311282101e-02 7.481114022924331697e-02 7.815843018092508143e-02 8.213737955707223204e-02 8.796803072509647159e-02 9.305003200438102806e-02 9.830462957635197063e-02 1.030448898615394238e-01 1.063083601317607735e-01 1.115959988296385125e-01
4.799999999999999822e+00 5.034319628903883431e-02 6.894891887948760567e-02 7.303838856521804868e-02 7.603646021173725289e-02 8.007576394674223441e-02 8.410322802871268710e-02 8.874911155595556489e-02 9.363517133836529727e-02 9.599828967244578015e-02 1.022182618265873311e-01
4.900000000000000355e+00 4.751395903872247806e-02 6.358342035167145745e-02 6.892503052692089405e-02 7.152157661681877998e-02 7.460274152784604484e-02 7.779178939925203429e-02 8.253941344808758684e-02 8.673800826752700588e-02 8.898121528354835386e-02 9.563150226645895924e-02
5.000000000000000000e+00 4.692452853285472569e-02 6.252943898643988085e-02 6.809709504295176352e-02 7.069593693679206148e-02 7.357449114986516769e-02 7.672845351780177570e-02 8.140897206502610561e-02 8.543299546419605428e-02 8.783838592498759146e-02 9.441602290266451480e-02
5.099999999999999645e+00 4.761395544999095369e-02 6.284616966413206218e-02 6.873036222984567345e-02 7.139947415832065269e-02 7.498819123305798529e-02 7.760039091638072650e-02 8.265276809657098878e-02 8.672021625014321444e-02 8.904038328043381578e-02 9.597407027070453678e-02
5.200000000000000178e+00 5.087430377392197084e-02 6.422013242657011178e-02 7.175048396092789660e-02 7.465911506197264735e-02 7.991695778449908749e-02 8.414704890431136397e-02 8.861660943430421655e-02 9.354522133886072899e-02 9.562993331297436894e-02 1.028464105599598277e-01
5.299999999999999822e+00 5.441507380254795301e-02 6.560078645875393188e-02 7.514933164383819086e-02 7.816722196056379024e-02 8.374345346749967334e-02 9.250125515730062142e-02 9.657234363531229382e-02 1.020605987478901411e-01 1.033073001752558145e-01 1.056101556383667733e-01
5.400000000000000355e+00 5.627020384811903808e-02 6.633557546086887857e-02 7.701499401079071883e-02 8.004240020695473079e-02 8.573741469072204691e-02 9.606998629665652878e-02 1.016913214944812904e-01 1.051441237418596075e-01 1.059834038570032638e-01 1.084851218548849444e-01
5.500000000000000000e+00 5.679233107699474536e-02 6.654989616898121518e-02 7.755455525944737749e-02 8.058046526905501827e-02 8.630864732899599934e-02 9.701591528761409344e-02 1.031346260925157937e-01 1.055559766530339838e-01 1.065803760508828718e-01 1.092833067186129714e-01
5.599999999999999645e+00 5.627020384805641456e-02 6.633557546086396584e-02 7.701499401077126217e-02 8.004240020694310120e-02 8.573741469072281018e-02 9.606998629663252021e-02 1.016913214944834554e-01 1.051441237418562907e-01 1.059834038570064557e-01 1.084851218548814611e-01
5.700000000000000178e+00 5.441507380255456577e-02 6.560078645877057135e-02 7.514933164385471931e-02 7.816722196056130612e-02 8.374345346751266295e-02 9.250125515730524273e-02 9.657234363529949850e-02 1.020605987478853671e-01 1.033073001752658621e-01 1.056101556383672174e-01
5.799999999999999822e+00 5.087430377389951658e-02 6.422013242658621002e-02 7.175048396092299774e-02 7.465911506195883895e-02 7.991695778449108001e-02 8.414704890431319584e-02 8.861660943430579862e-02 9.354522133887106794e-02 9.562993331297961475e-02 1.028464105599563860e-01
5.900000000000000355e+00 4.761395544999175167e-02 6.284616966414047212e-02 6.873036222983647248e-02 7.139947415831200683e-02 7.498819123305824896e-02 7.760039091637020714e-02 8.265276809657333412e-02 8.672021625014368629e-02 8.904038328043779871e-02 9.597407027070502250e-02
6.000000000000000000e+00 4.692452853285238035e-02 6.252943898645653420e-02 6.809709504295868854e-02 7.069593693679022961e-02 7.357449114987532623e-02 7.672845351778483092e-02 8.140897206502011041e-02 8.543299546418794965e-02 8.783838592499206011e-02 9.441602290266541686e-02
6.099999999999999645e+00 4.751395903870167525e-02 6.358342035168441930e-02 6.892503052692626475e-02 7.152157661681025902e-02 7.460274152784640567e-02 7.779178939927498815e-02 8.253941344808408964e-02 8.673800826754084203e-02 8.898121528354688281e-02 9.563150226645168728e-02
6.200000000000000178e+00 5.034319628902707289e-02 6.894891887949507192e-02 7.303838856522827661e-02 7.603646021173550429e-02 8.007576394673808495e-02 8.410322802872474690e-02 8.874911155596405810e-02 9.363517133835769224e-02 9.599828967245543909e-02 1.022182618266069959e-01
6.299999999999999822e+00 5.352326179313873777e-02 7.481114022923697482e-02 7.815843018095249006e-02 8.213737955708029503e-02 8.796803072511173716e-02 9.305003200438853594e-02 9.830462957634683585e-02 1.030448898615398123e-01 1.063083601317616617e-01 1.115959988296303940e-01
6.400000000000000355e+00 5.530805226943706632e-02 7.751320837699736399e-02 8.124876030844765951e-02 8.587110173601829322e-02 9.299748582832897958e-02 9.750557584907899866e-02 1.037906781454720484e-01 1.088750810120366758e-01 1.117833959911357228e-01 1.165034735483647249e-01
6.500000000000000000e+00 5.596986978503491056e-02 7.796513491296547249e-02 8.222311676716989592e-02 8.726904816353057981e-02 9.477843537638715177e-02 9.846293230934390073e-02 1.050115927812552280e-01 1.103396801929678733e-01 1.136253341553942059e-01 1.178930710905043977e-01
6.599999999999999645e+00 5.578802600896049652e-02 7.656158325528071573e-02 8.136432712603083872e-02 8.679509454142352032e-02 9.419087425291372551e-02 9.624652957337256898e-02 1.039040628257293514e-01 1.095009706133292376e-01 1.129763895541603808e-01 1.170160841240105998e-01
6.700000000000000178e+00 5.443839475709170983e-02 7.262611329838755680e-02 7.803941417604777497e-02 8.384447671946131109e-02 8.871781341237962304e-02 9.108855696458115214e-02 1.004184046818974996e-01 1.059956644165848255e-01 1.093911416857627356e-01 1.133876868757108525e-01
6.799999999999999822e+00 5.082305204356855899e-02 6.636699569723293612e-02 7.163774500766047215e-02 7.585982930354220888e-02 7.875969476770128264e-02 8.450521749081632561e-02 9.470389772260470740e-02 9.920385353375937854e-02 1.023145574915651917e-01 1.051282774847383805e-01
6.900000000000000355e+00 4.655531012391351392e-02 6.222648662581055368e-02 6.614278268278568629e-02 6.826957550697576593e-02 7.333534911710727633e-02 7.912212853562551607e-02 8.938035712345486494e-02 9.331412225337816502e-02 9.690003096316880671e-02 9.884137080784544116e-02
7.000000000000000000e+00 4.559832154363376022e-02 6.148534346271065931e-02 6.505024024825421802e-02 6.693249904604518796e-02 7.229465655058324447e-02 7.808728280031554392e-02 8.823279311535926761e-02 9.211637881446460563e-02 9.594374932962497493e-02 9.765690778166097319e-02
7.099999999999999645e+00 4.599673930057414373e-02 6.205406943657563318e-02 6.561407136294999942e-02 6.753591961122594467e-02 7.305298903095337748e-02 7.866598058735566057e-02 8.878492873066289037e-02 9.289564512218255465e-02 9.677590203211497433e-02 9.839004633174398828e-02
7.200000000000000178e+00 4.791145272010050721e-02 6.490507369999716503e-02 6.849503438454217219e-02 7.061399648616090152e-02 7.686075815064090377e-02 8.162526704010382439e-02 9.157967345407394544e-02 9.688458189306077550e-02 1.010839361026314998e-01 1.023838458604918455e-01
7.299999999999999822e+00 5.009806952093576182e-02 6.832163470712925013e-02 7.222278026324946421e-02 7.454343909204304286e-02 8.127922532030219804e-02 8.536738908480726029e-02 9.512331856266828534e-02 1.018058455799028261e-01 1.065304471534163633e-01 1.077166007362014843e-01
7.400000000000000355e+00 5.134386258988555413e-02 7.022107927102247404e-02 7.453706493820114187e-02 7.695366054174390680e-02 8.350848456307476131e-02 8.771328795932926969e-02 9.727378706446924983e-02 1.044948553731047114e-01 1.098152414133162363e-01 1.105182967274129929e-01
7.500000000000000000e+00 5.178414251605525931e-02 7.071102034089921107e-02 7.526727487459383692e-02 7.770270170622435579e-02 8.405418693689593879e-02 8.852593021863924827e-02 9.797561879771382598e-02 1.053249361545097462e-01 1.105968198520209805e-01 1.113837393005720905e-01
7.599999999999999645e+00 5.162384541807951005e-02 6.999985719745242807e-02 7.456318370516248906e-02 7.709014422912513487e-02 8.340001157012257027e-02 8.801451444072586061e-02 9.744349806897348309e-02 1.047361431704896539e-01 1.096230220606229239e-01 1.107316641219337067e-01
7.700000000000000178e+00 5.081527718456390480e-02 6.772309908667918654e-02 7.198722733580599498e-02 7.517549078454496825e-02 8.134171264358229514e-02 8.593895295239258048e-02 9.533798637199920878e-02 1.023601606278036202e-01 1.066814026548229266e-01 1.081610636666488767e-01
7.799999999999999822e+00 4.929530962190158128e-02 6.363919312695474895e-02 6.769032340452582619e-02 7.217765191636336952e-02 7.773699951574965239e-02 8.219546251334648723e-02 9.140202597151453334e-02 9.797872699430443255e-02 1.014486353023320714e-01 1.032864093445498288e-01
7.900000000000000355e+00 4.789712998297875057e-02 6.025356519611168443e-02 6.443352973852796428e-02 6.974118931453193726e-02 7.469087384647903061e-02 7.905179349106027098e-02 8.807280782510365502e-02 9.436322978224315206e-02 9.709447589113552601e-02 9.897321326828417698e-02
8.000000000000000000e+00 4.759621262802052333e-02 5.958698045884945615e-02 6.380540364970090084e-02 6.924817055555763934e-02 7.407751712956196777e-02 7.842152793925719068e-02 8.740809983075743805e-02 9.364946406055735251e-02 9.624152009276451536e-02 9.811505273535223171e-02
8.099999999999999645e+00 4.865298334331983471e-02 6.054277653389113223e-02 6.482031815153482812e-02 7.040493404033433544e-02 7.482626164678279901e-02 7.940044735492785000e-02 8.867249231452895009e-02 9.491597989611040564e-02 9.715413286856013075e-02 9.900488133196498619e-02
8.199999999999999289e+00 5.419495122520617131e-02 6.518255035049089208e-02 7.058701830785132914e-02 7.677571242405184515e-02 7.920209869524642843e-02 8.518137179789304902e-02 9.542268180665551547e-02 1.010036970662568784e-01 1.018607403562076935e-01 1.034266351713839932e-01
8.300000000000000711e+00 6.065321205960241824e-02 7.108373830565509199e-02 7.936120050578490681e-02 8.555049585284596469e-02 8.700936432430329825e-02 9.367670656375230720e-02 1.033861491543419941e-01 1.061730698726886246e-01 1.107147938936904608e-01 1.124786553375549669e-01
8.400000000000000355e+00 6.332902483591024145e-02 7.554296205409914700e-02 8.483170607616817571e-02 9.026009225930736735e-02 9.284163800601154259e-02 9.881922627124013758e-02 1.071193282669434255e-01 1.110143818164201074e-01 1.153455393163632381e-01 1.185682197331162507e-01
8.500000000000000000e+00 6.382557452742060322e-02 7.714049996589392166e-02 8.647935769386107252e-02 9.151765321715586710e-02 9.469263328558627513e-02 1.003858079861813801e-01 1.080828046405116760e-01 1.127290645329546009e-01 1.166008562726979503e-01 1.198769678345245754e-01
8.599999999999999645e+00 6.305740474877406798e-02 7.593236134648466418e-02 8.538183864890031005e-02 9.041920123608081228e-02 9.344596571882515801e-02 9.914344580777145755e-02 1.064244148503251941e-01 1.115587956782070345e-01 1.157793290159275928e-01 1.181013957647330664e-01
8.699999999999999289e+00 6.068421532561512483e-02 7.102985565855282624e-02 8.119719873022421264e-02 8.630953557891332673e-02 8.962529557131336533e-02 9.464281556597613221e-02 1.005599277607473890e-01 1.066851202896038769e-01 1.107292742791923107e-01 1.138122015612680615e-01
8.800000000000000711e+00 5.606864685736326348e-02 6.279474914149155151e-02 7.429689035903130900e-02 7.916635049046352735e-02 8.407593074046308679e-02 8.722648665371086907e-02 9.229659133074422095e-02 9.833607463884279365e-02 1.012894079351924631e-01 1.048957698587100057e-01
8.900000000000000355e+00 5.163510600461678618e-02 5.754167544618297297e-02 6.919481275630881556e-02 7.388149736432679526e-02 7.917396259203844655e-02 8.270081343736260249e-02 8.754078497151472626e-02 9.237462184073870486e-02 9.592460425768288557e-02 9.835480752677225325e-02
9.000000000000000000e+00 5.070545053921578227e-02 5.665751830607024947e-02 6.823309611100064620e-02 7.289692274877666855e-02 7.816079183883639647e-02 8.197176706181276418e-02 8.671443933440865781e-02 9.131538819028695020e-02 9.500830706461452224e-02 9.720241439387988791e-02
9.099999999999999645e+00 5.119036451723155134e-02 5.753299298299935360e-02 6.897907576310668976e-02 7.387727527989018661e-02 7.899395871711710482e-02 8.278141575526218321e-02 8.811533772483823301e-02 9.257872535271415015e-02 9.640900375127645083e-02 9.827317337845828393e-02
9.199999999999999289e+00 5.304345966623751074e-02 6.154668127893808682e-02 7.208307240456471310e-02 7.808563026109976990e-02 8.244895429731664838e-02 8.597618955475741509e-02 9.389545936470181098e-02 9.775742452606370203e-02 1.014795050816816452e-01 1.024585275465903361e-01
9.300000000000000711e+00 5.454915939430701050e-02 6.540183535706274587e-02 7.479979790890835256e-02 8.177513086640011974e-02 8.538810814705158347e-02 8.878927463567735934e-02 9.825786716433616841e-02 1.015836254620057222e-01 1.042352108946436456e-01 1.060728297618618449e-01
9.400000000000000355e+00 5.518434640704882044e-02 6.715201438139983825e-02 7.598064005627529205e-02 8.329542583624888197e-02 8.652421888453530607e-02 9.012553972078807263e-02 9.978921402556147069e-02 1.028489037918535187e-01 1.052043358033565024e-01 1.074878363781263807e-01
9.500000000000000000e+00 5.523245245248741692e-02 6.751212442722835660e-02 7.614188765094490052e-02 8.347363612971045455e-02 8.652231773649708690e-02 9.027369182548343474e-02 9.974265676436594452e-02 1.027393100429400963e-01 1.052489930590274209e-01 1.073902204179055103e-01
9.599999999999999645e+00 5.475350238421036048e-02 6.677249412971733578e-02 7.544567968055243545e-02 8.253408767962129577e-02 8.551296073524709829e-02 8.935146594378527707e-02 9.824714164136066907e-02 1.013154944046602141e-01 1.045576832757992708e-01 1.058055388085662185e-01
9.699999999999999289e+00 5.349104335780931890e-02 6.451453383880373371e-02 7.355557299466711219e-02 7.993341393871848666e-02 8.298449959922209185e-02 8.703089921617483682e-02 9.434727991146325821e-02 9.767345981307591629e-02 1.015862869462925422e-01 1.030508467221171454e-01
9.800000000000000711e+00 5.110807930616009104e-02 6.028857516968402774e-02 7.011150983366981615e-02 7.510865066680973146e-02 7.846154393373414027e-02 8.302087861672496905e-02 8.742588365014217211e-02 9.132351152217335621e-02 9.425078021401188388e-02 9.864342751621628380e-02
9.900000000000000355e+00 4.876839948711589323e-02 5.654119840021753357e-02 6.692860884931385590e-02 7.077791129763728872e-02 7.445224913493089791e-02 7.921845540638294825e-02 8.228383561707666716e-02 8.619785090954402984e-02 8.860268288169169393e-02 9.341761020991713738e-02
1.000000000000000000e+01 4.824909267906944688e-02 5.577650935979195507e-02 6.624855478996334590e-02 6.988065277159789812e-02 7.362791283820477317e-02 7.838639635394836769e-02 8.136942283767405193e-02 8.519072858594678443e-02 8.757692532348317072e-02 9.237474200558622173e-02
1.009999999999999964e+01 5.040507069723047101e-02 5.814250295583241884e-02 6.888345786289871986e-02 7.233858107048771191e-02 7.600476987050848454e-02 8.133446003665149859e-02 8.421843091615631438e-02 8.848382837212519225e-02 9.101831018069884982e-02 9.481845004717238956e-02
1.019999999999999929e+01 5.820295918471149466e-02 7.077550174283678275e-02 8.128760127880738096e-02 8.512595907641097581e-02 9.053166403656047467e-02 9.513831638414524394e-02 9.992773779463674788e-02 1.025062315146732239e-01 1.061152462885242564e-01 1.089387597714890632e-01
1.030000000000000071e+01 6.188756657639903763e-02 8.252622601109142753e-02 9.233732363163656143e-02 9.730113006345078586e-02 9.992081738498095889e-02 1.046522656677881385e-01 1.121185810020493973e-01 1.148656117122144188e-01 1.184387098389502041e-01 1.216575434555968449e-01
1.040000000000000036e+01 6.290418504755151963e-02 8.581581837885840502e-02 9.508213149065279646e-02 1.001242982601901893e-01 1.024318621338075330e-01 1.081888529433088220e-01 1.148205739013788834e-01 1.173221948986460511e-01 1.217182797468840255e-01 1.249111381583782876e-01
1.050000000000000000e+01 6.313829989375720209e-02 8.652718353951144303e-02 9.558653223674161425e-02 1.004930032690947439e-01 1.032123358799283408e-01 1.089507816004356006e-01 1.152360777245435980e-01 1.179108225619181632e-01 1.224727459584056266e-01 1.253555351967912679e-01
1.059999999999999964e+01 6.292112908037407470e-02 8.588523817134596783e-02 9.501086374861997252e-02 1.000189756993645068e-01 1.026494959054587708e-01 1.082498172111804602e-01 1.147855301577384579e-01 1.174963013687165408e-01 1.218953428772780595e-01 1.247972934999416195e-01
1.069999999999999929e+01 6.196515178427713932e-02 8.276272242721353922e-02 9.201403852278608464e-02 9.725095352806673032e-02 1.005431170885496411e-01 1.047286915330142842e-01 1.122982593023617859e-01 1.153526119523769211e-01 1.188180476182932321e-01 1.218581727564512773e-01
1.080000000000000071e+01 5.870800635405847012e-02 7.110429004221918703e-02 8.086859354187722615e-02 8.518995186816669118e-02 9.107959924166557364e-02 9.608879222529194408e-02 9.986332891896169961e-02 1.037978809718983902e-01 1.062839868737848470e-01 1.076913577928964444e-01
1.090000000000000036e+01 5.225836015785086802e-02 5.697026620182176621e-02 6.929515890428371294e-02 7.183618678057657192e-02 7.632587550269084864e-02 8.280981996401431955e-02 8.394158320491088010e-02 8.792557485244691107e-02 9.079102435584744668e-02 9.568273144247614603e-02
1.100000000000000000e+01 5.037998692097948872e-02 5.429711186085393188e-02 6.669242243812766036e-02 6.948262651237349652e-02 7.384566673842155038e-02 7.991072531505355458e-02 8.085198861589888708e-02 8.470397622722417030e-02 8.748227410349021516e-02 9.353349438687351414e-02
1.109999999999999964e+01 5.095102915712423214e-02 5.506412285898897724e-02 6.741052447773483725e-02 7.019850836060212429e-02 7.476837756238741139e-02 8.074465195634374093e-02 8.165926847495671992e-02 8.567900703497999260e-02 8.861900213668065518e-02 9.452868383734601421e-02
1.119999999999999929e+01 5.345591313598090089e-02 5.888314147266093812e-02 7.076635577806852928e-02 7.369525636340418240e-02 7.926621540607986516e-02 8.428929247322540508e-02 8.631749935744024993e-02 9.096013550228781996e-02 9.464516044751539181e-02 9.904334230953447393e-02
1.130000000000000071e+01 5.590590222257144082e-02 6.323049199131618170e-02 7.436339892977041066e-02 7.781178649070838449e-02 8.423396652894868386e-02 8.815660653877084585e-02 9.225532446797361785e-02 9.775176412146899252e-02 1.017339314953859403e-01 1.032804744352813636e-01
1.140000000000000036e+01 5.715565845682906571e-02 6.555070565121333404e-02 7.631255274002962663e-02 8.020447695973619007e-02 8.687906543678756977e-02 9.053595865227506700e-02 9.553842979847337880e-02 1.015322175472735261e-01 1.039129663812902865e-01 1.073124323976781119e-01
1.150000000000000000e+01 5.759353095606712519e-02 6.632905055212337531e-02 7.703199438285036893e-02 8.112509193718495104e-02 8.786670516677372311e-02 9.149088872663657668e-02 9.684451936088146751e-02 1.029516555591446503e-01 1.047107366360883612e-01 1.090131442347730545e-01
1.159999999999999964e+01 5.746328722541541728e-02 6.602359563496405792e-02 7.688477679902920581e-02 8.099591711887801915e-02 8.777565954619619137e-02 9.130085742521908132e-02 9.699330743855544279e-02 1.030861737509619763e-01 1.046418683882655298e-01 1.091072594303023335e-01
1.169999999999999929e+01 5.661136992513920996e-02 6.441793611884374937e-02 7.569489899183913517e-02 7.965750809002637711e-02 8.643123872126547147e-02 8.978257607924262917e-02 9.599986523649520209e-02 1.019436938614997068e-01 1.034005460159085482e-01 1.074642564872065609e-01
1.180000000000000071e+01 5.442999492489163094e-02 6.107100448387949021e-02 7.284489780663447323e-02 7.660964212934864848e-02 8.301015712062087548e-02 8.654822849305209009e-02 9.315029881019393221e-02 9.818327882340852075e-02 9.984997716088465924e-02 1.027227925805897779e-01
1.190000000000000036e+01 5.147309606749376348e-02 5.797029366158824859e-02 6.950387938870442039e-02 7.333391661828969621e-02 7.891185705072632783e-02 8.304223328934866311e-02 8.901079038681465605e-02 9.268140837404757748e-02 9.480672547356143454e-02 9.681055768955595942e-02
1.200000000000000000e+01 5.070649748811459356e-02 5.733177807437370155e-02 6.870050207212156923e-02 7.257605835669839189e-02 7.792524333192780983e-02 8.220248934114735007e-02 8.782698595884032289e-02 9.139899797888123567e-02 9.355626834878448539e-02 9.543444116738614147e-02
1.209999999999999964e+01 5.136236962611053641e-02 5.840940769944628908e-02 6.970073896128228808e-02 7.342857251286086240e-02 7.886560520039737066e-02 8.296669599206908663e-02 8.880565230534165355e-02 9.256992481722652044e-02 9.463339241897614218e-02 9.651627282691109533e-02
1.219999999999999929e+01 5.444588387599275797e-02 6.450128530989458764e-02 7.512413415673384331e-02 7.797670699031691854e-02 8.378534319852165568e-02 8.713613157909763651e-02 9.436200050462228983e-02 9.915256474846854962e-02 1.005241341504820307e-01 1.031494423756535023e-01
1.230000000000000071e+01 5.783975068628288002e-02 7.290138457356931667e-02 8.270850755566701296e-02 8.439634081774614882e-02 9.035716224244487449e-02 9.296248382027066937e-02 1.029116720599364959e-01 1.070533322723328795e-01 1.102784283194917919e-01 1.131793498487100591e-01
1.240000000000000036e+01 5.968052249771599316e-02 7.742927576620795005e-02 8.842572402182675984e-02 8.732458000316770108e-02 9.453709519151688723e-02 9.700946975318823495e-02 1.073896369337356549e-01 1.110534543198672536e-01 1.156821765505943456e-01 1.183217319889072056e-01
1.250000000000000000e+01 6.023060257177841048e-02 7.844550000027107617e-02 8.928922378625350764e-02 8.872416528322854545e-02 9.557160600220915292e-02 9.860355933167080922e-02 1.079622176260237182e-01 1.118724999135503745e-01 1.170008722910238219e-01 1.200214169947718540e-01
1.259999999999999964e+01 5.965752709120466374e-02 7.677222835292557557e-02 8.685045964576053323e-02 8.778739689106493382e-02 9.377239574940669786e-02 9.743247363794123317e-02 1.061489931981164647e-01 1.103614658104128815e-01 1.154978767833839126e-01 1.186847690529803379e-01
1.269999999999999929e+01 5.714758299196913416e-02 7.210614773789590648e-02 8.047439930682659393e-02 8.298891267312616393e-02 8.822295784423431209e-02 9.233430382456940533e-02 1.021557910425845289e-01 1.059791910335673160e-01 1.092407089234006257e-01 1.127926003607547661e-01
1.280000000000000071e+01 5.125718256259231137e-02 6.600176462346719897e-02 7.066403809709174977e-02 7.492667021539893557e-02 7.943899365210695118e-02 8.367712291788319268e-02 9.588527414400237203e-02 9.974882799240814002e-02 1.002658262321424326e-01 1.042938413205318909e-01
1.290000000000000036e+01 4.596830869284865284e-02 6.161331289051418664e-02 6.447739562989313056e-02 6.935368428927470019e-02 7.366854677539422247e-02 7.796873820692087897e-02 9.000312863708906375e-02 9.319838836662541759e-02 9.688230161485827940e-02 9.887968428578168545e-02
1.300000000000000000e+01 4.493845029995123530e-02 6.067745377899009390e-02 6.345380245530080066e-02 6.834811996359516084e-02 7.265678136645768725e-02 7.700718689447771936e-02 8.884829452572319541e-02 9.195810531191214721e-02 9.616586465315198062e-02 9.795058841120672655e-02
1.309999999999999964e+01 4.530691827245414416e-02 6.122361299715217003e-02 6.409088094124319734e-02 6.901646435792962997e-02 7.324779923127035242e-02 7.756892702724400845e-02 8.952205163405006771e-02 9.265694657562656422e-02 9.701203303820662982e-02 9.881180917054789570e-02
1.319999999999999929e+01 4.707754916163540276e-02 6.385281068656431525e-02 6.754939664426640178e-02 7.236072814815665277e-02 7.619899823005135686e-02 8.042024805905913232e-02 9.293454596523223477e-02 9.655161444376239577e-02 1.011806839051327261e-01 1.033819312821625536e-01
1.330000000000000071e+01 4.910636334060135971e-02 6.692045550950642685e-02 7.232870705482183360e-02 7.636893711778290628e-02 7.972154810289903970e-02 8.399783921374638640e-02 9.695216339908861725e-02 1.023940259773122308e-01 1.059316209174230861e-01 1.092500193703481864e-01
1.340000000000000036e+01 5.025052096686780101e-02 6.869115806256215206e-02 7.534456320148170960e-02 7.862050010770187114e-02 8.169638034581346020e-02 8.617811545120540595e-02 9.914319879927488421e-02 1.058915650261518654e-01 1.087085745538559495e-01 1.122480429821955811e-01
1.350000000000000000e+01 5.058732106220096419e-02 6.921674270793515271e-02 7.626085523476523742e-02 7.926928548624609383e-02 8.226968030576657653e-02 8.684178933350053531e-02 9.977210230244014377e-02 1.068185915475928227e-01 1.095831670016286924e-01 1.128784571096608236e-01
1.359999999999999964e+01 5.025052096690596493e-02 6.869115806256545498e-02 7.534456320146019903e-02 7.862050010767818176e-02 8.169638034580167796e-02 8.617811545117641525e-02 9.914319879927516177e-02 1.058915650261438857e-01 1.087085745538664966e-01 1.122480429822050318e-01
1.369999999999999929e+01 4.910636334057654623e-02 6.692045550947607613e-02 7.232870705482069562e-02 7.636893711776823745e-02 7.972154810291828819e-02 8.399783921373953077e-02 9.695216339908253877e-02 1.023940259773211958e-01 1.059316209174306911e-01 1.092500193703526551e-01
1.380000000000000071e+01 4.707754916161115827e-02 6.385281068655808412e-02 6.754939664425828327e-02 7.236072814814664689e-02 7.619899823003431494e-02 8.042024805905052809e-02 9.293454596522214561e-02 9.655161444376178514e-02 1.011806839051390544e-01 1.033819312821620817e-01
1.390000000000000036e+01 4.530691827244963388e-02 6.122361299714041555e-02 6.409088094124934520e-02 6.901646435791006229e-02 7.324779923127490433e-02 7.756892702724066391e-02 8.952205163402897348e-02 9.265694657561841796e-02 9.701203303819729007e-02 9.881180917054353807e-02
1.400000000000000000e+01 4.493845029988981221e-02 6.067745377898016435e-02 6.345380245529842755e-02 6.834811996360191932e-02 7.265678136645692398e-02 7.700718689448474152e-02 8.884829452572920450e-02 9.195810531191239701e-02 9.616586465315313248e-02 9.795058841121252746e-02
1.409999999999999964e+01 4.596830869284228294e-02 6.161331289052490029e-02 6.447739562989937556e-02 6.935368428926308448e-02 7.366854677540241036e-02 7.796873820692347412e-02 9.000312863709984679e-02 9.319838836660762627e-02 9.688230161485535119e-02 9.887968428578000624e-02
1.419999999999999929e+01 5.125718256260572425e-02 6.600176462346878103e-02 7.066403809708483863e-02 7.492667021537965932e-02 7.943899365212156449e-02 8.367712291788521883e-02 9.588527414400770110e-02 9.974882799240819553e-02 1.002658262321537153e-01 1.042938413205246467e-01
1.430000000000000071e+01 5.714758299199496072e-02 7.210614773792038690e-02 8.047439930681704601e-02 8.298891267314702225e-02 8.822295784424828702e-02 9.233430382457982755e-02 1.021557910426021537e-01 1.059791910335857734e-01 1.092407089233987244e-01 1.127926003607439276e-01
1.440000000000000036e+01 5.965752709118758712e-02 7.677222835293080749e-02 8.685045964576772193e-02 8.778739689105921618e-02 9.377239574940104960e-02 9.743247363793318405e-02 1.061489931981092344e-01 1.103614658104335594e-01 1.154978767833907960e-01 1.186847690529846677e-01
1.450000000000000000e+01 6.023060257177504512e-02 7.844550000027764036e-02 8.872416528321823426e-02 8.928922378625407663e-02 9.557160600219839763e-02 9.860355933165529385e-02 1.079622176259992516e-01 1.118724999135395914e-01 1.170008722910071824e-01 1.200214169947559362e-01
1.459999999999999964e+01 5.968052249772525658e-02 7.742927576624078490e-02 8.732458000316001279e-02 8.842572402182052871e-02 9.453709519151112795e-02 9.700946975317721599e-02 1.073896369337326712e-01 1.110534543198583440e-01 1.156821765505761518e-01 1.183217319889042912e-01
1.469999999999999929e+01 5.783975068624491733e-02 7.290138457356225288e-02 8.270850755566157286e-02 8.439634081774574637e-02 9.035716224245342321e-02 9.296248382027794133e-02 1.029116720599556611e-01 1.070533322723532244e-01 1.102784283195024362e-01 1.131793498487232152e-01
1.480000000000000071e+01 5.444588387598460477e-02 6.450128530986337649e-02 7.512413415673938055e-02 7.797670699031279684e-02 8.378534319853057910e-02 8.713613157909244622e-02 9.436200050463104672e-02 9.915256474847203294e-02 1.005241341504931885e-01 1.031494423756516982e-01
1.490000000000000036e+01 5.136236962610601919e-02 5.840940769946154076e-02 6.970073896127387814e-02 7.342857251286961928e-02 7.886560520039159750e-02 8.296669599208124357e-02 8.880565230533235543e-02 9.256992481723129440e-02 9.463339241898265086e-02 9.651627282691827014e-02
1.500000000000000000e+01 5.070649748812049856e-02 5.733177807440584944e-02 6.870050207211915450e-02 7.257605835670564998e-02 7.792524333193669162e-02 8.220248934114100792e-02 8.782698595884602666e-02 9.139899797886730237e-02 9.355626834878706666e-02 9.543444116738489247e-02
1.509999999999999964e+01 5.147309606749036343e-02 5.797029366159374419e-02 6.950387938870088156e-02 7.333391661829036234e-02 7.891185705071365741e-02 8.304223328935186887e-02 8.901079038681644628e-02 9.268140837405119958e-02 9.480672547356312763e-02 9.681055768956736696e-02
1.519999999999999929e+01 5.442999492488085483e-02 6.107100448386108826e-02 7.284489780663039316e-02 7.660964212936169360e-02 8.301015712061284024e-02 8.654822849304581733e-02 9.315029881021651137e-02 9.818327882341107427e-02 9.984997716088631070e-02 1.027227925805931918e-01
1.530000000000000071e+01 5.661136992514268634e-02 6.441793611886759141e-02 7.569489899183404202e-02 7.965750809000199384e-02 8.643123872125607621e-02 8.978257607923964545e-02 9.599986523649395309e-02 1.019436938615114474e-01 1.034005460159080625e-01 1.074642564872018702e-01
1.540000000000000036e+01 5.746328722540050560e-02 6.602359563496158767e-02 7.688477679904143214e-02 8.099591711887255130e-02 8.777565954622007505e-02 9.130085742522207892e-02 9.699330743855144599e-02 1.030861737509714271e-01 1.046418683882664180e-01 1.091072594303078847e-01
1.550000000000000000e+01 5.759353095603705203e-02 6.632905055210772116e-02 7.703199438284737133e-02 8.112509193716785361e-02 8.786670516675654241e-02 9.149088872663151129e-02 9.684451936087697110e-02 1.029516555591379057e-01 1.047107366360770370e-01 1.090131442347660878e-01
1.559999999999999964e+01 5.715565845684051488e-02 6.555070565120453552e-02 7.631255274003531652e-02 8.020447695973499658e-02 8.687906543679370375e-02 9.053595865226651829e-02 9.553842979847360084e-02 1.015322175472632565e-01 1.039129663812790039e-01 1.073124323976643868e-01
1.569999999999999929e+01 5.590590222253796759e-02 6.323049199129639197e-02 7.436339892974952459e-02 7.781178649070506770e-02 8.423396652895598358e-02 8.815660653877777087e-02 9.225532446795590980e-02 9.775176412146395488e-02 1.017339314953856488e-01 1.032804744352900234e-01
1.580000000000000071e+01 5.345591313597788247e-02 5.888314147268598059e-02 7.076635577807444122e-02 7.369525636342720565e-02 7.926621540608450034e-02 8.428929247323732610e-02 8.631749935745708369e-02 9.096013550231359102e-02 9.464516044752699364e-02 9.904334230953637519e-02
1.590000000000000036e+01 5.095102915711982594e-02 5.506412285898289877e-02 6.741052447774670275e-02 7.019850836059951527e-02 7.476837756238952082e-02 8.074465195634236703e-02 8.165926847495345864e-02 8.567900703497817461e-02 8.861900213667853188e-02 9.452868383734162883e-02


==> anc/supplementary/braiding/path1_r=1.1/V=1/spectrum_ex.txt <==
0.000000000000000000e+00 4.909798131284410366e-02 5.933034860313200071e-02 6.720421542819463023e-02 7.160134603059173375e-02 7.592765043498354849e-02 7.698952948663395635e-02 7.978519967117637945e-02 8.597713701096920680e-02 8.718694072338123435e-02 8.903188427025653107e-02
1.000000000000000056e-01 5.137720462131571686e-02 6.159227888518133825e-02 6.926464073002376598e-02 7.410601019840426518e-02 7.838387426088902488e-02 7.954024496923796372e-02 8.273559511673271583e-02 8.880206787356538511e-02 8.952427334688629890e-02 9.206716367772345422e-02
2.000000000000000111e-01 6.015020734037267863e-02 7.215138023712083792e-02 7.897287475736426698e-02 8.595613501427699921e-02 9.099250394803777564e-02 9.378548009584268541e-02 9.802953466276950745e-02 9.915267954221176905e-02 1.028910515635852729e-01 1.055577863876432099e-01
2.999999999999999889e-01 6.406324594323534183e-02 8.012403515496907547e-02 8.798007646581980368e-02 9.351717007127266501e-02 1.011263926779364802e-01 1.035907811452624755e-01 1.091058848614366722e-01 1.118831816848264993e-01 1.168302987792069897e-01 1.191397095621552216e-01
4.000000000000000222e-01 6.501612791125592483e-02 8.209873757654752302e-02 9.035073635341181464e-02 9.540622550764960019e-02 1.024552726331645069e-01 1.067048771546048047e-01 1.125800152841254786e-01 1.167266928300902673e-01 1.200148478605057994e-01 1.213617378962828647e-01
5.000000000000000000e-01 6.522533716956172012e-02 8.252813072028047925e-02 9.078006950368820716e-02 9.579501600445690379e-02 1.027062131351833690e-01 1.074103674548423232e-01 1.132403998803298700e-01 1.177519438190583051e-01 1.205558364845473879e-01 1.218341208617196303e-01
5.999999999999999778e-01 6.502642899251295794e-02 8.213440541306850362e-02 9.020365488350669259e-02 9.536716981064213838e-02 1.025087708369135653e-01 1.067903825725440570e-01 1.126757718059252789e-01 1.170762867416752367e-01 1.200850458913258895e-01 1.214745382142341373e-01
6.999999999999999556e-01 6.415516530137908846e-02 8.024761850173449396e-02 8.757603507659339481e-02 9.340817975504313309e-02 1.013065230320012722e-01 1.039577369888342595e-01 1.098198337130642382e-01 1.128139412902611355e-01 1.167678409004089535e-01 1.197974707838162511e-01
8.000000000000000444e-01 6.107601054377226335e-02 7.202762644540657011e-02 7.861189098850537849e-02 8.542021296986045120e-02 9.170370664662606808e-02 9.493850322503531725e-02 9.853684585194516510e-02 9.960354340973684439e-02 1.023684226834931099e-01 1.054350372106281492e-01
9.000000000000000222e-01 5.465741468800942859e-02 5.878700648224986086e-02 6.925905492139861064e-02 7.394797438508098064e-02 7.780870651294155560e-02 8.080206432424728857e-02 8.391645084865029247e-02 8.633138973209006362e-02 9.021974005947136499e-02 9.293161503651101163e-02
1.000000000000000000e+00 5.276013278982947391e-02 5.614878334563351558e-02 6.698361479404199570e-02 7.182462356112193080e-02 7.518807582507650022e-02 7.817672900773513234e-02 8.099182268165043552e-02 8.343381908816455139e-02 8.771810770539049951e-02 9.040480082539326112e-02
1.100000000000000089e+00 5.330657742880944711e-02 5.693573258531602760e-02 6.768136395133106387e-02 7.244885964940205036e-02 7.603095455221391130e-02 7.887450331020816330e-02 8.178720397016360499e-02 8.439747482723605754e-02 8.864227524137269221e-02 9.143359744300509628e-02
1.199999999999999956e+00 5.571388160779476573e-02 6.080983456753245864e-02 7.099385609272257369e-02 7.539633057266582894e-02 8.001250406916762814e-02 8.240705059481874539e-02 8.553988348410411502e-02 8.934897548898769470e-02 9.329100433909817691e-02 9.675818920620420094e-02
1.300000000000000044e+00 5.807324345338486099e-02 6.514778429166122320e-02 7.461667920186348946e-02 7.870438851423208759e-02 8.419770625642003514e-02 8.657893781665099153e-02 8.974517671012594011e-02 9.502493539278382417e-02 9.885381248696029077e-02 1.031155474721769799e-01
1.399999999999999911e+00 5.925876750118602709e-02 6.744229212980588917e-02 7.657232725397704332e-02 8.058906179419830784e-02 8.645483555062981329e-02 8.883632148158165931e-02 9.213044318358444562e-02 9.799965181648548351e-02 1.019271671052080219e-01 1.061834196261938756e-01
1.500000000000000000e+00 5.964094367808301517e-02 6.823352150491772405e-02 7.728026338855437105e-02 8.132034039806922132e-02 8.731752548977231299e-02 8.969790948555195209e-02 9.302190807603832878e-02 9.910519311861692993e-02 1.030430977245684471e-01 1.071684172804368979e-01
1.600000000000000089e+00 5.943089933675430037e-02 6.800702077026180015e-02 7.712002714486777821e-02 8.123854659922213894e-02 8.721979698569000405e-02 8.969145320017853085e-02 9.283368862491538087e-02 9.903587284029186089e-02 1.028889721110888000e-01 1.070659074312614173e-01
1.699999999999999956e+00 5.839472557666534197e-02 6.661094969423186907e-02 7.591413732157252514e-02 8.020032273547599011e-02 8.602927109373136039e-02 8.877159897394687471e-02 9.138420835661036079e-02 9.767998060132439264e-02 1.012250619661919648e-01 1.056119163838194347e-01
1.800000000000000044e+00 5.576244308610417422e-02 6.371447771097493717e-02 7.308910713667002290e-02 7.764217855856293815e-02 8.323428464915443026e-02 8.631609076179469486e-02 8.821372141712878479e-02 9.433580587273984741e-02 9.698218090742623254e-02 1.015887029401334046e-01
1.899999999999999911e+00 5.238731275684131022e-02 6.096927969591262736e-02 6.990351467526911833e-02 7.457842422196610255e-02 8.001078543361279938e-02 8.276453119113733048e-02 8.500620326689969919e-02 9.015732278350398199e-02 9.224610308771451217e-02 9.609251990302664082e-02
2.000000000000000000e+00 5.155459514221896050e-02 6.037474402931348322e-02 6.915328872259601800e-02 7.383283693631806366e-02 7.921976991759976938e-02 8.183725953550291532e-02 8.422926052555286536e-02 8.909419321729883379e-02 9.126038841531254608e-02 9.479680536287422854e-02
2.100000000000000089e+00 5.212307124154872545e-02 6.148156551646045270e-02 7.014687668778815666e-02 7.460741428936791542e-02 8.001106708396626965e-02 8.269864303787309578e-02 8.530281339640341520e-02 9.016918160434925222e-02 9.236038426130054046e-02 9.575931066031703742e-02
2.200000000000000178e+00 5.488143085577034536e-02 6.736211624771833162e-02 7.550479664340338515e-02 7.879226478650738774e-02 8.428314516680868174e-02 8.735056867434615180e-02 9.108198494194519323e-02 9.630488872713258153e-02 9.860506304890696849e-02 1.008164235917708151e-01
2.299999999999999822e+00 5.803450225539805163e-02 7.431243545845203635e-02 8.279389626256614121e-02 8.536042941029750586e-02 9.025069091921517073e-02 9.352978267323509842e-02 9.862830001204252184e-02 1.048964108940350221e-01 1.069028300747993099e-01 1.082571663340333862e-01
2.399999999999999911e+00 5.977976929178024229e-02 7.758732385513954222e-02 8.687592824533854619e-02 8.996719084582383008e-02 9.411403001336120233e-02 9.725119367121855263e-02 1.024705245456090791e-01 1.089381625692243116e-01 1.117800963557746829e-01 1.139747312768534249e-01
2.500000000000000000e+00 6.034372361387323191e-02 7.830511655472018051e-02 8.806838445355372191e-02 9.143110377170828029e-02 9.535073888896350436e-02 9.829018717324110310e-02 1.030585299739159022e-01 1.097915696921707290e-01 1.131626405494044751e-01 1.154133434749984866e-01
2.600000000000000089e+00 5.992487043335995023e-02 7.699909472399450727e-02 8.676553884578200315e-02 9.064273747617158927e-02 9.401699517749283197e-02 9.690514452680566715e-02 1.012285090634486018e-01 1.079594739208864507e-01 1.112394114020733571e-01 1.135995010559893853e-01
2.700000000000000178e+00 5.786570258540356393e-02 7.294320565940723422e-02 8.141115513917002167e-02 8.692596933100200929e-02 8.898380869387277625e-02 9.236286795399793748e-02 9.697295544331421824e-02 1.026199692567027894e-01 1.052720081127795221e-01 1.081188572505596274e-01
2.799999999999999822e+00 5.265672186059866533e-02 6.703050032820269399e-02 7.214669573042954698e-02 7.941442169996418277e-02 8.072294462072822363e-02 8.464832627511885421e-02 9.128445383758794496e-02 9.452151041530383602e-02 9.625443904223501823e-02 1.001962389763392663e-01
2.899999999999999911e+00 4.760633827961148479e-02 6.266065078213181594e-02 6.665266388769583439e-02 7.366538550702188271e-02 7.488899102529444907e-02 7.916486514453095757e-02 8.543268819585614349e-02 8.928775878584495340e-02 9.087112751843473557e-02 9.464115105863252220e-02
3.000000000000000000e+00 4.659853310623011946e-02 6.171121590447432165e-02 6.582755134794197882e-02 7.263245305220809855e-02 7.380988299768719008e-02 7.818177654564874290e-02 8.421978875530911068e-02 8.816447973553472039e-02 9.009917566607610062e-02 9.361111878372251061e-02
3.100000000000000089e+00 4.701733461796526320e-02 6.222331773521433407e-02 6.641278628255134486e-02 7.311117922206493425e-02 7.455608347682142478e-02 7.869579365341088095e-02 8.472932834066725094e-02 8.883710741316247494e-02 9.082630110747057228e-02 9.422051696821000244e-02
3.200000000000000178e+00 4.905909780126565395e-02 6.474892127124497188e-02 6.941036452651956623e-02 7.540025622871743272e-02 7.825453512777973131e-02 8.131872361359196444e-02 8.734886823288189051e-02 9.227255257570105007e-02 9.455138870129620177e-02 9.761850671395329304e-02
3.299999999999999822e+00 5.146217396675745182e-02 6.772622983981199662e-02 7.321776872105532907e-02 7.808869947383634269e-02 8.230560987924667726e-02 8.447622458551033719e-02 9.092865922726041383e-02 9.686619124845097240e-02 9.877077501435019280e-02 1.022192892651567347e-01
3.399999999999999911e+00 5.288111402051857285e-02 6.936924383248634085e-02 7.548553533495010182e-02 7.960620103255063029e-02 8.433276814246171149e-02 8.615911231937126158e-02 9.335587219369267942e-02 9.964276896365681369e-02 1.011534030747713170e-01 1.046900025779199522e-01
3.500000000000000000e+00 5.341807144783347616e-02 6.974743599146733530e-02 7.616449528044742789e-02 7.994187227239522853e-02 8.482268288616495733e-02 8.657464808242676391e-02 9.430007511677326870e-02 1.005337879267506063e-01 1.018524747850985956e-01 1.054666219440036634e-01
3.600000000000000089e+00 5.329469244994532867e-02 6.902006119344328283e-02 7.547081232293138819e-02 7.921969859467120623e-02 8.410343483236080997e-02 8.598013172777439761e-02 9.400953024047498108e-02 1.000317559030601267e-01 1.010441595858209834e-01 1.049556680767346206e-01
3.700000000000000178e+00 5.246202884686362172e-02 6.690206900770725995e-02 7.300389657203969207e-02 7.722756861111182425e-02 8.191864502682554006e-02 8.415247269540478137e-02 9.242197428098385126e-02 9.849724540055605770e-02 9.773556914178203880e-02 1.029793855882912834e-01
3.799999999999999822e+00 5.083517871192723414e-02 6.336973931985913355e-02 6.875432854623772516e-02 7.384688762043703503e-02 7.822184549128852193e-02 8.102197785866356583e-02 8.966809992878628510e-02 9.295284291999281190e-02 9.480681332554551088e-02 9.915478524599750931e-02
3.899999999999999911e+00 4.931274570628698534e-02 6.055796998251197771e-02 6.545130191912923445e-02 7.095539055245822513e-02 7.520306855571112781e-02 7.842227741801593988e-02 8.740573076094157456e-02 8.926074265380160022e-02 9.180451893005146802e-02 9.453333497758024950e-02
4.000000000000000000e+00 4.898383417446286470e-02 6.000741708441691136e-02 6.481578273845660376e-02 7.036598927018457295e-02 7.460090568274760359e-02 7.790001977396190935e-02 8.694395465888425656e-02 8.856645148101142950e-02 9.119981505412803890e-02 9.366202257183917079e-02
4.099999999999999645e+00 5.006127913103548127e-02 6.100263146426621041e-02 6.597685119456057901e-02 7.139540203707543664e-02 7.588506562385402554e-02 7.869219702209696854e-02 8.831193386071432838e-02 8.961180650585631735e-02 9.210949998300348163e-02 9.479270623940935780e-02
4.200000000000000178e+00 5.540954432817747632e-02 6.562003780368297345e-02 7.218391642102076067e-02 7.673823144540610486e-02 8.228835917439628056e-02 8.357432392830795032e-02 9.296066878094101649e-02 9.589226793853006248e-02 9.788933665004977136e-02 1.006875840451421228e-01
4.299999999999999822e+00 6.110522388687962547e-02 7.083244148228660941e-02 8.011177595916389726e-02 8.416011747617518912e-02 8.898987757901548334e-02 9.102632120763275159e-02 9.629070035109418835e-02 1.041983581822029659e-01 1.062043566976657305e-01 1.095239168474439195e-01
4.400000000000000355e+00 6.349105370923351088e-02 7.416232157031857342e-02 8.414977167402377944e-02 8.888034773275983735e-02 9.204089422286221289e-02 9.523788593651066892e-02 9.902867750512074629e-02 1.078740515605595834e-01 1.110614679732332133e-01 1.140932434153360125e-01
4.500000000000000000e+00 6.396958529181416553e-02 7.540088478920374537e-02 8.503816711989391208e-02 9.024482257211059733e-02 9.284078645125341811e-02 9.656543749672434618e-02 1.000429699841907660e-01 1.087250732508178719e-01 1.123376075713910655e-01 1.153969053747129492e-01
4.599999999999999645e+00 6.323009690779790581e-02 7.495947628704791033e-02 8.367843268828381587e-02 8.903030219897763164e-02 9.197185082898057251e-02 9.592390706014686241e-02 9.887504975227279225e-02 1.074575541170659232e-01 1.107354899860880093e-01 1.136502423078495916e-01
4.700000000000000178e+00 6.082836510943451236e-02 7.246938111650265413e-02 7.956655394690537175e-02 8.492545128353454209e-02 8.896502999501791631e-02 9.270050798231710409e-02 9.482652213470578462e-02 1.028496387905995096e-01 1.037297087811452634e-01 1.088713485973306083e-01
4.799999999999999822e+00 5.608593798413660098e-02 6.671706435856493422e-02 7.338596135897873518e-02 7.871193137679649565e-02 8.360620905910047529e-02 8.509552229798041101e-02 8.779637518092697768e-02 9.394916811019131397e-02 9.463964768428675955e-02 9.886857329829487617e-02
4.900000000000000355e+00 5.170922381264101558e-02 6.155875394030455028e-02 6.915348040027255450e-02 7.433424811723476910e-02 7.764848357209243324e-02 8.054684799003172802e-02 8.309295960714820073e-02 8.733323684775153029e-02 8.899903356881458394e-02 9.181245113801089763e-02
5.000000000000000000e+00 5.080581074235779315e-02 6.058871943554257344e-02 6.832285614116881400e-02 7.347609795153135781e-02 7.650108632209828841e-02 7.979356621354992407e-02 8.226305741508674330e-02 8.616568163037841011e-02 8.788576276376582064e-02 9.059865310459969123e-02
5.099999999999999645e+00 5.143171593955414567e-02 6.147172831221701939e-02 6.908168121436038256e-02 7.418516769241940978e-02 7.715927699080143976e-02 8.069254956006292889e-02 8.296681193872984528e-02 8.687556291288045518e-02 8.852304993249349163e-02 9.166668906696090469e-02
5.200000000000000178e+00 5.431117138688814489e-02 6.577831097806753624e-02 7.274848259268570927e-02 7.743696817673277610e-02 8.037903541342125702e-02 8.473529920975281238e-02 8.695386631888746276e-02 9.024657446623514379e-02 9.159405371985522570e-02 9.746146620536332017e-02
5.299999999999999822e+00 5.726851876837292521e-02 7.059632704745748277e-02 7.684326532946483823e-02 8.088332519696787848e-02 8.402364107798382387e-02 8.865026075034135311e-02 9.253037058578530982e-02 9.404412732663607055e-02 9.523594163115128852e-02 1.048731501631388480e-01
5.400000000000000355e+00 5.877683446566435432e-02 7.315985153524838525e-02 7.905306107453065334e-02 8.277486896458464971e-02 8.605506287118075415e-02 9.074979627465912246e-02 9.557454220161328007e-02 9.626436001448822333e-02 9.771011369479341846e-02 1.081503941118203416e-01
5.500000000000000000e+00 5.927561197053049513e-02 7.406030399376474505e-02 7.985274740556699835e-02 8.345237370804450827e-02 8.685937475184846157e-02 9.153484253620479405e-02 9.654005054725080248e-02 9.720141707559536159e-02 9.884313455374379997e-02 1.088856984902696889e-01
5.599999999999999645e+00 5.905537742316346178e-02 7.384150344384755871e-02 7.970453444235088558e-02 8.321419782349648298e-02 8.684676387420642296e-02 9.138605108974925950e-02 9.632047257660093786e-02 9.719358611488282396e-02 9.866745735167485598e-02 1.087082323252205329e-01
5.700000000000000178e+00 5.790086117686596423e-02 7.230865220258027304e-02 7.845024083844803764e-02 8.181007225125119797e-02 8.594389142293859529e-02 9.011348494952554911e-02 9.466516078956907498e-02 9.605593539956898408e-02 9.707743976059300672e-02 1.074215680755813834e-01
5.799999999999999822e+00 5.515723046128702400e-02 6.883273963787100991e-02 7.546336884137971879e-02 7.857034012454423844e-02 8.359493641790957663e-02 8.711251067799956338e-02 9.046504845892967828e-02 9.297827309692277553e-02 9.446034446391128603e-02 1.041351963894810023e-01
5.900000000000000355e+00 5.189732284042918031e-02 6.510032045976857362e-02 7.187857332252413356e-02 7.503886321876328258e-02 8.038838050053591366e-02 8.371852138053310910e-02 8.601512839102620767e-02 8.979418636164149259e-02 9.173071694013135158e-02 9.879059671627501982e-02
6.000000000000000000e+00 5.111078559064980570e-02 6.424369378415824283e-02 7.099623425604895122e-02 7.423948768383856200e-02 7.954530971070129797e-02 8.288143457556243487e-02 8.510697669566980039e-02 8.906358058953248169e-02 9.102950116929534041e-02 9.745973797165545516e-02
6.099999999999999645e+00 5.179185473809386209e-02 6.529846797888441690e-02 7.188237851508193221e-02 7.517050390174687124e-02 8.048784784964430061e-02 8.381709743156895431e-02 8.594268007323899172e-02 9.013726899346198584e-02 9.220806143731004323e-02 9.837995962426385188e-02
6.200000000000000178e+00 5.513664870105291355e-02 7.099445248704450151e-02 7.652199755960004124e-02 7.998117410511777770e-02 8.567947558257696383e-02 8.909410792427494008e-02 9.072914710356760892e-02 9.587154090303426357e-02 9.899775344126830745e-02 1.034734229400462308e-01
6.299999999999999822e+00 5.898836341568755581e-02 7.784864190243043214e-02 8.319724053470764491e-02 8.623228950437721030e-02 9.274412879745061455e-02 9.574298609675065130e-02 9.966046489764546212e-02 1.034497042458143862e-01 1.073500323954096614e-01 1.113525673544703970e-01
6.400000000000000355e+00 6.109617036969994253e-02 8.096043757181177469e-02 8.737690985890116113e-02 9.026630024471078706e-02 9.729096777498782989e-02 9.973098863638268918e-02 1.046727077276622259e-01 1.081277727448323456e-01 1.112568630106052087e-01 1.172669354041779716e-01
6.500000000000000000e+00 6.171984539316041629e-02 8.146008377206216677e-02 8.841333082708821567e-02 9.162676449947805557e-02 9.871056376605484572e-02 1.013192131633083443e-01 1.054872571957951727e-01 1.091961564073082314e-01 1.122579870696183840e-01 1.188969759625509021e-01
6.599999999999999645e+00 6.106818518230248266e-02 7.980062450411419539e-02 8.666558798308228451e-02 9.063984830557138272e-02 9.754347956701805988e-02 1.006046090996067927e-01 1.035287840553701932e-01 1.072909304509944983e-01 1.103976146711920653e-01 1.166027579036601064e-01
6.700000000000000178e+00 5.833556778371640217e-02 7.520812841440992214e-02 8.097762329145678784e-02 8.652950868840188214e-02 9.238347171606917096e-02 9.606391366486694006e-02 9.931845967074554027e-02 1.020866811846450339e-01 1.051568195182660814e-01 1.105470317105643613e-01
6.799999999999999822e+00 5.232783149653629645e-02 6.768579796010253113e-02 7.301880786175907190e-02 7.915407283854172804e-02 8.303608501954705401e-02 8.713309686139114607e-02 9.302739729860561024e-02 9.531269418039418906e-02 9.935490338068846128e-02 1.034473908267022485e-01
6.900000000000000355e+00 4.708365978407864916e-02 6.160316270378598386e-02 6.882063521491305069e-02 7.366911357883801359e-02 7.695468698784592443e-02 8.096356368895643585e-02 8.717933715728090616e-02 9.045391699580145051e-02 9.613677292970282395e-02 9.840486114953239660e-02
7.000000000000000000e+00 4.606460650654466138e-02 6.045289725556475535e-02 6.807669780139544158e-02 7.264947083473916045e-02 7.593002029355472304e-02 7.987483741179456087e-02 8.604355908419140941e-02 8.949343630696972307e-02 9.536426044280831016e-02 9.751330030895762058e-02
7.099999999999999645e+00 4.645293773095272860e-02 6.085727014367798421e-02 6.881720600939855714e-02 7.339663501131886425e-02 7.650405293584155997e-02 8.047539206854546767e-02 8.662180190582316475e-02 9.016557832865997046e-02 9.604430200334776457e-02 9.822992562458041088e-02
7.200000000000000178e+00 4.833469283177055376e-02 6.287098672583542325e-02 7.253258564249041862e-02 7.714117081117402575e-02 7.944237243082773181e-02 8.347800501379258609e-02 8.949647742298616482e-02 9.397627320271487172e-02 9.946089341635175329e-02 1.017289333305766430e-01
7.299999999999999822e+00 5.052370462114290361e-02 6.534001745376104286e-02 7.699907680092812901e-02 8.138444958326461476e-02 8.311817952473923854e-02 8.726945193549426327e-02 9.303884975764918630e-02 9.959481957720661693e-02 1.036716896116572917e-01 1.058558306758499851e-01
7.400000000000000355e+00 5.178203269647214946e-02 6.681154648120710138e-02 7.949701173847298352e-02 8.353537354664065939e-02 8.509625556248515132e-02 8.981841046385440064e-02 9.509687041521025508e-02 1.029166477936889340e-01 1.061827125705072927e-01 1.081760421727371996e-01
7.500000000000000000e+00 5.218463336979536210e-02 6.727319375243112631e-02 8.018225958708329049e-02 8.401982554925260804e-02 8.560810141340849388e-02 9.075817418798810821e-02 9.566279118952512872e-02 1.038488995762216760e-01 1.068992814491340343e-01 1.087649514931607053e-01
7.599999999999999645e+00 5.188987705499982506e-02 6.688546842541619186e-02 7.934067983427886550e-02 8.314664251439009279e-02 8.506049943628955778e-02 9.023665742049820360e-02 9.494278346520264311e-02 1.030413532346775157e-01 1.060419609472832148e-01 1.077961211684241027e-01
7.700000000000000178e+00 5.078293201658163475e-02 6.552394000233692506e-02 7.648052919804217142e-02 8.062527867592415853e-02 8.331814731897631277e-02 8.804127344273469935e-02 9.267135204800834580e-02 9.989828480468918026e-02 1.030690276846588788e-01 1.049807908754538666e-01
7.799999999999999822e+00 4.879964059507761048e-02 6.320905336701017341e-02 7.148214112107255380e-02 7.641926002980718724e-02 8.018990564510133923e-02 8.420437193986407554e-02 8.887071091465027772e-02 9.407920105516519305e-02 9.800815936392069661e-02 1.005423255267144378e-01
7.900000000000000355e+00 4.706991935769740815e-02 6.130196213818683154e-02 6.751673727537398084e-02 7.300300170142910716e-02 7.742922176612167251e-02 8.103779395807225727e-02 8.581763443378365164e-02 8.986074719124781396e-02 9.413660167166958137e-02 9.703664007112451639e-02
8.000000000000000000e+00 4.671048470905569266e-02 6.091584109834905642e-02 6.674786470001714545e-02 7.232438245637450025e-02 7.686486983978019216e-02 8.040350340596261192e-02 8.521102613921793800e-02 8.910077369862567931e-02 9.339190399734943748e-02 9.634765089863009391e-02
8.099999999999999645e+00 4.778470566693929916e-02 6.208962556243939612e-02 6.766472939586981594e-02 7.334190621721145553e-02 7.769426847386094737e-02 8.150011371110600644e-02 8.638335618178898112e-02 9.006221987428147946e-02 9.387899299666649378e-02 9.729191532710478041e-02
8.199999999999999289e+00 5.343736287875375940e-02 6.833362551543721575e-02 7.249745546635721904e-02 7.872204889476216993e-02 8.293467054995955212e-02 8.763211393685446660e-02 9.265639866544801706e-02 9.451618095112157558e-02 9.708312731705893983e-02 1.026109292941441153e-01
8.300000000000000711e+00 6.029397269502342893e-02 7.578255981491191506e-02 8.050643544131183549e-02 8.638196116658772294e-02 9.164496575462310890e-02 9.543302064961617370e-02 9.874828641435766385e-02 1.021241602598802617e-01 1.052411330000142670e-01 1.098923776040254263e-01
8.400000000000000355e+00 6.354229400235222869e-02 8.003504240421982496e-02 8.627253016218495996e-02 9.092175566753440963e-02 9.662005646054533381e-02 9.959262922552784836e-02 1.034728004795744394e-01 1.072015052414797415e-01 1.118358724822860334e-01 1.165181352703130724e-01
8.500000000000000000e+00 6.435450923734403750e-02 8.148185770067509215e-02 8.813179044603923484e-02 9.214935448737279766e-02 9.773477552204742902e-02 1.008030748058137832e-01 1.057325539509626072e-01 1.089710654517106053e-01 1.134771729076215208e-01 1.190439401806780151e-01
8.599999999999999645e+00 6.372535813910987224e-02 8.091542326292343323e-02 8.693015755317132220e-02 9.103368327092110912e-02 9.620644233861705419e-02 9.965151970828525774e-02 1.050719348801199549e-01 1.079598838639046626e-01 1.121293735894972055e-01 1.174355900925874718e-01
8.699999999999999289e+00 6.141322191841354361e-02 7.777927139198431705e-02 8.232661495747412017e-02 8.711739571204199506e-02 9.194756610570958832e-02 9.570373538655488344e-02 1.002475425574019113e-01 1.035697409983001582e-01 1.076983663106366867e-01 1.110900566397531736e-01
8.800000000000000711e+00 5.695618096132825520e-02 7.068644114417396707e-02 7.584360608630638656e-02 8.048065384364971875e-02 8.529872985774120120e-02 8.912550258880599929e-02 9.112984273951307834e-02 9.617229559035041231e-02 1.002374780061357495e-01 1.023338350008344555e-01
8.900000000000000355e+00 5.295259437104959249e-02 6.513368583571428616e-02 7.148652192187741894e-02 7.530166502226166847e-02 8.000099974112341583e-02 8.419994684039011634e-02 8.604022131898139691e-02 9.053653961869047306e-02 9.362001714831487409e-02 9.751516397294965333e-02
9.000000000000000000e+00 5.213523567367461808e-02 6.413740865363509736e-02 7.064651265589916296e-02 7.431096854111574057e-02 7.902677426328681698e-02 8.326736010000687638e-02 8.518823106337973516e-02 8.949807212712757032e-02 9.247354879377964187e-02 9.658848542148686100e-02
9.099999999999999645e+00 5.285194865647687562e-02 6.504983925041984971e-02 7.150208496996852958e-02 7.519410519783735480e-02 7.987313373172016950e-02 8.405462476532742089e-02 8.608023688549722163e-02 9.022652270707232081e-02 9.319437852664544386e-02 9.808772151428571395e-02
9.199999999999999289e+00 5.575993480849316536e-02 6.912233926493996372e-02 7.490055425342857787e-02 7.902136364815590119e-02 8.328211089295908809e-02 8.741740022674515664e-02 9.007038224277584548e-02 9.354821817575316445e-02 9.607550140920663451e-02 1.035077466894683967e-01
9.300000000000000711e+00 5.815584493653608994e-02 7.300938544903393113e-02 7.761051895242761234e-02 8.240025070178276512e-02 8.603629944829148390e-02 9.047749776104145603e-02 9.385874072073668861e-02 9.664956663947492366e-02 9.880772501606831237e-02 1.067997413892114167e-01
9.400000000000000355e+00 5.915367703204963551e-02 7.472537030379168554e-02 7.874172944664614704e-02 8.380323294112368426e-02 8.711630808551026894e-02 9.185831980161300592e-02 9.550018107807160817e-02 9.794726870326279922e-02 1.000995915445755668e-01 1.081515932452981887e-01
9.500000000000000000e+00 5.930840758148463177e-02 7.499645378560196307e-02 7.886951026788657781e-02 8.401072593947436773e-02 8.713916344371404332e-02 9.204491066185750692e-02 9.572497325319434536e-02 9.808383847491779217e-02 1.001496851831449597e-01 1.083405850401254339e-01
9.599999999999999645e+00 5.877522934885079375e-02 7.408086926194662469e-02 7.811084109879092019e-02 8.327410109105343183e-02 8.620321046649416508e-02 9.120677115675494828e-02 9.481482407080442376e-02 9.722089963241034583e-02 9.905345207679705499e-02 1.075859049459467615e-01
9.699999999999999289e+00 5.722974110892858901e-02 7.142414004245159487e-02 7.602463164584041810e-02 8.123962567496044451e-02 8.380636355208997967e-02 8.893377816137568170e-02 9.236247085146911950e-02 9.483560906580186523e-02 9.653075279453096624e-02 1.053312669251012246e-01
9.800000000000000711e+00 5.418174063565458359e-02 6.645575668190130403e-02 7.210218215628776128e-02 7.749450022766397883e-02 7.952401487909040168e-02 8.474156641693547654e-02 8.799886473817135346e-02 9.064828393881739499e-02 9.261794510050559703e-02 9.775275672599118004e-02
9.900000000000000355e+00 5.118060064608282583e-02 6.208243243404399508e-02 6.851391897650833951e-02 7.388599849982797896e-02 7.595441261957551482e-02 8.076271536394358241e-02 8.433798366628091070e-02 8.731379816556478213e-02 8.923476705976510215e-02 9.209023485517445207e-02
1.000000000000000000e+01 5.052566471360624839e-02 6.119276667402153563e-02 6.776534045831859865e-02 7.309543334777589274e-02 7.525462649963651773e-02 7.991059753818498257e-02 8.362553707557421334e-02 8.664660430771201072e-02 8.851514429551685104e-02 9.110077715527015174e-02
1.009999999999999964e+01 5.113163043076861258e-02 6.145475120928060864e-02 6.856669655898266214e-02 7.384466529773749122e-02 7.632844929790974509e-02 8.075957560529045676e-02 8.434048838190394415e-02 8.781822049838888811e-02 8.971961055732240176e-02 9.171942266538485322e-02
1.019999999999999929e+01 5.394719166150840212e-02 6.257569775434712600e-02 7.211482061555796186e-02 7.715773718617284505e-02 8.117622101624723252e-02 8.543357978179448586e-02 8.761837038211633955e-02 9.176719991167567314e-02 9.505564087091687708e-02 9.716691411521485855e-02
1.030000000000000071e+01 5.694080176982697222e-02 6.368103391998215790e-02 7.566041308625658102e-02 8.055830114546695675e-02 8.541883140623285353e-02 8.950444815788266562e-02 9.248758000599320572e-02 9.472726042854649753e-02 9.964774054268607517e-02 1.011622250917133536e-01
1.040000000000000036e+01 5.850487594761662191e-02 6.425966451048073513e-02 7.746502598744844925e-02 8.232027477197492726e-02 8.743979122192957476e-02 9.093437585456615180e-02 9.399495637316715446e-02 9.787562639106665852e-02 1.006771032011573169e-01 1.032283275109858178e-01
1.050000000000000000e+01 5.896954971905404852e-02 6.440040035881468283e-02 7.799298936984243313e-02 8.285728180714596602e-02 8.801079730656245770e-02 9.128072301268147504e-02 9.431650994433275759e-02 9.879381059745097338e-02 1.010492081548042403e-01 1.037345244035862146e-01
1.059999999999999964e+01 5.858971758463688007e-02 6.415747343102380651e-02 7.754361802868306452e-02 8.246901393589906037e-02 8.752061162963836738e-02 9.079413583099585350e-02 9.395382357936520046e-02 9.796584489239085203e-02 1.006425804794702228e-01 1.032947217060888878e-01
1.069999999999999929e+01 5.712428484008277157e-02 6.344261592554863161e-02 7.586280107738367640e-02 8.091401449340260288e-02 8.574079950558000096e-02 8.899804714011907980e-02 9.242355646290975613e-02 9.491809063127013002e-02 9.948481520503171804e-02 1.012747187019927692e-01
1.080000000000000071e+01 5.421248692091040072e-02 6.215458101653398293e-02 7.251079880014348056e-02 7.769837666953849364e-02 8.225722327054119098e-02 8.443160494563667351e-02 8.713503261047098047e-02 9.209992860356415456e-02 9.464299051203806101e-02 9.629438366558534801e-02
1.090000000000000036e+01 5.141340016896403520e-02 6.088207812876429703e-02 6.910386333456015884e-02 7.428305507595345247e-02 7.759106047178887522e-02 8.044203733282047353e-02 8.308215191506435060e-02 8.747106756986369747e-02 8.928525045073128219e-02 9.102018533524595945e-02
1.100000000000000000e+01 5.080581074230731964e-02 6.058871943554568207e-02 6.832285614116898054e-02 7.347609795153940693e-02 7.650108632208955928e-02 7.979356621354354029e-02 8.226305741508578573e-02 8.616568163038582084e-02 8.788576276375996421e-02 9.059865310460546439e-02
1.109999999999999964e+01 5.170922381260555784e-02 6.155875394025157876e-02 6.915348040026281229e-02 7.433424811723472747e-02 7.764848357207534968e-02 8.054684799002757856e-02 8.309295960715112894e-02 8.733323684775617934e-02 8.899903356881301575e-02 9.181245113801515811e-02
1.119999999999999929e+01 5.608593798411395243e-02 6.671706435854918293e-02 7.338596135897962336e-02 7.871193137680175533e-02 8.360620905910226552e-02 8.509552229798383882e-02 8.779637518092489601e-02 9.394916811019377034e-02 9.463964768428879959e-02 9.886857329829129570e-02
1.130000000000000071e+01 6.082836510946049158e-02 7.246938111647846514e-02 7.956655394688884331e-02 8.492545128352692319e-02 8.896502999502745035e-02 9.270050798232827571e-02 9.482652213469672242e-02 1.028496387905929454e-01 1.037297087811332591e-01 1.088713485973269585e-01
1.140000000000000036e+01 6.323009690779959890e-02 7.495947628702782917e-02 8.367843268827777903e-02 8.903030219898805386e-02 9.197185082897635366e-02 9.592390706013369239e-02 9.887504975227352777e-02 1.074575541170768589e-01 1.107354899860912567e-01 1.136502423078411816e-01
1.150000000000000000e+01 6.396958529179323782e-02 7.540088478921434800e-02 8.503816711988700094e-02 9.024482257211229042e-02 9.284078645123772233e-02 9.656543749673188182e-02 1.000429699841818426e-01 1.087250732508242002e-01 1.123376075713877348e-01 1.153969053747103957e-01
1.159999999999999964e+01 6.349105370925357816e-02 7.416232157032338901e-02 8.414977167402357128e-02 8.888034773277175837e-02 9.204089422285960387e-02 9.523788593649885892e-02 9.902867750511712419e-02 1.078740515605656619e-01 1.110614679732378346e-01 1.140932434153250213e-01
1.169999999999999929e+01 6.110522388685325074e-02 7.083244148227950399e-02 8.011177595916969818e-02 8.416011747618817873e-02 8.898987757902247775e-02 9.102632120763687329e-02 9.629070035110003090e-02 1.041983581822126942e-01 1.062043566976673820e-01 1.095239168474500535e-01
1.180000000000000071e+01 5.540954432815994174e-02 6.562003780369898842e-02 7.218391642099260264e-02 7.673823144540475871e-02 8.228835917440195658e-02 8.357432392831067036e-02 9.296066878093471597e-02 9.589226793852528852e-02 9.788933665004422024e-02 1.006875840451352117e-01
1.190000000000000036e+01 5.006127913102104837e-02 6.100263146430077305e-02 6.597685119455719283e-02 7.139540203707356314e-02 7.588506562385904930e-02 7.869219702209916123e-02 8.831193386071198304e-02 8.961180650586451912e-02 9.210949998299704233e-02 9.479270623941432605e-02
1.200000000000000000e+01 4.898383417443818999e-02 6.000741708442882544e-02 6.481578273846209937e-02 7.036598927020515371e-02 7.460090568275082323e-02 7.790001977399017841e-02 8.694395465889995234e-02 8.856645148100893150e-02 9.119981505412530498e-02 9.366202257183686708e-02
1.209999999999999964e+01 4.931274570624660097e-02 6.055796998249218105e-02 6.545130191912630624e-02 7.095539055245664306e-02 7.520306855569319771e-02 7.842227741802636209e-02 8.740573076095164984e-02 8.926074265380437578e-02 9.180451893005595054e-02 9.453333497757353265e-02
1.219999999999999929e+01 5.083517871186356979e-02 6.336973931985899477e-02 6.875432854623544920e-02 7.384688762041773102e-02 7.822184549128763376e-02 8.102197785866528668e-02 8.966809992878539692e-02 9.295284291999630910e-02 9.480681332554609375e-02 9.915478524600543353e-02
1.230000000000000071e+01 5.246202884687382884e-02 6.690206900771993037e-02 7.300389657201492022e-02 7.722756861110774418e-02 8.191864502681310556e-02 8.415247269541539787e-02 9.242197428100051848e-02 9.773556914178173349e-02 9.849724540055578015e-02 1.029793855882842751e-01
1.240000000000000036e+01 5.329469244995219818e-02 6.902006119345681368e-02 7.547081232291176500e-02 7.921969859467045683e-02 8.410343483234765383e-02 8.598013172777269064e-02 9.400953024047169204e-02 1.000317559030620834e-01 1.010441595858214692e-01 1.049556680767372019e-01
1.250000000000000000e+01 5.341807144786171052e-02 6.974743599147106843e-02 7.616449528043725548e-02 7.994187227238934434e-02 8.482268288615768537e-02 8.657464808241875642e-02 9.430007511675896070e-02 1.005337879267447082e-01 1.018524747850881179e-01 1.054666219440138081e-01
1.259999999999999964e+01 5.288111402055157423e-02 6.936924383247072834e-02 7.548553533495962198e-02 7.960620103250527768e-02 8.433276814246913611e-02 8.615911231936841663e-02 9.335587219368553236e-02 9.964276896364852865e-02 1.011534030747625323e-01 1.046900025779035487e-01
1.269999999999999929e+01 5.146217396676561195e-02 6.772622983982359846e-02 7.321776872104075740e-02 7.808869947387440946e-02 8.230560987925239491e-02 8.447622458552569991e-02 9.092865922726976746e-02 9.686619124844542128e-02 9.877077501436760942e-02 1.022192892651555551e-01
1.280000000000000071e+01 4.905909780134102421e-02 6.474892127122623686e-02 6.941036452648977062e-02 7.540025622872462141e-02 7.825453512779263765e-02 8.131872361359149259e-02 8.734886823290066715e-02 9.227255257571696789e-02 9.455138870130659623e-02 9.761850671397216683e-02
1.290000000000000036e+01 4.701733461795692959e-02 6.222331773519898523e-02 6.641278628254189409e-02 7.311117922206220032e-02 7.455608347682669834e-02 7.869579365340803601e-02 8.472932834067462005e-02 8.883710741315628545e-02 9.082630110745713858e-02 9.422051696820651912e-02
1.300000000000000000e+01 4.659853310618429501e-02 6.171121590447691679e-02 6.582755134794396334e-02 7.263245305220919490e-02 7.380988299768348471e-02 7.818177654565401646e-02 8.421978875531700715e-02 8.816447973554257522e-02 9.009917566608119377e-02 9.361111878372989359e-02
1.309999999999999964e+01 4.760633827958892644e-02 6.266065078212776362e-02 6.665266388769293393e-02 7.366538550702643462e-02 7.488899102529142371e-02 7.916486514453349721e-02 8.543268819585643492e-02 8.928775878583787573e-02 9.087112751842373048e-02 9.464115105862774824e-02
1.319999999999999929e+01 5.265672186057186732e-02 6.703050032820427606e-02 7.214669573043655526e-02 7.941442169996616729e-02 8.072294462072898691e-02 8.464832627511825747e-02 9.128445383759942189e-02 9.452151041530967857e-02 9.625443904223904279e-02 1.001962389763489114e-01
1.330000000000000071e+01 5.786570258541968992e-02 7.294320565938766654e-02 8.141115513915130053e-02 8.692596933100864287e-02 8.898380869387498282e-02 9.236286795400229510e-02 9.697295544332691641e-02 1.026199692566995281e-01 1.052720081127756085e-01 1.081188572505589335e-01
1.340000000000000036e+01 5.992487043337889341e-02 7.699909472396733456e-02 8.676553884579350784e-02 9.064273747617679344e-02 9.401699517748121626e-02 9.690514452680092095e-02 1.012285090634558182e-01 1.079594739208726145e-01 1.112394114020818781e-01 1.135995010560005292e-01
1.350000000000000000e+01 6.034372361389690048e-02 7.830511655473211541e-02 8.806838445358290690e-02 9.143110377170812764e-02 9.535073888894450567e-02 9.829018717324491949e-02 1.030585299739180255e-01 1.097915696921742124e-01 1.131626405494119553e-01 1.154133434749991249e-01
1.359999999999999964e+01 5.977976929179467519e-02 7.758732385513264496e-02 8.687592824534498548e-02 8.996719084582403825e-02 9.411403001335713614e-02 9.725119367121673464e-02 1.024705245456113134e-01 1.089381625692251027e-01 1.117800963557879501e-01 1.139747312768618070e-01
1.369999999999999929e+01 5.803450225538040602e-02 7.431243545844529175e-02 8.279389626258487622e-02 8.536042941032939702e-02 9.025069091922181819e-02 9.352978267323887318e-02 9.862830001203914954e-02 1.048964108940294987e-01 1.069028300747897481e-01 1.082571663340247681e-01
1.380000000000000071e+01 5.488143085576181746e-02 6.736211624772987794e-02 7.550479664340899177e-02 7.879226478650774856e-02 8.428314516681746638e-02 8.735056867435049555e-02 9.108198494194549855e-02 9.630488872712567039e-02 9.860506304890108431e-02 1.008164235917605039e-01
1.390000000000000036e+01 5.212307124155336757e-02 6.148156551647637746e-02 7.014687668776743712e-02 7.460741428935739605e-02 8.001106708399131906e-02 8.269864303788293514e-02 8.530281339641955507e-02 9.016918160434746199e-02 9.236038426131014389e-02 9.575931066033099848e-02
1.400000000000000000e+01 5.155459514221912010e-02 6.037474402926539668e-02 6.915328872261172766e-02 7.383283693629136279e-02 7.921976991760648623e-02 8.183725953550338716e-02 8.422926052554750853e-02 8.909419321730864538e-02 9.126038841531658452e-02 9.479680536286666515e-02
1.409999999999999964e+01 5.238731275681603877e-02 6.096927969588519097e-02 6.990351467522572249e-02 7.457842422196393761e-02 8.001078543360856665e-02 8.276453119113122425e-02 8.500620326689302397e-02 9.015732278350412077e-02 9.224610308770843370e-02 9.609251990300896051e-02
1.419999999999999929e+01 5.576244308607362921e-02 6.371447771095491153e-02 7.308910713666862125e-02 7.764217855854113615e-02 8.323428464912682734e-02 8.631609076177805540e-02 8.821372141711866788e-02 9.433580587272948070e-02 9.698218090742215247e-02 1.015887029401382480e-01
1.430000000000000071e+01 5.839472557664537877e-02 6.661094969422470813e-02 7.591413732159520145e-02 8.020032273549493329e-02 8.602927109374083892e-02 8.877159897395246746e-02 9.138420835660661379e-02 9.767998060132414284e-02 1.012250619661921036e-01 1.056119163838300651e-01
1.440000000000000036e+01 5.943089933675698572e-02 6.800702077027598325e-02 7.712002714484843258e-02 8.123854659921941890e-02 8.721979698569880257e-02 8.969145320018635792e-02 9.283368862492243079e-02 9.903587284027971782e-02 1.028889721110887584e-01 1.070659074312545339e-01
1.450000000000000000e+01 5.964094367808140534e-02 6.823352150488753987e-02 7.728026338854859789e-02 8.132034039808487547e-02 8.731752548976856598e-02 8.969790948555607379e-02 9.302190807605684175e-02 9.910519311862257819e-02 1.030430977245688079e-01 1.071684172804436980e-01
1.459999999999999964e+01 5.925876750118168335e-02 6.744229212980834554e-02 7.657232725397444817e-02 8.058906179418287574e-02 8.645483555062577485e-02 8.883632148158275565e-02 9.213044318357714590e-02 9.799965181647235513e-02 1.019271671052066203e-01 1.061834196261908225e-01
1.469999999999999929e+01 5.807324345338675531e-02 6.514778429169103269e-02 7.461667920184558711e-02 7.870438851423139370e-02 8.419770625642190864e-02 8.657893781665512711e-02 8.974517671013841624e-02 9.502493539279045776e-02 9.885381248697254486e-02 1.031155474721776044e-01
1.480000000000000071e+01 5.571388160778534271e-02 6.080983456751748450e-02 7.099385609272727826e-02 7.539633057266868776e-02 8.001250406915962066e-02 8.240705059482368589e-02 8.553988348410658527e-02 8.934897548898582120e-02 9.329100433909517931e-02 9.675818920620402053e-02
1.490000000000000036e+01 5.330657742881389494e-02 5.693573258531230141e-02 6.768136395132950955e-02 7.244885964943240109e-02 7.603095455222595722e-02 7.887450331021357564e-02 8.178720397016435439e-02 8.439747482724606342e-02 8.864227524136615577e-02 9.143359744299904557e-02
1.500000000000000000e+01 5.276013278985175470e-02 5.614878334563620094e-02 6.698361479405837149e-02 7.182462356112395696e-02 7.518807582508937881e-02 7.817672900773833811e-02 8.099182268164455134e-02 8.343381908817601444e-02 8.771810770538980562e-02 9.040480082539972817e-02
1.509999999999999964e+01 5.465741468801900427e-02 5.878700648225726466e-02 6.925905492140700670e-02 7.394797438508798892e-02 7.780870651293614326e-02 8.080206432423903129e-02 8.391645084865465010e-02 8.633138973208949463e-02 9.021974005947268338e-02 9.293161503650369804e-02
1.519999999999999929e+01 6.107601054378283129e-02 7.202762644538669712e-02 7.861189098849376278e-02 8.542021296986136714e-02 9.170370664661006699e-02 9.493850322503272210e-02 9.853684585194918966e-02 9.960354340974332532e-02 1.023684226834997990e-01 1.054350372106291345e-01
1.530000000000000071e+01 6.415516530142349738e-02 8.024761850174648437e-02 8.757603507659246500e-02 9.340817975505341653e-02 1.013065230319876164e-01 1.039577369888223801e-01 1.098198337130745217e-01 1.128139412902553901e-01 1.167678409004053730e-01 1.197974707838113106e-01
1.540000000000000036e+01 6.502642899248836650e-02 8.213440541309474652e-02 9.020365488351451966e-02 9.536716981066142851e-02 1.025087708369168127e-01 1.067903825725428080e-01 1.126757718059372554e-01 1.170762867416752645e-01 1.200850458913178126e-01 1.214745382142310703e-01
1.550000000000000000e+01 6.522533716957205907e-02 8.252813072030443231e-02 9.078006950368293360e-02 9.579501600445976262e-02 1.027062131351660079e-01 1.074103674548453624e-01 1.132403998803360040e-01 1.177519438190604423e-01 1.205558364845430858e-01 1.218341208617040872e-01
1.559999999999999964e+01 6.501612791126019919e-02 8.209873757655195003e-02 9.035073635339697928e-02 9.540622550764812915e-02 1.024552726331714597e-01 1.067048771546112995e-01 1.125800152841224949e-01 1.167266928300881579e-01 1.200148478605126412e-01 1.213617378962800336e-01
1.569999999999999929e+01 6.406324594324795674e-02 8.012403515501477502e-02 8.798007646582425845e-02 9.351717007128360071e-02 1.011263926779491507e-01 1.035907811452516925e-01 1.091058848614326338e-01 1.118831816848228494e-01 1.168302987792145808e-01 1.191397095621607588e-01
1.580000000000000071e+01 6.015020734036623240e-02 7.215138023711767379e-02 7.897287475737746476e-02 8.595613501427774861e-02 9.099250394803221065e-02 9.378548009583312361e-02 9.802953466276476124e-02 9.915267954221054780e-02 1.028910515635808876e-01 1.055577863876309280e-01
1.590000000000000036e+01 5.137720462130803550e-02 6.159227888521177224e-02 6.926464073002983057e-02 7.410601019841381309e-02 7.838387426088000431e-02 7.954024496923446652e-02 8.273559511672555489e-02 8.880206787356322018e-02 8.952427334688355109e-02 9.206716367773307153e-02


==> anc/supplementary/braiding/path1_r=1.1/V=10/phases.txt <==
1   0.271101949432389
2   -0.039288212270877
5   -0.034424818874837
10  -0.025213996741265
50  -0.022657674962683
100 -0.022469986077166


==> anc/supplementary/braiding/path1_r=1.1/V=10/spectrum_ab.txt <==
0.000000000000000000e+00 5.082816469739537268e-02 5.531463981784395106e-02 6.780080693149312387e-02 7.075236970736331621e-02 7.538768076209421964e-02 8.186345138634806839e-02 8.287545991294047176e-02 8.739168843012695698e-02 9.034558741450719743e-02 9.558057640988082415e-02
1.000000000000000021e-02 5.085893596682375395e-02 5.535707224329568243e-02 6.784275935059627671e-02 7.079010172744784612e-02 7.542422644587763736e-02 8.190612476904415851e-02 8.292617253096697116e-02 8.744255017269648989e-02 9.039733420656882734e-02 9.561405892500690618e-02
2.000000000000000042e-02 5.098131282445377693e-02 5.552659077014847344e-02 6.800998218020036512e-02 7.094056832855710759e-02 7.557069255003005803e-02 8.207672079699715462e-02 8.312873303917754642e-02 8.764574303254404897e-02 9.060417932976125299e-02 9.574693700791332696e-02
2.999999999999999889e-02 5.137123962038497166e-02 5.607515506699941449e-02 6.854684926471556194e-02 7.142477252086001926e-02 7.604978399100305320e-02 8.262993357934912686e-02 8.378373418112912419e-02 8.830323135838433202e-02 9.127484165551411066e-02 9.616693718022555071e-02
4.000000000000000083e-02 5.206008525692243372e-02 5.707800433260806078e-02 6.951038027910749761e-02 7.230209539688446652e-02 7.694573851540803533e-02 8.364495455326523277e-02 8.497865858002648376e-02 8.950476278674364405e-02 9.250645681856399516e-02 9.689283792524888694e-02
5.000000000000000278e-02 5.312098973897574211e-02 5.871887283017920151e-02 7.103211295304789896e-02 7.373110779539690518e-02 7.846442918205134842e-02 8.531120397790287191e-02 8.692412370743929362e-02 9.146856329645493278e-02 9.453886647891650286e-02 9.795537589977965087e-02
5.999999999999999778e-02 5.449788120138085445e-02 6.106175083061565062e-02 7.308046491024881852e-02 7.580247739442011468e-02 8.072717113244302911e-02 8.768626234471349479e-02 8.967041133196765323e-02 9.426555347408678565e-02 9.747589581773956346e-02 9.923132956509346514e-02
7.000000000000000666e-02 5.609643257813695660e-02 6.417947071132217018e-02 7.561554203726453260e-02 7.866502844413290896e-02 8.385808122796897801e-02 9.079192350472402306e-02 9.321982037980154623e-02 9.794255025806582193e-02 1.006380154021852547e-01 1.015760345417156818e-01
8.000000000000000167e-02 5.770473069808858962e-02 6.791210800257643787e-02 7.851414324865201022e-02 8.221220642789679733e-02 8.771435656367615463e-02 9.425875741902819960e-02 9.713803292541205170e-02 1.017635590617607666e-01 1.035346510035398959e-01 1.057746420307636021e-01
8.999999999999999667e-02 5.916687537502753752e-02 7.201215889965299766e-02 8.172167317794103159e-02 8.616956107243146923e-02 9.202529098057789236e-02 9.721266294362368443e-02 1.009885777138375407e-01 1.056245331495202222e-01 1.080948741613835667e-01 1.094346323415659045e-01
1.000000000000000056e-01 6.039180577442335163e-02 7.605984829656467494e-02 8.506573302782066692e-02 9.011757187511285072e-02 9.626780664603873383e-02 9.905432915827523666e-02 1.050014730938488711e-01 1.103326653229538962e-01 1.112940669222533402e-01 1.144022686521942861e-01
1.100000000000000006e-01 6.136080633185051619e-02 7.959050161037001248e-02 8.822973512136661478e-02 9.364687583075483046e-02 9.924227194788715067e-02 1.010189640526516774e-01 1.087380727000990532e-01 1.133086066458856567e-01 1.155287661057935733e-01 1.177646666076487131e-01
1.199999999999999956e-01 6.210688965607728124e-02 8.237038031337923227e-02 9.089107966382137249e-02 9.650671165109736549e-02 1.004416864521034264e-01 1.037789083949761521e-01 1.115889184741970103e-01 1.152845033066972197e-01 1.186700476953778532e-01 1.209018776513574311e-01
1.300000000000000044e-01 6.267755361183469098e-02 8.444184837224111284e-02 9.290277702687679828e-02 9.857768737224500977e-02 1.013886543928701756e-01 1.060267338580796054e-01 1.134620566711367490e-01 1.168363822457535034e-01 1.206767789548381237e-01 1.230037154817635731e-01
1.400000000000000133e-01 6.311613184885413175e-02 8.596540437933558598e-02 9.433103034940487630e-02 9.989092642475988493e-02 1.023979927774219950e-01 1.076849971694321395e-01 1.146476034605811711e-01 1.180260615096033888e-01 1.221262200922733770e-01 1.243930311998665272e-01
1.499999999999999944e-01 6.345590202712757255e-02 8.709367917476237841e-02 9.532491412039895140e-02 1.006920718585349456e-01 1.033817916326405795e-01 1.088977607203331227e-01 1.154355341439965571e-01 1.189079009922393709e-01 1.231665495604103988e-01 1.254091311512355866e-01
1.600000000000000033e-01 6.372267043038622181e-02 8.794456326464930584e-02 9.602387500784213825e-02 1.012321192953626325e-01 1.042241589082213565e-01 1.097981306269273094e-01 1.159945709761563415e-01 1.195627202208761342e-01 1.239112491767330460e-01 1.261758331698896174e-01
1.700000000000000122e-01 6.393452735099992845e-02 8.859752356530899153e-02 9.652561467256441652e-02 1.016327836872956969e-01 1.049049117760494365e-01 1.104788389819635480e-01 1.164105401795645922e-01 1.200573017400735354e-01 1.244527408217472597e-01 1.267571570379700252e-01
1.799999999999999933e-01 6.410474524095223503e-02 8.910730645531947380e-02 9.689487751782543956e-02 1.019463001420043424e-01 1.054477298551287634e-01 1.110034319264537883e-01 1.167307205138788939e-01 1.204388200622911881e-01 1.248567150768408879e-01 1.271997125334834444e-01
1.900000000000000022e-01 6.424304547628234552e-02 8.951169938952469041e-02 9.717345556318451871e-02 1.021986593861436005e-01 1.058819685712309305e-01 1.114150534080559640e-01 1.169833447769454693e-01 1.207389980536316132e-01 1.251660558133715906e-01 1.275396484838244859e-01
2.000000000000000111e-01 6.435644222616578036e-02 8.983670006149505061e-02 9.738816070645642253e-02 1.024050225403233677e-01 1.062319661149975086e-01 1.117428765122914086e-01 1.171862129124086604e-01 1.209789708221211957e-01 1.254081234851458504e-01 1.278037964283598171e-01
2.099999999999999922e-01 6.445048341756215438e-02 9.010172543573782833e-02 9.755728179246887788e-02 1.025761276248902676e-01 1.065174933640013061e-01 1.120082020879751422e-01 1.173519021835860016e-01 1.211740161887965572e-01 1.256016008376574233e-01 1.280124366586179174e-01
2.200000000000000011e-01 6.452879633046479380e-02 9.031930477085221842e-02 9.769221140168875273e-02 1.027187051387149358e-01 1.067517422371058733e-01 1.122246747246243154e-01 1.174882964080178893e-01 1.213338303309538374e-01 1.257580516173109897e-01 1.281788957680536356e-01
2.300000000000000100e-01 6.459478102442756109e-02 9.050042447150294378e-02 9.780190716492694059e-02 1.028389359083307919e-01 1.069465138419561645e-01 1.124039414918997920e-01 1.176021970133117045e-01 1.214667197206555499e-01 1.258867891545085438e-01 1.283140541378076926e-01
2.399999999999999911e-01 6.465063907398695131e-02 9.065216358113027673e-02 9.789202181049100338e-02 1.029407940634790991e-01 1.071094774877250355e-01 1.125534783529817118e-01 1.176979385451259880e-01 1.215779927145139577e-01 1.259936849561389127e-01 1.284248930769713859e-01
2.500000000000000000e-01 6.469825356801874039e-02 9.078035624843640294e-02 9.796691686467266791e-02 1.030276784544610774e-01 1.072469722344006615e-01 1.126793513894497750e-01 1.177790885853892272e-01 1.216719806237113177e-01 1.260833665499569989e-01 1.285168433805354560e-01
2.600000000000000089e-01 6.473902662971234290e-02 9.088928095525006245e-02 9.802968841638673436e-02 1.031021214435433736e-01 1.073636541652886467e-01 1.127859774002288040e-01 1.178482583124555172e-01 1.217518422313745019e-01 1.261591518525925215e-01 1.285937745867840043e-01
2.700000000000000178e-01 6.477416065868039918e-02 9.098250772658481034e-02 9.808279732974328757e-02 1.031663003331564493e-01 1.074634028251197221e-01 1.128770002315390847e-01 1.179076355794354963e-01 1.218202016257445286e-01 1.262237329927778928e-01 1.286587598021080026e-01
2.800000000000000266e-01 6.480455666264146875e-02 9.106268435059421129e-02 9.812802870181203119e-02 1.032218490217963330e-01 1.075490946757774874e-01 1.129551093590936278e-01 1.179588439648190656e-01 1.218789997917165552e-01 1.262790800777597866e-01 1.287140273854276984e-01
2.899999999999999800e-01 6.483099518974258513e-02 9.113205683555920811e-02 9.816684250852331095e-02 1.032701861128139387e-01 1.076231637818407944e-01 1.130225668115690113e-01 1.180032685912165841e-01 1.219298803461657532e-01 1.263268340036679815e-01 1.287613942293632796e-01
2.999999999999999889e-01 6.485401665091107548e-02 9.119218171128952444e-02 9.820024653648483370e-02 1.033122944157840728e-01 1.076872979647629791e-01 1.130809394088314046e-01 1.180418672850497702e-01 1.219739804894402063e-01 1.263681276578785817e-01 1.288021146533339656e-01
3.099999999999999978e-01 6.487417608369190625e-02 9.124461201948799727e-02 9.822920186777833740e-02 1.033491856134386710e-01 1.077431737944992696e-01 1.131317736275744557e-01 1.180756064163959451e-01 1.220124350178763972e-01 1.264040699446331850e-01 1.288373782950205937e-01
3.200000000000000067e-01 6.489185276814694869e-02 9.129041167384929767e-02 9.825436692636523028e-02 1.033815513305252759e-01 1.077919404312718266e-01 1.131761291931757257e-01 1.181051466151303020e-01 1.220460204680047650e-01 1.264354195193936881e-01 1.288680002906925637e-01
3.300000000000000155e-01 6.490739280819769752e-02 9.133053663858355098e-02 9.827631910762667233e-02 1.034100234345046027e-01 1.078346277697160432e-01 1.132149528365596486e-01 1.181310853267297512e-01 1.220754347748997382e-01 1.264628514835614559e-01 1.288946931355389458e-01
3.400000000000000244e-01 6.492107480145299647e-02 9.136575167268809472e-02 9.829551532404555425e-02 1.034351109026721005e-01 1.078720588227989746e-01 1.132490000485688458e-01 1.181539016695938027e-01 1.221012361746848102e-01 1.264869034435036066e-01 1.289180198048121562e-01
3.499999999999999778e-01 6.493313392666924533e-02 9.139669729314987834e-02 9.831233348150426876e-02 1.034572437027847097e-01 1.079049219034163842e-01 1.132789017337737791e-01 1.181739983466936761e-01 1.221238922321125075e-01 1.265080234959744532e-01 1.289384450951472916e-01
3.599999999999999867e-01 6.494376862810836981e-02 9.142391024137308531e-02 9.832708688598856828e-02 1.034767849070468149e-01 1.079337930278649327e-01 1.133051852638168044e-01 1.181917139454522897e-01 1.221437947478855174e-01 1.265265856480156104e-01 1.289563537511834446e-01
3.699999999999999956e-01 6.495314110722458234e-02 9.144782727320857618e-02 9.834002866999778936e-02 1.034940314589319482e-01 1.079591404763194096e-01 1.133282790655649741e-01 1.182073245892667906e-01 1.221612624861403706e-01 1.265428934078415280e-01 1.289720563027239586e-01
3.800000000000000044e-01 6.496139480470856931e-02 9.146883168076852533e-02 9.835137866495999304e-02 1.035092462244875944e-01 1.079813745221111926e-01 1.133485582073485709e-01 1.182210736485284769e-01 1.221765751337169081e-01 1.265572121998105315e-01 1.289858220081447349e-01
3.900000000000000133e-01 6.496864648610227444e-02 9.148723442548628570e-02 9.836131437977038705e-02 1.035226433739212526e-01 1.080008277214447449e-01 1.133663266546873355e-01 1.182331589818457485e-01 1.221899594722416493e-01 1.265697569746560835e-01 1.289978681437863317e-01
4.000000000000000222e-01 6.497499579600451991e-02 9.150329955516453562e-02 9.836998562525078871e-02 1.035344059048819709e-01 1.080177820833980035e-01 1.133818421578632607e-01 1.182437491572233129e-01 1.222016079214488793e-01 1.265807098747748494e-01 1.290083779237683748e-01
4.099999999999999756e-01 6.498052740899631918e-02 9.151725042422857725e-02 9.837751850302692280e-02 1.035446895816101998e-01 1.080324758163148241e-01 1.133953225095451767e-01 1.182529872629327766e-01 1.222116830422257244e-01 1.265902247091323374e-01 1.290175054647132169e-01
4.199999999999999845e-01 6.498531289392084354e-02 9.152927500172754194e-02 9.838401874026506122e-02 1.035536263529723139e-01 1.080451090680080856e-01 1.134069508571403651e-01 1.182609941820508409e-01 1.222203213770718250e-01 1.265984307396596509e-01 1.290253799253885947e-01
4.299999999999999933e-01 6.498941031647598177e-02 9.153952539014714729e-02 9.838957176678697625e-02 1.035613235327983300e-01 1.080558435727816818e-01 1.134168753622906423e-01 1.182678680343061811e-01 1.222276331654552906e-01 1.266054324652022001e-01 1.290321056778660769e-01
4.400000000000000022e-01 6.499286892223882228e-02 9.154812999850593658e-02 9.839424953421532782e-02 1.035678724583107974e-01 1.080648155727333554e-01 1.134252210549081957e-01 1.182736920757463672e-01 1.222337111628235690e-01 1.266113180021640472e-01 1.290377706266571667e-01
4.500000000000000111e-01 6.499573256096879970e-02 9.155520225878729934e-02 9.839811546935668674e-02 1.035733550345150494e-01 1.080721449160872288e-01 1.134320983821437978e-01 1.182785405671192280e-01 1.222386367149576325e-01 1.266161651161896440e-01 1.290424522524805107e-01
4.600000000000000200e-01 6.499803232470714731e-02 9.156082260406389617e-02 9.840121479174158969e-02 1.035778296899356743e-01 1.080779163879614230e-01 1.134375857557402695e-01 1.182824663915255370e-01 1.222424671409543390e-01 1.266200289196944551e-01 1.290462059245692239e-01
4.699999999999999734e-01 6.499979538219306796e-02 9.156506054384128124e-02 9.840358664953065271e-02 1.035813481708794115e-01 1.080822027123464618e-01 1.134417510240133681e-01 1.182855160048627702e-01 1.222452512443104322e-01 1.266229570081844336e-01 1.290490796301247689e-01
4.799999999999999822e-01 6.500104065634636219e-02 9.156796422706142691e-02 9.840525843659678196e-02 1.035839471166478676e-01 1.080850538715340536e-01 1.134446413029896600e-01 1.182877220833034732e-01 1.222470222191033296e-01 1.266249822956462545e-01 1.290511071179110958e-01
4.899999999999999911e-01 6.500178300856561397e-02 9.156957049908197310e-02 9.840625152902617023e-02 1.035856565296080500e-01 1.080865072110669123e-01 1.134462929153691041e-01 1.182891108421287862e-01 1.222478041202756521e-01 1.266261299857316946e-01 1.290523148778668083e-01
5.000000000000000000e-01 6.500202971148419384e-02 9.156989691406573761e-02 9.840657663113937248e-02 1.035864921976513836e-01 1.080865797821585761e-01 1.134467233738064851e-01 1.182896957062308935e-01 1.222476072714183820e-01 1.266264119562660606e-01 1.290527165173216695e-01
5.100000000000000089e-01 6.500178382945853706e-02 9.156894937554663216e-02 9.840623835599621172e-02 1.035864631235528521e-01 1.080852755674125282e-01 1.134459391068302764e-01 1.182894834839391396e-01 1.222464324766981553e-01 1.266258321361610484e-01 1.290523183499705517e-01
5.200000000000000178e-01 6.500104202739956372e-02 9.156671692721778111e-02 9.840523230980001423e-02 1.035855671279720946e-01 1.080825802383033607e-01 1.134439303195900334e-01 1.182884705752288851e-01 1.222442676440772119e-01 1.266243828735045540e-01 1.290511158944484260e-01
5.300000000000000266e-01 6.499979674960711107e-02 9.156317783044989889e-02 9.840354804086139107e-02 1.035837941279266206e-01 1.080784681058128138e-01 1.134406766089387369e-01 1.182866462490670817e-01 1.222410930748457497e-01 1.266220489288577278e-01 1.290490974465627050e-01
5.400000000000000355e-01 6.499803282936660043e-02 9.155828963711355739e-02 9.840116442910784578e-02 1.035811216882342872e-01 1.080728903435563826e-01 1.134361379116413798e-01 1.182839878496546315e-01 1.222368721964652155e-01 1.266188009337516629e-01 1.290462385969963488e-01
5.500000000000000444e-01 6.499573100236034906e-02 9.155199932492075199e-02 9.839805440131953185e-02 1.035775198188293583e-01 1.080657868897572232e-01 1.134302637259962110e-01 1.182804658434543355e-01 1.222315608924565700e-01 1.266146019806923539e-01 1.290425079188453339e-01
5.600000000000000533e-01 6.499286370614845709e-02 9.154423152245011464e-02 9.839417918374319949e-02 1.035729447504483702e-01 1.080570729129555624e-01 1.134229821626197426e-01 1.182760375422381716e-01 1.222250972310547357e-01 1.266093997336635024e-01 1.290378601279361936e-01
5.699999999999999512e-01 6.498939939042666647e-02 9.153490023630085626e-02 9.838949403069993660e-02 1.035673456920486041e-01 1.080466520348910553e-01 1.134142108302253621e-01 1.182706536872159819e-01 1.222174114028363873e-01 1.266031341522032838e-01 1.290322430121221831e-01
5.799999999999999600e-01 6.498529364935608232e-02 9.152388482063171515e-02 9.838393609694721931e-02 1.035606506047049846e-01 1.080343894065893540e-01 1.134038341883014667e-01 1.182642446928942048e-01 1.222084058772590770e-01 1.265957212346612015e-01 1.290255829648001840e-01
5.899999999999999689e-01 6.498049656912767424e-02 9.151104971197178417e-02 9.837743418191127742e-02 1.035527780282229499e-01 1.080201337543279516e-01 1.133917219558868844e-01 1.182567320074818101e-01 1.221979717968346008e-01 1.265870660661521652e-01 1.290177967647467561e-01
5.999999999999999778e-01 6.497494926969688001e-02 9.149623489675259846e-02 9.836990381368809766e-02 1.035436316206323898e-01 1.080037066165418502e-01 1.133777200403316976e-01 1.182480227526241656e-01 1.221859810877478497e-01 1.265770562072970340e-01 1.290087857942922023e-01
6.099999999999999867e-01 6.496857917247186864e-02 9.147924307169268132e-02 9.836124049977799932e-02 1.035330924046383300e-01 1.079848880277185924e-01 1.133616382164565062e-01 1.182380022527299013e-01 1.221722761443077149e-01 1.265655527119800561e-01 1.289984281079435136e-01
6.199999999999999956e-01 6.496130034662479791e-02 9.145984030215241478e-02 9.835131974180277847e-02 1.035210193871263923e-01 1.079634171510708840e-01 1.133432504880689112e-01 1.182265345110873195e-01 1.221566704868884273e-01 1.265523901420699260e-01 1.289865786485410171e-01
6.300000000000000044e-01 6.495301157853861085e-02 9.143775046906013615e-02 9.833999382077356077e-02 1.035072465027332689e-01 1.079389859491776127e-01 1.133222895256306845e-01 1.182134591165202864e-01 1.221389443500573713e-01 1.265373722655839528e-01 1.289730656471434478e-01
6.400000000000000133e-01 6.494359413500454259e-02 9.141264876499662073e-02 9.832708796781637617e-02 1.034915790935560936e-01 1.079112317414741007e-01 1.132984401095132043e-01 1.181985876439566596e-01 1.221188395173584407e-01 1.265202669276123404e-01 1.289576863585342181e-01
6.500000000000000222e-01 6.493290205933528736e-02 9.138413509380427513e-02 9.831238599145503132e-02 1.034737780182604650e-01 1.078797074573168702e-01 1.132713133242713444e-01 1.181816882179028277e-01 1.220960380983557581e-01 1.265007869328158285e-01 1.289401903441334818e-01
6.600000000000000311e-01 6.492076999199436482e-02 9.135175391892758068e-02 9.829563955989711888e-02 1.034535730232389317e-01 1.078439031140293325e-01 1.132404647298230344e-01 1.181624977126200654e-01 1.220701784850112270e-01 1.264786022406358401e-01 1.289202910567936733e-01
6.700000000000000400e-01 6.490699541993065480e-02 9.131494555756855536e-02 9.827654181702147329e-02 1.034306336847667096e-01 1.078031913190046487e-01 1.132053471040570941e-01 1.181406934762766064e-01 1.220408164465784928e-01 1.264533048485055045e-01 1.288976351332332682e-01
6.800000000000000488e-01 6.489133793947481077e-02 9.127304229826152526e-02 9.825472354501979533e-02 1.034045688571598037e-01 1.077568220660005543e-01 1.131653054474373032e-01 1.181158918212965314e-01 1.220074220839243301e-01 1.264244034756464297e-01 1.288717987839243517e-01
6.899999999999999467e-01 6.487351221883867758e-02 9.122524700516480844e-02 9.822973960773817570e-02 1.033749158955721004e-01 1.077038978101604455e-01 1.131195549000676287e-01 1.180876363981052113e-01 1.219693627000194430e-01 1.263913052467605658e-01 1.288422729084803264e-01
6.999999999999999556e-01 6.485316328798872154e-02 9.117056320665103963e-02 9.820102888633754079e-02 1.033411008704654965e-01 1.076432942622340266e-01 1.130671115086092360e-01 1.180553582722456141e-01 1.219258469492814495e-01 1.263532620686835806e-01 1.288084173571288626e-01
7.099999999999999645e-01 6.482990064759945603e-02 9.110788180785690804e-02 9.816795495058326659e-02 1.033024970338452392e-01 1.075737540331499764e-01 1.130068723488662358e-01 1.180184288904522066e-01 1.218759934048168486e-01 1.263094236991174624e-01 1.287695109336133292e-01
7.199999999999999734e-01 6.480315341974617060e-02 9.103558349088052004e-02 9.812958895652507119e-02 1.032581870459878676e-01 1.074934418940377279e-01 1.129372290266781875e-01 1.179759282769572010e-01 1.218185134845924389e-01 1.262585486810401392e-01 1.287244988845653859e-01
7.299999999999999822e-01 6.477236174414308101e-02 9.095204458952343973e-02 9.808496637633780380e-02 1.032072840503517608e-01 1.074005010544619443e-01 1.128565481193867237e-01 1.179269459897834549e-01 1.217521121743711660e-01 1.261993426517017958e-01 1.286722985290412458e-01
7.399999999999999911e-01 6.473671758997952275e-02 9.085492151313774578e-02 9.803269134369825555e-02 1.031485074440846028e-01 1.072922507714460100e-01 1.127624733666811596e-01 1.178701643859100257e-01 1.216749161699040988e-01 1.261299304828983614e-01 1.286113403529180188e-01
7.500000000000000000e-01 6.469528370321249444e-02 9.074144959610838668e-02 9.797107033623292383e-02 1.030803874745486182e-01 1.071655070757665251e-01 1.126522009506110422e-01 1.178040392891992888e-01 1.215847061926568495e-01 1.260480283875514973e-01 1.285397326712595656e-01
7.600000000000000089e-01 6.464680688212462445e-02 9.060789918166592405e-02 9.789777972372379344e-02 1.030009685622647608e-01 1.070159595084870102e-01 1.125219339723155382e-01 1.177264878400115511e-01 1.214784748062541359e-01 1.259504941072435436e-01 1.284548854260403050e-01
7.700000000000000178e-01 6.458981694865220669e-02 9.044979557040899731e-02 9.780992469442081894e-02 1.029079871595360018e-01 1.068383929866456167e-01 1.123670705653888879e-01 1.176350210158545323e-01 1.213525833571553053e-01 1.258333924566611139e-01 1.283535948320138620e-01
7.800000000000000266e-01 6.452233386853642449e-02 9.026103180893001177e-02 9.770345320257037280e-02 1.027984131908993015e-01 1.066256595649365396e-01 1.121813006328828410e-01 1.175262281954549543e-01 1.212020227828431024e-01 1.256911958438332866e-01 1.282313909161025001e-01
7.900000000000000355e-01 6.444202446912442039e-02 9.003418524119005673e-02 9.757317704324364183e-02 1.026687300306635964e-01 1.063689905016888260e-01 1.119568655671470681e-01 1.173959432084346610e-01 1.210206049810345630e-01 1.255167872960776254e-01 1.280826032825534422e-01
8.000000000000000444e-01 6.434528529644885364e-02 8.975772923061056674e-02 9.741090164458982015e-02 1.025134776489703969e-01 1.060547896704424897e-01 1.116817251880316830e-01 1.172375839181064860e-01 1.207986163991577044e-01 1.252989332381082843e-01 1.278983030126871201e-01
8.100000000000000533e-01 6.422821686455351675e-02 8.941847845453046451e-02 9.720638114472446301e-02 1.023268111099593647e-01 1.056673819400458514e-01 1.113418810812965565e-01 1.170433852423567872e-01 1.205245598645165173e-01 1.250235858587333271e-01 1.276675456160938638e-01
8.199999999999999512e-01 6.408484467084069047e-02 8.899598022269369912e-02 9.694321550479928495e-02 1.020994695572483152e-01 1.051827923389019037e-01 1.109156691346829954e-01 1.168007184592794734e-01 1.201802581430104072e-01 1.246686144678754993e-01 1.273730121064131915e-01
8.299999999999999600e-01 6.390752340578390034e-02 8.846278283913498741e-02 9.659754185999451515e-02 1.018185852486761661e-01 1.045699565275100135e-01 1.103738985785179122e-01 1.164909703911630456e-01 1.197404440546843418e-01 1.242030848021631190e-01 1.269900015223356660e-01
8.399999999999999689e-01 6.368554553713189070e-02 8.777893314338532094e-02 9.613210354068997543e-02 1.014618024673007712e-01 1.037885628210718086e-01 1.096743499623555607e-01 1.160827997683721025e-01 1.191678130002207237e-01 1.235829251615885582e-01 1.264797286947966781e-01
8.499999999999999778e-01 6.340407214704159300e-02 8.688656529833385656e-02 9.548843394032752174e-02 1.009783624458669843e-01 1.028019757230276277e-01 1.087569277660125344e-01 1.155186350362208542e-01 1.184110728656786043e-01 1.227512003085457770e-01 1.257756377181961094e-01
8.599999999999999867e-01 6.304246917474047585e-02 8.570215835988248543e-02 9.457520436202028480e-02 1.002018775575110321e-01 1.016593075115730799e-01 1.075384011674938439e-01 1.146815690773401036e-01 1.174164873256252628e-01 1.216465410354611587e-01 1.247408760387594823e-01
8.699999999999999956e-01 6.257060826783548968e-02 8.410419862102870570e-02 9.325260906020428620e-02 9.871776120968731028e-02 1.006237549097853262e-01 1.059086774713637324e-01 1.133367600549241988e-01 1.161699242065834109e-01 1.202059542828484567e-01 1.230421813454788821e-01
8.800000000000000044e-01 6.194801576004888011e-02 8.194431833361820461e-02 9.134815461953968430e-02 9.639917484599122566e-02 9.965319839175765249e-02 1.037751337983824629e-01 1.111992144589035586e-01 1.146806101612624917e-01 1.182570160511117185e-01 1.201767322023579582e-01
8.900000000000000133e-01 6.111930229332282472e-02 7.909163568619334561e-02 8.874206130614885335e-02 9.343468827440952473e-02 9.822725642536633828e-02 1.012573080559435734e-01 1.082366064766026731e-01 1.126764363388187834e-01 1.147389055796969037e-01 1.171448439138653846e-01
9.000000000000000222e-01 6.001860852832663351e-02 7.557170519156912458e-02 8.553252340296033096e-02 8.997293393028263364e-02 9.545534994938825735e-02 9.895920764105572975e-02 1.047382012506599125e-01 1.089225975664079166e-01 1.107323650731368292e-01 1.146893010679464614e-01
9.100000000000000311e-01 5.859161296800082658e-02 7.168454012296376909e-02 8.203398625956788426e-02 8.619962904802393189e-02 9.147753348218112812e-02 9.651956312169292229e-02 1.010547555633762445e-01 1.042178346499597480e-01 1.075254604392996277e-01 1.110196472701982517e-01
9.200000000000000400e-01 5.684958546866568374e-02 6.789335687252899543e-02 7.859213722033282779e-02 8.245572503813893006e-02 8.726852041150731654e-02 9.325893884208777407e-02 9.698799108551926784e-02 1.010026320467346944e-01 1.043273885119911232e-01 1.061072169967172407e-01
9.300000000000000488e-01 5.491204717088661591e-02 6.454677799693110674e-02 7.544004993071079523e-02 7.911001918022490809e-02 8.344888546568551835e-02 8.972644357812636917e-02 9.299898556128283200e-02 9.809935842237083037e-02 1.014775798493697395e-01 1.021462217662920807e-01
9.399999999999999467e-01 5.299556137938331996e-02 6.179883713211443974e-02 7.271340936211358186e-02 7.637312668598479626e-02 8.034415499372980773e-02 8.655187095767265248e-02 8.966296141840009171e-02 9.471220710888982042e-02 9.788956579630683774e-02 9.939711747019443211e-02
9.499999999999999556e-01 5.137136398972066281e-02 5.973821284931441628e-02 7.057243655874970156e-02 7.432446113873596161e-02 7.811956946512386979e-02 8.408999495090159482e-02 8.716395900593718049e-02 9.192297466971181830e-02 9.480253322275140893e-02 9.751716468166508889e-02
9.599999999999999645e-01 5.014307487166072552e-02 5.828552086613109778e-02 6.901859953417890936e-02 7.286349054740594300e-02 7.664587860588621682e-02 8.234288217586391290e-02 8.541265546953588639e-02 8.994151672189008850e-02 9.266564546305611216e-02 9.611752974675706607e-02
9.699999999999999734e-01 4.935745838499230875e-02 5.739042184107501915e-02 6.804665865328748953e-02 7.194906733134423527e-02 7.578588692016524631e-02 8.126991391428670108e-02 8.434066892971678331e-02 8.872958125580179822e-02 9.136990019851638778e-02 9.523499048010129753e-02
9.799999999999999822e-01 4.891700222438995216e-02 5.689782120856786557e-02 6.750802419963539136e-02 7.144005536723396776e-02 7.532891844264853753e-02 8.068220812872389791e-02 8.375367734115340967e-02 8.806743626070112629e-02 9.066440110923003337e-02 9.474392340543287550e-02
9.899999999999999911e-01 4.877940008565615632e-02 5.674512557291589571e-02 6.734059788086238507e-02 7.128138974437078779e-02 7.518959182487788828e-02 8.050055467307230816e-02 8.357220154900546483e-02 8.786298926414312649e-02 9.044686065661848573e-02 9.459100025536956724e-02
1.000000000000000000e+00 4.874484793351754192e-02 5.670686791539483740e-02 6.729861784773787103e-02 7.124157001644335074e-02 7.515485362928560342e-02 8.045508434802327302e-02 8.352677037151279293e-02 8.781182800238353237e-02 9.039244315624486714e-02 9.455263565960257688e-02
1.010000000000000009e+00 4.875278379747024354e-02 5.671871969598524243e-02 6.730878309947961602e-02 7.125505272321328021e-02 7.516705115717885188e-02 8.046654937190614310e-02 8.354131800374585415e-02 8.782682936268360052e-02 9.040816718354328929e-02 9.456815476479844829e-02
1.020000000000000018e+00 4.878440575644878846e-02 5.676599636822472067e-02 6.734930768157798564e-02 7.130882466583507440e-02 7.521569936862737560e-02 8.051223973613379215e-02 8.359943470345744532e-02 8.788668820714838625e-02 9.047096371995846931e-02 9.463007174437525204e-02
1.030000000000000027e+00 4.888585000069405051e-02 5.691821263454219237e-02 6.747951987860670298e-02 7.148184086406439430e-02 7.537224924606472642e-02 8.065887846142005824e-02 8.378748997683335697e-02 8.807961918404157153e-02 9.067394710681389580e-02 9.482954677094937446e-02
1.040000000000000036e+00 4.906793736008789597e-02 5.719354816195489771e-02 6.771404709529893484e-02 7.179437208079982036e-02 7.565511073363614947e-02 8.092233032221832212e-02 8.413128408562288441e-02 8.842941727947044306e-02 9.104419992926240934e-02 9.519081675091069228e-02
1.050000000000000044e+00 4.935716036223937453e-02 5.763649452107400678e-02 6.808871761799589750e-02 7.229604733679417805e-02 7.610935039249623613e-02 8.134147260676989621e-02 8.469413244798427998e-02 8.899448914793518794e-02 9.164814089376717432e-02 9.577310223525897781e-02
1.060000000000000053e+00 4.975368340555601232e-02 5.825500870478531740e-02 6.860678418535999523e-02 7.299443600457582171e-02 7.674205712206240426e-02 8.191771738034435424e-02 8.549994424422968642e-02 8.978876670858965126e-02 9.250833721124683551e-02 9.658786187379189703e-02
1.070000000000000062e+00 5.025737859725901147e-02 5.905941860398974258e-02 6.927242575171570216e-02 7.389941280288737924e-02 7.756244210163906749e-02 8.265328337192905106e-02 8.658145325753538457e-02 9.083187430922111394e-02 9.365559280485538651e-02 9.764802986028697784e-02
1.080000000000000071e+00 5.083658484699379171e-02 6.000998617075666702e-02 7.004866939937412496e-02 7.496476998349935195e-02 7.852881786594258229e-02 8.350626279099482296e-02 8.790531767321684009e-02 9.208083289487492551e-02 9.505052912276054644e-02 9.889218755851769682e-02
1.090000000000000080e+00 5.146419607733180440e-02 6.106979435231318920e-02 7.090332050330526437e-02 7.614857516486964184e-02 7.960330330536438681e-02 8.444310309483252230e-02 8.943392174500899849e-02 9.349578524111844258e-02 9.665105466465884199e-02 1.002292464222847568e-01
1.100000000000000089e+00 5.210907280547293075e-02 6.218885902544502020e-02 7.179665182181334260e-02 7.739541282866813088e-02 8.073599138578177459e-02 8.542499746059931121e-02 9.109855309069947449e-02 9.501597001824596544e-02 9.838451596018944756e-02 1.014471192277283385e-01
1.110000000000000098e+00 5.273924946478699555e-02 6.330855678555269428e-02 7.268489317655286996e-02 7.864090340185619921e-02 8.186937681476112727e-02 8.641019794467459658e-02 9.280320794999415146e-02 9.656185655888493979e-02 1.001501927522729235e-01 1.023646492704573668e-01
1.120000000000000107e+00 5.333131302066095730e-02 6.438001979579782708e-02 7.353342774100707357e-02 7.983137489289902911e-02 8.295622356045925794e-02 8.736608763357811558e-02 9.445678129025139591e-02 9.805948186501041441e-02 1.018439676304431912e-01 1.031186534446318914e-01
1.129999999999999893e+00 5.387119638786842107e-02 6.536937135428720624e-02 7.431909145208398515e-02 8.092921531283119030e-02 8.396390887785855350e-02 8.826989927534822922e-02 9.599009451016153605e-02 9.945069103324644111e-02 1.033068074247126683e-01 1.038925523144093171e-01
1.139999999999999902e+00 5.435287811208014408e-02 6.625832325000331757e-02 7.502958201806772531e-02 8.191373992593120601e-02 8.487450396680165654e-02 8.910755003965614707e-02 9.736333178158362855e-02 1.006980282063548032e-01 1.041747943086598766e-01 1.050349618820315828e-01
1.149999999999999911e+00 5.477520620468172979e-02 6.703968030703688630e-02 7.565976154278894472e-02 8.277668737475628313e-02 8.568026126975158974e-02 8.987005404954885590e-02 9.856063183830544860e-02 1.017815563406959112e-01 1.047527324000165350e-01 1.062329110517722525e-01
1.159999999999999920e+00 5.514225491311700728e-02 6.771808675391319254e-02 7.621276346438106419e-02 8.352330863127449545e-02 8.638487475412717775e-02 9.055637278762494746e-02 9.958931405634131873e-02 1.027014429281458002e-01 1.052569261715276538e-01 1.072853926152636250e-01
1.169999999999999929e+00 5.545906007603228216e-02 6.830160284380437652e-02 7.669385787137418531e-02 8.416300356651562620e-02 8.699532801790747782e-02 9.116756890188429385e-02 1.004642711911521852e-01 1.034667025391127898e-01 1.057166765833324612e-01 1.081843224419735683e-01
1.179999999999999938e+00 5.573162373785441742e-02 6.880107711251663705e-02 7.711042298586141819e-02 8.470842785370516492e-02 8.752157162818616221e-02 9.170777699723169085e-02 1.012051471089445293e-01 1.040942996183535779e-01 1.061405631064199634e-01 1.089457751770884636e-01
1.189999999999999947e+00 5.596597429129462897e-02 6.922791009734978462e-02 7.747042228063404090e-02 8.517283201047490260e-02 8.797436331937190379e-02 9.218285938440877458e-02 1.018320003907016297e-01 1.046052625964325050e-01 1.065314346943968399e-01 1.095896005019346975e-01
1.199999999999999956e+00 5.616741844768870923e-02 6.959236941894277051e-02 7.778112827713369593e-02 8.556810584993898572e-02 8.836352954357690193e-02 9.259887150460079097e-02 1.023625098977898884e-01 1.050208159155326670e-01 1.068890545148813015e-01 1.101339912561850043e-01
1.209999999999999964e+00 5.634126843053532258e-02 6.990472939830590093e-02 7.805012798053856393e-02 8.590597339603663063e-02 8.869916619604878427e-02 9.296331271092989068e-02 1.028136407600872826e-01 1.053616047921471233e-01 1.072137848423565104e-01 1.105965662118077314e-01
1.219999999999999973e+00 5.649104323502918135e-02 7.017195431943029638e-02 7.828244996504127307e-02 8.619441059000444716e-02 8.898803940466311346e-02 9.328105427102545422e-02 1.031969693694092111e-01 1.056426987586823463e-01 1.075046322232072193e-01 1.109894044828561577e-01
1.229999999999999982e+00 5.662098888264996410e-02 7.040219510902005762e-02 7.848439700134357544e-02 8.644253692960193747e-02 8.923837781162968774e-02 9.355933512074891822e-02 1.035253152678798361e-01 1.058781706748055246e-01 1.077642713374991207e-01 1.113258060097850888e-01
1.239999999999999991e+00 5.673383962468792757e-02 7.060078609829813223e-02 7.866002824274746785e-02 8.665632421036301158e-02 8.945551465025507187e-02 9.380279156278596708e-02 1.038071091053338613e-01 1.060771707026853250e-01 1.079944063558920253e-01 1.116145186527143368e-01
1.250000000000000000e+00 5.683223039831992313e-02 7.077278052575612655e-02 7.881331586297826708e-02 8.684136386544787090e-02 8.964459329178969815e-02 9.401626474252819388e-02 1.040501311942588492e-01 1.062471441402214611e-01 1.081979602912794547e-01 1.118635804094781638e-01
1.260000000000000009e+00 5.691819785727381120e-02 7.092208566911135936e-02 7.894734676702971909e-02 8.700195837649209174e-02 8.980959818977891918e-02 9.420359789911472714e-02 1.042603521186593191e-01 1.063934239094332795e-01 1.083776012020265800e-01 1.120791428047182570e-01
1.270000000000000018e+00 5.699363536615813935e-02 7.105227693114257725e-02 7.906501562332976518e-02 8.714201521029037167e-02 8.995422678311326692e-02 9.436852653303919036e-02 1.044431382866195107e-01 1.065203943373551343e-01 1.085363267362711021e-01 1.122667165382938148e-01
1.280000000000000027e+00 5.705999404561504229e-02 7.116609456629248431e-02 7.916854827281463725e-02 8.726451830345906269e-02 9.008131572588314040e-02 9.451396065440571814e-02 1.046025823412738281e-01 1.066312365138469970e-01 1.086766033549538824e-01 1.124304926867085996e-01
1.290000000000000036e+00 5.711860873553491202e-02 7.126602195045640686e-02 7.926000287055384730e-02 8.737215924868235728e-02 9.019346750111709166e-02 9.464264997763999210e-02 1.047423449438923820e-01 1.067286480284101169e-01 1.088008969273663307e-01 1.125742120130101415e-01
1.300000000000000044e+00 5.717039030100789371e-02 7.135377282669047583e-02 7.934078509580400063e-02 8.746679093125217519e-02 9.029246339304150548e-02 9.475647724458968746e-02 1.048649579326523806e-01 1.068144378853950749e-01 1.089109255850425062e-01 1.127004521212224830e-01
1.310000000000000053e+00 5.721636176839527133e-02 7.143121411799201181e-02 7.941248146349197401e-02 8.755042581954396164e-02 9.038029093589829144e-02 9.485761423070496190e-02 1.049731296764966487e-01 1.068904851713951415e-01 1.090087378903467491e-01 1.128119725000517465e-01
1.320000000000000062e+00 5.725721074604737254e-02 7.149961377292271547e-02 7.947615894594654840e-02 8.762442772787977507e-02 9.045828957284895999e-02 9.494752393924643652e-02 1.050687043608470594e-01 1.069580397164653224e-01 1.090957261237783943e-01 1.129106449100920756e-01
1.330000000000000071e+00 5.729359425521896032e-02 7.156016387603064688e-02 7.953283911972064413e-02 8.769007758965996491e-02 9.052773485312122503e-02 9.502762089546698543e-02 1.051534007799913573e-01 1.070182547275318474e-01 1.091732514388014247e-01 1.129982147418087113e-01
1.340000000000000080e+00 5.732604924133160446e-02 7.161383479479935255e-02 7.958335768233056051e-02 8.774841696747529007e-02 9.058966858468096850e-02 9.509906782057217511e-02 1.052286141358301647e-01 1.070720560242004599e-01 1.092424397786853490e-01 1.130760970057912707e-01
1.350000000000000089e+00 5.735503918870841350e-02 7.166145765978026994e-02 7.962843654167094110e-02 8.780033774468673502e-02 9.064498882860315410e-02 9.516287382577970355e-02 1.052955353363544538e-01 1.071202302314872706e-01 1.093042726334299830e-01 1.131454993397088549e-01
1.360000000000000098e+00 5.738096327489384391e-02 7.170374286879208081e-02 7.966869768245785077e-02 8.784660249499540163e-02 9.069446816236154119e-02 9.521991163277937487e-02 1.053551799112705384e-01 1.071634470393215272e-01 1.093596013971954717e-01 1.132074516702071820e-01
1.370000000000000107e+00 5.740415180379833393e-02 7.174127581013138577e-02 7.970465590400913070e-02 8.788783962356801205e-02 9.073874559535853590e-02 9.527090559724377128e-02 1.054083838175391280e-01 1.072022558952042959e-01 1.094091344535682575e-01 1.132628013150905472e-01
1.379999999999999893e+00 5.742490478300813633e-02 7.177458203287317984e-02 7.973677859214012287e-02 8.792461460695841224e-02 9.077840071909748509e-02 9.531651529671474055e-02 1.054558969168806759e-01 1.072371531367885683e-01 1.094535176608275734e-01 1.133123096308083638e-01
1.389999999999999902e+00 5.744346918678013697e-02 7.180409226433377701e-02 7.976545038364135642e-02 8.795739142675067235e-02 9.081391070733867144e-02 9.535728468696573479e-02 1.054983344934116857e-01 1.072685456864014147e-01 1.094932847160033917e-01 1.133566011242452265e-01
1.399999999999999911e+00 5.746005990723507956e-02 7.183017800386476415e-02 7.979100566028894670e-02 8.798657138730039962e-02 9.084569063468266037e-02 9.539368765288563923e-02 1.055362282934472345e-01 1.072967870579410177e-01 1.095289012859424205e-01 1.133962160666308339e-01
1.409999999999999920e+00 5.747486326447320132e-02 7.185315832079047782e-02 7.981373396185172109e-02 8.801250047214291550e-02 9.087410045370024336e-02 9.542613537404706636e-02 1.055700368302546627e-01 1.073221838981639059e-01 1.095607722290294211e-01 1.134316208428718248e-01
1.419999999999999929e+00 5.748804020950964294e-02 7.187330593471269458e-02 7.983388493658674645e-02 8.803547592263701038e-02 9.089945134260667137e-02 9.545498314857667199e-02 1.056001545412262738e-01 1.073450017415340796e-01 1.095892483502510922e-01 1.134632171384269972e-01
1.429999999999999938e+00 5.749972340907578278e-02 7.189084396570667723e-02 7.985166399808436843e-02 8.805574202427796093e-02 9.092200019268756317e-02 9.548052393090407375e-02 1.056269065555063280e-01 1.073654598460457299e-01 1.096146199586888748e-01 1.134913360387691389e-01
1.439999999999999947e+00 5.751002852392171627e-02 7.190596429721533844e-02 7.986724971672323758e-02 8.807351049730550996e-02 9.094197134492809642e-02 9.550301300562394347e-02 1.056505755488792303e-01 1.073837504509488616e-01 1.096371411105363375e-01 1.135162658376864114e-01
1.449999999999999956e+00 5.751906421823283627e-02 7.191884227226809367e-02 7.988080883216695793e-02 8.808897805779403178e-02 9.095957622945259613e-02 9.552268973925687190e-02 1.056714257691221265e-01 1.074000568982566295e-01 1.096570517797157557e-01 1.135382771625597087e-01
1.459999999999999964e+00 5.752690874511179331e-02 7.192960336021493595e-02 7.989246102211648715e-02 8.810228659549958208e-02 9.097496794975794276e-02 9.553972653452594277e-02 1.056896498905716131e-01 1.074145116105346548e-01 1.096745265486284149e-01 1.135575666865481920e-01
1.469999999999999973e+00 5.753363633564581581e-02 7.193836176883758315e-02 7.990231870094106903e-02 8.811356884105842058e-02 9.098829262829905007e-02 9.555428636867925596e-02 1.057054303708125087e-01 1.074272431890920670e-01 1.096897325945550977e-01 1.135743216170520820e-01
1.479999999999999982e+00 5.753930195075307452e-02 7.194519982878906650e-02 7.991046439465869511e-02 8.812292273363296624e-02 9.099965955034736154e-02 9.556648968343250949e-02 1.057189044961623497e-01 1.074383482255156785e-01 1.097027958082357618e-01 1.135886825344911838e-01
1.489999999999999991e+00 5.754395785695006621e-02 7.195018921269431822e-02 7.991697487249081744e-02 8.813043925281913160e-02 9.100917422760958220e-02 9.557645020105126621e-02 1.057302039019078904e-01 1.074479230149667092e-01 1.097138386641548502e-01 1.136007852586095046e-01
1.500000000000000000e+00 5.754763556372727989e-02 7.195337014501751449e-02 7.992189543414059127e-02 8.813617297355320901e-02 9.101690199143593063e-02 9.558423611326431757e-02 1.057394116574971454e-01 1.074560274857311176e-01 1.097229382735131903e-01 1.136107149035993913e-01
1.510000000000000009e+00 5.755036393866906630e-02 7.195477195858632213e-02 7.992526554691424534e-02 8.814017170259388911e-02 9.102290479609329021e-02 9.558990894490415613e-02 1.057466061593560769e-01 1.074627216691469989e-01 1.097301689676525582e-01 1.136185526868302986e-01
1.520000000000000018e+00 5.755216039380641607e-02 7.195440195750389678e-02 7.992710600962325829e-02 8.814246186464340382e-02 9.102722377236041607e-02 9.559350450041852187e-02 1.057518406675435479e-01 1.074680487887140212e-01 1.097355824025002952e-01 1.136243540678571751e-01
1.530000000000000027e+00 5.755303053450194078e-02 7.195225011658146208e-02 7.992741993861086913e-02 8.814304933330059655e-02 9.102987715674647207e-02 9.559503264171508030e-02 1.057551407520686826e-01 1.074720309214394903e-01 1.097392043209777235e-01 1.136281455080974945e-01
1.540000000000000036e+00 5.755297336240348949e-02 7.194828535709918427e-02 7.992619732396291643e-02 8.814192539881914035e-02 9.103087362933171001e-02 9.559448739187711985e-02 1.057565206746557407e-01 1.074746862901912181e-01 1.097410517104412397e-01 1.136299427337407603e-01
1.550000000000000044e+00 5.755197699246862586e-02 7.194246045888263996e-02 7.992341182989858017e-02 8.813906239632424144e-02 9.103020093846327099e-02 9.559183876909950472e-02 1.057559695014967660e-01 1.074760136613723827e-01 1.097411179767898703e-01 1.136297350088673747e-01
1.560000000000000053e+00 5.755001943141038051e-02 7.193470345996155757e-02 7.991901914405663554e-02 8.813441247947838286e-02 9.102783024993610361e-02 9.558703339388222031e-02 1.057534567862300212e-01 1.074760005947720115e-01 1.097393797021016942e-01 1.136274919455677185e-01
1.570000000000000062e+00 5.754707034503886431e-02 7.192492871611270988e-02 7.991296215852393414e-02 8.812791288865964856e-02 9.102371719497760749e-02 9.557999922152631000e-02 1.057489333549418709e-01 1.074746205000542132e-01 1.097357962655582803e-01 1.136231635646989258e-01
1.580000000000000071e+00 5.754308412934723560e-02 7.191301260315653698e-02 7.990515639167411477e-02 8.811947031368400074e-02 9.101779265386332474e-02 9.557062881751485217e-02 1.057423212661855183e-01 1.074718302444397922e-01 1.097303022149677260e-01 1.136166708273207981e-01
1.590000000000000080e+00 5.753800548039971624e-02 7.189881415508295182e-02 7.989550212340287838e-02 8.810897371328740846e-02 9.100996997959484580e-02 9.555879280630739936e-02 1.057335215618079582e-01 1.074675710788953742e-01 1.097228130584210620e-01 1.136079127428769875e-01
1.600000000000000089e+00 5.753176716755110248e-02 7.188216625613055855e-02 7.988387947409815448e-02 8.809628898133277375e-02 9.100014236566239534e-02 9.554433432967136819e-02 1.057224114143849036e-01 1.074617684503037102e-01 1.097132233944565771e-01 1.135967637928300689e-01
1.610000000000000098e+00 5.752428469577430814e-02 7.186286201233071935e-02 7.987013873196860403e-02 8.808124818278728618e-02 9.098817433526487641e-02 9.552705664794899909e-02 1.057088343655536999e-01 1.074543263843380503e-01 1.097013985196916286e-01 1.135830640382357454e-01
1.620000000000000107e+00 5.751545652773537576e-02 7.184065646893732227e-02 7.985410121978493703e-02 8.806365019701818675e-02 9.097390185734295642e-02 9.550672365523220353e-02 1.056926002376197271e-01 1.074451265980749942e-01 1.096871743504155006e-01 1.135666188731901810e-01
1.629999999999999893e+00 5.750516223384539299e-02 7.181526203376556450e-02 7.983555610785990353e-02 8.804325690486117240e-02 9.095712941170064347e-02 9.548305549708271944e-02 1.056734815964645441e-01 1.074340261458308077e-01 1.096703545472250130e-01 1.135471954028789976e-01
1.639999999999999902e+00 5.749326042133071080e-02 7.178634334718769772e-02 7.981425686292753507e-02 8.801978888265013512e-02 9.093762668808812177e-02 9.545572366308199830e-02 1.056512097403756179e-01 1.074208547164243188e-01 1.096507072845382541e-01 1.135245183379024053e-01
1.649999999999999911e+00 5.747957729823374717e-02 7.175348971877847093e-02 7.978990109324540780e-02 8.799290263411992108e-02 9.091510984524198147e-02 9.542432458158398023e-02 1.056254529495922884e-01 1.074054011551976995e-01 1.096279464186334374e-01 1.134982477893381053e-01
1.659999999999999920e+00 5.746391786482715064e-02 7.171624217254074507e-02 7.976215083615179058e-02 8.796221224466296840e-02 9.088925991689621176e-02 9.538840514097736423e-02 1.055958370979410282e-01 1.073874250886005521e-01 1.096017501771270886e-01 1.134680002338753768e-01
1.669999999999999929e+00 5.744604502226219322e-02 7.167404296989107748e-02 7.973059566219499461e-02 8.792724773178089981e-02 9.085968849184546114e-02 9.534741456340362076e-02 1.055619058809225547e-01 1.073666323884422402e-01 1.095717266850395194e-01 1.134333079466354477e-01
1.679999999999999938e+00 5.742568097189376664e-02 7.162623885546298697e-02 7.969475564537970014e-02 8.788745703621640704e-02 9.082593994432196227e-02 9.530070746683830252e-02 1.055231226711575293e-01 1.073426752078488061e-01 1.095374164520863947e-01 1.133936208668959861e-01
1.689999999999999947e+00 5.740250156933899423e-02 7.157206683661411495e-02 7.965407174862122741e-02 8.784219376359241049e-02 9.078748205246317537e-02 9.524753081998603432e-02 1.054788589708664376e-01 1.073151439229587528e-01 1.094982833049729515e-01 1.133482948656483330e-01
1.699999999999999956e+00 5.737610901373415423e-02 7.151058916191377346e-02 7.960785834405129102e-02 8.779066215334488388e-02 9.074366047494823728e-02 9.518696133331484843e-02 1.054283410103853957e-01 1.072835325807927204e-01 1.094536687005258774e-01 1.132965371927806553e-01
1.709999999999999964e+00 5.734608258092174782e-02 7.144080955026795021e-02 7.955539243602430255e-02 8.773201376512911043e-02 9.069378254155885388e-02 9.511802227015117572e-02 1.053707452192077371e-01 1.072472971649067880e-01 1.094028779647145677e-01 1.132375045631624083e-01
1.719999999999999973e+00 5.731180099477753420e-02 7.136125759696713977e-02 7.949560376862768729e-02 8.766499708446699735e-02 9.063682129931439901e-02 9.503927651883770089e-02 1.053048550152087259e-01 1.072056376250461879e-01 1.093448803062213731e-01 1.131699518494513473e-01
1.729999999999999982e+00 5.727270171913113189e-02 7.127058720167665784e-02 7.942752810529334073e-02 8.758845934344083872e-02 9.057184460495307232e-02 9.494942390677170441e-02 1.052295548828539595e-01 1.071578066028679027e-01 1.092787477262227719e-01 1.130927393147926202e-01
1.739999999999999991e+00 5.722796670885649944e-02 7.116684163009866226e-02 7.934975949375169813e-02 8.750072544308398759e-02 9.049749009433451230e-02 9.484658302850415557e-02 1.051432211923871429e-01 1.071027210966360721e-01 1.092031233868195339e-01 1.130042094249361501e-01
1.750000000000000000e+00 5.717670078910724873e-02 7.104785998892844401e-02 7.926076189198077993e-02 8.739993708460894184e-02 9.041225660302247558e-02 9.472870750507249304e-02 1.050440569912483718e-01 1.070391693916421666e-01 1.091165226743734673e-01 1.129025323017574245e-01
1.760000000000000009e+00 5.711773600194351708e-02 7.091081259416767701e-02 7.915852965968432631e-02 8.728365475591723377e-02 9.031417060845702005e-02 9.459314775955333932e-02 1.049297018201210130e-01 1.069655552491272782e-01 1.090170007701733307e-01 1.127853094512768078e-01
1.770000000000000018e+00 5.704980696153558184e-02 7.075259392723239060e-02 7.904089234859332236e-02 8.714918326783448188e-02 9.020106422294747739e-02 9.443707407818394128e-02 1.047975526191865514e-01 1.068800948027024966e-01 1.089024450040624731e-01 1.126499091721839679e-01
1.780000000000000027e+00 5.697127335090432926e-02 7.056915859398034396e-02 7.890503406291921040e-02 8.699299679083265235e-02 9.007009159404523457e-02 9.425687261819237772e-02 1.046441972555798433e-01 1.067804390476726484e-01 1.087700995631178946e-01 1.124928968150581549e-01
1.790000000000000036e+00 5.688041331289533931e-02 7.035618283221364844e-02 7.874800190922309762e-02 8.681128436904340939e-02 8.991818409000332246e-02 9.404887461859721964e-02 1.044659450682462465e-01 1.066640001045996156e-01 1.086170484951955173e-01 1.123105962876606023e-01
1.800000000000000044e+00 5.677455343023136286e-02 7.010699495720686125e-02 7.856520403241819273e-02 8.659815620612248965e-02 8.974054182512837541e-02 9.380745938376734705e-02 1.042570543332481114e-01 1.065267651634445034e-01 1.084387319345964801e-01 1.120973092565672596e-01
1.810000000000000053e+00 5.665140709900007981e-02 6.981568516692054915e-02 7.835272596380706001e-02 8.634825650606703373e-02 8.953279491162935422e-02 9.352826559156798836e-02 1.040122660612552846e-01 1.063649116779442072e-01 1.082311744433058359e-01 1.118479591277669466e-01
1.820000000000000062e+00 5.650750467146026246e-02 6.947338367022316830e-02 7.810462893518570204e-02 8.605351459043891760e-02 8.928825661585393370e-02 9.320485113661880483e-02 1.037235618659167746e-01 1.061726072349458566e-01 1.079883070078047069e-01 1.115548732882482852e-01
1.830000000000000071e+00 5.633923048286935270e-02 6.907069663734455300e-02 7.781476178164994928e-02 8.570512901179849763e-02 8.899951906764684562e-02 9.283141908638883888e-02 1.033819994969554790e-01 1.059430937290559843e-01 1.077036819583703786e-01 1.112098137359122108e-01
1.840000000000000080e+00 5.614228411923234685e-02 6.859648038574328588e-02 7.747587637722962162e-02 8.529236922516601760e-02 8.865738702849676467e-02 9.240211123940493543e-02 1.029763394985950542e-01 1.056675604570157662e-01 1.073695594818507015e-01 1.108028398759983435e-01
1.850000000000000089e+00 5.591199767012541150e-02 6.803877021377623124e-02 7.708026268661723190e-02 8.480318081692837795e-02 8.825133529337128580e-02 9.191234726557673262e-02 1.024932917108711261e-01 1.053349190796912249e-01 1.069775292392909638e-01 1.103229716651578929e-01
1.860000000000000098e+00 5.564372593125505029e-02 6.738613406548550622e-02 7.662057774739770843e-02 8.422515346929805580e-02 8.777038407382341256e-02 9.136020094733474095e-02 1.019179115223813742e-01 1.049314160102261112e-01 1.065194729291965431e-01 1.097591740909576868e-01
1.870000000000000107e+00 5.533258769318574050e-02 6.662781007056478577e-02 7.608966607841828600e-02 8.354546237386531460e-02 8.720336574656004092e-02 9.074597801656285323e-02 1.012327101456071549e-01 1.044389668188896170e-01 1.059877645039886268e-01 1.091002554977024280e-01
1.879999999999999893e+00 5.497597851591087131e-02 6.576103446392335405e-02 7.548521686777553974e-02 8.275747617806382406e-02 8.654502117358037205e-02 9.007621188122648392e-02 1.004233391207558918e-01 1.038381174606079066e-01 1.053804263632889121e-01 1.083410360656743426e-01
1.889999999999999902e+00 5.457335783159641268e-02 6.479192644120761180e-02 7.480974382881062923e-02 8.186215985714781485e-02 8.579764796166418350e-02 8.936053051312188578e-02 9.947961478354004627e-02 1.031091205167084246e-01 1.047008125986310378e-01 1.074831369376120366e-01
1.899999999999999911e+00 5.412883671293860360e-02 6.374247956945722215e-02 7.407502718370571893e-02 8.087554776293000292e-02 8.497686919014001139e-02 8.861315235613892449e-02 9.840449363206534017e-02 1.022424537070793921e-01 1.039594456697625902e-01 1.065414992088767748e-01
1.909999999999999920e+00 5.365348925465046603e-02 6.265438478115183119e-02 7.330516774250279977e-02 7.983377246630996016e-02 8.411415439617719869e-02 8.785422226218361774e-02 9.722398965256789927e-02 1.012536781565397254e-01 1.031732945329499190e-01 1.055489137380829778e-01
1.919999999999999929e+00 5.316726107745980284e-02 6.158770438088283228e-02 7.253752896179761767e-02 7.879324341608592852e-02 8.325547651056537657e-02 8.711213236471428145e-02 9.599493706548659078e-02 1.001944376718413299e-01 1.023674291312964002e-01 1.045568539756154131e-01
1.929999999999999938e+00 5.269434404440039021e-02 6.060245280280329022e-02 7.181244215144221010e-02 7.781375823176385487e-02 8.244784241404451430e-02 8.641735167023326114e-02 9.479128299708960981e-02 9.913839792132521367e-02 1.015718518054856134e-01 1.036205292065680295e-01
1.939999999999999947e+00 5.226143788719968264e-02 5.974963737046581902e-02 7.116863151895312656e-02 7.694982590396887145e-02 8.173409972827426484e-02 8.580136205798136184e-02 9.369283324830403326e-02 9.816550659176739857e-02 1.008250478025816549e-01 1.027910750069494783e-01
1.949999999999999956e+00 5.190482348634096327e-02 5.908362149636846306e-02 7.065305648344455403e-02 7.626323873044160706e-02 8.116480119624597256e-02 8.530694322067232382e-02 9.279659952834030945e-02 9.736842265636561078e-02 1.001914579677251615e-01 1.021277612616573599e-01
1.959999999999999964e+00 5.163516604997321624e-02 5.860202525949557290e-02 7.027212810646908669e-02 7.575943791548160611e-02 8.074540701755444916e-02 8.494043307538320930e-02 9.212678720305744751e-02 9.677183315873186253e-02 9.969920987164118675e-02 1.016370641407821490e-01
1.969999999999999973e+00 5.146103064414194600e-02 5.830101822496128877e-02 7.003020231307706400e-02 7.544112769646008076e-02 8.047955889494499970e-02 8.470699463236626425e-02 9.169865147988766341e-02 9.639033955446228707e-02 9.937486192013281205e-02 1.013243470276589953e-01
1.979999999999999982e+00 5.136250217240499738e-02 5.813413811994950359e-02 6.989471792519860727e-02 7.526344754375978441e-02 8.033084089389272431e-02 8.457601282198222437e-02 9.145810082050319367e-02 9.617597452703875727e-02 9.918906315252461192e-02 1.011485778813028952e-01
1.989999999999999991e+00 5.133156354107282909e-02 5.808224447567283261e-02 6.985238239669988580e-02 7.520801394508080939e-02 8.028439353360078412e-02 8.453504576639700452e-02 9.138283129033049346e-02 9.610889748278034217e-02 9.913038439559045123e-02 1.010935335703493226e-01
2.000000000000000000e+00 5.132378220464961505e-02 5.806923081535574072e-02 6.984175019822205788e-02 7.519409883906914838e-02 8.027273040649750280e-02 8.452475432189737736e-02 9.136392067837732778e-02 9.609204510221316942e-02 9.911560106269887149e-02 1.010796996988734819e-01
2.009999999999999787e+00 5.133849175037306228e-02 5.808254861146566750e-02 6.985674979821664132e-02 7.520901017079945072e-02 8.028817974588886575e-02 8.453457428759782177e-02 9.137741469596087629e-02 9.610904848647472409e-02 9.913111717804638789e-02 1.010972088215666975e-01
2.020000000000000018e+00 5.139717572692269892e-02 5.813577958909457721e-02 6.991663827336137838e-02 7.526855128517427607e-02 8.034983077814189523e-02 8.457386031950170358e-02 9.143130457404388678e-02 9.617697401463017048e-02 9.919302384423951680e-02 1.011671829711723730e-01
2.029999999999999805e+00 5.158619613417311789e-02 5.830834088853423941e-02 7.011006514809628443e-02 7.546091155756376456e-02 8.054857538722126620e-02 8.470161520449448478e-02 9.160549990077948568e-02 9.639675774644113071e-02 9.939248923804212821e-02 1.013938894951727510e-01
2.040000000000000036e+00 5.192833257140515996e-02 5.862519213598162832e-02 7.046233335489905658e-02 7.581145345038131644e-02 8.090893630305723283e-02 8.493783548636561764e-02 9.192333860346990626e-02 9.679858137720788458e-02 9.975390415164712976e-02 1.018093645174457662e-01
2.049999999999999822e+00 5.247900932157126969e-02 5.914850525458803521e-02 7.103573439460751648e-02 7.638263332857228582e-02 8.149046857047678727e-02 8.533289835270235768e-02 9.244252862578522523e-02 9.745686044037002449e-02 1.003373966437140080e-01 1.024916500704148442e-01
2.060000000000000053e+00 5.324730281275790594e-02 5.991002542612761106e-02 7.185098178758574095e-02 7.719592768709233888e-02 8.230426901984198851e-02 8.591963396607202319e-02 9.318527430065409733e-02 9.840136276464814258e-02 1.011585789001117619e-01 1.034691398186841221e-01
2.069999999999999840e+00 5.424226486553767462e-02 6.096110748392247897e-02 7.293864491240319159e-02 7.828295467945606267e-02 8.336036626956243312e-02 8.675455458772304840e-02 9.418645263329722406e-02 9.967529890519225000e-02 1.022460277133830642e-01 1.047773507995379827e-01
2.080000000000000071e+00 5.540600198113396907e-02 6.230474290188331432e-02 7.426785198725180392e-02 7.961366126622382300e-02 8.459552794867095105e-02 8.786563585169181179e-02 9.542997744851511310e-02 1.012468674261180340e-01 1.035819225253100245e-01 1.064002845996075974e-01
2.089999999999999858e+00 5.668036792187435696e-02 6.395096991977704259e-02 7.581259384924499134e-02 8.116124021892466567e-02 8.595011448002937149e-02 8.928582710826260538e-02 9.691004236212172329e-02 1.030736827829788482e-01 1.051833332742244109e-01 1.083491645562638939e-01
2.100000000000000089e+00 5.799291789863954272e-02 6.587700378112722188e-02 7.752502071034608755e-02 8.287380633721737333e-02 8.736889605042533202e-02 9.100058193273112550e-02 9.860457649540807501e-02 1.050573179290744397e-01 1.070780402589131403e-01 1.105744619974987492e-01
2.109999999999999876e+00 5.926992705800129130e-02 6.800665854722555415e-02 7.933322401805825708e-02 8.467105212945989778e-02 8.881624279591822380e-02 9.292284431550461299e-02 1.004643838227452235e-01 1.070617407050046266e-01 1.092528653087857377e-01 1.129246462254570454e-01
2.120000000000000107e+00 6.045989773801899170e-02 7.022943072193585379e-02 8.116294095698148303e-02 8.646688594618759383e-02 9.027730007148360158e-02 9.493198224283176667e-02 1.024210488763531296e-01 1.089978768032865281e-01 1.115861845148378856e-01 1.151369370670906750e-01
2.129999999999999893e+00 6.153442393612258005e-02 7.242370217816759825e-02 8.294573265395172035e-02 8.818110383485952553e-02 9.174115743704060189e-02 9.691334586753320990e-02 1.043852657281474638e-01 1.108197373234875993e-01 1.138599490304508383e-01 1.169516640382463474e-01
2.140000000000000124e+00 6.248308099197821125e-02 7.448465050556070388e-02 8.462505864493112540e-02 8.975120393135734009e-02 9.319399878885903377e-02 9.878137937653982958e-02 1.062560537566687863e-01 1.124811810091724679e-01 1.158664085040435748e-01 1.185097757321572215e-01
2.149999999999999911e+00 6.330565988700460889e-02 7.633897988329974016e-02 8.615690174949736102e-02 9.113889440064271152e-02 9.461180825541193329e-02 1.004818161680597066e-01 1.079396441021460429e-01 1.139385122490263053e-01 1.175169873279894583e-01 1.199896085720918160e-01
2.160000000000000142e+00 6.401231201905563384e-02 7.796001021957696397e-02 8.752113973863044627e-02 9.234033292864335385e-02 9.596816882238924651e-02 1.019970154004792989e-01 1.093837971948166815e-01 1.151843334921782147e-01 1.188542172323275997e-01 1.213921722726767766e-01
2.169999999999999929e+00 6.461498971313268946e-02 7.934831224738572719e-02 8.871165660916838225e-02 9.336906163807799641e-02 9.723323037553929793e-02 1.033265147593330074e-01 1.105759270782072229e-01 1.162395921445415758e-01 1.199407205726370357e-01 1.226664788359853042e-01
2.180000000000000160e+00 6.512731701850670019e-02 8.052413135653624376e-02 8.973657890299405193e-02 9.424777242978917002e-02 9.838616170806503691e-02 1.044827410475090423e-01 1.115375420729931288e-01 1.171371209909398969e-01 1.208239673511607437e-01 1.237775389198609438e-01
2.189999999999999947e+00 6.556264955358448443e-02 8.151560535062445101e-02 9.061217279258758361e-02 9.499967770136927281e-02 9.941804516750768483e-02 1.054837280330638005e-01 1.123060889439568694e-01 1.179056025576880745e-01 1.215427133162068629e-01 1.247163830842807908e-01
2.200000000000000178e+00 6.593261714299424037e-02 8.235049448132014671e-02 9.135682819313888092e-02 9.564435338725638114e-02 1.003287442562737775e-01 1.063476968898015435e-01 1.129201608679413632e-01 1.185656000454974462e-01 1.221295071737343169e-01 1.254952006800413855e-01
2.209999999999999964e+00 6.624845924827552079e-02 8.305660162313965866e-02 9.199124797685781507e-02 9.620013950131929559e-02 1.011275199470987179e-01 1.070948395285641203e-01 1.134152732105403599e-01 1.191347167428071507e-01 1.226128922392882431e-01 1.261399489960715325e-01
2.220000000000000195e+00 6.651779066159717313e-02 8.365343104746891800e-02 9.253035292184073890e-02 9.667885927806409152e-02 1.018218173142007438e-01 1.077388130399104110e-01 1.138167592127004024e-01 1.196239162677533996e-01 1.230125640097364664e-01 1.266737130902573505e-01
2.229999999999999982e+00 6.674923210933846052e-02 8.416218990018828339e-02 9.299169130686478490e-02 9.709426018091238397e-02 1.024264649017898460e-01 1.082971021943697626e-01 1.141472502276028173e-01 1.200466803641826591e-01 1.233470814606937860e-01 1.271209325231880127e-01
2.240000000000000213e+00 6.694843051941447298e-02 8.459692571112852055e-02 9.338702895818268290e-02 9.745508422265637682e-02 1.029516948328264014e-01 1.087811108229863044e-01 1.144215961699585754e-01 1.204118662067495404e-01 1.236286200254113482e-01 1.274980179663845747e-01
2.250000000000000000e+00 6.712065765549569962e-02 8.497038606868670407e-02 9.372736460900747690e-02 9.776969734704578363e-02 1.034086390753948120e-01 1.092020563798672406e-01 1.146517434327674889e-01 1.207282386029654014e-01 1.238674460911244474e-01 1.278187163129677062e-01
2.259999999999999787e+00 6.726997018619056135e-02 8.529228890125770124e-02 9.402119295485593387e-02 9.804454488086361552e-02 1.038063881878484446e-01 1.095687197679152403e-01 1.148463113145821723e-01 1.210027346964390044e-01 1.240711500048352484e-01 1.280930485642262917e-01
2.270000000000000018e+00 6.740004594205055433e-02 8.557124123567604046e-02 9.427614948601102662e-02 9.828562464480192218e-02 1.041537380459571227e-01 1.098893250423547685e-01 1.150122785925939556e-01 1.212418421265398089e-01 1.242461270203631951e-01 1.283293729524615512e-01
2.279999999999999805e+00 6.751369503370299729e-02 8.581376658389550105e-02 9.449806116867326411e-02 9.849753506123375135e-02 1.044576018544413620e-01 1.101702247333579271e-01 1.151547301863537626e-01 1.214505960055392297e-01 1.243971275909047103e-01 1.285338388709855728e-01
2.290000000000000036e+00 6.761344816326390894e-02 8.602563186663553241e-02 9.469212125685078085e-02 9.868451500897099105e-02 1.047244038449783032e-01 1.104172653292722489e-01 1.152778767528779419e-01 1.216335953307463302e-01 1.245282046342810894e-01 1.287116928738553656e-01
2.299999999999999822e+00 6.770105176568926020e-02 8.621082086156511837e-02 9.486192646531159400e-02 9.884945920082428839e-02 1.049586242896617394e-01 1.106344804334514487e-01 1.153846044392780740e-01 1.217940392492696117e-01 1.246421524125377184e-01 1.288665243234772828e-01
2.310000000000000053e+00 6.777839419243907038e-02 8.637353296321333140e-02 9.501129426451122850e-02 9.899562485945519186e-02 1.051652128529696056e-01 1.108263449464746420e-01 1.154777319797781754e-01 1.219354042952040390e-01 1.247417919088553567e-01 1.290020061110998539e-01
2.319999999999999840e+00 6.784675825553926343e-02 8.651662448024659280e-02 9.514282560859901872e-02 9.912520291972937159e-02 1.053475518437516495e-01 1.109958948867170447e-01 1.155591734386919034e-01 1.220600631959268961e-01 1.248290434713354713e-01 1.291206275416103000e-01
2.330000000000000071e+00 6.790734589676825084e-02 8.664273523049928483e-02 9.525893254443915104e-02 9.924028730933236175e-02 1.055088359954532012e-01 1.111460087022565074e-01 1.156306304396170770e-01 1.221702399553692420e-01 1.249056431764617309e-01 1.292246590562570463e-01
2.339999999999999858e+00 6.796113418982949184e-02 8.675399772730806036e-02 9.536156789236757692e-02 9.934258924152145065e-02 1.056516742480210630e-01 1.112790367122822033e-01 1.156934537978002858e-01 1.222677438945755646e-01 1.249729801965449444e-01 1.293159235607334867e-01
2.350000000000000089e+00 6.800895890347383177e-02 8.685222174118141514e-02 9.545239254994232481e-02 9.943358466854551603e-02 1.057783048791182678e-01 1.113969989474162398e-01 1.157487682377822402e-01 1.223541213284362883e-01 1.250322205589274038e-01 1.293959583298378013e-01
2.359999999999999876e+00 6.805153385114892650e-02 8.693894113055514183e-02 9.553281720277312372e-02 9.951454283748228935e-02 1.058906423893953008e-01 1.115016263772458105e-01 1.157975121772575333e-01 1.224306906774064729e-01 1.250843432566121349e-01 1.294660589516486160e-01
2.370000000000000107e+00 6.808944696773347460e-02 8.701541204549656516e-02 9.560399926817668426e-02 9.958651254294986765e-02 1.059902653134444095e-01 1.115943472060759584e-01 1.158404461158365345e-01 1.224985363912910463e-01 1.251301449878615413e-01 1.295272824537957723e-01
2.379999999999999893e+00 6.812322628100242472e-02 8.708275121400060881e-02 9.566697041711452743e-02 9.965044270709766394e-02 1.060785891390666896e-01 1.116764458017737022e-01 1.158782368174761102e-01 1.225586282929510412e-01 1.251703272558513935e-01 1.295805617028917001e-01
2.390000000000000124e+00 6.815330479907864836e-02 8.714186811339791339e-02 9.572257290387620188e-02 9.970711200014026332e-02 1.061567736134461093e-01 1.117489746267589235e-01 1.159114237517602508e-01 1.226117594758598661e-01 1.252054586202904218e-01 1.296266530115598725e-01
2.399999999999999911e+00 6.818005650609600121e-02 8.719354042191546084e-02 9.577152921503399863e-02 9.975719443625982730e-02 1.062258176035104362e-01 1.118128411108319231e-01 1.159404646650789850e-01 1.226586116553200767e-01 1.252360220853053208e-01 1.296661984080920149e-01
2.410000000000000142e+00 6.820380334860150218e-02 8.723842961703873189e-02 9.581445640232670591e-02 9.980127035406936853e-02 1.062865774910489586e-01 1.118688235247414231e-01 1.159657466101777779e-01 1.226997681645516924e-01 1.252624259243978189e-01 1.296997390081437718e-01
2.419999999999999929e+00 6.822482146670216796e-02 8.727709460418681120e-02 9.585187867784526750e-02 9.983983640481322586e-02 1.063397836533645363e-01 1.119175852810906785e-01 1.159875952429244572e-01 1.227357254903218148e-01 1.252850129270062784e-01 1.297277265483499642e-01
2.430000000000000160e+00 6.824333752685583787e-02 8.730998753937402324e-02 9.588422252604597573e-02 9.987329807612187194e-02 1.063860322940720499e-01 1.119596670338739164e-01 1.160062735442291687e-01 1.227668881000465173e-01 1.253040590444485514e-01 1.297505224596956774e-01
2.439999999999999947e+00 6.825954753123469887e-02 8.733749102129780006e-02 9.591185177656857963e-02 9.990200392317750977e-02 1.064258342858996342e-01 1.119955313012245962e-01 1.160220035483800621e-01 1.227936017478516439e-01 1.253197960052303273e-01 1.297684269673973212e-01
2.450000000000000178e+00 6.827363289460142148e-02 8.735994418831768971e-02 9.593509453395358821e-02 9.992627237346177194e-02 1.064596539330786157e-01 1.120255964292418277e-01 1.160349820474294441e-01 1.228161794457999362e-01 1.253324264472006344e-01 1.297816949711442791e-01
2.459999999999999964e+00 6.828572422556015986e-02 8.737758403633834325e-02 9.595418302577692071e-02 9.994632795628466404e-02 1.064878214552296698e-01 1.120501580208275866e-01 1.160453472679896653e-01 1.228348429844649953e-01 1.253420910411648381e-01 1.297905004908963822e-01
2.470000000000000195e+00 6.829594300027615195e-02 8.739061477523699106e-02 9.596932399166334393e-02 9.996237375807247305e-02 1.065106345492855822e-01 1.120694797172080981e-01 1.160532190228036470e-01 1.228497909967049412e-01 1.253489081710973951e-01 1.297949806647430149e-01
2.479999999999999982e+00 6.830437829704882891e-02 8.739917436011467033e-02 9.598066223903153893e-02 9.997455253311364476e-02 1.065283043831773135e-01 1.120837460253633344e-01 1.160586792325166011e-01 1.228611632196276865e-01 1.253529558061433624e-01 1.297952196960271143e-01
2.490000000000000213e+00 6.831111196356828841e-02 8.740336440424602282e-02 9.598831678334858453e-02 9.998298472772933210e-02 1.065410105475900066e-01 1.120931080365162036e-01 1.160617904515072046e-01 1.228690762908473816e-01 1.253542868008871436e-01 1.297912566741106499e-01
2.500000000000000000e+00 6.831619209826096661e-02 8.740322693942693955e-02 9.599234710836179740e-02 9.998773167395259842e-02 1.065488473388438301e-01 1.120976412691899876e-01 1.160625805299411173e-01 1.228735895344086337e-01 1.253529188360137103e-01 1.297830908520793136e-01
2.509999999999999787e+00 6.831965962539578163e-02 8.739876536597729340e-02 9.599278563797832009e-02 9.998883080250657585e-02 1.065518760891158712e-01 1.120973859439139825e-01 1.160610570135090225e-01 1.228747380249805010e-01 1.253488428255405407e-01 1.297706732745213809e-01
2.520000000000000018e+00 6.832153498854526275e-02 8.738992829454320099e-02 9.598961832462392374e-02 9.998627498292386728e-02 1.065500956651670439e-01 1.120923224424746623e-01 1.160571972557426085e-01 1.228725133171566924e-01 1.253420145514249351e-01 1.297539026829249154e-01
2.529999999999999805e+00 6.832181917014523709e-02 8.737663180966083465e-02 9.598279710803772624e-02 9.998002434555054718e-02 1.065434556257146975e-01 1.120823893700064744e-01 1.160509590360947890e-01 1.228668740287044009e-01 1.253323703118292831e-01 1.297326592976393300e-01
2.540000000000000036e+00 6.832049816458729552e-02 8.735872117291246242e-02 9.597222301552815749e-02 9.996999175804835436e-02 1.065318424568105077e-01 1.120674583988801182e-01 1.160422630851935949e-01 1.228577326554924770e-01 1.253197980605924855e-01 1.297067385259441930e-01
2.549999999999999822e+00 6.831753960696292094e-02 8.733600968187447966e-02 9.595776376228450089e-02 9.995605877404790951e-02 1.065150945788489734e-01 1.120473611704317224e-01 1.160310106967096383e-01 1.228449694514275742e-01 1.253041659787516027e-01 1.296759178350541941e-01
2.560000000000000053e+00 6.831289066223356077e-02 8.730823549044242071e-02 9.593922876121319110e-02 9.993805263306668185e-02 1.064929754604878320e-01 1.120218545539933136e-01 1.160170626774409131e-01 1.228284109597406470e-01 1.252852915600392858e-01 1.296398936035870197e-01
2.569999999999999840e+00 6.830648319022276926e-02 8.727510443536699858e-02 9.591639560741579973e-02 9.991577237944977707e-02 1.064652038869735168e-01 1.119906585291759182e-01 1.160002601559431273e-01 1.228078532267035256e-01 1.252629707601447262e-01 1.295983411345415781e-01
2.580000000000000071e+00 6.829821784664144579e-02 8.723620514314076035e-02 9.588895141853165383e-02 9.988893259423471671e-02 1.064313827684720132e-01 1.119533772145054340e-01 1.159803811695668263e-01 1.227830089814986453e-01 1.252369201016597100e-01 1.295508089681357000e-01
2.589999999999999858e+00 6.828797629329434737e-02 8.719108032999813018e-02 9.585653988227765820e-02 9.985721032962478760e-02 1.063910552618466121e-01 1.119095652664577473e-01 1.159571759158076615e-01 1.227535495861760001e-01 1.252068242810184528e-01 1.294968130485924518e-01
2.600000000000000089e+00 6.827561520279934459e-02 8.713919392004905451e-02 9.581873796097664653e-02 9.982022388134099977e-02 1.063436764764398162e-01 1.118586981054652124e-01 1.159303493901273352e-01 1.227190839734780409e-01 1.251723129321652694e-01 1.294357975577312969e-01
2.609999999999999876e+00 6.826095493697603711e-02 8.707988777346922782e-02 9.577502228824767705e-02 9.977750170003833741e-02 1.062885706535603991e-01 1.118001297432742874e-01 1.158995378246953367e-01 1.226791276504965028e-01 1.251329307270152014e-01 1.293670892334097544e-01
2.620000000000000107e+00 6.824377904940844008e-02 8.701238644800556032e-02 9.572476959083012216e-02 9.972848520678917472e-02 1.062249306396231274e-01 1.117330975946619759e-01 1.158643094746701768e-01 1.226331025486021575e-01 1.250881390304666718e-01 1.292899105319896547e-01
2.629999999999999893e+00 6.822382906859247864e-02 8.693578079184302587e-02 9.566724149290903312e-02 9.967251701194802804e-02 1.061517980296850655e-01 1.116567073240300884e-01 1.158241541336843122e-01 1.225803226109417055e-01 1.250373027949026050e-01 1.292033688401896252e-01
2.640000000000000124e+00 6.820079833549858028e-02 8.684900927015726246e-02 9.560156668839389638e-02 9.960882739507627426e-02 1.060680398995191981e-01 1.115699157998916169e-01 1.157784708704537452e-01 1.225199767927889621e-01 1.249796751855083987e-01 1.291064457427447132e-01
2.649999999999999911e+00 6.817430701690845030e-02 8.675077154504673427e-02 9.552667010988162566e-02 9.953647068264309672e-02 1.059722576873055599e-01 1.114714465904437790e-01 1.157265191109792118e-01 1.224510630402541184e-01 1.249143360803875308e-01 1.289979152080801827e-01
2.660000000000000142e+00 6.814391987421876407e-02 8.663960454819849555e-02 9.544132367664985572e-02 9.945438086183761017e-02 1.058628513580766733e-01 1.113598688754556393e-01 1.156674543114439013e-01 1.223724336826611109e-01 1.248402370135589662e-01 1.288764475520736419e-01
2.669999999999999929e+00 6.810910053560456645e-02 8.651372514268561298e-02 9.534401716018073292e-02 9.936125509171968295e-02 1.057378539599470035e-01 1.112334435222416956e-01 1.156002389254588286e-01 1.222826748608752401e-01 1.247560888746007818e-01 1.287404613778990181e-01
2.680000000000000160e+00 6.806920692057652489e-02 8.637103215877685314e-02 9.523294652491962053e-02 9.925555362446128460e-02 1.055949165818516194e-01 1.110901299228967409e-01 1.155236353616845291e-01 1.221800931036451654e-01 1.246603526007013796e-01 1.285881627179699949e-01
2.689999999999999947e+00 6.802347043176636132e-02 8.620905442556379972e-02 9.510595689984127632e-02 9.913545882931815156e-02 1.054312364155192278e-01 1.109275402327862398e-01 1.154361679694403120e-01 1.220626589315277066e-01 1.245511903264499426e-01 1.284175366315638278e-01
2.700000000000000178e+00 6.797092832601778212e-02 8.602474501850679300e-02 9.496035752269108010e-02 9.899871791433226265e-02 1.052433213683268004e-01 1.107427409707745641e-01 1.153359979716984257e-01 1.219278298347248324e-01 1.244263075205472163e-01 1.282261972170050113e-01
2.709999999999999964e+00 6.791050638155411712e-02 8.581481795488959952e-02 9.479315626019538255e-02 9.884288444961504549e-02 1.050272994336999693e-01 1.105325999793285996e-01 1.152210888178599735e-01 1.217727584353060777e-01 1.242831569735039082e-01 1.280118245397195709e-01
2.720000000000000195e+00 6.784063478176599604e-02 8.557448522424809800e-02 9.460000772123268453e-02 9.866436636406633598e-02 1.047775720725242221e-01 1.102925331068981551e-01 1.150884904555859733e-01 1.215933019926929010e-01 1.241180458721416746e-01 1.277709988124243468e-01
2.729999999999999982e+00 6.775973511293369167e-02 8.529925031815834002e-02 9.437658193655747152e-02 9.845973291331078237e-02 1.044886050735318317e-01 1.100183082065721851e-01 1.149352922190070153e-01 1.213852683270626037e-01 1.239273255988840861e-01 1.275011843852260907e-01
2.740000000000000213e+00 6.766552795765140571e-02 8.498268800694604164e-02 9.411669050130855307e-02 9.822402376752067954e-02 1.041525448033568668e-01 1.097038319963630770e-01 1.147573583873209985e-01 1.211426353271265050e-01 1.237058319254066840e-01 1.271987140510874303e-01
2.750000000000000000e+00 6.755532054308356626e-02 8.461769008264560799e-02 9.381315680739885088e-02 9.795160429612505271e-02 1.037604088957932574e-01 1.093423859431545686e-01 1.145499642682639707e-01 1.208582952825963536e-01 1.234477207558991319e-01 1.268603012424718568e-01
2.759999999999999787e+00 6.742547907493616488e-02 8.419510081404861512e-02 9.345649913161219180e-02 9.763503044981300394e-02 1.033004949511848181e-01 1.089252333985628735e-01 1.143069623336646218e-01 1.205227244617618348e-01 1.231455351267428944e-01 1.264820488734692827e-01
2.770000000000000018e+00 6.727164545776939675e-02 8.370505463887592534e-02 9.303577628190469462e-02 9.726585433976452089e-02 1.027596512174525217e-01 1.084428400294383810e-01 1.140214724288752118e-01 1.201246402858805185e-01 1.227912812470762921e-01 1.260609205807748379e-01
2.779999999999999805e+00 6.708788580200439333e-02 8.313519627073960583e-02 9.253669876866765787e-02 9.683297389421953449e-02 1.021211228568843221e-01 1.078828908241474954e-01 1.136847806870768668e-01 1.196490808774720443e-01 1.223754426175895499e-01 1.255931558663645198e-01
2.790000000000000036e+00 6.686702961269765100e-02 8.247323630971632735e-02 9.194333015079665661e-02 9.632407578198763642e-02 1.013671390969819175e-01 1.072323625213736364e-01 1.132877700104749502e-01 1.190790111552811614e-01 1.218892603525844054e-01 1.250757859175882225e-01
2.799999999999999822e+00 6.659803600969299575e-02 8.170143501369379890e-02 9.123239002603451830e-02 9.572060781073483959e-02 1.004722556539220241e-01 1.064712911340972706e-01 1.128175167150770875e-01 1.183902777113109150e-01 1.213209320551651149e-01 1.245004786305284050e-01
2.810000000000000053e+00 6.626857339707936667e-02 8.080780380468796653e-02 9.038245957728788249e-02 9.500532252701648916e-02 9.941570840800695308e-02 1.055824444803218354e-01 1.122638904531440690e-01 1.175619284047653562e-01 1.206630520129710477e-01 1.238576297278620175e-01
2.819999999999999840e+00 6.586005095037923696e-02 7.977706510312221333e-02 8.936459566015012013e-02 9.415374480253942135e-02 9.817027251825025114e-02 1.045403679515339024e-01 1.116136271931865709e-01 1.165701204312980244e-01 1.199027328886826255e-01 1.231189162035037504e-01
2.830000000000000071e+00 6.534905742948930729e-02 7.860178638852205468e-02 8.815169393510718931e-02 9.314135827428286774e-02 9.671437362048360131e-02 1.033198304804509721e-01 1.108559215657735353e-01 1.154014272905127397e-01 1.190230211219087397e-01 1.222205322054459586e-01
2.839999999999999858e+00 6.470480655787926028e-02 7.728312329338397901e-02 8.671894083178920132e-02 9.194322113932079654e-02 9.503236774187140412e-02 1.018944040118608674e-01 1.099798282069575778e-01 1.140571632112533929e-01 1.179932767616037048e-01 1.210294496220752497e-01
2.850000000000000089e+00 6.389017460911328161e-02 7.583742824242084568e-02 8.505219097771947456e-02 9.054037461884102689e-02 9.312396175680538735e-02 1.002438795777573222e-01 1.089718206650643895e-01 1.125632653037377112e-01 1.167624804699815000e-01 1.194278719556011448e-01
2.859999999999999876e+00 6.286685048383089391e-02 7.429920608915011049e-02 8.315782575418238787e-02 8.892683251901584152e-02 9.101604902930843233e-02 9.836528059233175247e-02 1.078061286881283887e-01 1.109792035355407769e-01 1.152592815540831456e-01 1.175059158566678919e-01
2.870000000000000107e+00 6.160434498982537976e-02 7.271184340715380889e-02 8.106604493779051568e-02 8.710648127692595388e-02 8.877217788788849262e-02 9.627975717053026405e-02 1.064265896869934641e-01 1.093981959017896327e-01 1.134368765437380744e-01 1.154302359740385087e-01
2.879999999999999893e+00 6.010559186897857648e-02 7.112255779761691987e-02 7.884614663201748586e-02 8.509292407182718343e-02 8.652144719568716225e-02 9.405103154096128293e-02 1.047675769660690176e-01 1.079319898130580851e-01 1.113886507194067482e-01 1.132063219765971074e-01
2.890000000000000124e+00 5.841701838507571548e-02 6.956012027863023306e-02 7.659065083420832365e-02 8.291113267567080947e-02 8.442229481101287680e-02 9.176979901505330495e-02 1.028254648643720653e-01 1.066298889081505052e-01 1.092825974751972101e-01 1.108240842228852829e-01
2.899999999999999911e+00 5.663003719567018257e-02 6.804035566281887992e-02 7.440568704202833727e-02 8.066857419351540492e-02 8.256846956421054484e-02 8.954332768086570304e-02 1.007067796423960215e-01 1.054559351364438152e-01 1.071850698177062439e-01 1.085498239894663042e-01
2.910000000000000142e+00 5.486059251864247588e-02 6.658381878412415744e-02 7.239167207650962221e-02 7.852398880215993859e-02 8.098162417065923879e-02 8.747760313002055088e-02 9.857640235243662896e-02 1.043306209998875744e-01 1.050961691987333108e-01 1.066682352769203479e-01
2.919999999999999929e+00 5.322230866831801493e-02 6.523104038292187878e-02 7.062717926590986184e-02 7.660299311071878947e-02 7.966772842969829793e-02 8.566222533736321532e-02 9.659499521084999318e-02 1.029908631786062567e-01 1.033421513937561181e-01 1.052245015337888862e-01
2.930000000000000160e+00 5.179296244220198131e-02 6.402762649947095486e-02 6.914862819190900622e-02 7.497016414536179785e-02 7.861243672198768573e-02 8.414572480152336664e-02 9.486865350784030870e-02 1.013111743190990982e-01 1.021992737710888111e-01 1.041075564025266686e-01
2.939999999999999947e+00 5.061545271176375732e-02 6.301389855863333278e-02 6.796399781237118243e-02 7.365019958548341128e-02 7.779033967152665374e-02 8.294297376637213559e-02 9.345183322458161523e-02 9.990023233036926520e-02 1.012049617243053479e-01 1.032002296483718745e-01
2.950000000000000178e+00 4.973026342208371892e-02 6.223745245432178719e-02 6.708928128007392300e-02 7.267065111319474802e-02 7.719192272029067048e-02 8.206832665614634259e-02 9.239113065418250170e-02 9.884482871431179984e-02 1.004154516445994461e-01 1.024833471065602075e-01
2.959999999999999964e+00 4.910697343215843225e-02 6.168334615023358253e-02 6.648004247225934582e-02 7.198668558535155360e-02 7.677686266798888770e-02 8.146910649542447869e-02 9.164685304694041024e-02 9.810559813116660755e-02 9.984107350341407672e-02 1.019534598239946049e-01
2.970000000000000195e+00 4.872392211438038301e-02 6.133986141289901606e-02 6.610796892654401125e-02 7.156850282705694288e-02 7.652315852541202723e-02 8.110825290392764675e-02 9.119058719671496727e-02 9.765299962057140404e-02 9.948147980944126167e-02 1.016180066061592446e-01
2.979999999999999982e+00 4.851357644790978835e-02 6.115031119577591517e-02 6.590433229460447573e-02 7.133952396480679192e-02 7.638401824563355313e-02 8.091263806182312501e-02 9.094041947785364011e-02 9.740502230416887841e-02 9.928206232008666976e-02 1.014309487682718558e-01
2.990000000000000213e+00 4.844844922921586611e-02 6.109149087494172847e-02 6.584137436492359940e-02 7.126871922235698820e-02 7.634094132095191332e-02 8.085244925124665527e-02 9.086301844902285041e-02 9.732832401174150438e-02 9.922005137899946037e-02 1.013726521352340260e-01
3.000000000000000000e+00 4.843213757191722896e-02 6.107674914980421726e-02 6.582561265236017145e-02 7.125099227510427180e-02 7.633015189194719552e-02 8.083740282284317125e-02 9.084363688074308107e-02 9.730912023588644821e-02 9.920450085229387538e-02 1.013580241402704668e-01
3.009999999999999787e+00 4.843655067436545419e-02 6.108677298759749436e-02 6.583439665695478560e-02 7.125792728092987527e-02 7.633857880796583728e-02 8.084622979756284078e-02 9.085254425805276701e-02 9.731865792819029137e-02 9.921671295060784102e-02 1.013701793816746827e-01
3.020000000000000018e+00 4.845414513377458571e-02 6.112677835233037982e-02 6.586945915021755193e-02 7.128559595621630773e-02 7.637220157791838049e-02 8.088145323388665209e-02 9.088807980562733924e-02 9.735670615268515737e-02 9.926545946357431816e-02 1.014186889925954432e-01
3.029999999999999805e+00 4.851069366866897492e-02 6.125580572307192523e-02 6.598260534085539919e-02 7.137473736906077559e-02 7.648054350339487939e-02 8.099500173997101204e-02 9.100253958973585078e-02 9.747924108073449667e-02 9.942275943484507605e-02 1.015751206062665141e-01
3.040000000000000036e+00 4.861260736243532693e-02 6.149007134107353084e-02 6.618829844843043819e-02 7.153622435321230211e-02 7.667686891310010466e-02 8.120095376050927294e-02 9.120977639198148135e-02 9.770105217412433651e-02 9.970863358985096458e-02 1.018590503584028001e-01
3.049999999999999822e+00 4.877562369975525086e-02 6.186937396373400067e-02 6.652218225308111077e-02 7.179679674770669817e-02 7.699373232615108753e-02 8.153388547038706302e-02 9.154378716650192482e-02 9.805854257122606499e-02 1.001720707462137872e-01 1.023185250369323257e-01
3.060000000000000053e+00 4.900155325543591178e-02 6.240421773193396277e-02 6.699519166283829374e-02 7.216265804576581233e-02 7.743855072982543108e-02 8.200239545676868413e-02 9.201173773998398697e-02 9.855970663993304792e-02 1.008262003507383459e-01 1.029659413779757116e-01
3.069999999999999840e+00 4.929300290184321365e-02 6.310930571734287009e-02 6.762390661830360028e-02 7.264301286742749775e-02 7.802182618238338863e-02 8.261880002719657057e-02 9.262370187999777182e-02 9.921641221019196488e-02 1.016884125547860562e-01 1.038185814055613276e-01
3.080000000000000071e+00 4.963504629723874961e-02 6.395704096006944728e-02 6.839011212697060360e-02 7.321935994074006693e-02 7.871934696593102521e-02 8.335907834374109426e-02 9.335299929275364672e-02 1.000021724855263139e-01 1.027226667954619921e-01 1.048420654908265304e-01
3.089999999999999858e+00 5.001514805091866051e-02 6.492157272432276527e-02 6.928007624631329908e-02 7.387671884947862033e-02 7.950982630558740827e-02 8.420216633073306089e-02 9.417578566714272792e-02 1.008943227044034330e-01 1.038934926349045496e-01 1.060026283896661620e-01
3.100000000000000089e+00 5.041747467739950139e-02 6.596280638883048053e-02 7.026923262064438402e-02 7.459330565146501946e-02 8.036239884294163471e-02 8.511630678749114443e-02 9.505791010716314882e-02 1.018591048603528504e-01 1.051482039394547596e-01 1.072463353218002791e-01
3.109999999999999876e+00 5.082387827601421437e-02 6.702818785737910123e-02 7.131980429778254915e-02 7.534102497378329655e-02 8.123792472224686256e-02 8.605993342508008737e-02 9.595658084614687444e-02 1.028520949075543839e-01 1.064220185621161247e-01 1.085024027882498243e-01
3.120000000000000107e+00 5.121938139377294613e-02 6.806954968932055205e-02 7.239135314386578590e-02 7.609490527570920981e-02 8.210126431483323606e-02 8.699469277795945921e-02 9.683365316638389841e-02 1.038316461332366714e-01 1.076597768869027305e-01 1.097089047119690491e-01
3.129999999999999893e+00 5.159317666416254194e-02 6.905000007273344453e-02 7.344425263602398501e-02 7.683562467892171566e-02 8.292503614237575760e-02 8.788982621001414919e-02 9.766004554198916277e-02 1.047637326831042798e-01 1.088224051133799691e-01 1.108250232363487964e-01
3.140000000000000124e+00 5.193860626944681730e-02 6.994673955817481970e-02 7.444349404078898225e-02 7.755022523373328314e-02 8.369098735174675119e-02 8.872415787724005631e-02 9.841738958145380967e-02 1.056246770840405524e-01 1.098873359514272174e-01 1.118319003209748003e-01
3.149999999999999911e+00 5.225178290204122999e-02 7.074800710568657225e-02 7.536013099577938690e-02 7.822956390446457464e-02 8.438774514390556813e-02 8.948407705317810990e-02 9.909561644987552320e-02 1.063996740827151816e-01 1.108432179820211527e-01 1.127241731921681950e-01
3.160000000000000142e+00 5.253257862815594731e-02 7.145453635590980068e-02 7.617913950877132356e-02 7.887036412829802334e-02 8.501324729448973827e-02 9.016643104219146387e-02 9.969476389727720267e-02 1.070859023011916239e-01 1.116916378914293850e-01 1.135086281652298995e-01
3.169999999999999929e+00 5.278193832471261143e-02 7.207119669777931059e-02 7.689440476029886506e-02 7.946943823268333429e-02 8.556864265824923321e-02 9.077192928682883966e-02 1.002183670672310428e-01 1.076854717486844387e-01 1.124378762264227477e-01 1.141943014305962095e-01
3.180000000000000160e+00 5.300205369897223462e-02 7.260637901488299628e-02 7.750948011512003022e-02 8.002450598369517665e-02 8.605842126377104273e-02 9.130522564347165471e-02 1.006731252261056225e-01 1.082050386620103388e-01 1.130908481153709982e-01 1.147922854794642539e-01
3.189999999999999947e+00 5.319569344810341771e-02 7.306968346493519784e-02 7.803397626673545806e-02 8.053394068995739508e-02 8.648868545405140329e-02 9.177293596427538169e-02 1.010669505183787870e-01 1.086533338496990381e-01 1.136607865208186519e-01 1.153138124412698418e-01
3.200000000000000178e+00 5.336554978068359240e-02 7.347007471664437905e-02 7.847947221223683378e-02 8.099652549228703036e-02 8.686552611922690459e-02 9.218178076090136064e-02 1.014073440074382410e-01 1.090390311807178658e-01 1.141572392171881084e-01 1.157687126933934357e-01
3.209999999999999964e+00 5.351477300897516942e-02 7.381707090489318668e-02 7.885906132836312254e-02 8.141389092101739000e-02 8.719610406497388388e-02 9.253968941820692184e-02 1.017023489668414521e-01 1.093716029991426975e-01 1.145906680675228828e-01 1.161671282376689346e-01
3.220000000000000195e+00 5.364534563770705783e-02 7.411698168973977763e-02 7.918217903740824848e-02 8.178629807900739124e-02 8.748499195048058119e-02 9.285179436032151012e-02 1.019573136577528599e-01 1.096575238528808699e-01 1.149677987581817218e-01 1.165154210278178393e-01
3.229999999999999982e+00 5.376016827468726306e-02 7.437782012908704388e-02 7.945956317344265996e-02 8.211830296247574212e-02 8.773877041740769933e-02 9.312538140714606005e-02 1.021790458062711016e-01 1.099048733499798924e-01 1.152977560467623452e-01 1.168219475064908863e-01
3.240000000000000213e+00 5.386104909681432851e-02 7.460474295256862287e-02 7.969827327873335587e-02 8.241268443545494982e-02 8.796157086937206326e-02 9.336506037442059147e-02 1.023719264458427813e-01 1.101189378781575745e-01 1.155863134030153533e-01 1.170918466747498665e-01
3.250000000000000000e+00 5.394987638899382404e-02 7.480282148256722774e-02 7.990478379109194895e-02 8.267339236311561923e-02 8.815767155756927542e-02 9.357556836345544415e-02 1.025402621492113031e-01 1.103048434497902880e-01 1.158393340510006919e-01 1.173302795809624544e-01
3.259999999999999787e+00 5.402813271962297187e-02 7.497600209837368412e-02 8.008400841958890348e-02 8.290383140790344441e-02 8.833042827775826333e-02 9.376061998568605005e-02 1.026874009190261450e-01 1.104665768502728906e-01 1.160614136000163166e-01 1.175412067845972020e-01
3.270000000000000018e+00 5.409727051698340339e-02 7.512799573099657180e-02 8.024034228775217548e-02 8.310773246266525693e-02 8.848310907633433198e-02 9.392380776626554906e-02 1.028164886798374200e-01 1.106078331173892398e-01 1.162569772681943531e-01 1.177284488316171357e-01
3.279999999999999805e+00 5.415841401205406108e-02 7.526165794072856019e-02 8.037710581011377198e-02 8.328811907259797698e-02 8.861824125749916126e-02 9.406790723977447033e-02 1.029299433580858625e-01 1.107314497302451239e-01 1.164294529427356978e-01 1.178949170918369704e-01
3.290000000000000036e+00 5.421263690940897328e-02 7.537963330942983042e-02 8.049727132811906882e-02 8.344802229226028212e-02 8.873822899695803235e-02 9.419554217307445076e-02 1.030300028292698983e-01 1.108400193246994042e-01 1.165820725316050188e-01 1.180433853714639575e-01
3.299999999999999822e+00 5.426066303212276343e-02 7.548372815903982291e-02 8.060286650658785024e-02 8.358953286038758868e-02 8.884469417629638210e-02 9.430848741331157581e-02 1.031181934291908880e-01 1.109353232218236035e-01 1.167170401428838378e-01 1.181756820356107268e-01
3.310000000000000053e+00 5.430335130543734179e-02 7.557598393025956318e-02 8.069609595821140846e-02 8.371519048924673523e-02 8.893955256732097303e-02 9.440881649902697903e-02 1.031962404342039036e-01 1.110193272186296015e-01 1.168369055884526109e-01 1.182940252298063655e-01
3.319999999999999840e+00 5.434127276713412308e-02 7.565777347181218415e-02 8.077844289157644353e-02 8.382671246275891219e-02 8.902407856978951373e-02 9.449791139972553433e-02 1.032653023403262843e-01 1.110933598720509757e-01 1.169433819547333053e-01 1.183998620131545693e-01
3.330000000000000071e+00 5.437498699328964513e-02 7.573041141316176617e-02 8.085130182088909323e-02 8.392579355780464823e-02 8.909951940311461316e-02 9.457711641500261834e-02 1.033264880565944871e-01 1.111586770602377844e-01 1.170381283390483501e-01 1.184946293003348861e-01
3.339999999999999858e+00 5.440495447444963772e-02 7.579497297991449889e-02 8.091580440202933433e-02 8.401383975890142075e-02 8.916690144195818513e-02 9.464753504007242246e-02 1.033807036303593940e-01 1.112163012131463652e-01 1.171225083558750657e-01 1.185795096753710087e-01
3.350000000000000089e+00 5.443157646839813513e-02 7.585238646544614771e-02 8.097291902774565731e-02 8.409208111687345444e-02 8.922711954510248455e-02 9.471012578286122641e-02 1.034287304333119523e-01 1.112671087982651102e-01 1.171977058699628649e-01 1.186555398767570185e-01
3.359999999999999876e+00 5.445520087030915335e-02 7.590345082343429028e-02 8.102347277494274802e-02 8.416158695637167286e-02 8.928095075664337077e-02 9.476571760242699649e-02 1.034712399256647181e-01 1.113118487624042835e-01 1.172647447318437702e-01 1.187236249761193241e-01
3.370000000000000107e+00 5.447611637412731744e-02 7.594882670874184005e-02 8.106814596822839447e-02 8.422324795068303338e-02 8.932904079783365869e-02 9.481499734390001766e-02 1.035087864871964275e-01 1.113511375123933250e-01 1.173244744360019132e-01 1.187845182411331607e-01
3.379999999999999893e+00 5.449458620310729251e-02 7.598911230675599315e-02 8.110754946319929937e-02 8.427787547891044118e-02 8.937198109254639034e-02 9.485859003141590418e-02 1.035418705654762989e-01 1.113855271398076913e-01 1.173776679617677954e-01 1.188389159659202221e-01
3.390000000000000124e+00 5.451082654946681066e-02 7.602479879835691290e-02 8.114218239586155901e-02 8.432613858037048271e-02 8.941025927219779790e-02 9.489700875599341168e-02 1.035709018580947272e-01 1.114154683035365606e-01 1.174249619127357147e-01 1.188873925522446473e-01
3.399999999999999911e+00 5.452502487322449798e-02 7.605631161799240869e-02 8.117247415057217419e-02 8.436861846426184364e-02 8.944430090423918789e-02 9.493069823845270983e-02 1.035962336718772858e-01 1.114413474791589864e-01 1.174669098091130209e-01 1.189304514079466968e-01
3.410000000000000142e+00 5.453734241679522587e-02 7.608401729165827077e-02 8.119879187604560344e-02 8.440581672482071196e-02 8.947447536324724948e-02 9.496004115047006200e-02 1.036181685526077478e-01 1.114634936946537480e-01 1.175039904844369654e-01 1.189685307622113941e-01
3.419999999999999929e+00 5.454791656854685034e-02 7.610822967938800365e-02 8.122144718472308622e-02 8.443816313543905938e-02 8.950110135235382625e-02 9.498536398680700044e-02 1.036369634038378784e-01 1.114821845613936935e-01 1.175366158777994413e-01 1.190020092704218713e-01
3.430000000000000160e+00 5.455685870304139568e-02 7.612920529682780379e-02 8.124069271959510896e-02 8.446600923098283864e-02 8.952444047034781305e-02 9.500693193265523362e-02 1.036528263999160343e-01 1.114976442137883550e-01 1.175651240823760574e-01 1.190311969182304003e-01
3.439999999999999947e+00 5.456426362110112366e-02 7.614716484794459284e-02 8.125674322319306753e-02 8.448965711617316410e-02 8.954471974086442021e-02 9.502497140707823198e-02 1.036659343587660875e-01 1.115100615527536421e-01 1.175898077435857808e-01 1.190563626324140645e-01
3.450000000000000178e+00 5.457021584211003973e-02 7.616230995458496411e-02 8.126979011699565769e-02 8.450938109757670513e-02 8.956215033486837618e-02 9.503968580375024566e-02 1.036764442772381972e-01 1.115196010431501877e-01 1.176109372749869625e-01 1.190777564211085576e-01
3.459999999999999964e+00 5.457477345362202886e-02 7.617478334803791384e-02 8.127996688741509490e-02 8.452537558059093625e-02 8.957688159232767011e-02 9.505121591940257630e-02 1.036844651523351063e-01 1.115263770409014865e-01 1.176287055205868376e-01 1.190955519839961146e-01
3.470000000000000195e+00 5.457798629964707299e-02 7.618471420049269249e-02 8.128738916612307519e-02 8.453781451590969276e-02 8.958905217727121395e-02 9.505968460456275249e-02 1.036900904493847225e-01 1.115304843768446658e-01 1.176432903298905014e-01 1.191099093393562375e-01
3.479999999999999982e+00 5.457988708981402481e-02 7.619219399633475609e-02 8.129213521967985911e-02 8.454682052327590347e-02 8.959876120557799806e-02 9.506517431074336388e-02 1.036933826946414144e-01 1.115319856775020824e-01 1.176548200713007919e-01 1.191209395269248600e-01
3.490000000000000213e+00 5.458049835023178614e-02 7.619730008422131995e-02 8.129426271792264402e-02 8.455249406625389708e-02 8.960609738571760630e-02 9.506774601357159682e-02 1.036943858311606265e-01 1.115309196941371706e-01 1.176634087536185397e-01 1.191287381014004415e-01
3.500000000000000000e+00 5.457982757034546967e-02 7.620007326337031872e-02 8.129379606664995095e-02 8.455488717357680095e-02 8.961110871291258495e-02 9.506742419353167439e-02 1.036931170733832175e-01 1.115272999120515279e-01 1.176691204646143768e-01 1.191333510793623901e-01
3.509999999999999787e+00 5.457787105415999596e-02 7.620053936233349423e-02 8.129073760616054023e-02 8.455402842117910878e-02 8.961383185753836467e-02 9.506420987314868898e-02 1.036895736270510571e-01 1.115211144273019345e-01 1.176720042293595975e-01 1.191348068156806439e-01
3.520000000000000018e+00 5.457460999673348356e-02 7.619869664288864142e-02 8.128505857856119232e-02 8.454990741118935393e-02 8.961427624997875263e-02 9.505807013511469172e-02 1.036837260271335492e-01 1.115123217812640372e-01 1.176720752441404588e-01 1.191330971354984114e-01
3.529999999999999805e+00 5.457001804030443132e-02 7.619452378019467287e-02 8.127671320369087016e-02 8.454248826311115683e-02 8.961242857946362383e-02 9.504895346536321177e-02 1.036755317835156703e-01 1.115008697140878607e-01 1.176693213269558169e-01 1.191281866717684990e-01
3.540000000000000036e+00 5.456404769902742369e-02 7.618797009965945499e-02 8.126561464537078450e-02 8.453169043954569806e-02 8.960825111716962110e-02 9.503676359132143259e-02 1.036649112669015688e-01 1.114866603132831924e-01 1.176636993388471830e-01 1.191200020114798891e-01
3.549999999999999822e+00 5.455664426012305640e-02 7.617896670643690971e-02 8.125165999115492588e-02 8.451740979296479273e-02 8.960168471090676490e-02 9.502138666312823223e-02 1.036517727374586390e-01 1.114695861096939855e-01 1.176551407070092065e-01 1.191084437853510564e-01
3.560000000000000053e+00 5.454773150076976107e-02 7.616741174285053539e-02 8.123470394055111454e-02 8.449949383225048571e-02 8.959263999824677860e-02 9.500266241735132178e-02 1.036359871222178458e-01 1.114494961467446393e-01 1.176435395568987685e-01 1.190933681738764460e-01
3.569999999999999840e+00 5.453722600473927262e-02 7.615318770899563716e-02 8.121458579138284006e-02 8.447776938952780701e-02 8.958100970207596991e-02 9.498041395057654768e-02 1.036174136467643003e-01 1.114262296847246675e-01 1.176287689639849282e-01 1.190746087328258679e-01
3.580000000000000071e+00 5.452501058234163894e-02 7.613612603967999382e-02 8.119107866655644878e-02 8.445198839746274888e-02 8.956663980752697929e-02 9.495439168162503329e-02 1.035958530776907721e-01 1.113995577058510544e-01 1.176106444379380056e-01 1.190519294228328251e-01
3.589999999999999858e+00 5.451095764702974800e-02 7.611603789261128794e-02 8.116393409041745832e-02 8.442187557176045187e-02 8.954935370107666714e-02 9.492432272608621047e-02 1.035710894220444878e-01 1.113692361681725140e-01 1.175889549921863703e-01 1.190250644477357927e-01
3.600000000000000089e+00 5.449491938266606827e-02 7.609270140538279548e-02 8.113286327165802891e-02 8.438710889039507945e-02 8.952894181507120575e-02 9.488989039666141656e-02 1.035428728661034747e-01 1.113349847799832287e-01 1.175634500532929810e-01 1.189937010991504729e-01
3.609999999999999876e+00 5.447671534528201326e-02 7.606584324659715346e-02 8.109751297655112823e-02 8.434729261284977520e-02 8.950514472213286221e-02 9.485070767532544078e-02 1.035108984196501103e-01 1.112964619230137620e-01 1.175338185923820444e-01 1.189574541925041418e-01
3.620000000000000107e+00 5.445613528671573028e-02 7.603514199415106756e-02 8.105747081543063226e-02 8.430196308192898502e-02 8.947765493997142383e-02 9.480632335489810880e-02 1.034748114931820645e-01 1.112532726192171778e-01 1.174996917144221081e-01 1.189158695427981333e-01
3.629999999999999893e+00 5.443293564185974764e-02 7.600022266858980080e-02 8.101225833717019820e-02 8.425058127590709378e-02 8.944611115861779427e-02 9.475621478328052905e-02 1.034342024040385555e-01 1.112049628656782002e-01 1.174606356427687209e-01 1.188684154885044086e-01
3.640000000000000124e+00 5.440683571197546531e-02 7.596065073514139676e-02 8.096132352317722547e-02 8.419252477306690685e-02 8.941009177095665672e-02 9.469978006069079690e-02 1.033886004882675208e-01 1.111510136004703470e-01 1.174161437678965941e-01 1.188144734177675327e-01
3.649999999999999911e+00 5.437749412953667150e-02 7.591589588550315404e-02 8.090399474496147436e-02 8.412703579366961892e-02 8.936908037140667282e-02 9.463628771748248958e-02 1.033374340226896476e-01 1.110907945877279840e-01 1.173655940477505016e-01 1.187532865746329380e-01
3.660000000000000142e+00 5.434453472594795442e-02 7.586537081923452885e-02 8.083953119489685479e-02 8.405327952809001080e-02 8.932249932716884722e-02 9.456493349082588373e-02 1.032800766393379005e-01 1.110236205076242100e-01 1.173082902414318701e-01 1.186840107056803123e-01
3.669999999999999929e+00 5.430750331686285542e-02 7.580836478130374700e-02 8.076703844298069312e-02 8.397024881590138545e-02 8.926964665145470379e-02 9.448474799898762266e-02 1.032157734774922231e-01 1.109486652578774019e-01 1.172433835731025303e-01 1.186056203050226548e-01
3.680000000000000160e+00 5.426587339271435328e-02 7.574405125100446001e-02 8.068547955200201793e-02 8.387677824547334904e-02 8.920969983532557601e-02 9.439461069302938767e-02 1.031436531191650685e-01 1.108649775325527415e-01 1.171698766170213707e-01 1.185169151185244130e-01
3.689999999999999947e+00 5.421903674680201429e-02 7.567147264302370724e-02 8.059365695056440460e-02 8.377152547288481410e-02 8.914169793491406868e-02 9.429323193160925320e-02 1.030627136123231785e-01 1.107714654162966633e-01 1.170865996415113575e-01 1.184164942156129413e-01
3.700000000000000178e+00 5.416625157496654519e-02 7.558945858520908778e-02 8.049011110096972177e-02 8.365285787667148254e-02 8.906445982251307014e-02 9.417904404745072733e-02 1.029717357760747132e-01 1.106667969153879577e-01 1.169921079050118690e-01 1.183026363015384774e-01
3.709999999999999964e+00 5.410674758590990063e-02 7.549678775700138789e-02 8.037332755102682968e-02 8.351909359140398392e-02 8.897673017361239223e-02 9.405043349597876079e-02 1.028694677891195536e-01 1.105496116848649762e-01 1.168848561491451776e-01 1.181735162823407542e-01
3.720000000000000195e+00 5.403937923245321490e-02 7.539164569266937344e-02 8.024105783842115647e-02 8.336772898565797396e-02 8.887665696845957475e-02 9.390499848589937970e-02 1.027540338270199333e-01 1.104178415786214451e-01 1.167625536007484699e-01 1.180264387304127000e-01
3.729999999999999982e+00 5.396314514968030690e-02 7.527243143406307790e-02 8.009134157807445975e-02 8.319661613390075261e-02 8.876254412570491747e-02 9.374068146557311410e-02 1.026238315711322791e-01 1.102697333468595636e-01 1.166230747766971027e-01 1.178589494216935180e-01
3.740000000000000213e+00 5.387657947360680044e-02 7.513680394889878100e-02 7.992131564702784075e-02 8.300260978947802959e-02 8.863192745652721805e-02 9.355447000441569072e-02 1.024764960002725045e-01 1.101026565424392673e-01 1.164633164108934693e-01 1.176674847940337026e-01
3.750000000000000000e+00 5.377811623137057628e-02 7.498224534320994950e-02 7.972793640136206783e-02 8.278240722480091629e-02 8.848208684050890005e-02 9.334320562130457577e-02 1.023095330230415489e-01 1.099138122052954886e-01 1.162798035477634051e-01 1.174481390982698714e-01
3.759999999999999787e+00 5.366573156852538079e-02 7.480549225151954251e-02 7.950728822226794945e-02 8.253177873697069289e-02 8.830946310005485800e-02 9.310284864314037623e-02 1.021197238523007117e-01 1.096995335404338662e-01 1.160679463459940719e-01 1.171958364980233286e-01
3.770000000000000018e+00 5.353730861398827562e-02 7.460309820479624210e-02 7.925531800192557597e-02 8.224642856457044238e-02 8.811015673512125057e-02 9.282931003283394211e-02 1.019037594540730812e-01 1.094559646362023436e-01 1.158226089166102951e-01 1.169051090878323595e-01
3.779999999999999805e+00 5.339015049423771059e-02 7.437065317067195758e-02 7.896690808015176255e-02 8.192097512627703748e-02 8.787909941262057878e-02 9.251748375887274001e-02 1.016574401433455593e-01 1.091780965874423470e-01 1.155370313407231286e-01 1.165689734026604529e-01
3.790000000000000036e+00 5.322159069131306153e-02 7.410372815753120401e-02 7.863711800582506850e-02 8.155039410019834789e-02 8.761090310802184533e-02 9.216264699510290370e-02 1.013767276513877907e-01 1.088608662209229888e-01 1.152037955498740468e-01 1.161803184093557623e-01
3.799999999999999822e+00 5.302746832572624580e-02 7.379543515648687158e-02 7.825827506883618889e-02 8.112679994294225150e-02 8.729728716564168212e-02 9.175740746613526844e-02 1.010552485720234289e-01 1.084962018933324363e-01 1.148115147166769295e-01 1.157284411914022842e-01
3.810000000000000053e+00 5.280472654622206385e-02 7.344051655612013341e-02 7.782516546184851947e-02 8.064531716241156445e-02 8.693106096077723999e-02 9.129736741074886974e-02 1.006886695717306990e-01 1.080777932581781092e-01 1.143496726850655038e-01 1.152052186444494225e-01
3.819999999999999840e+00 5.254870912019225099e-02 7.303102256901249090e-02 7.732992566573949900e-02 8.009839535519097664e-02 8.650157634192598421e-02 9.077574498408494397e-02 1.002702945365494952e-01 1.075958621940443505e-01 1.138028938127857298e-01 1.145991086049005236e-01
3.830000000000000071e+00 5.225530489163737052e-02 7.255969807662121518e-02 7.676646216181987059e-02 7.948072424572749650e-02 8.599806095448678245e-02 9.018814131305384618e-02 9.979471391777527955e-02 1.070410403238309521e-01 1.131554241930172733e-01 1.139004235713180352e-01
3.839999999999999858e+00 5.192030210534930024e-02 7.201896561141568620e-02 7.612950339759394502e-02 7.878805802517500900e-02 8.540857836317070073e-02 8.953145359806478909e-02 9.925686750935958091e-02 1.064030632667826715e-01 1.123910514680213912e-01 1.130996149069262435e-01
3.850000000000000089e+00 5.154034686235626356e-02 7.140254886631863807e-02 7.541677251742294474e-02 7.801933896880523800e-02 8.472203852396049950e-02 8.880582895350087880e-02 9.865373550019479465e-02 1.056726780983376357e-01 1.114982869595837478e-01 1.121883393531385442e-01
3.859999999999999876e+00 5.111398192212867481e-02 7.070738632712898764e-02 7.463111947727596451e-02 7.717858029432100864e-02 8.393106330498187329e-02 8.801616977406644116e-02 9.798606057796449553e-02 1.048441205659762926e-01 1.104768043609398315e-01 1.111605621557263945e-01
3.870000000000000107e+00 5.064155794056568460e-02 6.993389926171258986e-02 7.378014742644575796e-02 7.627403251206847645e-02 8.303340358195140936e-02 8.717087395001010819e-02 9.725813555116215314e-02 1.039159231257424237e-01 1.093385389196054047e-01 1.100135574740908340e-01
3.879999999999999893e+00 5.012902736264027159e-02 6.909275440211264108e-02 7.288205903340753966e-02 7.532419977328359828e-02 8.204089668452974049e-02 8.628699382129197126e-02 9.648324707510735898e-02 1.028996920679585841e-01 1.081126308995586510e-01 1.087624764413070017e-01
3.890000000000000124e+00 4.958661284735742941e-02 6.820310405080148852e-02 7.196113737220276307e-02 7.435328897548069971e-02 8.097797998557292043e-02 8.538593253314068210e-02 9.568062799913158722e-02 1.018184709409443861e-01 1.068335025563008633e-01 1.074441503112176094e-01
3.899999999999999911e+00 4.903050401671504160e-02 6.729510086049569906e-02 7.104826943884244572e-02 7.339245814557680825e-02 7.988399627274674064e-02 8.449522472036209708e-02 9.487669673867112075e-02 1.007094998768413852e-01 1.055368960617558277e-01 1.061237367081535043e-01
3.910000000000000142e+00 4.848247026495792339e-02 6.640798551422194551e-02 7.017827614927499291e-02 7.247757346408643941e-02 7.880970487716301709e-02 8.364726904723268630e-02 9.410306285550246175e-02 9.962116133207146729e-02 1.042631011974946287e-01 1.048809830168663526e-01
3.919999999999999929e+00 4.796795955414059204e-02 6.558507985599076884e-02 6.938635233184466122e-02 7.164549179461668360e-02 7.781028577576448724e-02 8.287620116681677918e-02 9.339301530613174085e-02 9.860663171855330034e-02 1.030705552355915128e-01 1.037789997597769465e-01
3.930000000000000160e+00 4.750830872741147737e-02 6.486002561163203839e-02 6.869750200935779982e-02 7.092254575099474212e-02 7.692832044352040932e-02 8.220683256580220422e-02 9.277125993782886493e-02 9.770762130528980183e-02 1.020176511834369887e-01 1.028442784647805863e-01
3.939999999999999947e+00 4.711951208586678819e-02 6.425522391490541552e-02 6.812738840182198941e-02 7.032507571681588521e-02 7.619201248980081442e-02 8.165454976092895167e-02 9.225396075012233521e-02 9.695307421200081988e-02 1.011441084500505488e-01 1.020852462801030286e-01
3.950000000000000178e+00 4.682009802711377400e-02 6.379518835205713612e-02 6.769557738379411438e-02 6.987321826450912376e-02 7.563170510614823649e-02 8.123775053799786594e-02 9.186055144888047308e-02 9.637580527431556521e-02 1.004852691120741576e-01 1.015180589139758754e-01
3.959999999999999964e+00 4.660519307962925767e-02 6.346820468821422201e-02 6.738928161667520622e-02 6.955311696118761378e-02 7.523336654653432765e-02 8.094310414921908337e-02 9.158064657672942976e-02 9.596356530487001879e-02 1.000207637569247437e-01 1.011194702952875057e-01
3.970000000000000195e+00 4.647133854383361101e-02 6.326592844904679880e-02 6.719996945203166039e-02 6.935546106415300949e-02 7.498692600661870100e-02 8.076147319395102220e-02 9.140728284037426266e-02 9.570770467552869309e-02 9.973517325278392909e-02 1.008746082485610512e-01
3.979999999999999982e+00 4.639723571712937172e-02 6.315441038839597621e-02 6.709563399775948789e-02 6.924659229051326192e-02 7.485105421471255349e-02 8.066154223912197496e-02 9.131161501273235559e-02 9.556636253470339459e-02 9.957832781677908307e-02 1.007401376037053015e-01
3.990000000000000213e+00 4.637420421335101267e-02 6.311981773094969828e-02 6.706327301897935245e-02 6.921283490733316779e-02 7.480890650445529144e-02 8.063057319323056749e-02 9.128192445678906530e-02 9.552247739036603957e-02 9.952976408540066544e-02 1.006984986753046707e-01
4.000000000000000000e+00 4.636842922536735939e-02 6.311114890898057717e-02 6.705516367323682836e-02 6.920437636129311842e-02 7.479834437072353792e-02 8.062281460438963654e-02 9.127448294886837676e-02 9.551147683665932309e-02 9.951760084230146242e-02 1.006880694634443574e-01
4.009999999999999787e+00 4.638360432996770782e-02 6.312260325757851342e-02 6.707188109343320548e-02 6.922465186387923020e-02 7.481446029569692457e-02 8.063874009123386810e-02 9.129233355189200760e-02 9.552976359253063932e-02 9.953152169023887774e-02 1.007063493875912930e-01
4.019999999999999574e+00 4.644409778798430644e-02 6.316832022084302445e-02 6.713859992055727643e-02 6.930567690384525914e-02 7.487878368011086083e-02 8.070232258858756058e-02 9.136352447278971167e-02 9.560271917939955344e-02 9.958714674159332980e-02 1.007793167911249371e-01
4.030000000000000249e+00 4.663842471446248694e-02 6.331581975206079793e-02 6.735377279092846781e-02 6.956814287146546871e-02 7.508629111230452624e-02 8.090764401078212598e-02 9.159256053312012091e-02 9.583771581527228411e-02 9.976729944343065704e-02 1.010147856265178334e-01
4.040000000000000036e+00 4.698812885014943402e-02 6.358403352568404998e-02 6.774436642083629667e-02 7.004909151638417930e-02 7.546324487198827202e-02 8.128137581798017264e-02 9.200604494368865016e-02 9.626314467317323431e-02 1.000974832874140102e-01 1.014428549291267884e-01
4.049999999999999822e+00 4.754541248585365809e-02 6.402043106627638980e-02 6.837639654761640262e-02 7.083968500514463418e-02 7.607418274784991108e-02 8.188888582243097902e-02 9.266843885622280674e-02 9.694833729326018945e-02 1.006412806113039238e-01 1.021377924433779089e-01
4.059999999999999609e+00 4.831122447460062252e-02 6.464323886169015543e-02 6.926626359917456566e-02 7.197897646190286325e-02 7.693728187573896371e-02 8.274996813120445716e-02 9.358558162366906186e-02 9.790627509006263884e-02 1.014290083763642325e-01 1.031235372682602208e-01
4.070000000000000284e+00 4.928209385225334332e-02 6.548406599685500928e-02 7.043572988027747839e-02 7.352351621428276918e-02 7.807967022955614178e-02 8.389170710644255902e-02 9.475999564855148993e-02 9.915349909631633596e-02 1.025063257169072095e-01 1.044408409681041316e-01
4.080000000000000071e+00 5.038613443941107606e-02 6.653452308208117338e-02 7.183414257384569679e-02 7.544059370697302203e-02 7.946635996968111348e-02 8.527180263570825758e-02 9.611388531695777560e-02 1.006288972296603967e-01 1.038567771922336846e-01 1.060691269781680601e-01
4.089999999999999858e+00 5.155245772640171253e-02 6.779239451206578448e-02 7.341213643748240036e-02 7.768448553355855601e-02 8.108381903224883003e-02 8.684802509952090077e-02 9.757572438129154258e-02 1.022739451295596735e-01 1.054541054408545259e-01 1.080057380942282402e-01
4.099999999999999645e+00 5.270044691559355732e-02 6.923076620480453358e-02 7.509659185774558710e-02 8.011691189648109668e-02 8.294906573136094641e-02 8.855171507914799678e-02 9.907200593751611106e-02 1.040022541777334414e-01 1.072332419717801216e-01 1.102044341694383284e-01
4.110000000000000320e+00 5.375694953433400591e-02 7.078574687329598769e-02 7.679604927175498474e-02 8.244809893568945391e-02 8.515689449641898612e-02 9.029111516353845179e-02 1.005420411374085693e-01 1.057057030180229978e-01 1.090948148529831130e-01 1.125197616897479075e-01
4.120000000000000107e+00 5.468059634975097616e-02 7.237529440445816808e-02 7.842986247484903806e-02 8.441163177592561628e-02 8.775746531964701003e-02 9.198075711040090696e-02 1.019509658640537497e-01 1.072952121604982129e-01 1.109320951884810863e-01 1.147069993527468912e-01
4.129999999999999893e+00 5.546054343059608066e-02 7.391873477622468158e-02 7.993944905298415449e-02 8.601389246027717206e-02 9.053502558661211119e-02 9.355547360926752543e-02 1.032771573011661975e-01 1.087177695400300820e-01 1.126456936637164341e-01 1.165234638522071181e-01
4.139999999999999680e+00 5.610605326896738604e-02 7.535450950718997065e-02 8.129192737817436676e-02 8.734805370583710593e-02 9.322259873676529141e-02 9.497968099008699538e-02 1.045039405581340008e-01 1.099538095089716283e-01 1.141617091726922356e-01 1.179484642989324650e-01
4.150000000000000355e+00 5.663430304353920391e-02 7.664426919057217014e-02 8.247423540413828524e-02 8.846655572629373576e-02 9.561361108593773028e-02 9.627472223710170640e-02 1.056160590170730634e-01 1.110042848181024278e-01 1.154408042032313425e-01 1.191281268724124764e-01
4.160000000000000142e+00 5.706632985731071445e-02 7.777786539883721484e-02 8.349368193057808696e-02 8.940557796363937659e-02 9.716890769529648586e-02 9.791606843847310004e-02 1.066081500969079388e-01 1.118872944600538127e-01 1.164872696074174818e-01 1.201727059096376615e-01
4.169999999999999929e+00 5.742020490824675111e-02 7.875852187346878142e-02 8.436403237184091075e-02 9.019237888615790066e-02 9.811464794968254022e-02 9.967877307969442990e-02 1.074791908375239829e-01 1.126242738801666865e-01 1.173303016023683615e-01 1.211195872158623149e-01
4.179999999999999716e+00 5.771141125714238096e-02 7.959928822470299647e-02 8.510360947692070799e-02 9.085170905796459417e-02 9.888772849586048574e-02 1.011708872123834035e-01 1.082348560229813295e-01 1.132381525851590964e-01 1.180100824673581822e-01 1.219748563157469629e-01
4.190000000000000391e+00 5.795252560873506015e-02 8.031714292512540099e-02 8.573135814389666598e-02 9.140539122568035191e-02 9.953495084329896936e-02 1.024079161375480440e-01 1.088851594685178309e-01 1.137501849236770279e-01 1.185637671061181841e-01 1.227384283179171615e-01
4.200000000000000178e+00 5.815324988170091774e-02 8.092870123198013521e-02 8.626412448915994624e-02 9.187138281247139715e-02 1.000788271901339871e-01 1.034288803760416292e-01 1.094414628610490409e-01 1.141781457141930745e-01 1.190199011802846041e-01 1.234119742134217879e-01
4.209999999999999964e+00 5.832179179679930492e-02 8.145127880153597844e-02 8.671829149403173509e-02 9.226599580135005918e-02 1.005384679080098126e-01 1.042748831973009382e-01 1.099173249090560078e-01 1.145380971064022813e-01 1.194008730846861516e-01 1.240028137144145726e-01
4.219999999999999751e+00 5.846358959940536199e-02 8.189689748811608550e-02 8.710501434002632104e-02 9.260021518241969007e-02 1.009267557928314879e-01 1.049760248310891569e-01 1.103226059322972158e-01 1.148409841565875833e-01 1.197208596907668038e-01 1.245165603855739322e-01
4.230000000000000426e+00 5.858408307525252157e-02 8.227959555301879446e-02 8.743684495938143508e-02 9.288573932883979756e-02 1.012574827713014214e-01 1.055628132710362682e-01 1.106696866422072351e-01 1.150981687607139509e-01 1.199929463927335432e-01 1.249641674243831269e-01
4.240000000000000213e+00 5.868680345228643319e-02 8.260865914410733812e-02 8.772201401328129367e-02 9.313020986368210352e-02 1.015397567258377320e-01 1.060558093567568333e-01 1.109669917920525356e-01 1.153171411045789824e-01 1.202253667313651214e-01 1.253531394096796536e-01
4.250000000000000000e+00 5.877486881069011321e-02 8.289282714699676424e-02 8.796817214281248132e-02 9.334056295349302257e-02 1.017818555101946132e-01 1.064728348881101017e-01 1.112226136768173085e-01 1.155046018732798774e-01 1.204251818381913836e-01 1.256916330410872973e-01
4.259999999999999787e+00 5.885062680853043321e-02 8.313885656426171777e-02 8.818119722177532316e-02 9.352207773006170066e-02 1.019901065178268340e-01 1.068272962769846041e-01 1.114429012522065304e-01 1.156656427376933638e-01 1.205976224894040189e-01 1.259862975213687786e-01
4.269999999999999574e+00 5.891613438485938242e-02 8.335288067898326270e-02 8.836639929608933186e-02 9.367945525877749424e-02 1.021701247227635584e-01 1.071306037909788705e-01 1.116336268275689714e-01 1.158047397554239633e-01 1.207472454189781469e-01 1.262435764040160391e-01
4.280000000000000249e+00 5.897294280507198172e-02 8.353959437023771029e-02 8.852783039276528043e-02 9.381626210951925227e-02 1.023261774565548121e-01 1.073913106592807587e-01 1.117992336989027113e-01 1.159252842053803551e-01 1.208774711269483965e-01 1.264685332638410820e-01
4.290000000000000036e+00 5.902241672771392500e-02 8.370321996074012172e-02 8.866912820757202884e-02 9.393566920001159004e-02 1.024620375276633494e-01 1.076167253952723807e-01 1.119436937841202656e-01 1.160302566763364018e-01 1.209913193146063687e-01 1.266658826277572980e-01
4.299999999999999822e+00 5.906549846029123668e-02 8.384667947778666475e-02 8.879280536874185892e-02 9.403986535027319960e-02 1.025803235983877154e-01 1.078119386217396697e-01 1.120697805546900794e-01 1.161217266974470391e-01 1.210908653400520202e-01 1.268389114657900718e-01
4.309999999999999609e+00 5.910317648054003170e-02 8.397311501735450767e-02 8.890156370315606404e-02 9.413117687307745451e-02 1.026837808253377032e-01 1.079820340796250749e-01 1.121804173544922734e-01 1.162018486856344623e-01 1.211783152196552193e-01 1.269912612139000863e-01
4.320000000000000284e+00 5.913612356936739922e-02 8.408466597978289658e-02 8.899724024544163059e-02 9.421118520822975573e-02 1.027742846516513514e-01 1.081305039491432529e-01 1.122776087840612752e-01 1.162720959612431881e-01 1.212551660796936243e-01 1.271254202151652357e-01
4.330000000000000071e+00 5.916495961607323023e-02 8.418333026347830927e-02 8.908154983627568357e-02 9.428135710970793337e-02 1.028535615957121008e-01 1.082604839557004539e-01 1.123632050874329574e-01 1.163338210380848586e-01 1.213228090683255156e-01 1.272437411303296018e-01
4.339999999999999858e+00 5.919018470177822566e-02 8.427073053012494597e-02 8.915588397006730947e-02 9.434287882213822363e-02 1.029230055314778874e-01 1.083744829496069706e-01 1.124387037427962560e-01 1.163881153011939590e-01 1.213823705496315797e-01 1.273481458206609795e-01
4.349999999999999645e+00 5.921222210781303813e-02 8.434825224691194778e-02 8.922142931187285186e-02 9.439675772289418676e-02 1.029837962275970131e-01 1.084746007985664673e-01 1.125053754066197842e-01 1.164359022127856857e-01 1.214348091074034658e-01 1.274402829105344415e-01
4.360000000000000320e+00 5.923142928683091529e-02 8.441707646848933821e-02 8.927919553452787205e-02 9.444384709451254800e-02 1.030369301011013761e-01 1.085625957499497252e-01 1.125642967134722200e-01 1.164779622087171312e-01 1.214809389079675173e-01 1.275215614685189236e-01
4.370000000000000107e+00 5.924809818890061641e-02 8.447817491459683192e-02 8.933001184844362175e-02 9.448484523267189350e-02 1.030832214260961471e-01 1.086398979064027021e-01 1.126163501362125174e-01 1.165149337185682199e-01 1.215214277169484880e-01 1.275931425710250255e-01
4.379999999999999893e+00 5.926248622753277351e-02 8.453241758569975117e-02 8.937461743014840643e-02 9.452037023338570598e-02 1.031233884647106830e-01 1.087077606931954182e-01 1.126623190815237707e-01 1.165473816320176659e-01 1.215568695402069188e-01 1.276560643608142254e-01
4.389999999999999680e+00 5.927480181930772085e-02 8.458051698615630387e-02 8.941361518922552598e-02 9.455092356091285288e-02 1.031580136866858538e-01 1.087672007668844532e-01 1.127028427387236076e-01 1.165757656498495470e-01 1.215877480735085281e-01 1.277111755468660348e-01
4.400000000000000355e+00 5.928522132447557047e-02 8.462308694112967433e-02 8.944752121167243164e-02 9.457693095482440360e-02 1.031875909767203808e-01 1.088190809191659780e-01 1.127384682412375660e-01 1.166004777747363108e-01 1.216144763608854595e-01 1.277592041273648282e-01
4.410000000000000142e+00 5.929389261394289734e-02 8.466065435282500717e-02 8.947677454382187145e-02 9.459875073080618868e-02 1.032125358489198730e-01 1.088641307775950057e-01 1.127696620939565297e-01 1.166218505859311916e-01 1.216374046912220841e-01 1.278007706652968256e-01
4.419999999999999929e+00 5.930093815871138180e-02 8.469366964111420260e-02 8.950174584024292446e-02 9.461668103247788952e-02 1.032331943086906428e-01 1.089029644534491303e-01 1.127968201723065084e-01 1.166401644339670196e-01 1.216568275407319960e-01 1.278364001766706670e-01
4.429999999999999716e+00 5.930645512886051351e-02 8.472250171878033254e-02 8.952273479514004373e-02 9.463095941768935593e-02 1.032498426200409158e-01 1.089360794034286706e-01 1.128202649117636819e-01 1.166556461478579776e-01 1.216729818603083935e-01 1.278665180413759428e-01
4.440000000000000391e+00 5.931052310316280857e-02 8.474746825697776487e-02 8.953999444112815953e-02 9.464178184575205988e-02 1.032627092485636638e-01 1.089638960685200691e-01 1.128402713625047821e-01 1.166684872469765238e-01 1.216860662738359217e-01 1.278914842816978870e-01
4.450000000000000178e+00 5.931320733391644978e-02 8.476886035590934509e-02 8.955374707187706285e-02 9.464931160187017856e-02 1.032719861313041027e-01 1.089867863772278483e-01 1.128570871358666183e-01 1.166788563549795155e-01 1.216962528728664505e-01 1.279116168003429643e-01
4.459999999999999964e+00 5.931455125349649471e-02 8.478688750876038627e-02 8.956414797673147021e-02 9.465365854782545330e-02 1.032778036915992237e-01 1.090050157163281741e-01 1.128708892978649431e-01 1.166868723222472676e-01 1.217036600974358285e-01 1.279271384789141264e-01
4.469999999999999751e+00 5.931458613260839202e-02 8.480174167226364745e-02 8.957132862924387096e-02 9.465490512314125859e-02 1.032802622689713012e-01 1.090188145810802450e-01 1.128818356881409746e-01 1.166926367592855673e-01 1.217083851638064151e-01 1.279382398776207630e-01
4.480000000000000426e+00 5.931332878643139767e-02 8.481356283522588357e-02 8.957537710831862954e-02 9.465309858915837982e-02 1.032794216761458439e-01 1.090283449434214791e-01 1.128900388762982127e-01 1.166962190825488882e-01 1.217104901273627915e-01 1.279450499054030632e-01
4.490000000000000213e+00 5.931078042872444528e-02 8.482247535614001466e-02 8.957635401466203240e-02 9.464825136513919934e-02 1.032753045757673765e-01 1.090337333313909363e-01 1.128955926084263400e-01 1.166976697613280323e-01 1.217100116940269122e-01 1.279476609268571652e-01
4.500000000000000000e+00 5.930693282793927240e-02 8.482855172062296611e-02 8.957428300766409612e-02 9.464035156419614570e-02 1.032679040760826894e-01 1.090350447078018564e-01 1.128985476600290611e-01 1.166970112020671302e-01 1.217069575716868274e-01 1.279461114092350915e-01
4.509999999999999787e+00 5.930176091015243456e-02 8.483184880863767208e-02 8.956915861341026297e-02 9.462934974220020556e-02 1.032571734222901272e-01 1.090323080989202414e-01 1.128989356464444732e-01 1.166942460079786192e-01 1.217013081703888916e-01 1.279404011222350646e-01
4.519999999999999574e+00 5.929522330479788245e-02 8.483238899587935977e-02 8.956093784311078276e-02 9.461515861670546923e-02 1.032430240926080767e-01 1.090254999773487554e-01 1.128967553218223618e-01 1.166893501143944911e-01 1.216930111082180910e-01 1.279304778076355842e-01
4.530000000000000249e+00 5.928727468237336012e-02 8.483016598330397895e-02 8.954955900114441869e-02 9.459768041643497327e-02 1.032253535044300452e-01 1.090145635577431521e-01 1.128919816704781615e-01 1.166822846412285675e-01 1.216819987806619791e-01 1.279162608638420850e-01
4.540000000000000036e+00 5.927784029101850621e-02 8.482514309346429748e-02 8.953490785280603104e-02 9.457675135911786102e-02 1.032039891490414696e-01 1.089993787750736937e-01 1.128845544888259778e-01 1.166729752869613140e-01 1.216681545118548785e-01 1.278975996847623309e-01
4.549999999999999822e+00 5.926684125422872901e-02 8.481725711075256691e-02 8.951685231671346887e-02 9.455219709080718571e-02 1.031787441220433504e-01 1.089797940113693686e-01 1.128743910151800561e-01 1.166613334611379810e-01 1.216513461912450966e-01 1.278743162973067504e-01
4.559999999999999609e+00 5.925417124936421809e-02 8.480640792879186318e-02 8.949520728704442318e-02 9.452378119551017865e-02 1.031493643958836387e-01 1.089555902571300167e-01 1.128613688336874560e-01 1.166472339139442704e-01 1.216313922408414488e-01 1.278461605366695286e-01
4.570000000000000284e+00 5.923971780322047354e-02 8.479247345871750163e-02 8.946976948740867353e-02 9.449125281085883621e-02 1.031155773350930088e-01 1.089265183958878086e-01 1.128453449609781722e-01 1.166305369337345965e-01 1.216080934882190351e-01 1.278128545953185757e-01
4.580000000000000071e+00 5.922332516899991850e-02 8.477527519495334229e-02 8.944025288035765964e-02 9.445426331459996772e-02 1.030770047431960185e-01 1.088922253611301488e-01 1.128261152590934319e-01 1.166110457105149767e-01 1.215811730655750045e-01 1.277740081835817831e-01
4.589999999999999858e+00 5.920482701923754365e-02 8.475460722587582763e-02 8.940634513812505124e-02 9.441243989405957715e-02 1.030332383188428819e-01 1.088523169409537361e-01 1.128034482085933099e-01 1.165885427323796047e-01 1.215503273176131438e-01 1.277291915557983715e-01
4.599999999999999645e+00 5.918403224749702041e-02 8.473022380709378798e-02 8.936768343079205812e-02 9.436535388714087369e-02 1.029838060388478943e-01 1.088063296787190048e-01 1.127770693851698480e-01 1.165627733908161379e-01 1.215152022229412515e-01 1.276779033192224078e-01
4.610000000000000320e+00 5.916070892023965466e-02 8.470181911018517806e-02 8.932382413946093891e-02 9.431248460444507931e-02 1.029281329189123406e-01 1.087536931048129624e-01 1.127466390653343309e-01 1.165334248701359043e-01 1.214753643258879301e-01 1.276195292346586352e-01
4.620000000000000107e+00 5.913458810556336542e-02 8.466902926523731110e-02 8.927424913143831853e-02 9.425322817793152508e-02 1.028655485420526400e-01 1.086937346510944841e-01 1.127117539258000456e-01 1.165001290073857942e-01 1.214303043599140597e-01 1.275533491217151760e-01
4.629999999999999893e+00 5.910535906557129460e-02 8.463142522413352742e-02 8.921835654376805702e-02 9.418688700995891949e-02 1.027952739309696689e-01 1.086256661025880033e-01 1.126719381323905839e-01 1.164624545294860453e-01 1.213794260715384127e-01 1.274785231165891097e-01
4.639999999999999680e+00 5.907266396892447285e-02 8.458850465159330201e-02 8.915545062777403829e-02 9.411265822252337654e-02 1.027164067942063358e-01 1.085485682663524243e-01 1.126266329967599567e-01 1.164198981143512029e-01 1.213220333338087681e-01 1.273940763425589484e-01
4.650000000000000355e+00 5.903606791320185898e-02 8.453965024182182042e-02 8.908468377292606821e-02 9.402956617828940600e-02 1.026278463636554061e-01 1.084613157685774265e-01 1.125751507197755991e-01 1.163718421889379656e-01 1.212572723050085038e-01 1.272988187599879972e-01
4.660000000000000142e+00 5.899509050313010705e-02 8.448416888669410540e-02 8.900511726867822715e-02 9.393653495885330440e-02 1.025283660541979891e-01 1.083626466308694331e-01 1.125167125606198609e-01 1.163175920617684628e-01 1.211841803506876203e-01 1.271914240502526328e-01
4.669999999999999929e+00 5.894915083842797165e-02 8.442121530292125142e-02 8.891561504493786239e-02 9.383226452394871631e-02 1.024164757277580134e-01 1.082510250007597125e-01 1.124503640046976699e-01 1.162562982293124797e-01 1.211015800065359527e-01 1.270702832818418893e-01
4.679999999999999716e+00 5.889757327953203114e-02 8.434979497852619634e-02 8.881485472031246109e-02 9.371524526460482674e-02 1.022904291908118685e-01 1.081246460906235829e-01 1.123749719144268577e-01 1.161869558318627677e-01 1.210080768248842920e-01 1.269335154104909436e-01
4.690000000000000391e+00 5.883957383400697377e-02 8.426874061230707480e-02 8.870130168027889894e-02 9.358372910360368557e-02 1.021481830872595781e-01 1.079813937214661873e-01 1.122891914263480506e-01 1.161083759012472572e-01 1.209020192775460689e-01 1.267789274168805991e-01
4.700000000000000178e+00 5.877419325013161222e-02 8.417661162141139297e-02 8.857307896763852439e-02 9.343558063486230580e-02 1.019872219250817086e-01 1.078186626604077103e-01 1.121913478819407950e-01 1.160190791917657671e-01 1.207813545540342148e-01 1.266038312307386782e-01
4.709999999999999964e+00 5.870042374741035740e-02 8.407186427020096886e-02 8.842821755004603990e-02 9.326856818123681336e-02 1.018048564415844487e-01 1.076336601984865526e-01 1.120796015021846698e-01 1.159174478273074516e-01 1.206438340937545373e-01 1.264053792913092111e-01
4.719999999999999751e+00 5.861677427151693043e-02 8.395222224818640888e-02 8.826380535331213029e-02 9.307938538508961357e-02 1.015971297392462697e-01 1.074222975802990726e-01 1.119512521054336768e-01 1.158010936408431085e-01 1.204861622764482193e-01 1.261793912800511508e-01
4.730000000000000426e+00 5.852190843934209491e-02 8.381556836505157926e-02 8.807724466490952919e-02 9.286510339312060991e-02 1.013603716198896026e-01 1.071807722674489455e-01 1.118036580707186395e-01 1.156676915939150035e-01 1.203051343886686331e-01 1.259220711483818589e-01
4.740000000000000213e+00 5.841388024221576269e-02 8.365883014466640732e-02 8.786475705000053316e-02 9.262145452765692399e-02 1.010892681148657518e-01 1.069036134819800893e-01 1.116329910357814204e-01 1.155138443256774061e-01 1.200961204679629607e-01 1.256279464489435949e-01
4.750000000000000000e+00 5.829057493174956417e-02 8.347857907747750772e-02 8.762226054281371801e-02 9.234384791051233887e-02 1.007779114582079555e-01 1.065847673862452410e-01 1.114348028046765610e-01 1.153355813230975552e-01 1.198537883945146876e-01 1.252910701874103416e-01
4.759999999999999787e+00 5.814924572696585081e-02 8.327031229226423970e-02 8.734447567630947151e-02 9.202635358155282497e-02 1.004185739682580958e-01 1.062163744730932058e-01 1.112031223116548284e-01 1.151275121214365704e-01 1.195710497280634971e-01 1.249037839796241361e-01
4.769999999999999574e+00 5.798694966877188800e-02 8.302902912750174946e-02 8.702580906572220110e-02 9.166272549185575103e-02 1.000027323809593582e-01 1.057898726963299452e-01 1.109309092041576572e-01 1.148831665770834454e-01 1.192397151838124753e-01 1.244579617175830960e-01
4.780000000000000249e+00 5.779990611755869701e-02 8.274819853817659554e-02 8.665913436297272010e-02 9.124502419989105606e-02 9.951933815851511655e-02 1.052943140106193665e-01 1.106086135058269027e-01 1.145935689451040712e-01 1.188489430930554092e-01 1.239433483785907369e-01
4.790000000000000036e+00 5.758423436037142518e-02 8.242074516612893365e-02 8.623730203957627460e-02 9.076535768930842074e-02 9.895660991414539920e-02 1.047183396923010296e-01 1.102248434570955310e-01 1.142475936766717132e-01 1.183864694621479391e-01 1.233497530757833721e-01
4.799999999999999822e+00 5.733395192002616741e-02 8.203583692190656584e-02 8.574932549935515569e-02 9.021156949095289479e-02 9.829669453217650121e-02 1.040449227768847074e-01 1.097618206950412428e-01 1.138274278435764536e-01 1.178340263276189820e-01 1.226618143975728020e-01
4.809999999999999609e+00 5.704424789218030117e-02 8.158364421032891778e-02 8.518692753966046471e-02 8.957469912340429441e-02 9.752418598448257814e-02 1.032603380942301724e-01 1.091997307809941392e-01 1.133118148520578378e-01 1.171744305516174978e-01 1.218684152118820058e-01
4.820000000000000284e+00 5.670793089013350524e-02 8.104956391773765478e-02 8.453784027539330836e-02 8.884138013628496700e-02 9.661690036650692759e-02 1.023449899060690643e-01 1.085076683990565949e-01 1.126670882065433782e-01 1.163845141418498597e-01 1.209534666062087455e-01
4.830000000000000071e+00 5.631812826898537766e-02 8.041795296914761026e-02 8.379139174096000842e-02 8.800012832975480370e-02 9.555358856325321670e-02 1.012812549177141835e-01 1.076448789448374022e-01 1.118488374361406440e-01 1.154430025058571785e-01 1.199038815629288462e-01
4.839999999999999858e+00 5.586739375650814909e-02 7.967018602402517469e-02 8.293722819353793740e-02 8.703973311627635767e-02 9.431308720063261153e-02 1.000517980782693189e-01 1.065543857189262811e-01 1.108023684912351897e-01 1.143297281170207180e-01 1.187074560635536929e-01
4.849999999999999645e+00 5.534897203996254345e-02 7.878607049782238025e-02 8.196831210500704623e-02 8.595230617654313343e-02 9.288092439548592538e-02 9.864369913510333265e-02 1.051647146870782340e-01 1.094822616074851152e-01 1.130216155495718522e-01 1.173561982145273075e-01
4.860000000000000320e+00 5.475832717800899196e-02 7.774607262774194116e-02 8.088431849281464692e-02 8.473664125343417786e-02 9.125878396297146256e-02 9.705286890953905565e-02 1.034107991561113576e-01 1.078855242607797277e-01 1.114767407804815313e-01 1.158490519064068608e-01
4.870000000000000107e+00 5.409328562170615667e-02 7.653215861199169634e-02 7.969204666205804977e-02 8.339855907464722995e-02 8.947087406274167876e-02 9.528397429386936679e-02 1.012814488128443019e-01 1.060517830249112364e-01 1.096317374452796534e-01 1.141835692170510841e-01
4.879999999999999893e+00 5.335986001711828797e-02 7.514164636769150862e-02 7.841472600077063759e-02 8.196260631233515115e-02 8.758095035271606932e-02 9.336474608376114925e-02 9.887835139245632066e-02 1.040361395904053771e-01 1.074681303733822924e-01 1.123656151322274671e-01
4.889999999999999680e+00 5.257114257769793936e-02 7.359272992625651155e-02 7.708641879121722051e-02 8.046897724209338409e-02 8.567739985886328735e-02 9.134142438313171131e-02 9.637989212379469151e-02 1.018909454368472911e-01 1.050574682405600591e-01 1.104465457788161575e-01
4.900000000000000355e+00 5.175043245729982200e-02 7.193857594549206425e-02 7.575257996404127780e-02 7.897666092006262739e-02 8.385626353091983620e-02 8.928588191720937539e-02 9.397036097318327286e-02 9.969827793718372133e-02 1.025484739935177692e-01 1.085204458982412107e-01
4.910000000000000142e+00 5.093114405649731835e-02 7.026817310540953154e-02 7.446612211623361566e-02 7.755593626501172677e-02 8.219745869123926130e-02 8.729309472347476784e-02 9.178805274609594389e-02 9.757288585922686830e-02 1.001168830314326241e-01 1.066687309063104327e-01
4.919999999999999929e+00 5.015390367988512010e-02 6.868942104925801484e-02 7.328251852373936226e-02 7.627478298497464282e-02 8.075469877285840203e-02 8.546736338492488816e-02 8.991417705687609896e-02 9.563312820334697595e-02 9.792124501821156124e-02 1.049582901277414521e-01
4.929999999999999716e+00 4.945407500391810207e-02 6.728929993024312939e-02 7.224374388101022226e-02 7.517640909853635922e-02 7.954801336691959268e-02 8.388525372846170058e-02 8.837103516085727251e-02 9.395759613560558665e-02 9.605679014443110897e-02 1.034457475773198215e-01
4.940000000000000391e+00 4.885887543323735177e-02 6.612300395500819716e-02 7.137816210472483491e-02 7.428171579903135313e-02 7.857945956084862182e-02 8.258966642499294963e-02 8.715106558433141637e-02 9.258625562988218038e-02 9.456174521744997730e-02 1.021788924411792671e-01
4.950000000000000178e+00 4.839889193481949209e-02 6.524033911830282029e-02 7.071949752857913107e-02 7.361376569428106087e-02 7.786189353408139169e-02 8.162108168606685421e-02 8.625883486939671385e-02 9.155925620531428499e-02 9.346485396847115101e-02 1.012135392901962888e-01
4.959999999999999964e+00 4.806804332678532576e-02 6.461649187517162773e-02 7.025092858577387800e-02 7.314531706792876120e-02 7.736041602317825228e-02 8.094222695963358694e-02 8.564139538664659879e-02 9.083754589615726516e-02 9.270747262007289491e-02 1.005274230337764169e-01
4.969999999999999751e+00 4.786173136324239213e-02 6.423233990674560856e-02 6.996083699705822612e-02 7.285805514620134760e-02 7.705333913113207589e-02 8.052644433918701439e-02 8.526584004868459354e-02 9.039444085060500955e-02 9.224845029376278760e-02 1.001033182619589651e-01
4.980000000000000426e+00 4.774744701164758409e-02 6.402118449741200923e-02 6.980081964256767968e-02 7.270048605739973246e-02 7.688498713248968774e-02 8.029860977162653346e-02 8.506076942407225783e-02 9.015122861051495795e-02 9.199852897327776002e-02 9.986968269342356985e-02
4.990000000000000213e+00 4.771191782253993846e-02 6.395578009893752858e-02 6.975116957622161384e-02 7.265172259267881072e-02 7.683289478923462090e-02 8.022813938724071559e-02 8.499743420079343414e-02 9.007593914954242775e-02 9.192146057642298917e-02 9.979724102691157894e-02
5.000000000000000000e+00 4.770300848140204830e-02 6.393939715845101124e-02 6.973872642158318591e-02 7.263951101247537179e-02 7.681985004276140061e-02 8.021049486928075178e-02 8.498158286563763097e-02 9.005708324128054720e-02 9.190218140593064966e-02 9.977908987685162046e-02
5.009999999999999787e+00 4.771371953972915192e-02 6.394439441956355219e-02 6.974847003539132173e-02 7.264989054776162247e-02 7.683639259622725148e-02 8.022725702199066944e-02 8.499825485612204357e-02 9.007610112059283303e-02 9.192155189631465162e-02 9.980122746974784409e-02
5.019999999999999574e+00 4.775642741525271129e-02 6.396429594407740393e-02 6.978732464266811097e-02 7.269126736998055005e-02 7.690218831208407713e-02 8.029433557734723392e-02 8.506476390479014715e-02 9.015204700214445033e-02 9.199888419401203166e-02 9.988944326053923739e-02
5.030000000000000249e+00 4.789373452135303050e-02 6.402802394682595433e-02 6.991229013216887500e-02 7.282419811066659365e-02 7.711192204961084262e-02 8.051264631496146684e-02 8.527897202925985298e-02 9.039747960826868822e-02 9.224854975679758207e-02 1.001723980051345969e-01
5.040000000000000036e+00 4.814134341002244966e-02 6.414198425897239819e-02 7.013783475793114452e-02 7.306356177509348848e-02 7.748301865162032787e-02 8.091662881080514957e-02 8.566688826488788600e-02 9.084496257225052607e-02 9.270269733393948774e-02 1.006792097825939120e-01
5.049999999999999822e+00 4.853770221135378371e-02 6.432195184333193427e-02 7.049944301987558226e-02 7.344587214164646771e-02 7.805757600995656686e-02 8.159075114632256820e-02 8.629309230513268481e-02 9.157436896046151908e-02 9.343972697918610792e-02 1.014754301520957580e-01
5.059999999999999609e+00 4.908728990921838731e-02 6.456686514460639736e-02 7.100217746623101178e-02 7.397452712597954450e-02 7.881544487242679586e-02 8.257859058177401124e-02 8.717516215198438390e-02 9.261217597809480451e-02 9.448073706448462117e-02 1.025183868323991665e-01
5.070000000000000284e+00 4.979584723693272763e-02 6.487553787022762308e-02 7.165302881156285220e-02 7.465422015609550488e-02 7.973331641180461671e-02 8.393010530858083240e-02 8.834449060298771306e-02 9.399397085891969539e-02 9.585184091500847936e-02 1.036183537916720437e-01
5.080000000000000071e+00 5.062513291652015468e-02 6.522817131449783201e-02 7.241941037304884532e-02 7.544810072987137572e-02 8.074138901824003123e-02 8.559120295250363664e-02 8.977684711338922152e-02 9.566928629197396505e-02 9.749014981935916202e-02 1.044480637683238428e-01
5.089999999999999858e+00 5.154111022334571801e-02 6.560901625391817038e-02 7.327290887920073770e-02 7.632450335025832422e-02 8.179759845364246995e-02 8.747402519655629594e-02 9.146819968888618424e-02 9.758237282545155489e-02 9.932640933796337002e-02 1.051513166805840283e-01
5.099999999999999645e+00 5.250058019795073722e-02 6.600089814962858958e-02 7.417639832616827744e-02 7.724403186668828136e-02 8.286329546548042158e-02 8.944262832422181231e-02 9.339639264409790864e-02 9.963757730887008723e-02 1.012505517695495016e-01 1.058531892237836447e-01
5.110000000000000320e+00 5.345503265095543494e-02 6.638651223473675256e-02 7.508661146364373207e-02 7.816265123892461586e-02 8.389917447865875844e-02 9.135570815974362879e-02 9.549043929547391951e-02 1.016997068035308538e-01 1.031095742947689270e-01 1.065978553024265196e-01
5.120000000000000107e+00 5.436544227002299001e-02 6.675328991919991795e-02 7.596736360418646083e-02 7.904496048817735709e-02 8.487560143455055717e-02 9.312692987722082094e-02 9.763783641704500138e-02 1.036205655561343864e-01 1.047327944080752166e-01 1.074505524983669774e-01
5.129999999999999893e+00 5.520545345644983781e-02 6.709340389524187653e-02 7.679265312754075812e-02 7.986662236839406348e-02 8.577327996867328830e-02 9.472213331658255187e-02 9.971751067312521755e-02 1.052334983556338643e-01 1.060009203586006477e-01 1.084726084622157499e-01
5.139999999999999680e+00 5.596112924075202083e-02 6.740297277550283406e-02 7.754700325124044835e-02 8.061401831264122797e-02 8.658261142169609847e-02 9.613441299629882364e-02 1.016387838103973984e-01 1.063602205911434034e-01 1.070051968983439100e-01 1.095839496555158499e-01
5.150000000000000355e+00 5.662700487561542900e-02 6.768036698181120747e-02 7.822233646007012431e-02 8.128069557327613492e-02 8.730012693412020353e-02 9.736610533747012963e-02 1.033495503337352878e-01 1.070478754962477796e-01 1.078217247944816687e-01 1.106417624492300050e-01
5.160000000000000142e+00 5.720698906061373601e-02 6.792689599123204192e-02 7.881966952734796583e-02 8.186883532720727608e-02 8.793044293504971576e-02 9.843091984467909616e-02 1.048379950559734930e-01 1.075229255815334795e-01 1.084248699250763420e-01 1.116023701427174275e-01
5.169999999999999929e+00 5.770754431495248027e-02 6.814440440504998531e-02 7.934278305766849504e-02 8.238297292829629970e-02 8.847984244152944100e-02 9.934400346839096507e-02 1.061073749744629174e-01 1.078943826365511421e-01 1.088722186593704538e-01 1.124462375537343822e-01
5.179999999999999716e+00 5.813741516847618224e-02 6.833549900133616128e-02 7.979821136121255376e-02 8.283005756795311370e-02 8.895663167682996142e-02 1.001232808050889211e-01 1.071633058849545822e-01 1.082130971784821538e-01 1.092262508443079955e-01 1.131673844453763428e-01
5.190000000000000391e+00 5.850586877689176180e-02 6.850304291875033980e-02 8.019354797239372501e-02 8.321786644981482572e-02 8.936964115994550095e-02 1.007870352600531844e-01 1.079742835291478548e-01 1.085440337731648497e-01 1.095326915197994411e-01 1.137756831731155244e-01
5.200000000000000178e+00 5.882130465283091220e-02 6.864966309537967604e-02 8.053596624761048817e-02 8.355362504101584986e-02 8.972689026709936011e-02 1.013516808687433546e-01 1.084364232142960849e-01 1.089992107332585780e-01 1.098376401080857490e-01 1.142866160642137252e-01
5.209999999999999964e+00 5.909225013438879764e-02 6.877826793264309180e-02 8.083324653450271735e-02 8.384506717076925519e-02 9.003680172851674657e-02 1.018336195651687315e-01 1.086766340712924106e-01 1.094372098756887790e-01 1.101997230474595219e-01 1.147174992490273271e-01
5.219999999999999751e+00 5.932446960570759292e-02 6.889068505950576848e-02 8.109053415390046760e-02 8.409729173675367653e-02 9.030491258283203371e-02 1.022441130203368131e-01 1.088469118801850127e-01 1.097283077673071455e-01 1.106247886438570943e-01 1.150808675934354847e-01
5.230000000000000426e+00 5.952484312329008737e-02 6.898948568909524237e-02 8.131452112173338798e-02 8.431688459552129367e-02 9.053829047451517065e-02 1.025961914391387009e-01 1.089847328597234877e-01 1.099229916441473165e-01 1.110544373798987156e-01 1.153901611473377442e-01
5.240000000000000213e+00 5.969786804480804038e-02 6.907627052032740134e-02 8.150951221144213388e-02 8.450807531285989271e-02 9.074146803808508244e-02 1.028984788766942882e-01 1.091006728028661443e-01 1.100681325609180888e-01 1.114501433490233395e-01 1.156542712232581926e-01
5.250000000000000000e+00 5.984784362891639592e-02 6.915269072281128582e-02 8.167978254285790385e-02 8.467505616383147471e-02 9.091892042801388851e-02 1.031590864768452270e-01 1.092000183064114338e-01 1.101845895344958359e-01 1.118030758218857834e-01 1.158811490015978357e-01
5.259999999999999787e+00 5.997810438914424891e-02 6.922003695193125472e-02 8.182867099231666552e-02 8.482109760269516963e-02 9.107413261616896516e-02 1.033842972534698146e-01 1.092859018741180049e-01 1.102815872289059224e-01 1.121140465548712689e-01 1.160768031966477321e-01
5.269999999999999574e+00 6.009171934753607114e-02 6.927956703680694661e-02 8.195933460092069689e-02 8.494929046215871082e-02 9.121039267166959619e-02 1.035798113691598632e-01 1.093607290243760605e-01 1.103642208102385280e-01 1.123874447290229839e-01 1.162465056182566958e-01
5.280000000000000249e+00 6.019104546879824186e-02 6.933225231599687843e-02 8.207420857180029727e-02 8.506201750189154587e-02 9.133023283876701148e-02 1.037499995428985550e-01 1.094262063696566922e-01 1.104355010931347691e-01 1.126275924841551451e-01 1.163942269535204049e-01
5.290000000000000036e+00 6.027822679791983163e-02 6.937901847786225040e-02 8.217555529767148204e-02 8.516149256934449352e-02 9.143600422360378954e-02 1.038987861818073538e-01 1.094837986715692796e-01 1.104976022221146187e-01 1.128390032003793175e-01 1.165234607920135751e-01
5.299999999999999822e+00 6.035474345278224462e-02 6.942048843507800382e-02 8.226492226242813899e-02 8.524922871914787648e-02 9.152931217912690931e-02 1.040288978943238740e-01 1.095344866007884055e-01 1.105518999534435554e-01 1.130249120985410416e-01 1.166366072417046734e-01
5.309999999999999609e+00 6.042221407242111264e-02 6.945740135835255791e-02 8.234406183777767674e-02 8.532694107740228240e-02 9.161197687801157785e-02 1.041432469785397164e-01 1.095793231673061752e-01 1.105997057268295475e-01 1.131890562182581023e-01 1.167361979671871774e-01
5.320000000000000284e+00 6.048173810471388356e-02 6.949024794345258493e-02 8.241415386889110184e-02 8.539578360237426446e-02 9.168522193604951298e-02 1.042438233306123840e-01 1.096190108938660535e-01 1.106418778961876653e-01 1.133339986018953721e-01 1.168239471399742241e-01
5.330000000000000071e+00 6.053435074723641923e-02 6.951950930778749704e-02 8.247632879451287369e-02 8.545686254310391750e-02 9.175022060386167633e-02 1.043324774791969944e-01 1.096542090921546198e-01 1.106791848445035920e-01 1.134621936826815392e-01 1.169014408799982918e-01
5.339999999999999858e+00 6.058089507158751635e-02 6.954558134454437435e-02 8.253151165760644337e-02 8.551108315405339666e-02 9.180793276471771458e-02 1.044107108702806153e-01 1.096854516065638580e-01 1.107122354478834447e-01 1.135756554217112052e-01 1.169699595652346630e-01
5.349999999999999645e+00 6.062209333308735126e-02 6.956880924495995044e-02 8.258050109511715087e-02 8.555922715085978458e-02 9.185918732422199140e-02 1.044798022264089160e-01 1.097131952574683655e-01 1.107415410315791410e-01 1.136761193934324315e-01 1.170305906122938722e-01
5.360000000000000320e+00 6.065856269152483660e-02 6.958949261772810757e-02 8.262398421858541120e-02 8.560196722524947288e-02 9.190469762442968205e-02 1.045408384282293934e-01 1.097378305248254970e-01 1.107675327655979619e-01 1.137650746099683752e-01 1.170842567618400332e-01
5.370000000000000107e+00 6.069081149321929602e-02 6.960788026739037071e-02 8.266252905859136635e-02 8.563985951213315406e-02 9.194505335930465428e-02 1.045947119799579966e-01 1.097596786393214424e-01 1.107905623173817827e-01 1.138437506334377541e-01 1.171317140954123565e-01
5.379999999999999893e+00 6.071929538097605578e-02 6.962419969325935043e-02 8.269664915196693611e-02 8.567340699055818465e-02 9.198078802941044019e-02 1.046422176579318991e-01 1.097790290215914927e-01 1.108109436209192417e-01 1.139132521859085867e-01 1.171736369448990872e-01
5.389999999999999680e+00 6.074438719927612029e-02 6.963863809816062123e-02 8.272676576342381793e-02 8.570302227392206929e-02 9.201233925826576843e-02 1.046840043705145745e-01 1.097961183826550863e-01 1.108289322729206494e-01 1.139744843636457672e-01 1.172105751741478186e-01
5.400000000000000355e+00 6.076640766888571216e-02 6.965135837363295446e-02 8.275324307484049902e-02 8.572906214032714745e-02 9.204008551212473910e-02 1.047206281208316186e-01 1.098111509691359761e-01 1.108447477983488944e-01 1.140282266179349913e-01 1.172430003588388475e-01
5.410000000000000142e+00 6.078563120195245445e-02 6.966250129362189236e-02 8.277639404217604358e-02 8.575183324149868169e-02 9.206435213548047614e-02 1.047525629964563831e-01 1.098243020619490695e-01 1.108585779300742952e-01 1.140751464136837839e-01 1.172713150354929568e-01
5.419999999999999929e+00 6.080229109990261532e-02 6.967218758109355869e-02 8.279648573827939895e-02 8.577159731542996490e-02 9.208541686148044580e-02 1.047802108590883269e-01 1.098357211012497975e-01 1.108705822961622983e-01 1.141158115745212059e-01 1.172958608034443684e-01
5.429999999999999716e+00 6.081657717429014842e-02 6.968051574534092629e-02 8.281373573193605286e-02 8.578856758443595409e-02 9.210350593379856843e-02 1.048038982464114116e-01 1.098455296642060486e-01 1.108808905685298857e-01 1.141506842470075972e-01 1.173169150951984957e-01
5.440000000000000391e+00 6.082865128865998228e-02 6.968757051228888222e-02 8.282833024718597170e-02 8.580292658877827772e-02 9.211881307899935645e-02 1.048239028208374918e-01 1.098538317941249315e-01 1.108896135075572165e-01 1.141801586898457677e-01 1.173347142479134325e-01
5.450000000000000178e+00 6.083865877696630065e-02 6.969342906113380753e-02 8.284043754921452396e-02 8.581483933450514967e-02 9.213151349893265729e-02 1.048404727585778434e-01 1.098607216184467883e-01 1.108968510891285425e-01 1.142045890530129088e-01 1.173494704529436800e-01
5.459999999999999964e+00 6.084670228687109883e-02 6.969814534980169063e-02 8.285017595127282253e-02 8.582442179478190492e-02 9.214173026790013765e-02 1.048537838237636743e-01 1.098662651308534161e-01 1.109026734554382637e-01 1.142242254558584746e-01 1.173613332489545219e-01
5.469999999999999751e+00 6.085287230305891359e-02 6.970176767597000000e-02 8.285765044855898653e-02 8.583177693866037017e-02 9.214957272221704909e-02 1.048639902292385628e-01 1.098705210175839192e-01 1.109071428575530982e-01 1.142392884562235672e-01 1.173704345548964717e-01
5.480000000000000426e+00 6.085723179767157237e-02 6.970432946947449637e-02 8.286293393637889082e-02 8.583697623720620840e-02 9.215511672973331070e-02 1.048711994513283063e-01 1.098735299516149094e-01 1.109103024533775878e-01 1.142499315472010474e-01 1.173768660492803817e-01
5.490000000000000213e+00 6.085983069852498456e-02 6.970585762440853483e-02 8.286608458220959261e-02 8.584007675007858384e-02 9.215842289644385343e-02 1.048754963297523629e-01 1.098753244697556891e-01 1.109121867101945380e-01 1.142562764586175228e-01 1.173807005162786771e-01
5.500000000000000000e+00 6.086069343173687585e-02 6.970636506895040718e-02 8.286713062353424919e-02 8.584110615853569881e-02 9.215952059984898470e-02 1.048769225793489274e-01 1.098759203038710136e-01 1.109128123212361067e-01 1.142583827303696037e-01 1.173819734674019649e-01
5.509999999999999787e+00 6.085983069854073585e-02 6.970585762441772193e-02 8.286608458218455708e-02 8.584007675005100868e-02 9.215842289646544727e-02 1.048754963297210824e-01 1.098753244697709269e-01 1.109121867101769549e-01 1.142562764585834945e-01 1.173807005162847555e-01
5.519999999999999574e+00 6.085723179762370788e-02 6.970432946950115560e-02 8.286293393639361515e-02 8.583697623724224901e-02 9.215511672974657786e-02 1.048711994513175649e-01 1.098735299516177266e-01 1.109103024533815013e-01 1.142499315472002008e-01 1.173768660492780086e-01
5.530000000000000249e+00 6.085287230299754602e-02 6.970176767593652678e-02 8.285765044858961481e-02 8.583177693867932723e-02 9.214957272230554775e-02 1.048639902292367448e-01 1.098705210175665997e-01 1.109071428575364032e-01 1.142392884562314359e-01 1.173704345548653855e-01
5.540000000000000036e+00 6.084670228675598952e-02 6.969814534982110565e-02 8.285017595124820333e-02 8.582442179488172784e-02 9.214173026789984622e-02 1.048537838237215691e-01 1.098662651308678212e-01 1.109026734554374310e-01 1.142242254558380743e-01 1.173613332489863575e-01
5.549999999999999822e+00 6.083865877693420132e-02 6.969342906111523905e-02 8.284043754916017854e-02 8.581483933448127988e-02 9.213151349902858056e-02 1.048404727586069174e-01 1.098607216183918600e-01 1.108968510890803449e-01 1.142045890530099667e-01 1.173494704529474270e-01
5.559999999999999609e+00 6.082865128865402177e-02 6.968757051230661803e-02 8.282833024721508730e-02 8.580292658877397560e-02 9.211881307900843252e-02 1.048239028208496071e-01 1.098538317941280401e-01 1.108896135075565365e-01 1.141801586898468501e-01 1.173347142479077704e-01
5.570000000000000284e+00 6.081657717436245864e-02 6.968051574542881432e-02 8.281373573195931204e-02 8.578856758440019104e-02 9.210350593382786444e-02 1.048038982463488089e-01 1.098455296641708684e-01 1.108808905684812302e-01 1.141506842470322303e-01 1.173169150951647866e-01
5.580000000000000071e+00 6.080229109991013708e-02 6.967218758105177268e-02 8.279648573838568892e-02 8.577159731542842447e-02 9.208541686155823081e-02 1.047802108591043280e-01 1.098357211012444823e-01 1.108705822961682935e-01 1.141158115745388307e-01 1.172958608034132821e-01
5.589999999999999858e+00 6.078563120186824403e-02 6.966250129365014754e-02 8.277639404216345642e-02 8.575183324154772579e-02 9.206435213545086094e-02 1.047525629964124461e-01 1.098243020618963478e-01 1.108585779300200608e-01 1.140751464136623705e-01 1.172713150354632305e-01
5.599999999999999645e+00 6.076640766881140354e-02 6.965135837363302385e-02 8.275324307489720366e-02 8.572906214027142813e-02 9.204008551213738176e-02 1.047206281207966327e-01 1.098111509691801074e-01 1.108447477984212115e-01 1.140282266179483139e-01 1.172430003588424141e-01
5.610000000000000320e+00 6.074438719930830982e-02 6.963863809819956230e-02 8.272676576338912346e-02 8.570302227388443272e-02 9.201233925819279902e-02 1.046840043705404566e-01 1.097961183826817178e-01 1.108289322729203719e-01 1.139744843636522342e-01 1.172105751740921131e-01
5.620000000000000107e+00 6.071929538098343876e-02 6.962419969323564717e-02 8.269664915201137279e-02 8.567340699066224030e-02 9.198078802940069798e-02 1.046422176578824664e-01 1.097790290216108938e-01 1.108109436209297194e-01 1.139132521859310965e-01 1.171736369448969778e-01
5.629999999999999893e+00 6.069081149336192499e-02 6.960788026738788659e-02 8.266252905858961775e-02 8.563985951211083858e-02 9.194505335927308232e-02 1.045947119799872649e-01 1.097596786393119639e-01 1.107905623173635612e-01 1.138437506334136623e-01 1.171317140954041547e-01
5.639999999999999680e+00 6.065856269158722419e-02 6.958949261779419360e-02 8.262398421859434849e-02 8.560196722520149737e-02 9.190469762438134571e-02 1.045408384282082853e-01 1.097378305248247338e-01 1.107675327655739533e-01 1.137650746099928278e-01 1.170842567618592123e-01
5.650000000000000355e+00 6.062209333305658421e-02 6.956880924493183405e-02 8.258050109507729386e-02 8.555922715080703511e-02 9.185918732415369881e-02 1.044798022263980358e-01 1.097131952574622316e-01 1.107415410315695792e-01 1.136761193934162917e-01 1.170305906122823258e-01
5.660000000000000142e+00 6.058089507165008436e-02 6.954558134445522344e-02 8.253151165768157771e-02 8.551108315406266702e-02 9.180793276473178666e-02 1.044107108702809344e-01 1.096854516065904478e-01 1.107122354478959902e-01 1.135756554217185327e-01 1.169699595651726987e-01
5.669999999999999929e+00 6.053435074731784021e-02 6.951950930780954885e-02 8.247632879446831211e-02 8.545686254312326313e-02 9.175022060395476853e-02 1.043324774791457299e-01 1.096542090921560769e-01 1.106791848444873272e-01 1.134621936826978317e-01 1.169014408800257421e-01
5.679999999999999716e+00 6.048173810488769592e-02 6.949024794351457701e-02 8.241415386893467809e-02 8.539578360246663502e-02 9.168522193611684801e-02 1.042438233306158535e-01 1.096190108938435576e-01 1.106418778961643923e-01 1.133339986018745554e-01 1.168239471399696444e-01
5.690000000000000391e+00 6.042221407236719050e-02 6.945740135834957418e-02 8.234406183775840049e-02 8.532694107738027223e-02 9.161197687798040834e-02 1.041432469785787407e-01 1.095793231673164170e-01 1.105997057268319483e-01 1.131890562182680526e-01 1.167361979671847211e-01
5.700000000000000178e+00 6.035474345274579461e-02 6.942048843510455203e-02 8.226492226242383687e-02 8.524922871913379052e-02 9.152931217910813266e-02 1.040288978943465087e-01 1.095344866007950668e-01 1.105518999534652186e-01 1.130249120985363509e-01 1.166366072417036326e-01
5.709999999999999964e+00 6.027822679796849409e-02 6.937901847783485565e-02 8.217555529764443423e-02 8.516149256931852818e-02 9.143600422357749113e-02 1.038987861818217728e-01 1.094837986715792161e-01 1.104976022221282189e-01 1.128390032003847715e-01 1.165234607920275778e-01
5.719999999999999751e+00 6.019104546887800444e-02 6.933225231602241356e-02 8.207420857185217244e-02 8.506201750198719158e-02 9.133023283887652111e-02 1.037499995429037591e-01 1.094262063696293946e-01 1.104355010931188930e-01 1.126275924841272924e-01 1.163942269535014479e-01
5.730000000000000426e+00 6.009171934753251842e-02 6.927956703685862749e-02 8.195933460087369282e-02 8.494929046217639113e-02 9.121039267168230824e-02 1.035798113691707434e-01 1.093607290243824720e-01 1.103642208102297850e-01 1.123874447290059281e-01 1.162465056182471201e-01
5.740000000000000213e+00 5.997810438917139386e-02 6.922003695190408201e-02 8.182867099230221875e-02 8.482109760270048482e-02 9.107413261616607858e-02 1.033842972534321225e-01 1.092859018741240001e-01 1.102815872289033688e-01 1.121140465548574744e-01 1.160768031966440822e-01
5.750000000000000000e+00 5.984784362904927574e-02 6.915269072280179341e-02 8.167978254292189433e-02 8.467505616386826472e-02 9.091892042801694163e-02 1.031590864768356930e-01 1.092000183064066043e-01 1.101845895344837484e-01 1.118030758218734044e-01 1.158811490015926454e-01
5.759999999999999787e+00 5.969786804489815579e-02 6.907627052033310511e-02 8.150951221147563486e-02 8.450807531292112151e-02 9.074146803810043127e-02 1.028984788766579700e-01 1.091006728028573042e-01 1.100681325609115802e-01 1.114501433490305699e-01 1.156542712232563885e-01
5.769999999999999574e+00 5.952484312326025706e-02 6.898948568909671342e-02 8.131452112177227354e-02 8.431688459553432491e-02 9.053829047453362810e-02 1.025961914391782803e-01 1.089847328597509935e-01 1.099229916441689381e-01 1.110544373799076806e-01 1.153901611473635153e-01
5.780000000000000249e+00 5.932446960566744448e-02 6.889068505948342525e-02 8.109053415389597119e-02 8.409729173676297465e-02 9.030491258280201605e-02 1.022441130203376597e-01 1.088469118802117691e-01 1.097283077673130158e-01 1.106247886438794376e-01 1.150808675934257980e-01
5.790000000000000036e+00 5.909225013434500628e-02 6.877826793269854744e-02 8.083324653440959739e-02 8.384506717079141802e-02 9.003680172849394536e-02 1.018336195651930315e-01 1.086766340713319068e-01 1.094372098757195461e-01 1.101997230475135203e-01 1.147174992490511414e-01
5.799999999999999822e+00 5.882130465270850317e-02 6.864966309530833033e-02 8.053596624759030986e-02 8.355362504100170840e-02 8.972689026702126980e-02 1.013516808687214971e-01 1.084364232142234485e-01 1.089992107332264093e-01 1.098376401080492781e-01 1.142866160642163481e-01
5.809999999999999609e+00 5.850586877686230619e-02 6.850304291875072837e-02 8.019354797233325949e-02 8.321786644989749571e-02 8.936964115995121860e-02 1.007870352600944014e-01 1.079742835291541830e-01 1.085440337731917310e-01 1.095326915198198137e-01 1.137756831730977886e-01
5.820000000000000284e+00 5.813741516847119317e-02 6.833549900129869126e-02 7.979821136128148473e-02 8.283005756794524499e-02 8.895663167674867922e-02 1.001232808050962486e-01 1.071633058849989911e-01 1.082130971785295465e-01 1.092262508443464786e-01 1.131673844453215949e-01
5.830000000000000071e+00 5.770754431496653153e-02 6.814440440497832041e-02 7.934278305764198846e-02 8.238297292830418228e-02 8.847984244153186961e-02 9.934400346838377638e-02 1.061073749744241013e-01 1.078943826365328235e-01 1.088722186593342189e-01 1.124462375536879749e-01
5.839999999999999858e+00 5.720698906057507249e-02 6.792689599120665944e-02 7.881966952729606291e-02 8.186883532721903056e-02 8.793044293504692632e-02 9.843091984471907807e-02 1.048379950559407831e-01 1.075229255815681045e-01 1.084248699251011694e-01 1.116023701427363152e-01
5.849999999999999645e+00 5.662700487563582241e-02 6.768036698181441324e-02 7.822233646009836561e-02 8.128069557330847017e-02 8.730012693413653768e-02 9.736610533747364071e-02 1.033495503337350102e-01 1.070478754962326390e-01 1.078217247944885521e-01 1.106417624492337798e-01
5.860000000000000320e+00 5.596112924087921076e-02 6.740297277549911481e-02 7.754700325131089200e-02 8.061401831271411411e-02 8.658261142172288261e-02 9.613441299640958226e-02 1.016387838104835378e-01 1.063602205912157345e-01 1.070051968984007951e-01 1.095839496555628123e-01
5.870000000000000107e+00 5.520545345638624979e-02 6.709340389521988024e-02 7.679265312756530792e-02 7.986662236846557572e-02 8.577327996870570681e-02 9.472213331662206193e-02 9.971751067311984684e-02 1.052334983556339892e-01 1.060009203586078502e-01 1.084726084622420900e-01
5.879999999999999893e+00 5.436544227001640500e-02 6.675328991918109967e-02 7.596736360418303302e-02 7.904496048819413534e-02 8.487560143453604100e-02 9.312692987720831705e-02 9.763783641704026905e-02 1.036205655561349970e-01 1.047327944080702761e-01 1.074505524983569299e-01
5.889999999999999680e+00 5.345503265094254247e-02 6.638651223479148655e-02 7.508661146378961537e-02 7.816265123893997857e-02 8.389917447872297096e-02 9.135570815977231418e-02 9.549043929550038445e-02 1.016997068035360857e-01 1.031095742947624183e-01 1.065978553024481551e-01
5.900000000000000355e+00 5.250058019785824870e-02 6.600089814962470380e-02 7.417639832624027540e-02 7.724403186668311883e-02 8.286329546543730329e-02 8.944262832420304954e-02 9.339639264411528363e-02 9.963757730889660769e-02 1.012505517695575230e-01 1.058531892237713351e-01
5.910000000000000142e+00 5.154111022329084524e-02 6.560901625385562319e-02 7.327290887920402673e-02 7.632450335026418065e-02 8.179759845367519377e-02 8.747402519655456121e-02 9.146819968888857122e-02 9.758237282545141611e-02 9.932640933794160965e-02 1.051513166806051919e-01
5.919999999999999929e+00 5.062513291648208097e-02 6.522817131436497995e-02 7.241941037310530016e-02 7.544810072990229544e-02 8.074138901825508863e-02 8.559120295255115418e-02 8.977684711342055757e-02 9.566928629202986478e-02 9.749014981939752023e-02 1.044480637683801588e-01
5.929999999999999716e+00 4.979584723713116612e-02 6.487553787040872821e-02 7.165302881164135884e-02 7.465422015607130202e-02 7.973331641194962571e-02 8.393010530866647223e-02 8.834449060295959666e-02 9.399397085886090908e-02 9.585184091489477864e-02 1.036183537916490482e-01
5.940000000000000391e+00 4.908728990921029656e-02 6.456686514456685955e-02 7.100217746623117832e-02 7.397452712597078761e-02 7.881544487248526298e-02 8.257859058175270883e-02 8.717516215194277829e-02 9.261217597809824620e-02 9.448073706445331288e-02 1.025183868323877034e-01
5.950000000000000178e+00 4.853770221126386258e-02 6.432195184336426952e-02 7.049944301992799867e-02 7.344587214170321399e-02 7.805757600984138123e-02 8.159075114628300263e-02 8.629309230509005224e-02 9.157436896043803787e-02 9.343972697919646075e-02 1.014754301521186980e-01
5.959999999999999964e+00 4.814134341002948569e-02 6.414198425891193267e-02 7.013783475791775246e-02 7.306356177500258897e-02 7.748301865165352353e-02 8.091662881078325043e-02 8.566688826488440267e-02 9.084496257231806926e-02 9.270269733401766132e-02 1.006792097826355453e-01
5.969999999999999751e+00 4.789373452138181997e-02 6.402802394681124387e-02 6.991229013218286381e-02 7.282419811068688298e-02 7.711192204958489116e-02 8.051264631497598301e-02 8.527897202927715858e-02 9.039747960825897377e-02 9.224854975681377744e-02 1.001723980051610757e-01
5.980000000000000426e+00 4.775642741519957324e-02 6.396429594396488283e-02 6.978732464270850921e-02 7.269126736999846627e-02 7.690218831205183903e-02 8.029433557734617921e-02 8.506476390481394756e-02 9.015204700215023736e-02 9.199888419391520633e-02 9.988944326055200496e-02
5.990000000000000213e+00 4.771371953977624619e-02 6.394439441954913317e-02 6.974847003541355395e-02 7.264989054775344846e-02 7.683639259624384932e-02 8.022725702198328646e-02 8.499825485615956910e-02 9.007610112059613594e-02 9.192155189629933054e-02 9.980122746974443015e-02
6.000000000000000000e+00 4.770300848128306015e-02 6.393939715852194061e-02 6.973872642165337976e-02 7.263951101248179720e-02 7.681985004288872931e-02 8.021049486933069794e-02 8.498158286554616248e-02 9.005708324138969600e-02 9.190218140595116103e-02 9.977908987678769936e-02
6.009999999999999787e+00 4.771191782254560060e-02 6.395578009899474670e-02 6.975116957618950064e-02 7.265172259266015897e-02 7.683289478927465832e-02 8.022813938727149652e-02 8.499743420080889400e-02 9.007593914957838510e-02 9.192146057648066526e-02 9.979724102688163068e-02
6.019999999999999574e+00 4.774744701170076377e-02 6.402118449741729667e-02 6.980081964258386118e-02 7.270048605738071990e-02 7.688498713248298477e-02 8.029860977161513980e-02 8.506076942405564612e-02 9.015122861051814984e-02 9.199852897325963563e-02 9.986968269342608173e-02
6.030000000000000249e+00 4.786173136325454908e-02 6.423233990679888539e-02 6.996083699705138437e-02 7.285805514616665313e-02 7.705333913111553357e-02 8.052644433914848965e-02 8.526584004869418310e-02 9.039444085061103251e-02 9.224845029377193306e-02 1.001033182619703588e-01
6.040000000000000036e+00 4.806804332681751529e-02 6.461649187516958770e-02 7.025092858571302390e-02 7.314531706797293420e-02 7.736041602309853826e-02 8.094222695972526360e-02 8.564139538671328156e-02 9.083754589612136332e-02 9.270747262000327005e-02 1.005274230337222519e-01
6.049999999999999822e+00 4.839889193483595115e-02 6.524033911840243505e-02 7.071949752859313376e-02 7.361376569433390749e-02 7.786189353411265834e-02 8.162108168603926517e-02 8.625883486935669031e-02 9.155925620533572618e-02 9.346485396841190674e-02 1.012135392901846870e-01
6.059999999999999609e+00 4.885887543335954569e-02 6.612300395510815887e-02 7.137816210484355939e-02 7.428171579904974120e-02 7.857945956090515993e-02 8.258966642500052691e-02 8.715106558432683670e-02 9.258625562983729962e-02 9.456174521748197948e-02 1.021788924411535238e-01
6.070000000000000284e+00 4.945407500396698658e-02 6.728929993026058765e-02 7.224374388105711531e-02 7.517640909856837528e-02 7.954801336695713210e-02 8.388525372847885353e-02 8.837103516086339261e-02 9.395759613560547563e-02 9.605679014444551411e-02 1.034457475773231799e-01
6.080000000000000071e+00 5.015390367987374032e-02 6.868942104926040182e-02 7.328251852376599373e-02 7.627478298497607223e-02 8.075469877281020448e-02 8.546736338491739415e-02 8.991417705687543283e-02 9.563312820336795916e-02 9.792124501825408278e-02 1.049582901277654468e-01
6.089999999999999858e+00 5.093114405659499022e-02 7.026817310539958117e-02 7.446612211618826305e-02 7.755593626500051352e-02 8.219745869124871207e-02 8.729309472343810272e-02 9.178805274608813070e-02 9.757288585924867030e-02 1.001168830314336095e-01 1.066687309063086980e-01
6.099999999999999645e+00 5.175043245730398533e-02 7.193857594551873735e-02 7.575257996405111716e-02 7.897666092006563887e-02 8.385626353092717755e-02 8.928588191724319556e-02 9.397036097325488224e-02 9.969827793722392528e-02 1.025484739935777767e-01 1.085204458982570175e-01
6.110000000000000320e+00 5.257114257774930105e-02 7.359272992625348619e-02 7.708641879118444118e-02 8.046897724210493041e-02 8.567739985889134824e-02 9.134142438313004597e-02 9.637989212382194748e-02 1.018909454368185502e-01 1.050574682405188143e-01 1.104465457788268018e-01
6.120000000000000107e+00 5.335986001709521614e-02 7.514164636772137362e-02 7.841472600079552047e-02 8.196260631235445515e-02 8.758095035272349393e-02 9.336474608374943640e-02 9.887835139246026195e-02 1.040361395903848934e-01 1.074681303733876631e-01 1.123656151322020152e-01
6.129999999999999893e+00 5.409328562174470917e-02 7.653215861203865877e-02 7.969204666207060916e-02 8.339855907459906015e-02 8.947087406276672816e-02 9.528397429400450869e-02 1.012814488128189888e-01 1.060517830249016191e-01 1.096317374452714238e-01 1.141835692170033445e-01
6.139999999999999680e+00 5.475832717804514360e-02 7.774607262773605698e-02 8.088431849277925856e-02 8.473664125348974452e-02 9.125878396298102435e-02 9.705286890956828227e-02 1.034107991561226264e-01 1.078855242607843073e-01 1.114767407804995170e-01 1.158490519063918034e-01
6.150000000000000355e+00 5.534897203994756237e-02 7.878607049787827998e-02 8.196831210500594989e-02 8.595230617656895999e-02 9.288092439550964252e-02 9.864369913514500765e-02 1.051647146870625382e-01 1.094822616074867805e-01 1.130216155495379904e-01 1.173561982145162053e-01
6.160000000000000142e+00 5.586739375660031842e-02 7.967018602404973837e-02 8.293722819355969778e-02 8.703973311633472765e-02 9.431308720061293283e-02 1.000517980782715949e-01 1.065543857189228533e-01 1.108023684912409074e-01 1.143297281169975838e-01 1.187074560635645315e-01
6.169999999999999929e+00 5.631812826894098956e-02 8.041795296925990932e-02 8.379139174094303588e-02 8.800012832970607879e-02 9.555358856326706674e-02 1.012812549176567850e-01 1.076448789447701782e-01 1.118488374361205906e-01 1.154430025058210546e-01 1.199038815628811760e-01
6.179999999999999716e+00 5.670793089011326449e-02 8.104956391777355662e-02 8.453784027535393708e-02 8.884138013631609487e-02 9.661690036651507385e-02 1.023449899060415169e-01 1.085076683990599811e-01 1.126670882065627793e-01 1.163845141418416579e-01 1.209534666062370978e-01
6.190000000000000391e+00 5.704424789216949732e-02 8.158364421033939551e-02 8.518692753961865094e-02 8.957469912336320228e-02 9.752418598451328968e-02 1.032603380942362786e-01 1.091997307810098211e-01 1.133118148520746299e-01 1.171744305516400769e-01 1.218684152118996306e-01
6.200000000000000178e+00 5.733395192008931829e-02 8.203583692192067955e-02 8.574932549933636516e-02 9.021156949097296207e-02 9.829669453218706221e-02 1.040449227769181667e-01 1.097618206950778386e-01 1.138274278435624925e-01 1.178340263276152905e-01 1.226618143975863884e-01
6.209999999999999964e+00 5.758423436040030485e-02 8.242074516613462354e-02 8.623730203950295825e-02 9.076535768924021141e-02 9.895660991412490171e-02 1.047183396922706511e-01 1.102248434570148039e-01 1.142475936766565586e-01 1.183864694621596658e-01 1.233497530757846072e-01
6.219999999999999751e+00 5.779990611754810131e-02 8.274819853816407778e-02 8.665913436305247575e-02 9.124502419988807234e-02 9.951933815847553710e-02 1.052943140106843006e-01 1.106086135058761688e-01 1.145935689451072353e-01 1.188489430929786650e-01 1.239433483785726126e-01
6.230000000000000426e+00 5.798694966870190232e-02 8.302902912749940412e-02 8.702580906559592711e-02 9.166272549186080254e-02 1.000027323809249552e-01 1.057898726962628599e-01 1.109309092040506456e-01 1.148831665770513322e-01 1.192397151838221203e-01 1.244579617175815833e-01
6.240000000000000213e+00 5.814924572693794258e-02 8.327031229225145825e-02 8.734447567626860143e-02 9.202635358155143719e-02 1.004185739681658085e-01 1.062163744730854897e-01 1.112031223116219242e-01 1.151275121214478669e-01 1.195710497280422085e-01 1.249037839796515864e-01
6.250000000000000000e+00 5.829057493176485749e-02 8.347857907751290996e-02 8.762226054292217292e-02 9.234384791057631547e-02 1.007779114582545016e-01 1.065847673862888867e-01 1.114348028047238010e-01 1.153355813231383142e-01 1.198537883945304389e-01 1.252910701874321853e-01
6.259999999999999787e+00 5.841388024223306830e-02 8.365883014463680600e-02 8.786475704999258118e-02 9.262145452766371023e-02 1.010892681149183625e-01 1.069036134819669193e-01 1.116329910357552052e-01 1.155138443256903125e-01 1.200961204679872746e-01 1.256279464489452602e-01
6.269999999999999574e+00 5.852190843931184133e-02 8.381556836504579222e-02 8.807724466486245574e-02 9.286510339307588180e-02 1.013603716198619997e-01 1.071807722674097824e-01 1.118036580706921052e-01 1.156676915939282985e-01 1.203051343886705205e-01 1.259220711483950150e-01
6.280000000000000249e+00 5.861677427145796371e-02 8.395222224826427715e-02 8.826380535326854015e-02 9.307938538509638593e-02 1.015971297392764261e-01 1.074222975802396340e-01 1.119512521054355503e-01 1.158010936408999242e-01 1.204861622764631518e-01 1.261793912800404094e-01
6.290000000000000036e+00 5.870042374737942381e-02 8.407186427015493624e-02 8.842821754999447004e-02 9.326856818119103054e-02 1.018048564415467983e-01 1.076336601984696356e-01 1.120796015021792297e-01 1.159174478272829156e-01 1.206438340937467518e-01 1.264053792913050478e-01
6.299999999999999822e+00 5.877419325012044060e-02 8.417661162133223407e-02 8.857307896765403976e-02 9.343558063485567222e-02 1.019872219250582690e-01 1.078186626603988840e-01 1.121913478820005250e-01 1.160190791917793118e-01 1.207813545540220301e-01 1.266038312307345148e-01
6.309999999999999609e+00 5.883957383403626284e-02 8.426874061230039958e-02 8.870130168018951211e-02 9.358372910361921482e-02 1.021481830872187635e-01 1.079813937214131742e-01 1.122891914262665047e-01 1.161083759012534744e-01 1.209020192775287772e-01 1.267789274168727442e-01
6.320000000000000284e+00 5.889757327960447320e-02 8.434979497852149177e-02 8.881485472028656514e-02 9.371524526460775495e-02 1.022904291907675706e-01 1.081246460906057083e-01 1.123749719144740283e-01 1.161869558318583545e-01 1.210080768248692484e-01 1.269335154105104835e-01
6.330000000000000071e+00 5.894915083834655067e-02 8.442121530281818109e-02 8.891561504491359014e-02 9.383226452391187078e-02 1.024164757278082927e-01 1.082510250007639868e-01 1.124503640047122693e-01 1.162562982293232211e-01 1.211015800065909365e-01 1.270702832818409733e-01
6.339999999999999858e+00 5.899509050310552255e-02 8.448416888671768377e-02 8.900511726868950979e-02 9.393653495893265759e-02 1.025283660542808534e-01 1.083626466308962588e-01 1.125167125606239965e-01 1.163175920617528780e-01 1.211841803507311133e-01 1.271914240502294846e-01
6.349999999999999645e+00 5.903606791324508135e-02 8.453965024187612420e-02 8.908468377296985263e-02 9.402956617821778273e-02 1.026278463637260857e-01 1.084613157685867385e-01 1.125751507197247092e-01 1.163718421889702731e-01 1.212572723050203000e-01 1.272988187599941867e-01
6.360000000000000320e+00 5.907266396891783233e-02 8.458850465160545895e-02 8.915545062775931395e-02 9.411265822255926450e-02 1.027164067942285403e-01 1.085485682663207690e-01 1.126266329967458291e-01 1.164198981143831496e-01 1.213220333338100171e-01 1.273940763425528144e-01
6.370000000000000107e+00 5.910535906553427560e-02 8.463142522414536517e-02 8.921835654378071356e-02 9.418688700997367158e-02 1.027952739308958946e-01 1.086256661025838538e-01 1.126719381324193386e-01 1.164624545294959262e-01 1.213794260715326118e-01 1.274785231165653787e-01
6.379999999999999893e+00 5.913458810549136746e-02 8.466902926512684391e-02 8.927424913146345120e-02 9.425322817793425900e-02 1.028655485420484905e-01 1.086937346510750829e-01 1.127117539257578988e-01 1.165001290073861689e-01 1.214303043599098825e-01 1.275533491217481219e-01
6.389999999999999680e+00 5.916070892036207063e-02 8.470181911024911303e-02 8.932382413949324640e-02 9.431248460446120530e-02 1.029281329188996563e-01 1.087536931048015548e-01 1.127466390653004552e-01 1.165334248701587472e-01 1.214753643259364191e-01 1.276195292346247734e-01
6.400000000000000355e+00 5.918403224756943470e-02 8.473022380705805268e-02 8.936768343072462595e-02 9.436535388702646521e-02 1.029838060387758686e-01 1.088063296787251111e-01 1.127770693851668921e-01 1.165627733907997204e-01 1.215152022229668977e-01 1.276779033191863533e-01
6.410000000000000142e+00 5.920482701922619856e-02 8.475460722586751483e-02 8.940634513811270001e-02 9.441243989400792402e-02 1.030332383187513301e-01 1.088523169409639502e-01 1.128034482085990275e-01 1.165885427324336171e-01 1.215503273177032384e-01 1.277291915558427526e-01
6.419999999999999929e+00 5.922332516896988003e-02 8.477527519497567166e-02 8.944025288037234234e-02 9.445426331459554070e-02 1.030770047432238434e-01 1.088922253610717095e-01 1.128261152590589733e-01 1.166110457104598958e-01 1.215811730655792233e-01 1.277740081835434527e-01
6.429999999999999716e+00 5.923971780326378611e-02 8.479247345870032093e-02 8.946976948737202229e-02 9.449125281084458372e-02 1.031155773350901500e-01 1.089265183959044064e-01 1.128453449609576054e-01 1.166305369337880260e-01 1.216080934882377979e-01 1.278128545953604867e-01
6.440000000000000391e+00 5.925417124941154134e-02 8.480640792875585032e-02 8.949520728704268846e-02 9.452378119555700231e-02 1.031493643959034284e-01 1.089555902571197193e-01 1.128613688336936316e-01 1.166472339139572739e-01 1.216313922408729653e-01 1.278461605366279230e-01
6.450000000000000178e+00 5.926684125430754790e-02 8.481725711071597118e-02 8.951685231667290410e-02 9.455219709080797674e-02 1.031787441220295837e-01 1.089797940114191621e-01 1.128743910151956548e-01 1.166613334611251024e-01 1.216513461912384908e-01 1.278743162973239034e-01
6.459999999999999964e+00 5.927784029105447744e-02 8.482514309349931114e-02 8.953490785287324116e-02 9.457675135922578857e-02 1.032039891491190187e-01 1.089993787750448279e-01 1.128845544888320979e-01 1.166729752869559017e-01 1.216681545118522834e-01 1.278975996847550589e-01
6.469999999999999751e+00 5.928727468236585918e-02 8.483016598331993841e-02 8.954955900106101319e-02 9.459768041643386305e-02 1.032253535044141690e-01 1.090145635577126348e-01 1.128919816704820750e-01 1.166822846412333969e-01 1.216819987806600223e-01 1.279162608638825804e-01
6.480000000000000426e+00 5.929522330480735404e-02 8.483238899593414928e-02 8.956093784304086647e-02 9.461515861669689276e-02 1.032430240926148074e-01 1.090254999773164896e-01 1.128967553217681968e-01 1.166893501144598139e-01 1.216930111081695465e-01 1.279304778076317539e-01
6.490000000000000213e+00 5.930176091017148182e-02 8.483184880866236066e-02 8.956915861344134921e-02 9.462934974212061645e-02 1.032571734222491877e-01 1.090323080989159255e-01 1.128989356464498717e-01 1.166942460080223204e-01 1.217013081704178962e-01 1.279404011222277926e-01
6.500000000000000000e+00 5.930693282796391935e-02 8.482855172061447291e-02 8.957428300769414153e-02 9.464035156420110007e-02 1.032679040760448447e-01 1.090350447077624574e-01 1.128985476600502386e-01 1.166970112020838252e-01 1.217069575717022178e-01 1.279461114092499407e-01
6.509999999999999787e+00 5.931078042863945077e-02 8.482247535606418642e-02 8.957635401461098990e-02 9.464825136511677284e-02 1.032753045757526800e-01 1.090337333314249785e-01 1.128955926084546230e-01 1.166976697613752445e-01 1.217100116940245946e-01 1.279476609268311027e-01
6.519999999999999574e+00 5.931332878645494827e-02 8.481356283521229722e-02 8.957537710834424793e-02 9.465309858919468411e-02 1.032794216761234313e-01 1.090283449433255419e-01 1.128900388761684831e-01 1.166962190824835932e-01 1.217104901273702716e-01 1.279450499054118895e-01
6.530000000000000249e+00 5.931458613260650464e-02 8.480174167222329085e-02 8.957132862923680716e-02 9.465490512313502747e-02 1.032802622689761585e-01 1.090188145810747355e-01 1.128818356881544777e-01 1.166926367593101727e-01 1.217083851638408459e-01 1.279382398776809093e-01
6.540000000000000036e+00 5.931455125350117846e-02 8.478688750878968228e-02 8.956414797672962447e-02 9.465365854781558619e-02 1.032778036915997510e-01 1.090050157163233446e-01 1.128708892978700223e-01 1.166868723222467957e-01 1.217036600974507332e-01 1.279271384789245070e-01
6.549999999999999822e+00 5.931320733390101074e-02 8.476886035592201551e-02 8.955374707187031824e-02 9.464931160186312864e-02 1.032719861313076415e-01 1.089867863772329831e-01 1.128570871358644395e-01 1.166788563549794600e-01 1.216962528728822573e-01 1.279116168003370246e-01
6.559999999999999609e+00 5.931052310320039656e-02 8.474746825702318687e-02 8.953999444114424389e-02 9.464178184577512476e-02 1.032627092485862985e-01 1.089638960685598984e-01 1.128402713625063503e-01 1.166684872469531675e-01 1.216860662738089849e-01 1.278914842816858688e-01
6.570000000000000284e+00 5.930645512887931792e-02 8.472250171880044145e-02 8.952273479515250598e-02 9.463095941767267483e-02 1.032498426200515740e-01 1.089360794034486268e-01 1.128202649117667350e-01 1.166556461478688023e-01 1.216729818603130148e-01 1.278665180413788294e-01
6.580000000000000071e+00 5.930093815881450070e-02 8.469366964110734697e-02 8.950174584023884439e-02 9.461668103249043504e-02 1.032331943087191062e-01 1.089029644534457303e-01 1.127968201723073688e-01 1.166401644339787741e-01 1.216568275407404615e-01 1.278364001766742475e-01
6.589999999999999858e+00 5.929389261394121813e-02 8.466065435285125007e-02 8.947677454382733930e-02 9.459875073079523911e-02 1.032125358489205946e-01 1.088641307775808365e-01 1.127696620939569877e-01 1.166218505859322463e-01 1.216374046911832402e-01 1.278007706652997399e-01
6.599999999999999645e+00 5.928522132453449556e-02 8.462308694122308572e-02 8.944752121169648185e-02 9.457693095471127187e-02 1.031875909767072941e-01 1.088190809191472291e-01 1.127384682412208849e-01 1.166004777747419729e-01 1.216144763609483259e-01 1.277592041274290269e-01
6.610000000000000320e+00 5.927480181918923924e-02 8.458051698620847048e-02 8.941361518922118223e-02 9.455092356100051887e-02 1.031580136867091824e-01 1.087672007668610413e-01 1.127028427387284509e-01 1.165757656498572770e-01 1.215877480735513688e-01 1.277111755468204046e-01
6.620000000000000107e+00 5.926248622750034112e-02 8.453241758569970954e-02 8.937461743016564264e-02 9.452037023338341615e-02 1.031233884647196064e-01 1.087077606931896173e-01 1.126623190815132514e-01 1.165473816320249240e-01 1.215568695401915561e-01 1.276560643608049828e-01
6.629999999999999893e+00 5.924809818897321112e-02 8.447817491466301509e-02 8.933001184848145260e-02 9.448484523266664770e-02 1.030832214261299118e-01 1.086398979064747000e-01 1.126163501362522495e-01 1.165149337185804046e-01 1.215214277169111706e-01 1.275931425710352396e-01
6.639999999999999680e+00 5.923142928679487468e-02 8.441707646849755386e-02 8.927919553457049073e-02 9.444384709456966898e-02 1.030369301011096750e-01 1.085625957499554151e-01 1.125642967134936612e-01 1.164779622087140087e-01 1.214809389079784807e-01 1.275215614685443200e-01
6.650000000000000355e+00 5.921222210781142137e-02 8.434825224698327961e-02 8.922142931184585957e-02 9.439675772292570322e-02 1.029837962276200919e-01 1.084746007985847166e-01 1.125053754066321493e-01 1.164359022128154814e-01 1.214348091074476943e-01 1.274402829105538426e-01
6.660000000000000142e+00 5.919018470178979280e-02 8.427073053008352077e-02 8.915588397000663579e-02 9.434287882206107700e-02 1.029230055315765863e-01 1.083744829494841383e-01 1.124387037427962283e-01 1.163881153011700753e-01 1.213823705496306221e-01 1.273481458206571770e-01
6.669999999999999929e+00 5.916495961605001269e-02 8.418333026353043425e-02 8.908154983631130786e-02 9.428135710967901206e-02 1.028535615956323174e-01 1.082604839556737253e-01 1.123632050874166372e-01 1.163338210381129750e-01 1.213228090682851312e-01 1.272437411303428412e-01
6.679999999999999716e+00 5.913612356933933834e-02 8.408466597977486134e-02 8.899724024540772715e-02 9.421118520822178988e-02 1.027742846516475628e-01 1.081305039491592956e-01 1.122776087840567649e-01 1.162720959612446731e-01 1.212551660796859360e-01 1.271254202151769486e-01
6.690000000000000391e+00 5.910317648047968414e-02 8.397311501734099071e-02 8.890156370316375234e-02 9.413117687304885239e-02 1.026837808253342477e-01 1.079820340796352057e-01 1.121804173544979355e-01 1.162018486856436633e-01 1.211783152196451024e-01 1.269912612139003361e-01
6.700000000000000178e+00 5.906549846021640071e-02 8.384667947779780861e-02 8.879280536882180885e-02 9.403986535023886595e-02 1.025803235983076128e-01 1.078119386216966485e-01 1.120697805546675280e-01 1.161217266974470946e-01 1.210908653400512430e-01 1.268389114658282635e-01
6.709999999999999964e+00 5.902241672777295417e-02 8.370321996076719728e-02 8.866912820759609293e-02 9.393566920000398501e-02 1.024620375276729112e-01 1.076167253952722835e-01 1.119436937841142843e-01 1.160302566763658089e-01 1.209913193146097410e-01 1.266658826277478611e-01
6.719999999999999751e+00 5.897294280507967695e-02 8.353959437025426649e-02 8.852783039275810562e-02 9.381626210952966061e-02 1.023261774565331073e-01 1.073913106592790240e-01 1.117992336988957586e-01 1.159252842053687949e-01 1.208774711269301610e-01 1.264685332638275650e-01
6.730000000000000426e+00 5.891613438491241639e-02 8.335288067898596887e-02 8.836639929611009303e-02 9.367945525877445501e-02 1.021701247227720100e-01 1.071306037909889042e-01 1.116336268275754523e-01 1.158047397554452518e-01 1.207472454189807837e-01 1.262435764040077402e-01
6.740000000000000213e+00 5.885062680843184540e-02 8.313885656426844850e-02 8.818119722179010300e-02 9.352207773004769797e-02 1.019901065178048238e-01 1.068272962770995260e-01 1.114429012522041296e-01 1.156656427376704377e-01 1.205976224894227539e-01 1.259862975213263403e-01
6.750000000000000000e+00 5.877486881069434593e-02 8.289282714698516241e-02 8.796817214277771746e-02 9.334056295348387711e-02 1.017818555102318057e-01 1.064728348881300857e-01 1.112226136768028062e-01 1.155046018731940433e-01 1.204251818381991829e-01 1.256916330410465243e-01
6.759999999999999787e+00 5.868680345224826927e-02 8.260865914417615807e-02 8.772201401326676362e-02 9.313020986367570586e-02 1.015397567258309042e-01 1.060558093567188359e-01 1.109669917920479698e-01 1.153171411046294836e-01 1.202253667313793878e-01 1.253531394096783769e-01
6.769999999999999574e+00 5.858408307524392428e-02 8.227959555300300154e-02 8.743684495940975965e-02 9.288573932883412154e-02 1.012574827713303566e-01 1.055628132711438349e-01 1.106696866423192566e-01 1.150981687607729037e-01 1.199929463927820461e-01 1.249641674244251072e-01
6.780000000000000249e+00 5.846358959946002659e-02 8.189689748811913861e-02 8.710501434005597787e-02 9.260021518246590311e-02 1.009267557928435893e-01 1.049760248311330108e-01 1.103226059323049180e-01 1.148409841565894846e-01 1.197208596907671230e-01 1.245165603855809128e-01
6.790000000000000036e+00 5.832179179678458752e-02 8.145127880149564958e-02 8.671829149401694137e-02 9.226599580132839595e-02 1.005384679080156274e-01 1.042748831973014795e-01 1.099173249090702742e-01 1.145380971064105247e-01 1.194008730846504579e-01 1.240028137144168624e-01
6.799999999999999822e+00 5.815324988161788000e-02 8.092870123195804177e-02 8.626412448914617948e-02 9.187138281247203553e-02 1.000788271901562748e-01 1.034288803760712305e-01 1.094414628610173995e-01 1.141781457142067441e-01 1.190199011803069196e-01 1.234119742134272696e-01
6.809999999999999609e+00 5.795252560872111297e-02 8.031714292512728837e-02 8.573135814390625553e-02 9.140539122569549257e-02 9.953495084333688347e-02 1.024079161375506392e-01 1.088851594685214669e-01 1.137501849236894208e-01 1.185637671061220144e-01 1.227384283179306645e-01
6.820000000000000284e+00 5.771141125717018511e-02 7.959928822479221677e-02 8.510360947692589828e-02 9.085170905799537511e-02 9.888772849586405234e-02 1.011708872123923686e-01 1.082348560230014661e-01 1.132381525851709064e-01 1.180100824673932236e-01 1.219748563157387888e-01
6.830000000000000071e+00 5.742020490827386831e-02 7.875852187349147160e-02 8.436403237182962811e-02 9.019237888614754783e-02 9.811464794967532377e-02 9.967877307969158496e-02 1.074791908375348631e-01 1.126242738801587345e-01 1.173303016023831968e-01 1.211195872158782189e-01
6.839999999999999858e+00 5.706632985721087070e-02 7.777786539879323613e-02 8.349368193058315235e-02 8.940557796368051036e-02 9.716890769528650773e-02 9.791606843848837949e-02 1.066081500969160989e-01 1.118872944600368263e-01 1.164872696074202435e-01 1.201727059096292100e-01
6.849999999999999645e+00 5.663430304367703810e-02 7.664426919066262556e-02 8.247423540421972010e-02 8.846655572634734566e-02 9.561361108596495850e-02 9.627472223711468213e-02 1.056160590170526908e-01 1.110042848180528841e-01 1.154408042032265130e-01 1.191281268724309478e-01
6.860000000000000320e+00 5.610605326894479300e-02 7.535450950721531149e-02 8.129192737809688707e-02 8.734805370586871953e-02 9.322259873674890174e-02 9.497968099005200948e-02 1.045039405580963920e-01 1.099538095090179385e-01 1.141617091726923466e-01 1.179484642989327980e-01
6.870000000000000107e+00 5.546054343057640890e-02 7.391873477623699118e-02 7.993944905298495940e-02 8.601389246025950563e-02 9.053502558659554111e-02 9.355547360923860412e-02 1.032771573011382893e-01 1.087177695400151356e-01 1.126456936637169892e-01 1.165234638522001931e-01
6.879999999999999893e+00 5.468059634972935457e-02 7.237529440445916729e-02 7.842986247483525741e-02 8.441163177591519406e-02 8.775746531961138575e-02 9.198075711040820668e-02 1.019509658641302025e-01 1.072952121604789644e-01 1.109320951884820716e-01 1.147069993527261161e-01
6.889999999999999680e+00 5.375694953426623374e-02 7.078574687328771653e-02 7.679604927185355867e-02 8.244809893575526238e-02 8.515689449639217423e-02 9.029111516355027567e-02 1.005420411374332440e-01 1.057057030180146018e-01 1.090948148529872486e-01 1.125197616897509467e-01
6.900000000000000355e+00 5.270044691558204569e-02 6.923076620480761445e-02 7.509659185780072355e-02 8.011691189650488321e-02 8.294906573135048256e-02 8.855171507916660689e-02 9.907200593751956663e-02 1.040022541777276960e-01 1.072332419717591245e-01 1.102044341694792956e-01
6.910000000000000142e+00 5.155245772634187151e-02 6.779239451210936074e-02 7.341213643743052519e-02 7.768448553363657694e-02 8.108381903228460696e-02 8.684802509951167204e-02 9.757572438125174108e-02 1.022739451295118923e-01 1.054541054408935363e-01 1.080057380942525541e-01
6.919999999999999929e+00 5.038613443935691799e-02 6.653452308206868338e-02 7.183414257381313950e-02 7.544059370696093447e-02 7.946635996969084181e-02 8.527180263572299579e-02 9.611388531693521031e-02 1.006288972296266043e-01 1.038567771922148664e-01 1.060691269781761648e-01
6.929999999999999716e+00 4.928209385227360489e-02 6.548406599679870710e-02 7.043572988028617976e-02 7.352351621427925810e-02 7.807967022954138969e-02 8.389170710642787632e-02 9.475999564851060597e-02 9.915349909628071168e-02 1.025063257168956493e-01 1.044408409680769867e-01
6.940000000000000391e+00 4.831122447456830116e-02 6.464323886166786770e-02 6.926626359915455389e-02 7.197897646188844423e-02 7.693728187572913824e-02 8.274996813118461192e-02 9.358558162365082644e-02 9.790627509007447660e-02 1.014290083763525613e-01 1.031235372682508256e-01
6.950000000000000178e+00 4.754541248588206592e-02 6.402043106626438551e-02 6.837639654761688834e-02 7.083968500512788369e-02 7.607418274784258361e-02 8.188888582244668868e-02 9.266843885620795751e-02 9.694833729326723937e-02 1.006412806113110986e-01 1.021377924433857221e-01
6.959999999999999964e+00 4.698812885019540420e-02 6.358403352574029666e-02 6.774436642089902427e-02 7.004909151640140164e-02 7.546324487200389841e-02 8.128137581804815992e-02 9.200604494370537290e-02 9.626314467317852175e-02 1.000974832873939985e-01 1.014428549291003651e-01
6.969999999999999751e+00 4.663842471448103461e-02 6.331581975211106328e-02 6.735377279092132075e-02 6.956814287146806386e-02 7.508629111232602293e-02 8.090764401081378121e-02 9.159256053308213741e-02 9.583771581526459582e-02 9.976729944342251077e-02 1.010147856265099370e-01
6.980000000000000426e+00 4.644409778805858730e-02 6.316832022085835940e-02 6.713859992055885850e-02 6.930567690382746782e-02 7.487878368007960805e-02 8.070232258859560970e-02 9.136352447277519551e-02 9.560271917937329667e-02 9.958714674157793934e-02 1.007793167911033294e-01
6.990000000000000213e+00 4.638360432993648280e-02 6.312260325758344004e-02 6.707188109339673465e-02 6.922465186389045733e-02 7.481446029576947765e-02 8.063874009126276166e-02 9.129233355188759447e-02 9.552976359252381144e-02 9.953152169026334428e-02 1.007063493876206861e-01
7.000000000000000000e+00 4.636842922546900031e-02 6.311114890899274799e-02 6.705516367320829563e-02 6.920437636130823134e-02 7.479834437065228936e-02 8.062281460444732650e-02 9.127448294886117419e-02 9.551147683665486832e-02 9.951760084230727721e-02 1.006880694634526147e-01
7.009999999999999787e+00 4.637420421339888410e-02 6.311981773091923653e-02 6.706327301896392035e-02 6.921283490734018995e-02 7.480890650443564049e-02 8.063057319321589866e-02 9.128192445677853206e-02 9.552247739034412655e-02 9.952976408539891684e-02 1.006984986752982592e-01
7.019999999999999574e+00 4.639723571718337713e-02 6.315441038846021649e-02 6.709563399770963887e-02 6.924659229055529774e-02 7.485105421470422682e-02 8.066154223911381482e-02 9.131161501270888825e-02 9.556636253471333109e-02 9.957832781677081191e-02 1.007401376036798218e-01
7.030000000000000249e+00 4.647133854380935958e-02 6.326592844894771139e-02 6.719996945204304017e-02 6.935546106418906398e-02 7.498692600652613616e-02 8.076147319389245793e-02 9.140728284032664797e-02 9.570770467550836214e-02 9.973517325279931955e-02 1.008746082485970502e-01
7.040000000000000036e+00 4.660519307962464330e-02 6.346820468823675954e-02 6.738928161670547368e-02 6.955311696118232634e-02 7.523336654652726385e-02 8.094310414919669849e-02 9.158064657674140630e-02 9.596356530489447145e-02 1.000207637569050373e-01 1.011194702952880609e-01
7.049999999999999822e+00 4.682009802706581930e-02 6.379518835209334326e-02 6.769557738386343393e-02 6.987321826451177442e-02 7.563170510620231823e-02 8.123775053796437884e-02 9.186055144886282053e-02 9.637580527425100574e-02 1.004852691120635411e-01 1.015180589139650230e-01
7.059999999999999609e+00 4.711951208591474982e-02 6.425522391491644836e-02 6.812738840183740763e-02 7.032507571685422954e-02 7.619201248989636299e-02 8.165454976091092443e-02 9.225396075010888763e-02 9.695307421198338937e-02 1.011441084500239590e-01 1.020852462801207505e-01
7.070000000000000284e+00 4.750830872749371714e-02 6.486002561167200642e-02 6.869750200936540485e-02 7.092254575095921498e-02 7.692832044357447718e-02 8.220683256580728349e-02 9.277125993790719116e-02 9.770762130532177625e-02 1.020176511835186733e-01 1.028442784647969205e-01
7.080000000000000071e+00 4.796795955415728702e-02 6.558507985596573331e-02 6.938635233189248408e-02 7.164549179461926487e-02 7.781028577580607897e-02 8.287620116678057203e-02 9.339301530618537850e-02 9.860663171853448206e-02 1.030705552355764970e-01 1.037789997597721031e-01
7.089999999999999858e+00 4.848247026500473317e-02 6.640798551417245732e-02 7.017827614924805613e-02 7.247757346406928647e-02 7.880970487716042194e-02 8.364726904727474988e-02 9.410306285548458716e-02 9.962116133201782964e-02 1.042631011975142657e-01 1.048809830168812712e-01
7.099999999999999645e+00 4.903050401669894337e-02 6.729510086047199580e-02 7.104826943883300883e-02 7.339245814557328329e-02 7.988399627274433978e-02 8.449522472038709098e-02 9.487669673865498088e-02 1.007094998768585520e-01 1.055368960617675544e-01 1.061237367081677152e-01
7.110000000000000320e+00 4.958661284732746033e-02 6.820310405086220384e-02 7.196113737226837725e-02 7.435328897551764238e-02 8.097797998554874532e-02 8.538593253319792797e-02 9.568062799916643435e-02 1.018184709409247629e-01 1.068335025562816565e-01 1.074441503111790014e-01
7.120000000000000107e+00 5.012902736254071928e-02 6.909275440206706642e-02 7.288205903333569435e-02 7.532419977331938910e-02 8.204089668446826189e-02 8.628699382128093842e-02 9.648324707510180787e-02 1.028996920679810662e-01 1.081126308995536134e-01 1.087624764412940398e-01
7.129999999999999893e+00 5.064155794053131626e-02 6.993389926166189430e-02 7.378014742641013368e-02 7.627403251205029655e-02 8.303340358188934789e-02 8.717087394999362138e-02 9.725813555115349340e-02 1.039159231257721638e-01 1.093385389196199625e-01 1.100135574741022693e-01
7.139999999999999680e+00 5.111398192215057396e-02 7.070738632714854144e-02 7.463111947719938688e-02 7.717858029427764055e-02 8.393106330501765022e-02 8.801616977403683983e-02 9.798606057801056979e-02 1.048441205659864373e-01 1.104768043609366812e-01 1.111605621557370249e-01
7.150000000000000355e+00 5.154034686237813495e-02 7.140254886630545417e-02 7.541677251742288923e-02 7.801933896881875496e-02 8.472203852395147894e-02 8.880582895348691774e-02 9.865373550018141646e-02 1.056726780983085201e-01 1.114982869596018306e-01 1.121883393531391271e-01
7.160000000000000142e+00 5.192030210534956391e-02 7.201896561151860388e-02 7.612950339760811425e-02 7.878805802518298873e-02 8.540857836321988361e-02 8.953145359807283821e-02 9.925686750939576031e-02 1.064030632667272019e-01 1.123910514680195732e-01 1.130996149069050244e-01
7.169999999999999929e+00 5.225530489158762559e-02 7.255969807652591641e-02 7.676646216184154770e-02 7.948072424566954286e-02 8.599806095454134991e-02 9.018814131299383863e-02 9.979471391770258770e-02 1.070410403238843816e-01 1.131554241930478599e-01 1.139004235713332869e-01
7.179999999999999716e+00 5.254870912024841439e-02 7.303102256901553013e-02 7.732992566577620575e-02 8.009839535518352427e-02 8.650157634191880940e-02 9.077574498408029491e-02 1.002702945365543108e-01 1.075958621940905635e-01 1.138028938127809281e-01 1.145991086048993440e-01
7.190000000000000391e+00 5.280472654614345313e-02 7.344051655612604534e-02 7.782516546179450712e-02 8.064531716237896553e-02 8.693106096069649902e-02 9.129736741074621909e-02 1.006886695717129077e-01 1.080777932581465234e-01 1.143496726850242035e-01 1.152052186444146586e-01
7.200000000000000178e+00 5.302746832575746389e-02 7.379543515652182972e-02 7.825827506884211471e-02 8.112679994292870678e-02 8.729728716566112490e-02 9.175740746614209631e-02 1.010552485720127847e-01 1.084962018933451761e-01 1.148115147166823419e-01 1.157284411914150796e-01
7.209999999999999964e+00 5.322159069133921422e-02 7.410372815751893605e-02 7.863711800581889289e-02 8.155039410020152590e-02 8.761090310803003323e-02 9.216264699514420400e-02 1.013767276514074556e-01 1.088608662209145234e-01 1.152037955498767530e-01 1.161803184093609942e-01
7.219999999999999751e+00 5.339015049427552062e-02 7.437065317071103743e-02 7.896690808013420715e-02 8.192097512626682343e-02 8.787909941262619928e-02 9.251748375887426656e-02 1.016574401433665009e-01 1.091780965874716430e-01 1.155370313407198257e-01 1.165689734026329749e-01
7.230000000000000426e+00 5.353730861393214691e-02 7.460309820479199550e-02 7.925531800181911946e-02 8.224642856453782958e-02 8.811015673507063828e-02 9.282931003283100002e-02 1.019037594541279956e-01 1.094559646362232019e-01 1.158226089166083522e-01 1.169051090878445859e-01
7.240000000000000213e+00 5.366573156844813008e-02 7.480549225156045423e-02 7.950728822221499181e-02 8.253177873694488020e-02 8.830946310003461031e-02 9.310284864315689080e-02 1.021197238521783235e-01 1.096995335404477717e-01 1.160679463459925731e-01 1.171958364980030254e-01
7.250000000000000000e+00 5.377811623138323283e-02 7.498224534315471590e-02 7.972793640138228777e-02 8.278240722473155511e-02 8.848208684056542428e-02 9.334320562138902211e-02 1.023095330231186401e-01 1.099138122053496675e-01 1.162798035478208591e-01 1.174481390982567292e-01
7.259999999999999787e+00 5.387657947357704646e-02 7.513680394885768887e-02 7.992131564704939295e-02 8.300260978941605139e-02 8.863192745652073712e-02 9.355447000440304806e-02 1.024764960002004233e-01 1.101026565424412795e-01 1.164633164107448104e-01 1.176674847940397395e-01
7.269999999999999574e+00 5.396314514971383564e-02 7.527243143399577063e-02 8.009134157804871645e-02 8.319661613390731680e-02 8.876254412579237529e-02 9.374068146566473525e-02 1.026238315711745369e-01 1.102697333468202201e-01 1.166230747766754394e-01 1.178589494216545075e-01
7.280000000000000249e+00 5.403937923246744657e-02 7.539164569262118976e-02 8.024105783841044282e-02 8.336772898563796219e-02 8.887665696848962016e-02 9.390499848590189158e-02 1.027540338270370723e-01 1.104178415786295359e-01 1.167625536007546871e-01 1.180264387304098272e-01
7.290000000000000036e+00 5.410674758595231809e-02 7.549678775699225630e-02 8.037332755102075121e-02 8.351909359138638689e-02 8.897673017359533643e-02 9.405043349596929614e-02 1.028694677890596848e-01 1.105496116848607713e-01 1.168848561491577509e-01 1.181735162823347451e-01
7.299999999999999822e+00 5.416625157500309928e-02 7.558945858518660577e-02 8.049011110093856614e-02 8.365285787674681117e-02 8.906445982246583015e-02 9.417904404737380275e-02 1.029717357760550206e-01 1.106667969153333625e-01 1.169921079049738577e-01 1.183026363015792920e-01
7.309999999999999609e+00 5.421903674689251829e-02 7.567147264303039633e-02 8.059365695052674028e-02 8.377152547285056372e-02 8.914169793485086923e-02 9.429323193156977090e-02 1.030627136122468090e-01 1.107714654162426926e-01 1.170865996415446086e-01 1.184164942155664785e-01
7.320000000000000284e+00 5.426587339270845523e-02 7.574405125097755098e-02 8.068547955195425059e-02 8.387677824547225269e-02 8.920969983533998116e-02 9.439461069297830353e-02 1.031436531191979727e-01 1.108649775325868114e-01 1.171698766170062439e-01 1.185169151184960606e-01
7.330000000000000071e+00 5.430750331681646892e-02 7.580836478132162159e-02 8.076703844301828805e-02 8.397024881587186740e-02 8.926964665144140887e-02 9.448474799895613396e-02 1.032157734774792196e-01 1.109486652578494381e-01 1.172433835730763291e-01 1.186056203050013108e-01
7.339999999999999858e+00 5.434453472599547891e-02 7.586537081924803194e-02 8.083953119488664074e-02 8.405327952809345249e-02 8.932249932716601615e-02 9.456493349081049327e-02 1.032800766393847519e-01 1.110236205076539640e-01 1.173082902414440687e-01 1.186840107056968407e-01
7.349999999999999645e+00 5.437749412949452466e-02 7.591589588543523615e-02 8.090399474496472176e-02 8.412703579365350681e-02 8.936908037141702565e-02 9.463628771747853441e-02 1.033374340226593524e-01 1.110907945877068342e-01 1.173655940477509457e-01 1.187532865746420557e-01
7.360000000000000320e+00 5.440683571192986984e-02 7.596065073511737431e-02 8.096132352322629733e-02 8.419252477308600269e-02 8.941009177093361959e-02 9.469978006076235078e-02 1.033886004882803161e-01 1.111510136004959098e-01 1.174161437678189479e-01 1.188144734177781631e-01
7.370000000000000107e+00 5.443293564193442402e-02 7.600022266861758413e-02 8.101225833713213142e-02 8.425058127587929657e-02 8.944611115862947937e-02 9.475621478328048741e-02 1.034342024040490887e-01 1.112049628656800876e-01 1.174606356427760484e-01 1.188684154885102928e-01
7.379999999999999893e+00 5.445613528664609848e-02 7.603514199413069496e-02 8.105747081540459753e-02 8.430196308185536336e-02 8.947765493997911213e-02 9.480632335486986750e-02 1.034748114931469676e-01 1.112532726192165811e-01 1.174996917144162933e-01 1.189158695427652707e-01
7.389999999999999680e+00 5.447671534529633514e-02 7.606584324661214147e-02 8.109751297653113034e-02 8.434729261287335356e-02 8.950514472213222383e-02 9.485070767530884295e-02 1.035108984196451976e-01 1.112964619230396301e-01 1.175338185924047624e-01 1.189574541925126072e-01
7.400000000000000355e+00 5.449491938260862811e-02 7.609270140540171090e-02 8.113286327163482525e-02 8.438710889042373708e-02 8.952894181508924687e-02 9.488989039670306380e-02 1.035428728660945513e-01 1.113349847799132569e-01 1.175634500532795751e-01 1.189937010991447414e-01
7.410000000000000142e+00 5.451095764695352425e-02 7.611603789263361730e-02 8.116393409044021789e-02 8.442187557175886981e-02 8.954935370109867732e-02 9.492432272610432098e-02 1.035710894220425726e-01 1.113692361681541537e-01 1.175889549921909361e-01 1.190250644477361397e-01
7.419999999999999929e+00 5.452501058238415355e-02 7.613612603962544023e-02 8.119107866655582428e-02 8.445198839745969577e-02 8.956663980753896970e-02 9.495439168164356014e-02 1.035958530777019160e-01 1.113995577058451286e-01 1.176106444378897664e-01 1.190519294228073038e-01
7.429999999999999716e+00 5.453722600476176852e-02 7.615318770898199530e-02 8.121458579134605005e-02 8.447776938950139758e-02 8.958100970208214553e-02 9.498041395057746361e-02 1.036174136467342272e-01 1.114262296847400857e-01 1.176287689639822082e-01 1.190746087328235781e-01
7.440000000000000391e+00 5.454773150064714388e-02 7.616741174283010729e-02 8.123470394056386823e-02 8.449949383218346988e-02 8.959263999827608849e-02 9.500266241730241645e-02 1.036359871222053142e-01 1.114494961467412532e-01 1.176435395568911912e-01 1.190933681738919753e-01
7.450000000000000178e+00 5.455664426019834340e-02 7.617896670639637269e-02 8.125165999113337367e-02 8.451740979300016721e-02 8.960168471092204434e-02 9.502138666315876336e-02 1.036517727374427073e-01 1.114695861097413643e-01 1.176551407070649119e-01 1.191084437853534156e-01
7.459999999999999964e+00 5.456404769900927848e-02 7.618797009969853484e-02 8.126561464535887735e-02 8.453169043954378292e-02 8.960825111714453006e-02 9.503676359132472162e-02 1.036649112668712597e-01 1.114866603132815132e-01 1.176636993388391755e-01 1.191200020114746849e-01
7.469999999999999751e+00 5.457001804029935899e-02 7.619452378013694127e-02 8.127671320364511509e-02 8.454248826311623610e-02 8.961242857946548346e-02 9.504895346533369371e-02 1.036755317834869156e-01 1.115008697140981164e-01 1.176693213269441596e-01 1.191281866717690263e-01
7.480000000000000426e+00 5.457460999670812191e-02 7.619869664292085176e-02 8.128505857850472360e-02 8.454990741119285114e-02 8.961427624994101893e-02 9.505807013510995940e-02 1.036837260271388367e-01 1.115123217813069056e-01 1.176720752441460655e-01 1.191330971354791352e-01
7.490000000000000213e+00 5.457787105417694073e-02 7.620053936234562342e-02 8.129073760614677346e-02 8.455402842117100415e-02 8.961383185755847358e-02 9.506420987314795346e-02 1.036895736270213170e-01 1.115211144273308003e-01 1.176720042293957075e-01 1.191348068156960760e-01
7.500000000000000000e+00 5.457982757037442567e-02 7.620007326330460740e-02 8.129379606660606938e-02 8.455488717357258210e-02 8.961110871282376711e-02 9.506742419350776296e-02 1.036931170733617485e-01 1.115272999120584807e-01 1.176691204645851224e-01 1.191333510793309430e-01
7.509999999999999787e+00 5.458049835016517970e-02 7.619730008420300127e-02 8.129426271791878600e-02 8.455249406623635555e-02 8.960609738573697969e-02 9.506774601357961818e-02 1.036943858311720201e-01 1.115309196941484116e-01 1.176634087536097689e-01 1.191287381013946545e-01
7.519999999999999574e+00 5.457988708967707187e-02 7.619219399637608414e-02 8.129213521963644939e-02 8.454682052332269937e-02 8.959876120556627133e-02 9.506517431070871105e-02 1.036933826946020293e-01 1.115319856775336682e-01 1.176548200712959763e-01 1.191209395269448024e-01
7.530000000000000249e+00 5.457798629971355453e-02 7.618471420051062259e-02 8.128738916601788156e-02 8.453781451587739915e-02 8.958905217724173753e-02 9.505968460450632540e-02 1.036900904493429088e-01 1.115304843768506471e-01 1.176432903298778865e-01 1.191099093393313546e-01
7.540000000000000036e+00 5.457477345373087929e-02 7.617478334806815354e-02 8.127996688739939912e-02 8.452537558062943324e-02 8.957688159237049697e-02 9.505121591942695958e-02 1.036844651523961547e-01 1.115263770409304772e-01 1.176287055205516852e-01 1.190955519839956844e-01
7.549999999999999822e+00 5.457021584207170234e-02 7.616230995458951603e-02 8.126979011698633182e-02 8.450938109746576610e-02 8.956215033488150457e-02 9.503968580371122132e-02 1.036764442772610678e-01 1.115196010431414031e-01 1.176109372749855331e-01 1.190777564211277367e-01
7.559999999999999609e+00 5.456426362108422745e-02 7.614716484800401752e-02 8.125674322319167975e-02 8.448965711617961727e-02 8.954471974085224939e-02 9.502497140710242096e-02 1.036659343587520848e-01 1.115100615527556127e-01 1.175898077435902356e-01 1.190563626324151192e-01
7.570000000000000284e+00 5.455685870305435753e-02 7.612920529688228799e-02 8.124069271961367744e-02 8.446600923098555869e-02 8.952444047037624864e-02 9.500693193261423863e-02 1.036528263999585975e-01 1.114976442138165963e-01 1.175651240823972488e-01 1.190311969182329815e-01
7.580000000000000071e+00 5.454791656859506177e-02 7.610822967933980610e-02 8.122144718470972191e-02 8.443816313544978691e-02 8.950110135240232911e-02 9.498536398677302761e-02 1.036369634038735443e-01 1.114821845614016316e-01 1.175366158777648162e-01 1.190020092703683446e-01
7.589999999999999858e+00 5.453734241680732731e-02 7.608401729163820348e-02 8.119879187602271897e-02 8.440581672486435760e-02 8.947447536325198181e-02 9.496004115047851357e-02 1.036181685526018220e-01 1.114634936946828081e-01 1.175039904844305261e-01 1.189685307622175836e-01
7.599999999999999645e+00 5.452502487324648039e-02 7.605631161795360640e-02 8.117247415057408932e-02 8.436861846420797006e-02 8.944430090430391389e-02 9.493069823849507871e-02 1.035962336719053745e-01 1.114413474791212527e-01 1.174669098090570657e-01 1.189304514079302377e-01
7.610000000000000320e+00 5.451082654943183170e-02 7.602479879839209309e-02 8.114218239588383286e-02 8.432613858036326626e-02 8.941025927222212566e-02 9.489700875600250163e-02 1.035709018580185797e-01 1.114154683035510351e-01 1.174249619127174932e-01 1.188873925522546532e-01
7.620000000000000107e+00 5.449458620308658685e-02 7.598911230677693474e-02 8.110754946323354975e-02 8.427787547892204301e-02 8.937198109259804346e-02 9.485859003146629442e-02 1.035418705654686938e-01 1.113855271397822255e-01 1.173776679618064173e-01 1.188389159659465344e-01
7.629999999999999893e+00 5.447611637420227138e-02 7.594882670868917385e-02 8.106814596819701679e-02 8.422324795062779978e-02 8.932904079779792339e-02 9.481499734387845157e-02 1.035087864872113184e-01 1.113511375123871772e-01 1.173244744359873137e-01 1.187845182411389200e-01
7.639999999999999680e+00 5.445520087033686035e-02 7.590345082343989691e-02 8.102347277494166555e-02 8.416158695635213294e-02 8.928095075667494274e-02 9.476571760251763232e-02 1.034712399255877380e-01 1.113118487624384784e-01 1.172647447318894420e-01 1.187236249761395440e-01
7.650000000000000355e+00 5.443157646840915409e-02 7.585238646547412533e-02 8.097291902768330440e-02 8.409208111687306586e-02 8.922711954510191557e-02 9.471012578285301076e-02 1.034287304333659507e-01 1.112671087982703005e-01 1.171977058699555929e-01 1.186555398767470820e-01
7.660000000000000142e+00 5.440495447450652278e-02 7.579497297986266535e-02 8.091580440207296610e-02 8.401383975892562361e-02 8.916690144196171008e-02 9.464753504010658958e-02 1.033807036303857341e-01 1.112163012131877210e-01 1.171225083558994490e-01 1.185795096753969463e-01
7.669999999999999929e+00 5.437498699333565000e-02 7.573041141315801916e-02 8.085130182092885309e-02 8.392579355782812944e-02 8.909951940314092544e-02 9.457711641502983269e-02 1.033264880565913785e-01 1.111586770602188412e-01 1.170381283390577315e-01 1.184946293002931555e-01
7.679999999999999716e+00 5.434127276706953585e-02 7.565777347176805279e-02 8.077844289156844992e-02 8.382671246277406674e-02 8.902407856981461864e-02 9.449791139973691412e-02 1.032653023402572284e-01 1.110933598720308807e-01 1.169433819547165687e-01 1.183998620131590934e-01
7.690000000000000391e+00 5.430335130545245470e-02 7.557598393034416218e-02 8.069609595823939996e-02 8.371519048928918738e-02 8.893955256736675585e-02 9.440881649904603323e-02 1.031962404342033207e-01 1.110193272186117963e-01 1.168369055884061203e-01 1.182940252297634137e-01
7.700000000000000178e+00 5.426066303202212171e-02 7.548372815910353584e-02 8.060286650656653396e-02 8.358953286040608777e-02 8.884469417635459942e-02 9.430848741334448004e-02 1.031181934291964808e-01 1.109353232218146940e-01 1.167170401428991588e-01 1.181756820355900212e-01
7.709999999999999964e+00 5.421263690942005470e-02 7.537963330947711205e-02 8.049727132809508801e-02 8.344802229222640644e-02 8.873822899691923005e-02 9.419554217310201205e-02 1.030300028293250486e-01 1.108400193247035537e-01 1.165820725316197154e-01 1.180433853714925180e-01
7.719999999999999751e+00 5.415841401192643401e-02 7.526165794070382997e-02 8.037710581019762157e-02 8.328811907256759850e-02 8.861824125752856829e-02 9.406790723979756297e-02 1.029299433580175838e-01 1.107314497302314404e-01 1.164294529427303826e-01 1.178949170918369427e-01
7.730000000000000426e+00 5.409727051692377747e-02 7.512799573101172634e-02 8.024034228780284328e-02 8.310773246267630365e-02 8.848310907636133815e-02 9.392380776629426220e-02 1.028164886798661193e-01 1.106078331174225327e-01 1.162569772682095909e-01 1.177284488316477640e-01
7.740000000000000213e+00 5.402813271962461639e-02 7.497600209840184216e-02 8.008400841953834670e-02 8.290383140788636085e-02 8.833042827776539652e-02 9.376061998567376821e-02 1.026874009189995551e-01 1.104665768502325202e-01 1.160614136000056723e-01 1.175412067845892222e-01
7.750000000000000000e+00 5.394987638904438082e-02 7.480282148261038766e-02 7.990478379106306928e-02 8.267339236304344086e-02 8.815767155754476725e-02 9.357556836347642737e-02 1.025402621492239180e-01 1.103048434497606034e-01 1.158393340509856345e-01 1.173302795809578469e-01
7.759999999999999787e+00 5.386104909667188689e-02 7.460474295255292709e-02 7.969827327883260981e-02 8.241268443534817412e-02 8.796157086936026714e-02 9.336506037438753458e-02 1.023719264458786971e-01 1.101189378781967099e-01 1.155863134030386125e-01 1.170918466747681158e-01
7.769999999999999574e+00 5.376016827463740710e-02 7.437782012915017393e-02 7.945956317339740449e-02 8.211830296245845040e-02 8.773877041742783600e-02 9.312538140716504487e-02 1.021790458062782070e-01 1.099048733499612962e-01 1.152977560467217805e-01 1.168219475064680019e-01
7.780000000000000249e+00 5.364534563766217012e-02 7.411698168968686162e-02 7.918217903734224572e-02 8.178629807897028203e-02 8.748499195046938182e-02 9.285179436029680766e-02 1.019573136577613254e-01 1.096575238528685048e-01 1.149677987582270605e-01 1.165154210278550179e-01
7.790000000000000036e+00 5.351477300902139633e-02 7.381707090497645340e-02 7.885906132833066240e-02 8.141389092096935898e-02 8.719610406495989507e-02 9.253968941823755012e-02 1.017023489668570646e-01 1.093716029991111255e-01 1.145906680675495004e-01 1.161671282377048642e-01
7.799999999999999822e+00 5.336554978068281524e-02 7.347007471666230916e-02 7.847947221219676861e-02 8.099652549222090270e-02 8.686552611923262224e-02 9.218178076089393602e-02 1.014073440074540755e-01 1.090390311807408336e-01 1.141572392172027217e-01 1.157687126934190541e-01
7.809999999999999609e+00 5.319569344820611334e-02 7.306968346495347488e-02 7.803397626671317033e-02 8.053394068993773025e-02 8.648868545403586017e-02 9.177293596424465627e-02 1.010669505183833389e-01 1.086533338496888934e-01 1.136607865207907853e-01 1.153138124412733667e-01
7.820000000000000284e+00 5.300205369904251174e-02 7.260637901490683832e-02 7.750948011523010883e-02 8.002450598370566826e-02 8.605842126376049561e-02 9.130522564345447400e-02 1.006731252260909953e-01 1.082050386620604793e-01 1.130908481153520828e-01 1.147922854794494324e-01
7.830000000000000071e+00 5.278193832465761376e-02 7.207119669772328596e-02 7.689440476028794325e-02 7.946943823268956542e-02 8.556864265825449289e-02 9.077192928686006468e-02 1.002183670672978366e-01 1.076854717486880053e-01 1.124378762264866410e-01 1.141943014306015386e-01
7.839999999999999858e+00 5.253257862809078416e-02 7.145453635592355357e-02 7.617913950872004514e-02 7.887036412831714693e-02 8.501324729453131612e-02 9.016643104226956806e-02 9.969476389732923050e-02 1.070859023011463268e-01 1.116916378913912766e-01 1.135086281652178536e-01
7.849999999999999645e+00 5.225178290216353494e-02 7.074800710568039663e-02 7.536013099583062369e-02 7.822956390452058539e-02 8.438774514389649206e-02 8.948407705319379180e-02 9.909561644985394324e-02 1.063996740826914644e-01 1.108432179820286051e-01 1.127241731921621304e-01
7.860000000000000320e+00 5.193860626941419062e-02 6.994673955823874079e-02 7.444349404084554811e-02 7.755022523370788678e-02 8.369098735180553750e-02 8.872415787726592451e-02 9.841738958139781279e-02 1.056246770840485044e-01 1.098873359514492276e-01 1.118319003209920226e-01
7.870000000000000107e+00 5.159317666422778836e-02 6.905000007251638205e-02 7.344425263607605447e-02 7.683562467887333769e-02 8.292503614234911224e-02 8.788982621007658536e-02 9.766004554180214570e-02 1.047637326831235560e-01 1.088224051133891424e-01 1.108250232363655191e-01
7.879999999999999893e+00 5.121938139371646354e-02 6.806954968928866090e-02 7.239135314383424169e-02 7.609490527560666684e-02 8.210126431481530596e-02 8.699469277795614242e-02 9.683365316635340891e-02 1.038316461333356200e-01 1.076597768868713528e-01 1.097089047119733096e-01
7.889999999999999680e+00 5.082387827604317732e-02 6.702818785737028884e-02 7.131980429776799135e-02 7.534102497377559438e-02 8.123792472224983241e-02 8.605993342509739297e-02 9.595658084613344074e-02 1.028520949075503177e-01 1.064220185621213982e-01 1.085024027882381531e-01
7.900000000000000355e+00 5.041747467744169681e-02 6.596280638894080894e-02 7.026923262066897546e-02 7.459330565142631431e-02 8.036239884289422819e-02 8.511630678751079537e-02 9.505791010716868605e-02 1.018591048603345178e-01 1.051482039394530943e-01 1.072463353217838061e-01
7.910000000000000142e+00 5.001514805092793781e-02 6.492157272450420347e-02 6.928007624633095163e-02 7.387671884955085422e-02 7.950982630558126041e-02 8.420216633073694668e-02 9.417578566718483313e-02 1.008943227044032942e-01 1.038934926349545235e-01 1.060026283896850913e-01
7.919999999999999929e+00 4.963504629730380868e-02 6.395704096009176276e-02 6.839011212695524089e-02 7.321935994074185716e-02 7.871934696597522596e-02 8.335907834375655412e-02 9.335299929276481834e-02 1.000021724855143790e-01 1.027226667954134892e-01 1.048420654907689376e-01
7.929999999999999716e+00 4.929300290184702310e-02 6.310930571721326543e-02 6.762390661826406246e-02 7.264301286743017616e-02 7.802182618241172707e-02 8.261880002713643811e-02 9.262370188001184390e-02 9.921641221010871203e-02 1.016884125548091905e-01 1.038185814055643669e-01
7.940000000000000391e+00 4.900155325546660251e-02 6.240421773196236366e-02 6.699519166283209037e-02 7.216265804568886000e-02 7.743855072980448950e-02 8.200239545675587494e-02 9.201173773997595173e-02 9.855970663989865876e-02 1.008262003506779220e-01 1.029659413779371591e-01
7.950000000000000178e+00 4.877562369971915474e-02 6.186937396375202097e-02 6.652218225307285349e-02 7.179679674767150410e-02 7.699373232609496576e-02 8.153388547038574463e-02 9.154378716649413938e-02 9.805854257122206818e-02 1.001720707462119553e-01 1.023185250369175597e-01
7.959999999999999964e+00 4.861260736241258124e-02 6.149007134103597755e-02 6.618829844856820299e-02 7.153622435322364026e-02 7.667686891307035069e-02 8.120095376041894242e-02 9.120977639195688991e-02 9.770105217411541310e-02 9.970863358982177960e-02 1.018590503584147627e-01
7.969999999999999751e+00 4.851069366872653305e-02 6.125580572307631061e-02 6.598260534083592865e-02 7.137473736905297628e-02 7.648054350336899732e-02 8.099500173995070884e-02 9.100253958973310298e-02 9.747924108072490712e-02 9.942275943480616274e-02 1.015751206062749518e-01
7.980000000000000426e+00 4.845414513382620414e-02 6.112677835243968821e-02 6.586945915039370270e-02 7.128559595616947020e-02 7.637220157790571007e-02 8.088145323389954455e-02 9.088807980559474031e-02 9.735670615267333350e-02 9.926545946353194927e-02 1.014186889925756119e-01
7.990000000000000213e+00 4.843655067438006750e-02 6.108677298765929214e-02 6.583439665701702748e-02 7.125792728092683603e-02 7.633857880799968521e-02 8.084622979754270411e-02 9.085254425804527301e-02 9.731865792819889560e-02 9.921671295061315621e-02 1.013701793816943891e-01
8.000000000000000000e+00 4.843213757193772645e-02 6.107674914972818780e-02 6.582561265237237003e-02 7.125099227523640222e-02 7.633015189202672912e-02 8.083740282286532020e-02 9.084363688070540288e-02 9.730912023585663873e-02 9.920450085227033865e-02 1.013580241402688847e-01
8.009999999999999787e+00 4.844844922911157453e-02 6.109149087492643515e-02 6.584137436496195761e-02 7.126871922247139668e-02 7.634094132095238516e-02 8.085244925118474646e-02 9.086301844893276969e-02 9.732832401181473747e-02 9.922005137902177585e-02 1.013726521352681514e-01
8.019999999999999574e+00 4.851357644791345208e-02 6.115031119578969582e-02 6.590433229461345466e-02 7.133952396484077862e-02 7.638401824564443332e-02 8.091263806182645568e-02 9.094041947786773994e-02 9.740502230417906471e-02 9.928206232009459398e-02 1.014309487682829997e-01
8.029999999999999361e+00 4.872392211426069403e-02 6.133986141285283078e-02 6.610796892649752066e-02 7.156850282708440703e-02 7.652315852541699548e-02 8.110825290393726406e-02 9.119058719669682900e-02 9.765299962055143390e-02 9.948147980943770896e-02 1.016180066061631720e-01
8.039999999999999147e+00 4.910697343215692651e-02 6.168334615023723932e-02 6.648004247223808505e-02 7.198668558535245565e-02 7.677686266804227555e-02 8.146910649541021232e-02 9.164685304690713130e-02 9.810559813118903405e-02 9.984107350343093823e-02 1.019534598240462719e-01
8.050000000000000711e+00 4.973026342199261818e-02 6.223745245439363249e-02 6.708928128009207514e-02 7.267065111314667536e-02 7.719192272032175672e-02 8.206832665616201061e-02 9.239113065414995829e-02 9.884482871430572137e-02 1.004154516445849576e-01 1.024833471065912244e-01
8.060000000000000497e+00 5.061545271168501475e-02 6.301389855857071620e-02 6.796399781237559556e-02 7.365019958552486423e-02 7.779033967150891793e-02 8.294297376633809338e-02 9.345183322456838970e-02 9.990023233034266148e-02 1.012049617242615079e-01 1.032002296483484627e-01
8.070000000000000284e+00 5.179296244218199730e-02 6.402762649945108187e-02 6.914862819194499133e-02 7.497016414532992057e-02 7.861243672197738841e-02 8.414572480150211975e-02 9.486865350782339168e-02 1.013111743190400343e-01 1.021992737710261251e-01 1.041075564025077949e-01
8.080000000000000071e+00 5.322230866830932744e-02 6.523104038295503282e-02 7.062717926580627803e-02 7.660299311071799844e-02 7.966772842975088087e-02 8.566222533740298906e-02 9.659499521086331586e-02 1.029908631786142087e-01 1.033421513937492070e-01 1.052245015337647804e-01
8.089999999999999858e+00 5.486059251853989821e-02 6.658381878414949828e-02 7.239167207653292302e-02 7.852398880215906429e-02 8.098162417070188523e-02 8.747760313007961475e-02 9.857640235252101979e-02 1.043306209998721007e-01 1.050961691987120639e-01 1.066682352768835440e-01
8.099999999999999645e+00 5.663003719565411903e-02 6.804035566284863390e-02 7.440568704200771488e-02 8.066857419347500668e-02 8.256846956416584449e-02 8.954332768086048500e-02 1.007067796424570977e-01 1.054559351364228043e-01 1.071850698177068545e-01 1.085498239894273076e-01
8.109999999999999432e+00 5.841701838507486894e-02 6.956012027861127600e-02 7.659065083418709063e-02 8.291113267561775468e-02 8.442229481097200672e-02 9.176979901500149917e-02 1.028254648643242425e-01 1.066298889082087642e-01 1.092825974752287127e-01 1.108240842228427336e-01
8.119999999999999218e+00 6.010559186901435341e-02 7.112255779758509810e-02 7.884614663193506567e-02 8.509292407180467366e-02 8.652144719565427189e-02 9.405103154097171902e-02 1.047675769660236372e-01 1.079319898130329247e-01 1.113886507194064984e-01 1.132063219766061418e-01
8.130000000000000782e+00 6.160434498984838914e-02 7.271184340718189754e-02 8.106604493778911402e-02 8.710648127690434617e-02 8.877217788786406771e-02 9.627975717054272631e-02 1.064265896869747985e-01 1.093981959017783501e-01 1.134368765437342164e-01 1.154302359740271844e-01
8.140000000000000568e+00 6.286685048389339947e-02 7.429920608917250924e-02 8.315782575411879984e-02 8.892683251901221941e-02 9.101604902930218732e-02 9.836528059228094589e-02 1.078061286880273861e-01 1.109792035356513967e-01 1.152592815540137844e-01 1.175059158566407191e-01
8.150000000000000355e+00 6.389017460907946144e-02 7.583742824241027081e-02 8.505219097774199821e-02 9.054037461885770799e-02 9.312396175683106125e-02 1.002438795777858965e-01 1.089718206650696075e-01 1.125632653037220016e-01 1.167624804699578522e-01 1.194278719556102625e-01
8.160000000000000142e+00 6.470480655782090418e-02 7.728312329334262321e-02 8.671894083173994905e-02 9.194322113933404983e-02 9.503236774193495051e-02 1.018944040119513644e-01 1.099798282069140154e-01 1.140571632112793860e-01 1.179932767615925887e-01 1.210294496221087229e-01
8.169999999999999929e+00 6.534905742950018748e-02 7.860178638846468391e-02 8.815169393510166596e-02 9.314135827426252290e-02 9.671437362051286957e-02 1.033198304804468365e-01 1.108559215657856228e-01 1.154014272904996252e-01 1.190230211218977624e-01 1.222205322054566723e-01
8.179999999999999716e+00 6.586005095046343349e-02 7.977706510314637456e-02 8.936459566016417833e-02 9.415374480253520251e-02 9.817027251823277900e-02 1.045403679514637779e-01 1.116136271931690294e-01 1.165701204312695471e-01 1.199027328886562299e-01 1.231189162034922596e-01
8.189999999999999503e+00 6.626857339712058370e-02 8.080780380464847035e-02 9.038245957736283642e-02 9.500532252696991531e-02 9.941570840797951669e-02 1.055824444802922063e-01 1.122638904531143983e-01 1.175619284047561830e-01 1.206630520129531869e-01 1.238576297278629890e-01
8.199999999999999289e+00 6.659803600961881898e-02 8.170143501374983741e-02 9.123239002598852732e-02 9.572060781070310109e-02 1.004722556539310863e-01 1.064712911340751078e-01 1.128175167150607672e-01 1.183902777113110955e-01 1.213209320551854598e-01 1.245004786305187600e-01
8.210000000000000853e+00 6.686702961272986134e-02 8.247323630969961850e-02 9.194333015087689798e-02 9.632407578203644460e-02 1.013671390970376646e-01 1.072323625213264658e-01 1.132877700104481244e-01 1.190790111552833541e-01 1.218892603526221252e-01 1.250757859176305220e-01
8.220000000000000639e+00 6.708788580195128304e-02 8.313519627071311313e-02 9.253669876866028876e-02 9.683297389422675094e-02 1.021211228569225971e-01 1.078828908241733914e-01 1.136847806870734667e-01 1.196490808774934161e-01 1.223754426176080629e-01 1.255931558664008518e-01
8.230000000000000426e+00 6.727164545777523930e-02 8.370505463889256481e-02 9.303577628190801141e-02 9.726585433973822248e-02 1.027596512174436677e-01 1.084428400294412537e-01 1.140214724288840104e-01 1.201246402859032641e-01 1.227912812470720039e-01 1.260609205807857180e-01
8.240000000000000213e+00 6.742547907499274462e-02 8.419510081407319269e-02 9.345649913170450684e-02 9.763503044986919510e-02 1.033004949512113385e-01 1.089252333985453736e-01 1.143069623336740864e-01 1.205227244618197330e-01 1.231455351267888992e-01 1.264820488734670900e-01
8.250000000000000000e+00 6.755532054306823131e-02 8.461769008265232483e-02 9.381315680747302765e-02 9.795160429616114883e-02 1.037604088958273690e-01 1.093423859431502110e-01 1.145499642682351465e-01 1.208582952825948686e-01 1.234477207559298156e-01 1.268603012424859289e-01
8.259999999999999787e+00 6.766552795765237716e-02 8.498268800694820657e-02 9.411669050132784320e-02 9.822402376758286591e-02 1.041525448033875645e-01 1.097038319964473152e-01 1.147573583873473663e-01 1.211426353271361361e-01 1.237058319254432798e-01 1.271987140511557091e-01
8.269999999999999574e+00 6.775973511293531537e-02 8.529925031819222958e-02 9.437658193656468797e-02 9.845973291330223365e-02 1.044886050735134853e-01 1.100183082066042567e-01 1.149352922191102105e-01 1.213852683270715827e-01 1.239273255988915939e-01 1.275011843852150994e-01
8.279999999999999361e+00 6.784063478175024475e-02 8.557448522420156578e-02 9.460000772120420731e-02 9.866436636406665517e-02 1.047775720725324933e-01 1.102925331069064402e-01 1.150884904556172816e-01 1.215933019927108172e-01 1.241180458721633795e-01 1.277709988124476337e-01
8.289999999999999147e+00 6.791050638156913288e-02 8.581481795488948849e-02 9.479315626024836794e-02 9.884288444963230946e-02 1.050272994337402011e-01 1.105325999793595193e-01 1.152210888178401699e-01 1.217727584352930603e-01 1.242831569734647174e-01 1.280118245396991705e-01
8.300000000000000711e+00 6.797092832606403678e-02 8.602474501858463352e-02 9.496035752274445407e-02 9.899871791446333835e-02 1.052433213684505486e-01 1.107427409707749111e-01 1.153359979717689526e-01 1.219278298347794692e-01 1.244263075205791907e-01 1.282261972170555819e-01
8.310000000000000497e+00 6.802347043175072105e-02 8.620905442551902997e-02 9.510595689985036627e-02 9.913545882937280229e-02 1.054312364154512960e-01 1.109275402327394022e-01 1.154361679694282244e-01 1.220626589315528393e-01 1.245511903264818615e-01 1.284175366315582767e-01
8.320000000000000284e+00 6.806920692055093425e-02 8.637103215873127848e-02 9.523294652493627388e-02 9.925555362443579110e-02 1.055949165818566987e-01 1.110901299229088424e-01 1.155236353617176692e-01 1.221800931036260141e-01 1.246603526006972856e-01 1.285881627179500386e-01
8.330000000000000071e+00 6.810910053566537892e-02 8.651372514262985203e-02 9.534401716017652795e-02 9.936125509178653226e-02 1.057378539600009743e-01 1.112334435221939560e-01 1.156002389254919549e-01 1.222826748609185527e-01 1.247560888746440805e-01 1.287404613779554730e-01
8.339999999999999858e+00 6.814391987426407504e-02 8.663960454821174884e-02 9.544132367671720463e-02 9.945438086183672199e-02 1.058628513580866792e-01 1.113598688754934563e-01 1.156674543113873910e-01 1.223724336826868264e-01 1.248402370135640593e-01 1.288764475520533803e-01
8.349999999999999645e+00 6.817430701686706673e-02 8.675077154506018184e-02 9.552667010988892538e-02 9.953647068267734710e-02 1.059722576873503713e-01 1.114714465903874629e-01 1.157265191109883157e-01 1.224510630402702582e-01 1.249143360804023661e-01 1.289979152080807379e-01
8.359999999999999432e+00 6.820079833555958704e-02 8.684900927025637762e-02 9.560156668838939997e-02 9.960882739507906369e-02 1.060680398994828660e-01 1.115699157999274910e-01 1.157784708704541338e-01 1.225199767927626776e-01 1.249796751854517773e-01 1.291064457427495982e-01
8.369999999999999218e+00 6.822382906855389839e-02 8.693578079167091355e-02 9.566724149293709401e-02 9.967251701186939650e-02 1.061517980298582603e-01 1.116567073240019164e-01 1.158241541336014063e-01 1.225803226108902466e-01 1.250373027948879501e-01 1.292033688402868530e-01
8.380000000000000782e+00 6.824377904949739670e-02 8.701238644786213339e-02 9.572476959078206338e-02 9.972848520677152218e-02 1.062249306396721715e-01 1.117330975945781263e-01 1.158643094747147523e-01 1.226331025486115528e-01 1.250881390304704743e-01 1.292899105319980924e-01
8.390000000000000568e+00 6.826095493691104743e-02 8.707988777339505104e-02 9.577502228819929908e-02 9.977750170004454078e-02 1.062885706535708075e-01 1.118001297432611174e-01 1.158995378246691910e-01 1.226791276504598655e-01 1.251329307270316327e-01 1.293670892333977640e-01
8.400000000000000355e+00 6.827561520289862629e-02 8.713919391993014962e-02 9.581873796098032414e-02 9.982022388134668966e-02 1.063436764765007814e-01 1.118586981054569135e-01 1.159303493902095750e-01 1.227190839735048389e-01 1.251723129321646866e-01 1.294357975577251907e-01
8.410000000000000142e+00 6.828797629324827312e-02 8.719108033009151382e-02 9.585653988230602440e-02 9.985721032970650002e-02 1.063910552618237831e-01 1.119095652664622020e-01 1.159571759158444931e-01 1.227535495861768605e-01 1.252068242810150112e-01 1.294968130486019997e-01
8.419999999999999929e+00 6.829821784664104334e-02 8.723620514313293328e-02 9.588895141854804349e-02 9.988893259425744853e-02 1.064313827684923303e-01 1.119533772145147321e-01 1.159803811695559600e-01 1.227830089814802711e-01 1.252369201016466094e-01 1.295508089681016162e-01
8.429999999999999716e+00 6.830648319019491654e-02 8.727510443535752005e-02 9.591639560740090886e-02 9.991577237944067325e-02 1.064652038869585149e-01 1.119906585291668283e-01 1.160002601559603774e-01 1.228078532266973083e-01 1.252629707601474185e-01 1.295983411345525693e-01
8.439999999999999503e+00 6.831289066224874307e-02 8.730823549047059262e-02 9.593922876119169441e-02 9.993805263304568476e-02 1.064929754604384965e-01 1.120218545539766603e-01 1.160170626774116726e-01 1.228284109597320012e-01 1.252852915600267958e-01 1.296398936035764449e-01
8.449999999999999289e+00 6.831753960688906335e-02 8.733600968174472234e-02 9.595776376222141246e-02 9.995605877404953321e-02 1.065150945788461700e-01 1.120473611704762840e-01 1.160310106967901017e-01 1.228449694514174989e-01 1.253041659787382245e-01 1.296759178350415376e-01
8.460000000000000853e+00 6.832049816461945035e-02 8.735872117294003758e-02 9.597222301552178758e-02 9.996999175804260895e-02 1.065318424568059003e-01 1.120674583988845452e-01 1.160422630851943443e-01 1.228577326555183452e-01 1.253197980606066408e-01 1.297067385259499106e-01
8.470000000000000639e+00 6.832181917017851602e-02 8.737663180969558463e-02 9.598279710806359444e-02 9.998002434554308093e-02 1.065434556257065096e-01 1.120823893699894741e-01 1.160509590361007426e-01 1.228668740286409378e-01 1.253323703118210120e-01 1.297326592976609516e-01
8.480000000000000426e+00 6.832153498854576235e-02 8.738992829455595468e-02 9.598961832461043453e-02 9.998627498291727533e-02 1.065500956651721648e-01 1.120923224424680426e-01 1.160571972557363496e-01 1.228725133171505723e-01 1.253420145514298756e-01 1.297539026829275244e-01
8.490000000000000213e+00 6.831965962539671144e-02 8.739876536598488455e-02 9.599278563794985675e-02 9.998883080249701405e-02 1.065518760891248085e-01 1.120973859439025055e-01 1.160610570135064135e-01 1.228747380249849835e-01 1.253488428255506160e-01 1.297706732745327607e-01
8.500000000000000000e+00 6.831619209822273331e-02 8.740322693941478260e-02 9.599234710841075824e-02 9.998773167393505690e-02 1.065488473387834756e-01 1.120976412692152729e-01 1.160625805299025093e-01 1.228735895343986001e-01 1.253529188359890356e-01 1.297830908520214710e-01
8.509999999999999787e+00 6.831111196356613735e-02 8.740336440420284903e-02 9.598831678334719675e-02 9.998298472771074974e-02 1.065410105475539243e-01 1.120931080365007992e-01 1.160617904514891913e-01 1.228690762908516837e-01 1.253542868008928890e-01 1.297912566741157570e-01
8.519999999999999574e+00 6.830437829707772246e-02 8.739917436004970841e-02 9.598066223909362815e-02 9.997455253314431467e-02 1.065283043831710269e-01 1.120837460253732432e-01 1.160586792325437322e-01 1.228611632195972803e-01 1.253529558061284299e-01 1.297952196960004134e-01
8.529999999999999361e+00 6.829594300024900699e-02 8.739061477516062160e-02 9.596932399172562744e-02 9.996237375807742742e-02 1.065106345492650847e-01 1.120694797172083895e-01 1.160532190227996641e-01 1.228497909967125601e-01 1.253489081710691400e-01 1.297949806647500925e-01
8.539999999999999147e+00 6.828572422544319787e-02 8.737758403630119242e-02 9.595418302577450598e-02 9.994632795631064326e-02 1.064878214552331115e-01 1.120501580208361492e-01 1.160453472680146592e-01 1.228348429844020040e-01 1.253420910411590372e-01 1.297905004908990467e-01
8.550000000000000711e+00 6.827363289453014517e-02 8.735994418830136943e-02 9.593509453395342168e-02 9.992627237343808255e-02 1.064596539330754377e-01 1.120255964291860112e-01 1.160349820473400850e-01 1.228161794457420936e-01 1.253324264471397387e-01 1.297816949711772250e-01
8.560000000000000497e+00 6.825954753115537343e-02 8.733749102128486597e-02 9.591185177656658123e-02 9.990200392323879408e-02 1.064258342858688672e-01 1.119955313011678638e-01 1.160220035483450068e-01 1.227936017478420405e-01 1.253197960052438165e-01 1.297684269673772817e-01
8.570000000000000284e+00 6.824333752695445343e-02 8.730998753931962231e-02 9.588422252600829754e-02 9.987329807614768462e-02 1.063860322940846648e-01 1.119596670338775385e-01 1.160062735441645398e-01 1.227668881000434503e-01 1.253040590444310931e-01 1.297505224596829931e-01
8.580000000000000071e+00 6.822482146671696168e-02 8.727709460415537801e-02 9.585187867788277916e-02 9.983983640482560484e-02 1.063397836534326207e-01 1.119175852810779387e-01 1.159875952428179591e-01 1.227357254903298639e-01 1.252850129270161039e-01 1.297277265483609276e-01
8.589999999999999858e+00 6.820380334868871020e-02 8.723842961703755228e-02 9.581445640238206440e-02 9.980127035399363744e-02 1.062865774910890515e-01 1.118688235247471130e-01 1.159657466101540746e-01 1.226997681645232291e-01 1.252624259244115856e-01 1.296997390081141288e-01
8.599999999999999645e+00 6.818005650613483126e-02 8.719354042191285181e-02 9.577152921496182025e-02 9.975719443615041482e-02 1.062258176035349860e-01 1.118128411107738168e-01 1.159404646650779025e-01 1.226586116553067957e-01 1.252360220852644646e-01 1.296661984080673125e-01
8.609999999999999432e+00 6.815330479903285166e-02 8.714186811339219574e-02 9.572257290395155827e-02 9.970711200009951813e-02 1.061567736134820111e-01 1.117489746267911754e-01 1.159114237517593904e-01 1.226117594758788926e-01 1.252054586203441289e-01 1.296266530115469939e-01
8.619999999999999218e+00 6.812322628090536347e-02 8.708275121394409846e-02 9.566697041704488869e-02 9.965044270713110941e-02 1.060785891390377267e-01 1.116764458017577288e-01 1.158782368174835070e-01 1.225586282929376353e-01 1.251703272558000457e-01 1.295805617028791545e-01
8.630000000000000782e+00 6.808944696762869730e-02 8.701541204544813168e-02 9.560399926810829452e-02 9.958651254285154353e-02 1.059902653133450307e-01 1.115943472060310221e-01 1.158404461158541593e-01 1.224985363912961395e-01 1.251301449878474970e-01 1.295272824537848644e-01
8.640000000000000568e+00 6.805153385126194721e-02 8.693894113059044693e-02 9.553281720283353373e-02 9.951454283735375328e-02 1.058906423893380272e-01 1.115016263772496408e-01 1.157975121772787386e-01 1.224306906773776071e-01 1.250843432565919011e-01 1.294660589516577753e-01
8.650000000000000355e+00 6.800895890345122485e-02 8.685222174117142313e-02 9.545239254993728717e-02 9.943358466855416189e-02 1.057783048791016839e-01 1.113969989474343503e-01 1.157487682377808663e-01 1.223541213284167900e-01 1.250322205589436964e-01 1.293959583298300020e-01
8.660000000000000142e+00 6.796113418992100197e-02 8.675399772747233174e-02 9.536156789237965059e-02 9.934258924143518632e-02 1.056516742479204352e-01 1.112790367123234758e-01 1.156934537978116379e-01 1.222677438945856676e-01 1.249729801965109716e-01 1.293159235607539426e-01
8.669999999999999929e+00 6.790734589679747746e-02 8.664273523045952496e-02 9.525893254438909385e-02 9.924028730936289289e-02 1.055088359955071581e-01 1.111460087022561188e-01 1.156306304395858797e-01 1.221702399554122492e-01 1.249056431764911795e-01 1.292246590562781128e-01
8.679999999999999716e+00 6.784675825548450168e-02 8.651662448025800034e-02 9.514282560863646099e-02 9.912520291973672681e-02 1.053475518437975988e-01 1.109958948866583972e-01 1.155591734386929442e-01 1.220600631959729149e-01 1.248290434714347807e-01 1.291206275415940352e-01
8.689999999999999503e+00 6.777839419246725616e-02 8.637353296330509134e-02 9.501129426446491832e-02 9.899562485946372670e-02 1.051652128529955016e-01 1.108263449465060196e-01 1.154777319797487684e-01 1.219354042951936445e-01 1.247417919088566196e-01 1.290020061111081251e-01
8.699999999999999289e+00 6.770105176572398242e-02 8.621082086143998235e-02 9.486192646519020499e-02 9.884945920078333503e-02 1.049586242896917709e-01 1.106344804334044030e-01 1.153846044393151277e-01 1.217940392492431884e-01 1.246421524124924352e-01 1.288665243234683733e-01
8.710000000000000853e+00 6.761344816332175156e-02 8.602563186650416527e-02 9.469212125676805536e-02 9.868451500895614181e-02 1.047244038449809816e-01 1.104172653292532086e-01 1.152778767529119563e-01 1.216335953307050438e-01 1.245282046342959942e-01 1.287116928737681576e-01
8.720000000000000639e+00 6.751369503366608238e-02 8.581376658386957734e-02 9.449806116861787786e-02 9.849753506120609292e-02 1.044576018543970086e-01 1.101702247333386370e-01 1.151547301863264788e-01 1.214505960055159151e-01 1.243971275908910962e-01 1.285338388709902080e-01
8.730000000000000426e+00 6.740004594208701127e-02 8.557124123564177620e-02 9.427614948602253131e-02 9.828562464476771343e-02 1.041537380459594264e-01 1.098893250423836621e-01 1.150122785926336877e-01 1.212418421265523405e-01 1.242461270203803481e-01 1.283293729524652982e-01
8.740000000000000213e+00 6.726997018627314806e-02 8.529228890118348283e-02 9.402119295479738348e-02 9.804454488091923769e-02 1.038063881879333766e-01 1.095687197678413410e-01 1.148463113144888859e-01 1.210027346964772932e-01 1.240711500047942673e-01 1.280930485642191030e-01
8.750000000000000000e+00 6.712065765549463103e-02 8.497038606863037413e-02 9.372736460900102373e-02 9.776969734703416792e-02 1.034086390753673063e-01 1.092020563798564575e-01 1.146517434327705837e-01 1.207282386029668031e-01 1.238674460911254327e-01 1.278187163129635151e-01
8.759999999999999787e+00 6.694843051943956402e-02 8.459692571098577363e-02 9.338702895818444538e-02 9.745508422267928905e-02 1.029516948328770692e-01 1.087811108229776585e-01 1.144215961699916739e-01 1.204118662067469731e-01 1.236286200254266276e-01 1.274980179664168545e-01
8.769999999999999574e+00 6.674923210938975282e-02 8.416218990025298163e-02 9.299169130684034612e-02 9.709426018087204124e-02 1.024264649017100903e-01 1.082971021943484463e-01 1.141472502276207612e-01 1.200466803641571378e-01 1.233470814606627414e-01 1.271209325231866805e-01
8.779999999999999361e+00 6.651779066163988896e-02 8.365343104745884273e-02 9.253035292176359228e-02 9.667885927801592172e-02 1.018218173141316046e-01 1.077388130398996835e-01 1.138167592126958921e-01 1.196239162677328743e-01 1.230125640097260026e-01 1.266737130902794717e-01
8.789999999999999147e+00 6.624845924825929766e-02 8.305660162313886763e-02 9.199124797685824528e-02 9.620013950130451574e-02 1.011275199471012576e-01 1.070948395285697130e-01 1.134152732105338512e-01 1.191347167427852100e-01 1.226128922392831500e-01 1.261399489960666753e-01
8.800000000000000711e+00 6.593261714291685782e-02 8.235049448125822402e-02 9.135682819316030823e-02 9.564435338732939218e-02 1.003287442563083331e-01 1.063476968898408592e-01 1.129201608679168134e-01 1.185656000455447695e-01 1.221295071737815013e-01 1.254952006800344744e-01
8.810000000000000497e+00 6.556264955357757329e-02 8.151560535055189793e-02 9.061217279255213974e-02 9.499967770134044864e-02 9.941804516751044651e-02 1.054837280330609278e-01 1.123060889439753546e-01 1.179056025576686179e-01 1.215427133161564172e-01 1.247163830842602517e-01
8.820000000000000284e+00 6.512731701867779943e-02 8.052413135661547205e-02 8.973657890305350437e-02 9.424777242972284808e-02 9.838616170801703364e-02 1.044827410474790802e-01 1.115375420729824985e-01 1.171371209909588817e-01 1.208239673511487949e-01 1.237775389198986914e-01
8.830000000000000071e+00 6.461498971312905348e-02 7.934831224727212362e-02 8.871165660911346784e-02 9.336906163804219172e-02 9.723323037552390746e-02 1.033265147592875299e-01 1.105759270782092352e-01 1.162395921445503882e-01 1.199407205726424203e-01 1.226664788359832503e-01
8.839999999999999858e+00 6.401231201907220392e-02 7.796001021961818100e-02 8.752113973872290009e-02 9.234033292861844322e-02 9.596816882238085045e-02 1.019970154004328083e-01 1.093837971947859006e-01 1.151843334921417022e-01 1.188542172323161644e-01 1.213921722726973018e-01
8.849999999999999645e+00 6.330565988694798751e-02 7.633897988329714501e-02 8.615690174951017022e-02 9.113889440065552072e-02 9.461180825544367179e-02 1.004818161680665067e-01 1.079396441021401448e-01 1.139385122490187280e-01 1.175169873279997418e-01 1.199896085720936201e-01
8.859999999999999432e+00 6.248308099197890514e-02 7.448465050563074508e-02 8.462505864493349850e-02 8.975120393131133523e-02 9.319399878881692856e-02 9.878137937650428857e-02 1.062560537566312607e-01 1.124811810091841807e-01 1.158664085040364417e-01 1.185097757321703499e-01
8.869999999999999218e+00 6.153442393613881012e-02 7.242370217808184740e-02 8.294573265399250717e-02 8.818110383486121862e-02 9.174115743710238580e-02 9.691334586756424063e-02 1.043852657281659768e-01 1.108197373234707100e-01 1.138599490304502554e-01 1.169516640382546185e-01
8.880000000000000782e+00 6.045989773798042533e-02 7.022943072194418046e-02 8.116294095698499411e-02 8.646688594616726287e-02 9.027730007150314151e-02 9.493198224282307918e-02 1.024210488763461491e-01 1.089978768033004752e-01 1.115861845148457959e-01 1.151369370670887599e-01
8.890000000000000568e+00 5.926992705805682327e-02 6.800665854719545322e-02 7.933322401802972434e-02 8.467105212940377601e-02 8.881624279586196324e-02 9.292284431552899626e-02 1.004643838227862185e-01 1.070617407049835046e-01 1.092528653087549290e-01 1.129246462254096944e-01
8.900000000000000355e+00 5.799291789868008667e-02 6.587700378117172795e-02 7.752502071041314502e-02 8.287380633725327517e-02 8.736889605045930485e-02 9.100058193272307638e-02 9.860457649538000025e-02 1.050573179290793108e-01 1.070780402589204400e-01 1.105744619974946968e-01
8.910000000000000142e+00 5.668036792185286027e-02 6.395096991978869994e-02 7.581259384925975731e-02 8.116124021889187246e-02 8.595011448001513288e-02 8.928582710821042490e-02 9.691004236215226830e-02 1.030736827829904223e-01 1.051833332742118238e-01 1.083491645562595224e-01
8.919999999999999929e+00 5.540600198118839775e-02 6.230474290190860659e-02 7.426785198728355630e-02 7.961366126620746109e-02 8.459552794864969028e-02 8.786563585170237278e-02 9.542997744852162179e-02 1.012468674261283591e-01 1.035819225253109821e-01 1.064002845996161184e-01
8.929999999999999716e+00 5.424226486558494931e-02 6.096110748395794365e-02 7.293864491246969395e-02 7.828295467942436581e-02 8.336036626961682017e-02 8.675455458776142048e-02 9.418645263325817196e-02 9.967529890519584435e-02 1.022460277133421108e-01 1.047773507995381076e-01
8.939999999999999503e+00 5.324730281261390308e-02 5.991002542614332765e-02 7.185098178760777887e-02 7.719592768705552110e-02 8.230426901973493525e-02 8.591963396607138481e-02 9.318527430065540185e-02 9.840136276461901310e-02 1.011585789001387126e-01 1.034691398186633610e-01
8.949999999999999289e+00 5.247900932154804521e-02 5.914850525467799103e-02 7.103573439459849592e-02 7.638263332854088039e-02 8.149046857039010661e-02 8.533289835273585866e-02 9.244252862577780061e-02 9.745686044034049256e-02 1.003373966436807707e-01 1.024916500704039501e-01
8.960000000000000853e+00 5.192833257142213249e-02 5.862519213596191492e-02 7.046233335490556526e-02 7.581145345038985128e-02 8.090893630304624162e-02 8.493783548636490988e-02 9.192333860347576269e-02 9.679858137723190703e-02 9.975390415166954239e-02 1.018093645174540929e-01
8.970000000000000639e+00 5.158619613420152572e-02 5.830834088851624686e-02 7.011006514812632984e-02 7.546091155756440294e-02 8.054857538717814791e-02 8.470161520443608705e-02 9.160549990073844906e-02 9.639675774644609896e-02 9.939248923805454883e-02 1.013938894951695868e-01
8.980000000000000426e+00 5.139717572691059055e-02 5.813577958906527426e-02 6.991663827339109072e-02 7.526855128526095673e-02 8.034983077812700436e-02 8.457386031945890448e-02 9.143130457408391032e-02 9.617697401457837858e-02 9.919302384424362462e-02 1.011671829711454779e-01
8.990000000000000213e+00 5.133849175038059792e-02 5.808254861143681558e-02 6.985674979815757746e-02 7.520901017081754736e-02 8.028817974594398832e-02 8.453457428763362647e-02 9.137741469596864785e-02 9.610904848644713505e-02 9.913111717806018242e-02 1.010972088215676135e-01
9.000000000000000000e+00 5.132378220464382801e-02 5.806923081536221470e-02 6.984175019822039254e-02 7.519409883904971947e-02 8.027273040652584124e-02 8.452475432190957594e-02 9.136392067838222664e-02 9.609204510221350248e-02 9.911560106272809811e-02 1.010796996988501534e-01
9.009999999999999787e+00 5.133156354103326352e-02 5.808224447569109578e-02 6.985238239667689031e-02 7.520801394504503246e-02 8.028439353364033582e-02 8.453504576636015899e-02 9.138283129032527541e-02 9.610889748275250333e-02 9.913038439558048698e-02 1.010935335703379845e-01
9.019999999999999574e+00 5.136250217239964749e-02 5.813413812003014741e-02 6.989471792522364280e-02 7.526344754373200108e-02 8.033084089386091642e-02 8.457601282200775950e-02 9.145810082052754919e-02 9.617597452710997807e-02 9.918906315246954486e-02 1.011485778812861863e-01
9.029999999999999361e+00 5.146103064416547579e-02 5.830101822491465940e-02 7.003020231311890553e-02 7.544112769655900164e-02 8.047955889490100712e-02 8.470699463235090154e-02 9.169865147986157317e-02 9.639033955449614888e-02 9.937486192013646191e-02 1.013243470276754404e-01
9.039999999999999147e+00 5.163516604991949532e-02 5.860202525950379548e-02 7.027212810650203256e-02 7.575943791552032514e-02 8.074540701755794636e-02 8.494043307544203725e-02 9.212678720310660263e-02 9.677183315874586522e-02 9.969920987169278437e-02 1.016370641408228942e-01
9.050000000000000711e+00 5.190482348631733633e-02 5.908362149637323701e-02 7.065305648343130074e-02 7.626323873042886725e-02 8.116480119625169021e-02 8.530694322067383650e-02 9.279659952831968706e-02 9.736842265636337646e-02 1.001914579677343486e-01 1.021277612616620784e-01
9.060000000000000497e+00 5.226143788721980543e-02 5.974963737042660733e-02 7.116863151891844597e-02 7.694982590381872767e-02 8.173409972827573589e-02 8.580136205805548311e-02 9.369283324832555770e-02 9.816550659176556670e-02 1.008250478025899260e-01 1.027910750069863516e-01
9.070000000000000284e+00 5.269434404438261277e-02 6.060245280280253388e-02 7.181244215140340781e-02 7.781375823167367700e-02 8.244784241406448444e-02 8.641735167022422670e-02 9.479128299708119987e-02 9.913839792134944429e-02 1.015718518054657404e-01 1.036205292065510708e-01
9.080000000000000071e+00 5.316726107747573454e-02 6.158770438086558913e-02 7.253752896183957022e-02 7.879324341606273874e-02 8.325547651058951004e-02 8.711213236471809784e-02 9.599493706548564709e-02 1.001944376718251623e-01 1.023674291313016460e-01 1.045568539756232401e-01
9.089999999999999858e+00 5.365348925471825903e-02 6.265438478124479849e-02 7.330516774248753420e-02 7.983377246632727964e-02 8.411415439612199285e-02 8.785422226216133001e-02 9.722398965258087500e-02 1.012536781565249872e-01 1.031732945329423140e-01 1.055489137380971193e-01
9.099999999999999645e+00 5.412883671304765526e-02 6.374247956949426197e-02 7.407502718364454564e-02 8.087554776295868830e-02 8.497686919005620343e-02 8.861315235614831975e-02 9.840449363201961286e-02 1.022424537070630718e-01 1.039594456697678498e-01 1.065414992088891399e-01
9.109999999999999432e+00 5.457335783161189335e-02 6.479192644121588296e-02 7.480974382885439977e-02 8.186215985709420495e-02 8.579764796162452078e-02 8.936053051311876327e-02 9.947961478349387487e-02 1.031091205166702329e-01 1.047008125986446381e-01 1.074831369376177959e-01
9.119999999999999218e+00 5.497597851598468727e-02 6.576103446389781892e-02 7.548521686781210771e-02 8.275747617807577283e-02 8.654502117362501690e-02 9.007621188125890244e-02 1.004233391207623866e-01 1.038381174606491653e-01 1.053804263633327243e-01 1.083410360657115351e-01
9.130000000000000782e+00 5.533258769314055442e-02 6.662781007061273353e-02 7.608966607847482411e-02 8.354546237383098095e-02 8.720336574656258055e-02 9.074597801657958984e-02 1.012327101456420991e-01 1.044389668188975412e-01 1.059877645039855598e-01 1.091002554976626820e-01
9.140000000000000568e+00 5.564372593121021809e-02 6.738613406546459239e-02 7.662057774731817483e-02 8.422515346928424740e-02 8.777038407382385665e-02 9.136020094733851571e-02 1.019179115224455590e-01 1.049314160102277627e-01 1.065194729292200937e-01 1.097591740909726055e-01
9.150000000000000355e+00 5.591199767011795912e-02 6.803877021385630608e-02 7.708026268654054325e-02 8.480318081696491817e-02 8.825133529336046112e-02 9.191234726548543066e-02 1.024932917108442865e-01 1.053349190796984552e-01 1.069775292392809024e-01 1.103229716651580178e-01
9.160000000000000142e+00 5.614228411914572170e-02 6.859648038580565266e-02 7.747587637725555920e-02 8.529236922519460584e-02 8.865738702844182251e-02 9.240211123932125237e-02 1.029763394985870884e-01 1.056675604570360832e-01 1.073695594818305510e-01 1.108028398759969557e-01
9.169999999999999929e+00 5.633923048288228680e-02 6.907069663730086573e-02 7.781476178164022095e-02 8.570512901188929999e-02 8.899951906766934151e-02 9.283141908635289541e-02 1.033819994970336803e-01 1.059430937290923302e-01 1.077036819583695876e-01 1.112098137358840666e-01
9.179999999999999716e+00 5.650750467141440331e-02 6.947338367024744055e-02 7.810462893517237937e-02 8.605351459042022422e-02 8.928825661586896334e-02 9.320485113660172127e-02 1.037235618659231307e-01 1.061726072349419986e-01 1.079883070077996415e-01 1.115548732882302441e-01
9.189999999999999503e+00 5.665140709889614212e-02 6.981568516686299797e-02 7.835272596376578746e-02 8.634825650608887737e-02 8.953279491161580950e-02 9.352826559155268116e-02 1.040122660612886607e-01 1.063649116779431525e-01 1.082311744433216705e-01 1.118479591277533880e-01
9.199999999999999289e+00 5.677455343021896306e-02 7.010699495718419882e-02 7.856520403239390660e-02 8.659815620612831832e-02 8.974054182508839350e-02 9.380745938367396342e-02 1.042570543332302646e-01 1.065267651634462936e-01 1.084387319346179629e-01 1.120973092565818174e-01
9.210000000000000853e+00 5.688041331292931907e-02 7.035618283232504544e-02 7.874800190924230447e-02 8.681128436912494140e-02 8.991818409001962886e-02 9.404887461860184095e-02 1.044659450682491469e-01 1.066640001045947167e-01 1.086170484951551746e-01 1.123105962876672359e-01
9.220000000000000639e+00 5.697127335091388411e-02 7.056915859402465574e-02 7.890503406287451005e-02 8.699299679082843351e-02 9.007009159403779608e-02 9.425687261819444551e-02 1.046441972555327699e-01 1.067804390476580212e-01 1.087700995631055295e-01 1.124928968150790409e-01
9.230000000000000426e+00 5.704980696154724612e-02 7.075259392720364970e-02 7.904089234861771951e-02 8.714918326784254488e-02 9.020106422294080217e-02 9.443707407816923083e-02 1.047975526191826656e-01 1.068800948026960296e-01 1.089024450040605857e-01 1.126499091721504947e-01
9.240000000000000213e+00 5.711773600196192596e-02 7.091081259428999584e-02 7.915852965970725241e-02 8.728365475590665890e-02 9.031417060850320533e-02 9.459314775963927058e-02 1.049297018201005571e-01 1.069655552490531014e-01 1.090170007701497801e-01 1.127853094512388105e-01
9.250000000000000000e+00 5.717670078913242304e-02 7.104785998891048615e-02 7.926076189199375566e-02 8.739993708471113787e-02 9.041225660303034428e-02 9.472870750505120452e-02 1.050440569912816924e-01 1.070391693916465659e-01 1.091165226743737587e-01 1.129025323017796428e-01
9.259999999999999787e+00 5.722796670886352854e-02 7.116684163001035790e-02 7.934975949380822235e-02 8.750072544305149969e-02 9.049749009431697078e-02 9.484658302850892952e-02 1.051432211923801346e-01 1.071027210966706833e-01 1.092031233868138995e-01 1.130042094249314316e-01
9.269999999999999574e+00 5.727270171917429181e-02 7.127058720171326744e-02 7.942752810537614949e-02 8.758845934346230766e-02 9.057184460499302647e-02 9.494942390679173005e-02 1.052295548828536126e-01 1.071578066028519571e-01 1.092787477262760348e-01 1.130927393147828919e-01
9.279999999999999361e+00 5.731180099489695950e-02 7.136125759699800397e-02 7.949560376860879962e-02 8.766499708437590355e-02 9.063682129936774523e-02 9.503927651886275030e-02 1.053048550151929746e-01 1.072056376250368759e-01 1.093448803061740082e-01 1.131699518494456297e-01
9.289999999999999147e+00 5.734608258086239946e-02 7.144080955028463131e-02 7.955539243606145339e-02 8.773201376513960204e-02 9.069378254155768815e-02 9.511802227014891364e-02 1.053707452191763316e-01 1.072472971648840007e-01 1.094028779647087390e-01 1.132375045631551364e-01
9.300000000000000711e+00 5.737610901373513955e-02 7.151058916192593040e-02 7.960785834406543249e-02 8.779066215336835122e-02 9.074366047496881804e-02 9.518696133335691201e-02 1.054283410103757090e-01 1.072835325808106088e-01 1.094536687005164960e-01 1.132965371927910914e-01
9.310000000000000497e+00 5.740250156937992676e-02 7.157206683666179903e-02 7.965407174861048600e-02 8.784219376354633624e-02 9.078748205246814362e-02 9.524753081995955550e-02 1.054788589708533092e-01 1.073151439229478726e-01 1.094982833049670534e-01 1.133482948656541339e-01
9.320000000000000284e+00 5.742568097176760367e-02 7.162623885548641267e-02 7.969475564527001010e-02 8.788745703619994798e-02 9.082593994429512263e-02 9.530070746676291837e-02 1.055231226711064174e-01 1.073426752078524699e-01 1.095374164520702825e-01 1.133936208669250323e-01
9.330000000000000071e+00 5.744604502220235914e-02 7.167404296989061951e-02 7.973059566218590466e-02 8.792724773177197639e-02 9.085968849186303042e-02 9.534741456340417587e-02 1.055619058809359884e-01 1.073666323884462093e-01 1.095717266850334964e-01 1.134333079466430666e-01
9.339999999999999858e+00 5.746391786474928931e-02 7.171624217253334821e-02 7.976215083607546275e-02 8.796221224464816080e-02 9.088925991692491102e-02 9.538840514098405332e-02 1.055958370979842298e-01 1.073874250886318465e-01 1.096017501771391761e-01 1.134680002338708249e-01
9.349999999999999645e+00 5.747957729819735267e-02 7.175348971867216707e-02 7.978990109325183322e-02 8.799290263416641167e-02 9.091510984518877403e-02 9.542432458152262653e-02 1.056254529496447464e-01 1.074054011551874716e-01 1.096279464185959951e-01 1.134982477893358987e-01
9.359999999999999432e+00 5.749326042137108822e-02 7.178634334723468791e-02 7.981425686284249199e-02 8.801978888267647516e-02 9.093762668809378391e-02 9.545572366308603673e-02 1.056512097403302375e-01 1.074208547164006849e-01 1.096507072845374214e-01 1.135245183379128414e-01
9.369999999999999218e+00 5.750516223380753439e-02 7.181526203385571461e-02 7.983555610792249235e-02 8.804325690489749057e-02 9.095712941170676358e-02 9.548305549701885386e-02 1.056734815965276464e-01 1.074340261457979590e-01 1.096703545472141189e-01 1.135471954028598324e-01
9.380000000000000782e+00 5.751545652776421380e-02 7.184065646894698121e-02 7.985410121983034515e-02 8.806365019700319874e-02 9.097390185740474033e-02 9.550672365521727103e-02 1.056926002376429724e-01 1.074451265980850972e-01 1.096871743503608637e-01 1.135666188731488530e-01
9.390000000000000568e+00 5.752428469577932496e-02 7.186286201233103854e-02 7.987013873199035052e-02 8.808124818284142343e-02 9.098817433520603459e-02 9.552705664783500694e-02 1.057088343655045864e-01 1.074543263842699936e-01 1.097013985196725050e-01 1.135830640382289869e-01
9.400000000000000355e+00 5.753176716751814967e-02 7.188216625605985122e-02 7.988387947407690759e-02 8.809628898126653507e-02 9.100014236563058745e-02 9.554433432963375938e-02 1.057224114143212323e-01 1.074617684502710280e-01 1.097132233944538293e-01 1.135967637928518847e-01
9.410000000000000142e+00 5.753800548034196383e-02 7.189881415501293838e-02 7.989550212347500124e-02 8.810897371338972939e-02 9.100996997959859280e-02 9.555879280624211825e-02 1.057335215618005059e-01 1.074675710788846189e-01 1.097228130584323308e-01 1.136079127428595015e-01
9.419999999999999929e+00 5.754308412931391503e-02 7.191301260317130295e-02 7.990515639172765527e-02 8.811947031362095395e-02 9.101779265386213125e-02 9.557062881748491778e-02 1.057423212661708078e-01 1.074718302444096774e-01 1.097303022149281326e-01 1.136166708273204651e-01
9.429999999999999716e+00 5.754707034501464064e-02 7.192492871609697247e-02 7.991296215852479456e-02 8.812791288862882599e-02 9.102371719494405100e-02 9.557999922150685335e-02 1.057489333549676280e-01 1.074746205000336879e-01 1.097357962655314823e-01 1.136231635646539756e-01
9.439999999999999503e+00 5.755001943133364328e-02 7.193470345995423010e-02 7.991901914406304708e-02 8.813441247942919998e-02 9.102783024993843508e-02 9.558703339387153441e-02 1.057534567862994518e-01 1.074760005947938968e-01 1.097393797020970591e-01 1.136274919455450144e-01
9.449999999999999289e+00 5.755197699241533515e-02 7.194246045886046326e-02 7.992341182990141124e-02 8.813906239631152939e-02 9.103020093843776361e-02 9.559183876907685617e-02 1.057559695014896606e-01 1.074760136613925193e-01 1.097411179767675271e-01 1.136297350088742164e-01
9.460000000000000853e+00 5.755297336240765282e-02 7.194828535711431106e-02 7.992619732387873377e-02 8.814192539886392397e-02 9.103087362934576821e-02 9.559448739183572241e-02 1.057565206746751418e-01 1.074746862901616168e-01 1.097410517104242533e-01 1.136299427337172929e-01
9.470000000000000639e+00 5.755303053449804807e-02 7.195225011662623182e-02 7.992741993868955619e-02 8.814304933328462321e-02 9.102987715674425162e-02 9.559503264170191028e-02 1.057551407520801040e-01 1.074720309214896447e-01 1.097392043209557272e-01 1.136281455081057934e-01
9.480000000000000426e+00 5.755216039386141375e-02 7.195440195755585522e-02 7.992710600964976486e-02 8.814246186460279742e-02 9.102722377238815776e-02 9.559350450044433456e-02 1.057518406675578143e-01 1.074680487887602065e-01 1.097355824024955212e-01 1.136243540678954639e-01
9.490000000000000213e+00 5.755036393867110633e-02 7.195477195859037445e-02 7.992526554692030993e-02 8.814017170260639300e-02 9.102290479609720375e-02 9.558990894491702084e-02 1.057466061593742429e-01 1.074627216691410453e-01 1.097301689676753039e-01 1.136185526868229018e-01
9.500000000000000000e+00 5.754763556380958905e-02 7.195337014503397355e-02 7.992189543402798690e-02 8.813617297353758262e-02 9.101690199141775073e-02 9.558423611328996372e-02 1.057394116574885273e-01 1.074560274857075809e-01 1.097229382734840469e-01 1.136107149035809061e-01
9.509999999999999787e+00 5.754395785694927518e-02 7.195018921273771406e-02 7.991697487248085319e-02 8.813043925281743851e-02 9.100917422761449493e-02 9.557645020105079436e-02 1.057302039019222817e-01 1.074479230149691517e-01 1.097138386641765412e-01 1.136007852586062156e-01
9.519999999999999574e+00 5.753930195074261067e-02 7.194519982887428999e-02 7.991046439460221251e-02 8.812292273363089845e-02 9.099965955037613019e-02 9.556648968342104644e-02 1.057189044961964336e-01 1.074383482255481803e-01 1.097027958082710530e-01 1.135886825344839396e-01
9.529999999999999361e+00 5.753363633559409329e-02 7.193836176874547628e-02 7.990231870092186217e-02 8.811356884097812370e-02 9.098829262827273778e-02 9.555428636870247350e-02 1.057054303708025583e-01 1.074272431890871266e-01 1.096897325945372925e-01 1.135743216170443937e-01
9.539999999999999147e+00 5.752690874520349079e-02 7.192960336030751467e-02 7.989246102222587187e-02 8.810228659542293506e-02 9.097496794976525636e-02 9.553972653445999552e-02 1.056896498905661314e-01 1.074145116105367087e-01 1.096745265486024218e-01 1.135575666865790145e-01
9.550000000000000711e+00 5.751906421826722543e-02 7.191884227225517345e-02 7.988080883216819306e-02 8.808897805779146439e-02 9.095957622946530818e-02 9.552268973927433016e-02 1.056714257691290931e-01 1.074000568982733661e-01 1.096570517797256505e-01 1.135382771625590009e-01
9.560000000000000497e+00 5.751002852392220893e-02 7.190596429727662275e-02 7.986724971667505391e-02 8.807351049739252369e-02 9.094197134492600088e-02 9.550301300560472273e-02 1.056505755489274417e-01 1.073837504509885382e-01 1.096371411105477450e-01 1.135162658377008582e-01
9.570000000000000284e+00 5.749972340909338675e-02 7.189084396571994440e-02 7.985166399812136662e-02 8.805574202418252339e-02 9.092200019260775201e-02 9.548052393082981371e-02 1.056269065555147935e-01 1.073654598460828391e-01 1.096146199586878200e-01 1.134913360387737602e-01
9.580000000000000071e+00 5.748804020953946631e-02 7.187330593472569806e-02 7.983388493657188334e-02 8.803547592263752386e-02 9.089945134259651283e-02 9.545498314860551003e-02 1.056001545412160320e-01 1.073450017415362306e-01 1.095892483502367426e-01 1.134632171384241939e-01
9.589999999999999858e+00 5.747486326453414562e-02 7.185315832072863840e-02 7.981373396186892955e-02 8.801250047215833372e-02 9.087410045371248357e-02 9.542613537405442159e-02 1.055700368302713715e-01 1.073221838981568976e-01 1.095607722290464908e-01 1.134316208428800543e-01
9.599999999999999645e+00 5.746005990733671354e-02 7.183017800381867601e-02 7.979100566025736085e-02 8.798657138723593729e-02 9.084569063467515249e-02 9.539368765286261598e-02 1.055362282933873935e-01 1.072967870579529109e-01 1.095289012859947259e-01 1.133962160666232843e-01
9.609999999999999432e+00 5.744346918675503899e-02 7.180409226432384051e-02 7.976545038362192752e-02 8.795739142673600353e-02 9.081391070732604265e-02 9.535728468695245374e-02 1.054983344934157935e-01 1.072685456863957248e-01 1.094932847159897915e-01 1.133566011242427424e-01
9.619999999999999218e+00 5.742490478304242835e-02 7.177458203287175043e-02 7.973677859212435770e-02 8.792461460697481579e-02 9.077840071909941411e-02 9.531651529670816247e-02 1.054558969168746391e-01 1.072371531367957709e-01 1.094535176608379401e-01 1.133123096307993571e-01
9.630000000000000782e+00 5.740415180381219090e-02 7.174127581016974398e-02 7.970465590399687661e-02 8.788783962356666590e-02 9.073874559538658291e-02 9.527090559722525831e-02 1.054083838175419036e-01 1.072022558952102494e-01 1.094091344535722959e-01 1.132628013150890900e-01
9.640000000000000568e+00 5.738096327489672355e-02 7.170374286881046888e-02 7.966869768247782091e-02 8.784660249504233631e-02 9.069446816238671549e-02 9.521991163271777137e-02 1.053551799112047577e-01 1.071634470393003635e-01 1.093596013971847303e-01 1.132074516701790379e-01
9.650000000000000355e+00 5.735503918868237183e-02 7.166145765979677063e-02 7.962843654160854656e-02 8.780033774460624385e-02 9.064498882861407592e-02 9.516287382579610710e-02 1.052955353363530244e-01 1.071202302315021754e-01 1.093042726334574610e-01 1.131454993397178199e-01
9.660000000000000142e+00 5.732604924145815600e-02 7.161383479484982606e-02 7.958335768230458129e-02 8.774841696737521735e-02 9.058966858461041383e-02 9.509906782054915186e-02 1.052286141357739180e-01 1.070720560241485986e-01 1.092424397786570661e-01 1.130760970057622661e-01
9.669999999999999929e+00 5.729359425516861171e-02 7.156016387600558359e-02 7.953283911971142928e-02 8.769007758965043087e-02 9.052773485313921065e-02 9.502762089545399582e-02 1.051534007800053461e-01 1.070182547275320140e-01 1.091732514388087383e-01 1.129982147417967764e-01
9.679999999999999716e+00 5.725721074610054528e-02 7.149961377292410325e-02 7.947615894592957586e-02 8.762442772783531064e-02 9.045828957284923755e-02 9.494752393923916456e-02 1.050687043608081322e-01 1.069580397164335006e-01 1.090957261237441855e-01 1.129106449100966136e-01
9.689999999999999503e+00 5.721636176835074444e-02 7.143121411794640940e-02 7.941248146341250980e-02 8.755042581950692182e-02 9.038029093590942142e-02 9.485761423069863363e-02 1.049731296764993410e-01 1.068904851713535636e-01 1.090087378903225879e-01 1.128119725000249901e-01
9.699999999999999289e+00 5.717039030103823055e-02 7.135377282676029498e-02 7.934078509581170280e-02 8.746679093122364246e-02 9.029246339309425495e-02 9.475647724459912435e-02 1.048649579326636910e-01 1.068144378853994048e-01 1.089109255850299746e-01 1.127004521212056909e-01
9.710000000000000853e+00 5.711860873564869601e-02 7.126602195052197941e-02 7.926000287062082150e-02 8.737215924869268235e-02 9.019346750108959976e-02 9.464264997765484133e-02 1.047423449439203458e-01 1.067286480283833328e-01 1.088008969273358967e-01 1.125742120130027724e-01
9.720000000000000639e+00 5.705999404562946131e-02 7.116609456630207386e-02 7.916854827286859408e-02 8.726451830344160443e-02 9.008131572590580283e-02 9.451396065443207206e-02 1.046025823412985722e-01 1.066312365138399887e-01 1.086766033549403238e-01 1.124304926867024657e-01
9.730000000000000426e+00 5.699363536616455783e-02 7.105227693122546928e-02 7.906501562340961797e-02 8.714201521026924968e-02 8.995422678309000775e-02 9.436852653302814364e-02 1.044431382866915503e-01 1.065203943373652790e-01 1.085363267362853823e-01 1.122667165383517823e-01
9.740000000000000213e+00 5.691819785729302500e-02 7.092208566900937150e-02 7.894734676689263431e-02 8.700195837651035491e-02 8.980959818973653641e-02 9.420359789916220306e-02 1.042603521186767634e-01 1.063934239094439099e-01 1.083776012020069984e-01 1.120791428047456795e-01
9.750000000000000000e+00 5.683223039805725824e-02 7.077278052556992827e-02 7.881331586291516478e-02 8.684136386548273190e-02 8.964459329179037816e-02 9.401626474258212296e-02 1.040501311942638729e-01 1.062471441402533107e-01 1.081979602913092919e-01 1.118635804095003961e-01
9.759999999999999787e+00 5.673383962485389204e-02 7.060078609853046028e-02 7.866002824290956041e-02 8.665632421038253763e-02 8.945551465020210036e-02 9.380279156267407048e-02 1.038071091053159034e-01 1.060771707027180072e-01 1.079944063558196388e-01 1.116145186527427724e-01
9.769999999999999574e+00 5.662098888273447983e-02 7.040219510900870559e-02 7.848439700139391018e-02 8.644253692954179114e-02 8.923837781163702909e-02 9.355933512070334357e-02 1.035253152678925481e-01 1.058781706747959628e-01 1.077642713374821204e-01 1.113258060098034491e-01
9.779999999999999361e+00 5.649104323508098019e-02 7.017195431954757756e-02 7.828244996502060904e-02 8.619441059001214933e-02 8.898803940461047501e-02 9.328105427092590884e-02 1.031969693694255313e-01 1.056426987587043148e-01 1.075046322232605933e-01 1.109894044829009413e-01
9.789999999999999147e+00 5.634126843057007256e-02 6.990472939831247901e-02 7.805012798053329037e-02 8.590597339605074434e-02 8.869916619608798902e-02 9.296331271095051307e-02 1.028136407601070862e-01 1.053616047921561300e-01 1.072137848423680428e-01 1.105965662118239545e-01
9.800000000000000711e+00 5.616741844770224007e-02 6.959236941895599604e-02 7.778112827717806321e-02 8.556810584994868629e-02 8.836352954359678880e-02 9.259887150462349503e-02 1.023625098977907211e-01 1.050208159155394672e-01 1.068890545148937776e-01 1.101339912561877243e-01
9.810000000000000497e+00 5.596597429133010754e-02 6.922791009738218926e-02 7.747042228059453084e-02 8.517283201052786024e-02 8.797436331937381893e-02 9.218285938448483874e-02 1.018320003907042803e-01 1.046052625964388749e-01 1.065314346944298551e-01 1.095896005019551256e-01
9.820000000000000284e+00 5.573162373790088026e-02 6.880107711250876834e-02 7.711042298590661814e-02 8.470842785372149908e-02 8.752157162816681657e-02 9.170777699718779541e-02 1.012051471089789878e-01 1.040942996183320257e-01 1.061405631063897098e-01 1.089457751770500499e-01
9.830000000000000071e+00 5.545906007607004362e-02 6.830160284378103408e-02 7.669385787133427279e-02 8.416300356655948001e-02 8.699532801793646852e-02 9.116756890188632001e-02 1.004642711911576947e-01 1.034667025391127898e-01 1.057166765833472410e-01 1.081843224419879596e-01
9.839999999999999858e+00 5.514225491302119503e-02 6.771808675386450926e-02 7.621276346436967053e-02 8.352330863128466787e-02 8.638487475415522476e-02 9.055637278767410259e-02 9.958931405635389200e-02 1.027014429281571800e-01 1.052569261715510240e-01 1.072853926152737142e-01
9.849999999999999645e+00 5.477520620470082563e-02 6.703968030707127546e-02 7.565976154278465649e-02 8.277668737474494498e-02 8.568026126973100898e-02 8.987005404955764054e-02 9.856063183830957031e-02 1.017815563406986590e-01 1.047527324000302323e-01 1.062329110517806208e-01
9.859999999999999432e+00 5.435287811205439384e-02 6.625832325000198531e-02 7.502958201798316795e-02 8.191373992590132713e-02 8.487450396680160103e-02 8.910755003964275500e-02 9.736333178162431823e-02 1.006980282063328347e-01 1.041747943086596961e-01 1.050349618820598380e-01
9.869999999999999218e+00 5.387119638788245846e-02 6.536937135431815371e-02 7.431909145210641165e-02 8.092921531280658498e-02 8.396390887784538348e-02 8.826989927536212088e-02 9.599009451014990646e-02 9.945069103323887771e-02 1.033068074246980411e-01 1.038925523143986729e-01
9.880000000000000782e+00 5.333131302064160473e-02 6.438001979581853274e-02 7.353342774111878977e-02 7.983137489291375344e-02 8.295622356048772128e-02 8.736608763358455487e-02 9.445678129022247460e-02 9.805948186498852914e-02 1.018439676304337960e-01 1.031186534446261738e-01
9.890000000000000568e+00 5.273924946481500092e-02 6.330855678554701826e-02 7.268489317650746184e-02 7.864090340186158379e-02 8.186937681479523887e-02 8.641019794466670012e-02 9.280320795005597700e-02 9.656185655887321306e-02 1.001501927522740337e-01 1.023646492704645694e-01
9.900000000000000355e+00 5.210907280545840764e-02 6.218885902537493043e-02 7.179665182175835880e-02 7.739541282873439731e-02 8.073599138585461910e-02 8.542499746062662269e-02 9.109855309079242791e-02 9.501597001826635192e-02 9.838451596019803791e-02 1.014471192276927419e-01
9.910000000000000142e+00 5.146419607737225815e-02 6.106979435250618066e-02 7.090332050322246948e-02 7.614857516496639778e-02 7.960330330542403354e-02 8.444310309481077581e-02 8.943392174503669856e-02 9.349578524116416989e-02 9.665105466471529683e-02 1.002292464222854368e-01
9.919999999999999929e+00 5.083658484700465802e-02 6.000998617077428487e-02 7.004866939940115889e-02 7.496476998355972032e-02 7.852881786587026514e-02 8.350626279094633397e-02 8.790531767316919765e-02 9.208083289490023859e-02 9.505052912272023147e-02 9.889218755852545450e-02
9.929999999999999716e+00 5.025737859716169348e-02 5.905941860398316451e-02 6.927242575169607897e-02 7.389941280289127890e-02 7.756244210149557117e-02 8.265328337192683061e-02 8.658145325752003574e-02 9.083187430920718064e-02 9.365559280477303572e-02 9.764802986029502696e-02
9.939999999999999503e+00 4.975368340544678025e-02 5.825500870471656684e-02 6.860678418532921430e-02 7.299443600457859727e-02 7.674205712208226338e-02 8.191771738032557759e-02 8.549994424420268024e-02 8.978876670866244025e-02 9.250833721122568576e-02 9.658786187380150046e-02
9.949999999999999289e+00 4.935716036223879166e-02 5.763649452111443972e-02 6.808871761794141331e-02 7.229604733676332773e-02 7.610935039258760748e-02 8.134147260676602431e-02 8.469413244801902996e-02 8.899448914792075505e-02 9.164814089374714867e-02 9.577310223524287958e-02
9.960000000000000853e+00 4.906793736014431612e-02 5.719354816200178382e-02 6.771404709526225585e-02 7.179437208081231037e-02 7.565511073371149198e-02 8.092233032223196398e-02 8.413128408568837369e-02 8.842941727947331576e-02 9.104419992927396954e-02 9.519081675090568240e-02
9.970000000000000639e+00 4.888585000071875991e-02 5.691821263450892732e-02 6.747951987858340217e-02 7.148184086399149428e-02 7.537224924607920096e-02 8.065887846141701900e-02 8.378748997684748456e-02 8.807961918396112200e-02 9.067394710680633241e-02 9.482954677094036777e-02
9.980000000000000426e+00 4.878440575646151439e-02 5.676599636820832406e-02 6.734930768157730563e-02 7.130882466584270718e-02 7.521569936864186401e-02 8.051223973613279294e-02 8.359943470343714211e-02 8.788668820712659813e-02 9.047096371992993658e-02 9.463007174437394753e-02
9.990000000000000213e+00 4.875278379752712166e-02 5.671871969606270825e-02 6.730878309952681438e-02 7.125505272322628370e-02 7.516705115714572560e-02 8.046654937189168244e-02 8.354131800376146666e-02 8.782682936265429063e-02 9.040816718352290282e-02 9.456815476477072047e-02
1.000000000000000000e+01 4.874484793371155339e-02 5.670686791534937377e-02 6.729861784769876343e-02 7.124157001643934006e-02 7.515485362927687429e-02 8.045508434802865760e-02 8.352677037160038953e-02 8.781182800234910157e-02 9.039244315626514259e-02 9.455263565956943672e-02
1.000999999999999979e+01 4.877940008570075259e-02 5.674512557292506892e-02 6.734059788083307518e-02 7.128138974433971542e-02 7.518959182485826509e-02 8.050055467308706025e-02 8.357220154900921183e-02 8.786298926413674271e-02 9.044686065662707608e-02 9.459100025535649436e-02
1.001999999999999957e+01 4.891700222442595808e-02 5.689782120855915032e-02 6.750802419959066325e-02 7.144005536722926319e-02 7.532891844268041481e-02 8.068220812874840608e-02 8.375367734116241636e-02 8.806743626068845587e-02 9.066440110922206752e-02 9.474392340542549251e-02
1.002999999999999936e+01 4.935745838497287985e-02 5.739042184102782773e-02 6.804665865328260455e-02 7.194906733133450694e-02 7.578588692026523577e-02 8.126991391425497646e-02 8.434066892972416629e-02 8.872958125581757727e-02 9.136990019852825329e-02 9.523499048010930501e-02
1.003999999999999915e+01 5.014307487160481192e-02 5.828552086607271393e-02 6.901859953409471282e-02 7.286349054733859409e-02 7.664587860588709112e-02 8.234288217589892656e-02 8.541265546952254983e-02 8.994151672189630575e-02 9.266564546306674255e-02 9.611752974678240691e-02
1.005000000000000071e+01 5.137136398975547524e-02 5.973821284923513941e-02 7.057243655876817290e-02 7.432446113864442372e-02 7.811956946513598510e-02 8.408999495093144594e-02 8.716395900587142753e-02 9.192297466966155295e-02 9.480253322272512440e-02 9.751716468167222207e-02
1.006000000000000050e+01 5.299556137948858991e-02 6.179883713221637209e-02 7.271340936214361339e-02 7.637312668595724885e-02 8.034415499383018577e-02 8.655187095772409744e-02 8.966296141841938183e-02 9.471220710885566718e-02 9.788956579629250199e-02 9.939711747017387911e-02
1.007000000000000028e+01 5.491204717084618298e-02 6.454677799688299245e-02 7.544004993071255771e-02 7.911001918023502499e-02 8.344888546564213638e-02 8.972644357810827254e-02 9.299898556132252248e-02 9.809935842240191661e-02 1.014775798494096520e-01 1.021462217662911232e-01
1.008000000000000007e+01 5.684958546879389368e-02 6.789335687259216712e-02 7.859213722030150562e-02 8.245572503811479659e-02 8.726852041146473948e-02 9.325893884206425122e-02 9.698799108549234493e-02 1.010026320467092287e-01 1.043273885119689603e-01 1.061072169966867235e-01
1.008999999999999986e+01 5.859161296802803398e-02 7.168454012297005573e-02 8.203398625956204171e-02 8.619962904801817261e-02 9.147753348219017644e-02 9.651956312169986119e-02 1.010547555633859451e-01 1.042178346499544467e-01 1.075254604393072744e-01 1.110196472701790865e-01
1.009999999999999964e+01 6.001860852820557757e-02 7.557170519169847944e-02 8.553252340293557299e-02 8.997293393019982488e-02 9.545534994928978056e-02 9.895920764103942335e-02 1.047382012507588472e-01 1.089225975663662832e-01 1.107323650731144027e-01 1.146893010679262831e-01
1.010999999999999943e+01 6.111930229332990239e-02 7.909163568621108142e-02 8.874206130611191068e-02 9.343468827436830770e-02 9.822725642534770041e-02 1.012573080559835415e-01 1.082366064765791641e-01 1.126764363387998957e-01 1.147389055796973895e-01 1.171448439138638026e-01
1.011999999999999922e+01 6.194801576013059946e-02 8.194431833358210848e-02 9.134815461955513027e-02 9.639917484596692565e-02 9.965319839183896244e-02 1.037751337984085392e-01 1.111992144589157017e-01 1.146806101612523054e-01 1.182570160510974522e-01 1.201767322023500478e-01
1.013000000000000078e+01 6.257060826790045160e-02 8.410419862092025078e-02 9.325260906018037477e-02 9.871776120965891632e-02 1.006237549098342593e-01 1.059086774713763335e-01 1.133367600549176207e-01 1.161699242065971638e-01 1.202059542828445571e-01 1.230421813454761759e-01
1.014000000000000057e+01 6.304246917481794166e-02 8.570215835991916442e-02 9.457520436200085590e-02 1.002018775575710952e-01 1.016593075116250522e-01 1.075384011675139251e-01 1.146815690773129309e-01 1.174164873255812980e-01 1.216465410354836685e-01 1.247408760387746368e-01
1.015000000000000036e+01 6.340407214701876404e-02 8.688656529827909480e-02 9.548843394036048149e-02 1.009783624458391316e-01 1.028019757230250880e-01 1.087569277660399569e-01 1.155186350362549658e-01 1.184110728657012390e-01 1.227512003085265979e-01 1.257756377182088214e-01
1.016000000000000014e+01 6.368554553716340716e-02 8.777893314331144947e-02 9.613210354061997587e-02 1.014618024671713747e-01 1.037885628210551692e-01 1.096743499623274165e-01 1.160827997683443191e-01 1.191678130002602337e-01 1.235829251616266111e-01 1.264797286948312061e-01
1.016999999999999993e+01 6.390752340580231616e-02 8.846278283909995988e-02 9.659754185996864695e-02 1.018185852486252901e-01 1.045699565274919585e-01 1.103738985784056686e-01 1.164909703911687772e-01 1.197404440546794291e-01 1.242030848021206391e-01 1.269900015223072998e-01
1.017999999999999972e+01 6.408484467077699143e-02 8.899598022266107245e-02 9.694321550477331961e-02 1.020994695572072786e-01 1.051827923389211800e-01 1.109156691346981916e-01 1.168007184593218561e-01 1.201802581430084504e-01 1.246686144678686714e-01 1.273730121064074461e-01
1.018999999999999950e+01 6.422821686466266555e-02 8.941847845461911581e-02 9.720638114474917935e-02 1.023268111099745747e-01 1.056673819400629349e-01 1.113418810812844412e-01 1.170433852423627963e-01 1.205245598645570265e-01 1.250235858587275262e-01 1.276675456160923372e-01
1.019999999999999929e+01 6.434528529645204553e-02 8.975772923063264630e-02 9.741090164459743905e-02 1.025134776489247390e-01 1.060547896703639831e-01 1.116817251880786732e-01 1.172375839180827412e-01 1.207986163991904283e-01 1.252989332381103382e-01 1.278983030126892850e-01
1.021000000000000085e+01 6.444202446914808202e-02 9.003418524109743637e-02 9.757317704321064045e-02 1.026687300307201900e-01 1.063689905016978465e-01 1.119568655671019652e-01 1.173959432083894194e-01 1.210206049810966522e-01 1.255167872960690489e-01 1.280826032825756466e-01
1.022000000000000064e+01 6.452233386858749475e-02 9.026103180895146683e-02 9.770345320258494448e-02 1.027984131908607074e-01 1.066256595649335698e-01 1.121813006328618162e-01 1.175262281954235349e-01 1.212020227828294189e-01 1.256911958438524934e-01 1.282313909160998910e-01
1.023000000000000043e+01 6.458981694866938739e-02 9.044979557041395168e-02 9.780992469443933190e-02 1.029079871595535434e-01 1.068383929866716653e-01 1.123670705653938007e-01 1.176350210158484816e-01 1.213525833571503787e-01 1.258333924566442386e-01 1.283535948320004560e-01
1.024000000000000021e+01 6.464680688217498694e-02 9.060789918166099743e-02 9.789777972370948544e-02 1.030009685622521043e-01 1.070159595084719389e-01 1.125219339723008832e-01 1.177264878400147152e-01 1.214784748062563424e-01 1.259504941072248085e-01 1.284548854260499917e-01
1.025000000000000000e+01 6.469528370323607280e-02 9.074144959609961592e-02 9.797107033620837402e-02 1.030803874745426923e-01 1.071655070757629169e-01 1.126522009505919603e-01 1.178040392891960692e-01 1.215847061926552675e-01 1.260480283875405338e-01 1.285397326712598431e-01
1.025999999999999979e+01 6.473671758993626568e-02 9.085492151315643916e-02 9.803269134372558091e-02 1.031485074440689625e-01 1.072922507714397788e-01 1.127624733666696272e-01 1.178701643858940384e-01 1.216749161699099829e-01 1.261299304829106571e-01 1.286113403529254295e-01
1.026999999999999957e+01 6.477236174423993409e-02 9.095204458950081894e-02 9.808496637634353532e-02 1.032072840503386185e-01 1.074005010544320099e-01 1.128565481193744419e-01 1.179269459897780148e-01 1.217521121743646850e-01 1.261993426517021843e-01 1.286722985290395527e-01
1.027999999999999936e+01 6.480315341973474919e-02 9.103558349087899348e-02 9.812958895650228386e-02 1.032581870459764184e-01 1.074934418940357433e-01 1.129372290266688061e-01 1.179759282769496931e-01 1.218185134846021256e-01 1.262585486810462176e-01 1.287244988845740734e-01
1.028999999999999915e+01 6.482990064757918058e-02 9.110788180786322243e-02 9.816795495056283849e-02 1.033024970338591725e-01 1.075737540331626330e-01 1.130068723488896337e-01 1.180184288904646966e-01 1.218759934048229132e-01 1.263094236991239294e-01 1.287695109336144117e-01
1.030000000000000071e+01 6.485316328796657259e-02 9.117056320664206071e-02 9.820102888633473748e-02 1.033411008704678280e-01 1.076432942622375100e-01 1.130671115086203660e-01 1.180553582722389250e-01 1.219258469492952995e-01 1.263532620686822483e-01 1.288084173571351632e-01
1.031000000000000050e+01 6.487351221892130593e-02 9.122524700514741958e-02 9.822973960770599311e-02 1.033749158955707820e-01 1.077038978101310523e-01 1.131195549000637429e-01 1.180876363981202826e-01 1.219693627000186936e-01 1.263913052467691978e-01 1.288422729084818252e-01
1.032000000000000028e+01 6.489133793946738615e-02 9.127304229825687620e-02 9.825472354500985883e-02 1.034045688571600674e-01 1.077568220659942955e-01 1.131653054474375530e-01 1.181158918212865255e-01 1.220074220839348494e-01 1.264244034756408785e-01 1.288717987839195500e-01
1.033000000000000007e+01 6.490699541991962196e-02 9.131494555761437981e-02 9.827654181698371183e-02 1.034306336847490293e-01 1.078031913189998470e-01 1.132053471040692927e-01 1.181406934762865152e-01 1.220408164465766193e-01 1.264533048484987043e-01 1.288976351332325465e-01
1.033999999999999986e+01 6.492076999201683296e-02 9.135175391892148833e-02 9.829563955989843727e-02 1.034535730232512551e-01 1.078439031140388388e-01 1.132404647298271422e-01 1.181624977126025655e-01 1.220701784849999583e-01 1.264786022406217680e-01 1.289202910567917304e-01
1.034999999999999964e+01 6.493290205930639380e-02 9.138413509381460020e-02 9.831238599143631018e-02 1.034737780182359568e-01 1.078797074573087517e-01 1.132713133242768677e-01 1.181816882179005934e-01 1.220960380983615867e-01 1.265007869328161894e-01 1.289401903441257935e-01
1.035999999999999943e+01 6.494359413502336087e-02 9.141264876501126180e-02 9.832708796778374949e-02 1.034915790935448388e-01 1.079112317414667593e-01 1.132984401095074728e-01 1.181985876439497901e-01 1.221188395173530561e-01 1.265202669276238867e-01 1.289576863585360222e-01
1.036999999999999922e+01 6.495301157841250339e-02 9.143775046905409931e-02 9.833999382080584051e-02 1.035072465027318117e-01 1.079389859492051046e-01 1.133222895256419671e-01 1.182134591165281273e-01 1.221389443500701250e-01 1.265373722655676048e-01 1.289730656471424208e-01
1.038000000000000078e+01 6.496130034661982966e-02 9.145984030217707561e-02 9.835131974180741365e-02 1.035210193871421019e-01 1.079634171510745894e-01 1.133432504880766967e-01 1.182265345110897342e-01 1.221566704868914943e-01 1.265523901420718134e-01 1.289865786485469568e-01
1.039000000000000057e+01 6.496857917247095271e-02 9.147924307168636693e-02 9.836124049977421069e-02 1.035330924046378998e-01 1.079848880277089335e-01 1.133616382164445713e-01 1.182380022527409480e-01 1.221722761443067296e-01 1.265655527119971813e-01 1.289984281079478434e-01
1.040000000000000036e+01 6.497494926966904116e-02 9.149623489674996168e-02 9.836990381370637471e-02 1.035436316206325008e-01 1.080037066165400322e-01 1.133777200403352364e-01 1.182480227526212790e-01 1.221859810877542890e-01 1.265770562072874306e-01 1.290087857942954774e-01
1.041000000000000014e+01 6.498049656915018402e-02 9.151104971195878068e-02 9.837743418188281408e-02 1.035527780282218119e-01 1.080201337542949502e-01 1.133917219558865097e-01 1.182567320074849049e-01 1.221979717968478957e-01 1.265870660661461145e-01 1.290177967647584134e-01
1.041999999999999993e+01 6.498529364941472986e-02 9.152388482061069030e-02 9.838393609695567088e-02 1.035606506046852088e-01 1.080343894065820542e-01 1.134038341883130546e-01 1.182642446929090818e-01 1.222084058772437143e-01 1.265957212346711103e-01 1.290255829648012664e-01
1.042999999999999972e+01 6.498939939040912495e-02 9.153490023631014050e-02 9.838949403070096356e-02 1.035673456920471053e-01 1.080466520348877385e-01 1.134142108302270135e-01 1.182706536872163150e-01 1.222174114028449637e-01 1.266031341522090292e-01 1.290322430121307873e-01
1.043999999999999950e+01 6.499286370615781072e-02 9.154423152245939888e-02 9.839417918375059635e-02 1.035729447504400852e-01 1.080570729129506635e-01 1.134229821626201867e-01 1.182760375422329258e-01 1.222250972310467421e-01 1.266093997336635579e-01 1.290378601279255077e-01
1.044999999999999929e+01 6.499573100234407041e-02 9.155199932492040504e-02 9.839805440132501357e-02 1.035775198188591123e-01 1.080657868897682838e-01 1.134302637260140856e-01 1.182804658434902095e-01 1.222315608924735564e-01 1.266146019807063150e-01 1.290425079188436686e-01
1.046000000000000085e+01 6.499803282935731619e-02 9.155828963711579171e-02 9.840116442913249273e-02 1.035811216882321500e-01 1.080728903435443089e-01 1.134361379116399920e-01 1.182839878496455416e-01 1.222368721964647575e-01 1.266188009337553266e-01 1.290462385969996517e-01
1.047000000000000064e+01 6.499979674958718256e-02 9.156317783043302350e-02 9.840354804084694429e-02 1.035837941279265095e-01 1.080784681058096913e-01 1.134406766089541274e-01 1.182866462490785170e-01 1.222410930748538821e-01 1.266220489288753803e-01 1.290490974465609564e-01
1.048000000000000043e+01 6.500104202731990521e-02 9.156671692725254497e-02 9.840523230980217917e-02 1.035855671279919399e-01 1.080825802383078432e-01 1.134439303195902832e-01 1.182884705752259846e-01 1.222442676440663872e-01 1.266243828735439114e-01 1.290511158944456782e-01
1.049000000000000021e+01 6.500178382944546418e-02 9.156894937554625746e-02 9.840623835600013913e-02 1.035864631235655642e-01 1.080852755674027305e-01 1.134459391068356054e-01 1.182894834839379739e-01 1.222464324766901339e-01 1.266258321361557471e-01 1.290523183499771298e-01
1.050000000000000000e+01 6.500202971150045861e-02 9.156989691400767295e-02 9.840657663111555820e-02 1.035864921976611536e-01 1.080865797821424779e-01 1.134467233738017528e-01 1.182896957062282428e-01 1.222476072714162587e-01 1.266264119562432455e-01 1.290527165173080137e-01
1.050999999999999979e+01 6.500178300849566992e-02 9.156957049906269686e-02 9.840625152902138240e-02 1.035856565296109366e-01 1.080865072110681890e-01 1.134462929153739474e-01 1.182891108421245951e-01 1.222478041202691157e-01 1.266261299857424638e-01 1.290523148778713602e-01
1.051999999999999957e+01 6.500104065631386041e-02 9.156796422706377225e-02 9.840525843657382810e-02 1.035839471166470765e-01 1.080850538715145415e-01 1.134446413029923939e-01 1.182877220833060822e-01 1.222470222191254230e-01 1.266249822956730109e-01 1.290511071179244740e-01
1.052999999999999936e+01 6.499979538216438257e-02 9.156506054381439996e-02 9.840358664952457424e-02 1.035813481708658668e-01 1.080822027123378437e-01 1.134417510240050136e-01 1.182855160048561921e-01 1.222452512443164135e-01 1.266229570081926215e-01 1.290490796301278220e-01
1.053999999999999915e+01 6.499803232473508330e-02 9.156082260403347606e-02 9.840121479172178609e-02 1.035778296899298040e-01 1.080779163880039584e-01 1.134375857557523154e-01 1.182824663915446883e-01 1.222424671409704372e-01 1.266200289197010609e-01 1.290462059245848503e-01
1.055000000000000071e+01 6.499573256099884511e-02 9.155520225876809248e-02 9.839811546937798914e-02 1.035733550345349363e-01 1.080721449160962910e-01 1.134320983821451023e-01 1.182785405671315793e-01 1.222386367149779773e-01 1.266161651161770707e-01 1.290424522524858397e-01
1.056000000000000050e+01 6.499286892225196455e-02 9.154812999848996324e-02 9.839424953422087894e-02 1.035678724583078275e-01 1.080648155727438747e-01 1.134252210549178408e-01 1.182736920757605503e-01 1.222337111628189338e-01 1.266113180021644080e-01 1.290377706266556124e-01
1.057000000000000028e+01 6.498941031645186217e-02 9.153952539015348944e-02 9.838957176682015804e-02 1.035613235328018550e-01 1.080558435727921318e-01 1.134168753622962350e-01 1.182678680343135919e-01 1.222276331654535142e-01 1.266054324652035323e-01 1.290321056778674924e-01
1.058000000000000007e+01 6.498531289383517595e-02 9.152927500171446906e-02 9.838401874024670091e-02 1.035536263529829026e-01 1.080451090680218523e-01 1.134069508571412116e-01 1.182609941820490090e-01 1.222203213770698682e-01 1.265984307396539610e-01 1.290253799253891220e-01
1.058999999999999986e+01 6.498052740908896729e-02 9.151725042430865209e-02 9.837751850304057855e-02 1.035446895816325430e-01 1.080324758163145049e-01 1.133953225095541278e-01 1.182529872629518447e-01 1.222116830422091405e-01 1.265902247091510724e-01 1.290175054647180464e-01
1.059999999999999964e+01 6.497499579587723284e-02 9.150329955510824731e-02 9.836998562521649669e-02 1.035344059048710214e-01 1.080177820833903984e-01 1.133818421578616509e-01 1.182437491572281979e-01 1.222016079214366807e-01 1.265807098747860349e-01 1.290083779237674866e-01
1.060999999999999943e+01 6.496864648608571824e-02 9.148723442546582985e-02 9.836131437977142788e-02 1.035226433739172142e-01 1.080008277214797030e-01 1.133663266546884596e-01 1.182331589818570589e-01 1.221899594722434396e-01 1.265697569746654649e-01 1.289978681437799757e-01
1.061999999999999922e+01 6.496139480471607719e-02 9.146883168079857074e-02 9.835137866500430481e-02 1.035092462245312539e-01 1.079813745221403776e-01 1.133485582073568976e-01 1.182210736485329317e-01 1.221765751337260814e-01 1.265572121997997901e-01 1.289858220081290252e-01
1.063000000000000078e+01 6.495314110717335943e-02 9.144782727320052707e-02 9.834002867001598314e-02 1.034940314589265081e-01 1.079591404762962337e-01 1.133282790655687489e-01 1.182073245892530100e-01 1.221612624861289492e-01 1.265428934078256795e-01 1.289720563027236810e-01
1.064000000000000057e+01 6.494376862817366480e-02 9.142391024133671162e-02 9.832708688601086988e-02 1.034767849070736961e-01 1.079337930278520957e-01 1.133051852638279344e-01 1.181917139454500415e-01 1.221437947478923869e-01 1.265265856480171647e-01 1.289563537511773383e-01
1.065000000000000036e+01 6.493313392666846817e-02 9.139669729317603797e-02 9.831233348148606110e-02 1.034572437027886094e-01 1.079049219034088625e-01 1.132789017337735432e-01 1.181739983466946614e-01 1.221238922320991710e-01 1.265080234959833350e-01 1.289384450951489292e-01
1.066000000000000014e+01 6.492107480144466980e-02 9.136575167272324716e-02 9.829551532401999137e-02 1.034351109026658416e-01 1.078720588227807947e-01 1.132490000485404380e-01 1.181539016695707656e-01 1.221012361746794256e-01 1.264869034434773776e-01 1.289180198048043013e-01
1.066999999999999993e+01 6.490739280813495604e-02 9.133053663859148907e-02 9.827631910763272305e-02 1.034100234344920155e-01 1.078346277697018601e-01 1.132149528365737207e-01 1.181310853267426991e-01 1.220754347749220536e-01 1.264628514835711703e-01 1.288946931355394454e-01
1.067999999999999972e+01 6.489185276821304860e-02 9.129041167387801081e-02 9.825436692637661007e-02 1.033815513305415684e-01 1.077919404312472629e-01 1.131761291931659835e-01 1.181051466151207402e-01 1.220460204679967436e-01 1.264354195193849173e-01 1.288680002906962552e-01
1.068999999999999950e+01 6.487417608368238608e-02 9.124461201947506317e-02 9.822920186780005614e-02 1.033491856134461234e-01 1.077431737945070550e-01 1.131317736275691266e-01 1.180756064163848568e-01 1.220124350178674599e-01 1.264040699446220550e-01 1.288373782950162916e-01
1.069999999999999929e+01 6.485401665089977896e-02 9.119218171130778761e-02 9.820024653647316248e-02 1.033122944157772588e-01 1.076872979647654632e-01 1.130809394088203440e-01 1.180418672850580275e-01 1.219739804894558188e-01 1.263681276578761670e-01 1.288021146533422645e-01
1.071000000000000085e+01 6.483099518966593811e-02 9.113205683558057990e-02 9.816684250853996430e-02 1.032701861128252907e-01 1.076231637818536452e-01 1.130225668115863169e-01 1.180032685912258128e-01 1.219298803461590919e-01 1.263268340036719506e-01 1.287613942293646674e-01
1.072000000000000064e+01 6.480455666262290026e-02 9.106268435059747257e-02 9.812802870182554815e-02 1.032218490217892970e-01 1.075490946757550331e-01 1.129551093590896171e-01 1.179588439647973885e-01 1.218789997917117535e-01 1.262790800777472966e-01 1.287140273854135153e-01
1.073000000000000043e+01 6.477416065868456252e-02 9.098250772656119034e-02 9.808279732974155285e-02 1.031663003331533268e-01 1.074634028251148232e-01 1.128770002315341858e-01 1.179076355794325542e-01 1.218202016257542430e-01 1.262237329927695939e-01 1.286587598021059486e-01
1.074000000000000021e+01 6.473902662973227140e-02 9.088928095525729278e-02 9.802968841639553288e-02 1.031021214435547534e-01 1.073636541652897985e-01 1.127859774002417659e-01 1.178482583124544902e-01 1.217518422313837723e-01 1.261591518525785882e-01 1.285937745867727078e-01
1.075000000000000000e+01 6.469825356806174765e-02 9.078035624847344276e-02 9.796691686470111737e-02 1.030276784544592594e-01 1.072469722344018550e-01 1.126793513894570609e-01 1.177790885853706726e-01 1.216719806237250845e-01 1.260833665499434819e-01 1.285168433805265187e-01
1.075999999999999979e+01 6.465063907398392595e-02 9.065216358110873840e-02 9.789202181046662010e-02 1.029407940634839980e-01 1.071094774877294209e-01 1.125534783529718169e-01 1.176979385451109306e-01 1.215779927145128891e-01 1.259936849561376637e-01 1.284248930769750774e-01
1.076999999999999957e+01 6.459478102449395243e-02 9.050042447159303838e-02 9.780190716490816394e-02 1.028389359083279470e-01 1.069465138419208317e-01 1.124039414918998059e-01 1.176021970133475092e-01 1.214667197206948657e-01 1.258867891545042417e-01 1.283140541377736921e-01
1.077999999999999936e+01 6.452879633056525510e-02 9.031930477090609199e-02 9.769221140170063211e-02 1.027187051387670469e-01 1.067517422371341423e-01 1.122246747246485737e-01 1.174882964080613684e-01 1.213338303309337562e-01 1.257580516172948915e-01 1.281788957680419783e-01
1.078999999999999915e+01 6.445048341755449384e-02 9.010172543573992388e-02 9.755728179237217745e-02 1.025761276249475412e-01 1.065174933639930904e-01 1.120082020880008578e-01 1.173519021835712356e-01 1.211740161887731732e-01 1.256016008376423798e-01 1.280124366586241624e-01
1.080000000000000071e+01 6.435644222611913712e-02 8.983670006160306143e-02 9.738816070643879774e-02 1.024050225403593389e-01 1.062319661149956629e-01 1.117428765122649020e-01 1.171862129124083551e-01 1.209789708221518933e-01 1.254081234851326387e-01 1.278037964283461336e-01
1.081000000000000050e+01 6.424304547636031093e-02 8.951169938958009054e-02 9.717345556312748101e-02 1.021986593861912568e-01 1.058819685712269754e-01 1.114150534080737831e-01 1.169833447769553503e-01 1.207389980536721086e-01 1.251660558133632917e-01 1.275396484838100808e-01
1.082000000000000028e+01 6.410474524085262027e-02 8.910730645527255300e-02 9.689487751783690261e-02 1.019463001418953602e-01 1.054477298550676040e-01 1.110034319264072561e-01 1.167307205138520682e-01 1.204388200622682481e-01 1.248567150768086498e-01 1.271997125334637657e-01
1.083000000000000007e+01 6.393452735103852258e-02 8.859752356535574580e-02 9.652561467262155137e-02 1.016327836873121421e-01 1.049049117760453148e-01 1.104788389819789801e-01 1.164105401795466066e-01 1.200573017400740627e-01 1.244527408217462883e-01 1.267571570379744939e-01
1.083999999999999986e+01 6.372267043043272627e-02 8.794456326461541629e-02 9.602387500798026387e-02 1.012321192953651861e-01 1.042241589082234243e-01 1.097981306269440599e-01 1.159945709761405486e-01 1.195627202208776885e-01 1.239112491767123403e-01 1.261758331698862590e-01
1.084999999999999964e+01 6.345590202711734462e-02 8.709367917476644461e-02 9.532491412038114620e-02 1.006920718584946306e-01 1.033817916326302683e-01 1.088977607203101688e-01 1.154355341439627786e-01 1.189079009922292679e-01 1.231665495604108845e-01 1.254091311512405549e-01
1.085999999999999943e+01 6.311613184878439586e-02 8.596540437925248579e-02 9.433103034938732090e-02 9.989092642470266681e-02 1.023979927774776311e-01 1.076849971694969627e-01 1.146476034605803801e-01 1.180260615096027643e-01 1.221262200922667990e-01 1.243930311998524968e-01
1.086999999999999922e+01 6.267755361181120977e-02 8.444184837218865480e-02 9.290277702686880468e-02 9.857768737220365396e-02 1.013886543928238931e-01 1.060267338580433566e-01 1.134620566710601991e-01 1.168363822457963164e-01 1.206767789548375130e-01 1.230037154817646694e-01
1.088000000000000078e+01 6.210688965603873568e-02 8.237038031323112852e-02 9.089107966374782022e-02 9.650671165111263106e-02 1.004416864520583930e-01 1.037789083949351987e-01 1.115889184742072798e-01 1.152845033067305125e-01 1.186700476954023753e-01 1.209018776513681587e-01
1.089000000000000057e+01 6.136080633181986710e-02 7.959050161033967563e-02 8.822973512135366680e-02 9.364687583073146027e-02 9.924227194785065209e-02 1.010189640526307914e-01 1.087380727000958058e-01 1.133086066458840746e-01 1.155287661057935317e-01 1.177646666076410525e-01
1.090000000000000036e+01 6.039180577449138748e-02 7.605984829664097502e-02 8.506573302776383738e-02 9.011757187517357992e-02 9.626780664604621396e-02 9.905432915837829311e-02 1.050014730939705654e-01 1.103326653229332044e-01 1.112940669222155649e-01 1.144022686521787707e-01
1.091000000000000014e+01 5.916687537513293238e-02 7.201215889971933348e-02 8.172167317794472308e-02 8.616956107241723062e-02 9.202529098059276935e-02 9.721266294364959426e-02 1.009885777138360974e-01 1.056245331495396234e-01 1.080948741613917824e-01 1.094346323415670424e-01
1.091999999999999993e+01 5.770473069798968263e-02 6.791210800256111679e-02 7.851414324863806304e-02 8.221220642789432709e-02 8.771435656365279832e-02 9.425875741909145455e-02 9.713803292543710111e-02 1.017635590617653046e-01 1.035346510035104056e-01 1.057746420307598412e-01
1.092999999999999972e+01 5.609643257804866612e-02 6.417947071128801695e-02 7.561554203725093237e-02 7.866502844411182860e-02 8.385808122803162235e-02 9.079192350471877726e-02 9.321982037983068958e-02 9.794255025801067160e-02 1.006380154021531553e-01 1.015760345417356519e-01
1.093999999999999950e+01 5.449788120130549113e-02 6.106175083055211117e-02 7.308046491020123159e-02 7.580247739442458332e-02 8.072717113246520582e-02 8.768626234472566561e-02 8.967041133195566283e-02 9.426555347408969998e-02 9.747589581772443668e-02 9.923132956508537439e-02
1.094999999999999929e+01 5.312098973896976079e-02 5.871887283007165559e-02 7.103211295314434959e-02 7.373110779536620751e-02 7.846442918202484185e-02 8.531120397780674047e-02 8.692412370740601468e-02 9.146856329640189187e-02 9.453886647889166162e-02 9.795537589977390547e-02
1.096000000000000085e+01 5.206008525686838667e-02 5.707800433257392836e-02 6.951038027910827477e-02 7.230209539681389797e-02 7.694573851539346365e-02 8.364495455323169015e-02 8.497865858000414052e-02 8.950476278674625308e-02 9.250645681860922287e-02 9.689283792528334549e-02
1.097000000000000064e+01 5.137123962042095676e-02 5.607515506693923346e-02 6.854684926471732442e-02 7.142477252082062023e-02 7.604978399104889153e-02 8.262993357931870675e-02 8.378373418113212179e-02 8.830323135840525972e-02 9.127484165548811756e-02 9.616693718021908366e-02
1.098000000000000043e+01 5.098131282451677515e-02 5.552659077018341077e-02 6.800998218019989328e-02 7.094056832855030748e-02 7.557069255001554187e-02 8.207672079701694434e-02 8.312873303917872603e-02 8.764574303253376553e-02 9.060417932974033917e-02 9.574693700789398132e-02
1.099000000000000021e+01 5.085893596682031226e-02 5.535707224323637571e-02 6.784275935060722629e-02 7.079010172741739826e-02 7.542422644586975478e-02 8.190612476907919992e-02 8.292617253098609476e-02 8.744255017270570474e-02 9.039733420658897789e-02 9.561405892506358306e-02
1.100000000000000000e+01 5.082816469740258913e-02 5.531463981783199535e-02 6.780080693149544147e-02 7.075236970737559805e-02 7.538768076209007019e-02 8.186345138632521168e-02 8.287545991295520997e-02 8.739168843012633248e-02 9.034558741449810748e-02 9.558057640987493997e-02
1.100999999999999979e+01 5.083711661051380087e-02 5.532635911117544242e-02 6.781165146255897780e-02 7.076309153742947611e-02 7.540128146245411722e-02 8.187364899139806806e-02 8.288954274538026801e-02 8.740666791329762542e-02 9.036271961844224987e-02 9.559497971470577726e-02
1.101999999999999957e+01 5.087277630886600371e-02 5.537311946318332345e-02 6.785488416616371199e-02 7.080585156357227516e-02 7.545553150642056450e-02 8.191428102592572535e-02 8.294578493442834877e-02 8.746647766961590520e-02 9.043111348929441795e-02 9.565238215570032176e-02
1.102999999999999936e+01 5.098705540326083779e-02 5.552380468209112963e-02 6.799379844884261004e-02 7.094342895919143743e-02 7.563016537385494620e-02 8.204463334991628221e-02 8.312755522910829364e-02 8.765966362938699963e-02 9.065190307295876992e-02 9.583661465855003447e-02
1.103999999999999915e+01 5.119172245915017128e-02 5.579687199918353935e-02 6.824399332474381796e-02 7.119194646462356779e-02 7.594590586279061084e-02 8.227883987758088935e-02 8.345880231751169609e-02 8.801150707959878861e-02 9.105353403654603550e-02 9.616742747092843491e-02
1.105000000000000071e+01 5.151557713438509323e-02 5.623748080281101847e-02 6.864364142485308851e-02 7.159101317960109290e-02 7.645340629112150344e-02 8.265233633641856648e-02 8.399748087858519008e-02 8.858404704904603022e-02 9.170574641590736875e-02 9.669215733612541996e-02
1.106000000000000050e+01 5.195706402429569465e-02 5.685528408479628704e-02 6.919602340877556435e-02 7.214730138157332551e-02 7.716096428222730952e-02 8.316942379326919266e-02 8.475972869606275550e-02 8.939695699074753921e-02 9.262894713891421661e-02 9.740635499576828782e-02
1.107000000000000028e+01 5.251359700760568905e-02 5.766280685628562275e-02 6.990510193942070516e-02 7.287048206411479712e-02 7.807886229050854665e-02 8.383809619317993123e-02 8.576571410104064097e-02 9.047733620604091198e-02 9.385086530337885535e-02 9.829480634062399969e-02
1.108000000000000007e+01 5.314757932363067816e-02 5.862210973571799211e-02 7.073057568437500497e-02 7.372710309366148351e-02 7.915948057164290397e-02 8.462784468238514213e-02 8.697241150260884290e-02 9.178654483263359865e-02 9.532358172119147210e-02 9.927305915483429499e-02
1.108999999999999986e+01 5.382732245575917035e-02 5.969682385091493876e-02 7.163693643644201969e-02 7.468841834613473840e-02 8.035825895941438313e-02 8.551410833042905058e-02 8.833662417824202084e-02 9.328455753295115949e-02 9.699428694506156967e-02 1.002696832045153058e-01
1.109999999999999964e+01 5.451800938249493078e-02 6.083592601228725999e-02 7.258066304431289029e-02 7.571504678776802555e-02 8.161640725366572924e-02 8.646415625134577787e-02 8.979332863895565786e-02 9.490390506058048181e-02 9.876427968147791225e-02 1.012541403498648934e-01
1.110999999999999943e+01 5.518544408234450638e-02 6.197844203403420765e-02 7.351444915001202618e-02 7.675857641200979631e-02 8.286690899257233289e-02 8.743832992221235723e-02 9.126082777039327965e-02 9.655287894421352157e-02 1.004545907434779561e-01 1.022876008234070988e-01
1.111999999999999922e+01 5.580581071762410333e-02 6.307292253000132409e-02 7.440152119132877051e-02 7.777616244440992144e-02 8.405547156725337588e-02 8.840223678218545045e-02 9.266742973332159350e-02 9.814461416433258034e-02 1.018064185671407745e-01 1.035392103631472688e-01
1.113000000000000078e+01 5.636586578371035466e-02 6.408351683477873928e-02 7.521802155514711874e-02 7.873492468587073301e-02 8.514582135187503953e-02 8.932894639210552101e-02 9.396228594944565360e-02 9.961086147856378081e-02 1.027562277141896990e-01 1.050056294974344023e-01
1.114000000000000057e+01 5.686100249031888348e-02 6.499087944126301364e-02 7.595207340436706256e-02 7.961370348665261498e-02 8.611967206784978957e-02 9.019928128009968571e-02 9.511830067124012189e-02 1.009076184195709519e-01 1.034905241908413293e-01 1.064611501785046183e-01
1.115000000000000036e+01 5.729158916698490200e-02 6.578751147233459495e-02 7.659955291655760889e-02 8.040052015610174574e-02 8.697124743174799999e-02 9.099929408925309937e-02 9.612604825205223191e-02 1.020104392677597671e-01 1.041250999719238596e-01 1.077759831072189617e-01
1.116000000000000014e+01 5.766311400575918622e-02 6.647830112959941806e-02 7.716488385265066197e-02 8.109502096943056737e-02 8.770765152116494212e-02 9.172407976547762576e-02 9.699332557504822261e-02 1.029166830169018776e-01 1.047097576358066995e-01 1.089167887686424835e-01
1.116999999999999993e+01 5.798174824825525625e-02 6.707173132981744668e-02 7.765451972085747612e-02 8.170102966701024705e-02 8.833935628116931782e-02 9.237202440265840364e-02 9.773291993026328450e-02 1.036374915251863510e-01 1.052646580229825574e-01 1.098849807512257415e-01
1.117999999999999972e+01 5.825436522196364431e-02 6.757912129283386027e-02 7.807684516274591979e-02 8.222622654099717709e-02 8.887937859998594481e-02 9.294578015864328469e-02 9.836102605069584059e-02 1.042008269287787309e-01 1.057913044276453246e-01 1.106978828097770623e-01
1.118999999999999950e+01 5.848762739279662198e-02 6.801229689455726146e-02 7.844061352263689835e-02 8.267985409895622917e-02 8.934085620854029242e-02 9.345061595436739144e-02 9.889405355644033391e-02 1.046432222887289376e-01 1.062806010407671836e-01 1.113778358319386097e-01
1.119999999999999929e+01 5.868728933875072551e-02 6.838186860233855247e-02 7.875368544271413307e-02 8.307077841146691399e-02 8.973532147910659451e-02 9.389251792930669582e-02 9.934645736925769299e-02 1.049973086609184286e-01 1.067233841894800195e-01 1.119461864057500755e-01
1.121000000000000085e+01 5.885896444897891627e-02 6.869839449991374525e-02 7.902408203492961025e-02 8.340852189209500833e-02 9.007405635187581971e-02 9.427929932719815442e-02 9.973221701284498697e-02 1.052879740346028270e-01 1.071175188446834986e-01 1.124236393928235850e-01
1.122000000000000064e+01 5.900638557558193081e-02 6.896903185600460062e-02 7.925713376906411145e-02 8.369951221320280632e-02 9.036460108044196138e-02 9.461613208125937979e-02 1.000608371456257889e-01 1.055303055389859718e-01 1.074630658187834126e-01 1.128247380911497622e-01
1.123000000000000043e+01 5.913392270015358637e-02 6.920210619574762578e-02 7.945936392273487969e-02 8.395181246149734100e-02 9.061570859942491563e-02 9.491076128367161024e-02 1.003429965415781611e-01 1.057362819816868027e-01 1.077656537207849624e-01 1.131647574557654856e-01
1.124000000000000021e+01 5.924439928978317282e-02 6.940306637126193723e-02 7.963498178943476113e-02 8.417067107993239650e-02 9.083304365664741920e-02 9.516818864954416923e-02 1.005856984786468733e-01 1.059129899169833494e-01 1.080295722426745098e-01 1.134538533184369369e-01
1.125000000000000000e+01 5.934049976118727088e-02 6.957706026356860751e-02 7.978806506395373643e-02 8.436120644947067704e-02 9.102196606329981954e-02 9.539362777562200579e-02 1.007954527345881063e-01 1.060660390860381080e-01 1.082599865623667668e-01 1.137010951695243688e-01
1.125999999999999979e+01 5.942429208980463951e-02 6.972806469792962314e-02 7.992177392074277520e-02 8.452740515034518065e-02 9.118659937955743422e-02 9.559122302883286959e-02 1.009772613836788652e-01 1.061993818897509906e-01 1.084612277857982809e-01 1.139133770623811936e-01
1.126999999999999957e+01 5.949768125313312228e-02 6.985971282859612663e-02 8.003905294740111531e-02 8.467298466955923419e-02 9.133072936863191604e-02 9.576498807533320723e-02 1.011356453756641349e-01 1.063163559703826366e-01 1.086375709768233749e-01 1.140967360767248528e-01
1.127999999999999936e+01 5.956212421242317034e-02 6.997478771623488747e-02 8.014216254994277477e-02 8.480080587694006911e-02 9.145724908932641173e-02 9.591804996970268449e-02 1.012740552320718773e-01 1.064194007520930935e-01 1.087923887602049444e-01 1.142557436757539041e-01
1.128999999999999915e+01 5.961895201265819677e-02 7.007580890822974473e-02 8.023318364071754805e-02 8.491349821794004493e-02 9.156879535620204846e-02 9.605335275926536742e-02 1.013955919005155304e-01 1.065106624536580338e-01 1.089288390396802031e-01 1.143944034543149385e-01
1.130000000000000071e+01 5.966907488847428276e-02 7.016451526646026726e-02 8.031353865806505066e-02 8.501286672817393031e-02 9.166717249016673175e-02 9.617291700509295049e-02 1.015023946824694795e-01 1.065915690361092655e-01 1.090491118327622105e-01 1.145154967399486939e-01
1.131000000000000050e+01 5.971350443718497630e-02 7.024279869665280007e-02 8.038482339719153769e-02 8.510092256362633556e-02 9.175437914093972913e-02 9.627905736764387490e-02 1.015967719888506565e-01 1.066636954662533998e-01 1.091556591783709590e-01 1.146219039975081289e-01
1.132000000000000028e+01 5.975292199730106169e-02 7.031194434812258753e-02 8.044811202335129530e-02 8.517902436304426728e-02 9.183176241794212269e-02 9.637333619781621175e-02 1.016802917376756488e-01 1.067280815325903215e-01 1.092501469784415702e-01 1.147155954276163486e-01
1.133000000000000007e+01 5.978797512168185918e-02 7.037315981190805925e-02 8.050443005371980820e-02 8.524846439962735500e-02 9.190060074889329356e-02 9.645725883213464302e-02 1.017544220281860062e-01 1.067857168204130736e-01 1.093341604153143382e-01 1.147983757495157353e-01
1.133999999999999986e+01 5.981919208826051715e-02 7.042742794647276205e-02 8.055461561808098525e-02 8.531029827617911399e-02 9.196193675585734306e-02 9.653206151274533464e-02 1.018203561118138090e-01 1.068374048288894956e-01 1.094089961839839753e-01 1.148717000861904369e-01
1.134999999999999964e+01 5.984702770480522516e-02 7.047559044206697099e-02 8.059939182615716291e-02 8.536543529356775684e-02 9.201666766464494662e-02 9.659881549331869599e-02 1.018791148302978650e-01 1.068838382008714533e-01 1.094757713593865062e-01 1.149367994815751470e-01
1.135999999999999943e+01 5.987187271283869044e-02 7.051836666418852262e-02 8.063938106217084789e-02 8.541465694386195240e-02 9.206556415150582429e-02 9.665844593728373235e-02 1.019315705827972818e-01 1.069256138983945004e-01 1.095354458945900500e-01 1.149947154202978494e-01
1.136999999999999922e+01 5.989404993928155313e-02 7.055634940278497635e-02 8.067509816145150559e-02 8.545860929264181838e-02 9.210926297752755620e-02 9.671172015130698185e-02 1.019784424006367901e-01 1.069632253308678560e-01 1.095888136550192266e-01 1.150463007068990295e-01
1.138000000000000078e+01 5.991385162961621741e-02 7.059007086532531616e-02 8.070701006741616557e-02 8.549787703518767212e-02 9.214834066236071708e-02 9.675933552876334054e-02 1.020203772714904783e-01 1.069971239809531516e-01 1.096365926321420103e-01 1.150923138524715950e-01
1.139000000000000057e+01 5.993151798421034182e-02 7.061996732194852910e-02 8.073550094796182186e-02 8.553294108455238021e-02 9.218327133722663269e-02 9.680186687293196313e-02 1.020579067181777017e-01 1.070276818307692446e-01 1.096793738645089472e-01 1.151333747894845577e-01
1.140000000000000036e+01 5.994725744887223484e-02 7.064641514759711916e-02 8.076090463109393547e-02 8.556421890783756645e-02 9.221446679549329117e-02 9.683981436065189352e-02 1.020914911468801256e-01 1.070552244407900894e-01 1.097176707234209098e-01 1.151700164482196281e-01
1.141000000000000014e+01 5.996125023228965345e-02 7.066973773192819497e-02 8.078351010437338775e-02 8.559207163746289371e-02 9.224228352255028907e-02 9.687361150700486701e-02 1.021215284991086880e-01 1.070800360011049945e-01 1.097519279055175767e-01 1.152026962778180397e-01
1.141999999999999993e+01 5.997365149077418106e-02 7.069021165757517766e-02 8.080356652996120714e-02 8.561681052640748857e-02 9.226702906331843423e-02 9.690363251181069448e-02 1.021483619826015626e-01 1.071023639362614771e-01 1.097825295922403854e-01 1.152318062872653981e-01
1.142999999999999972e+01 5.998458876449012239e-02 7.070806337543715514e-02 8.082127897573961051e-02 8.563869187945805095e-02 9.228895683479632073e-02 9.693018574986186908e-02 1.021722750073036784e-01 1.071224130469931313e-01 1.098097931849476988e-01 1.152576688878041988e-01
1.143999999999999950e+01 5.999417276036791286e-02 7.072348783216353407e-02 8.083682575509518187e-02 8.565793857649449394e-02 9.230828753698405720e-02 9.695353963147464171e-02 1.021935147605461253e-01 1.071403637394550135e-01 1.098339958328284210e-01 1.152805635110106808e-01
1.144999999999999929e+01 6.000250663329959738e-02 7.073666351948883213e-02 8.085037347541758346e-02 8.567475891324430326e-02 9.232522808415780102e-02 9.697394526590538688e-02 1.022123136929371651e-01 1.071563894051683341e-01 1.098553986118601111e-01 1.153007503769687692e-01
1.146000000000000085e+01 6.000966436850077579e-02 7.074771841932719907e-02 8.086204189468979009e-02 8.568930314863396069e-02 9.233992784104379237e-02 9.699158359214984926e-02 1.022288415320919408e-01 1.071706147905431561e-01 1.098741916431257570e-01 1.153184194546929692e-01
1.147000000000000064e+01 6.001571527784952537e-02 7.075676944692220471e-02 8.087194367613528834e-02 8.570171288172039048e-02 9.235252823231350494e-02 9.700662517377846294e-02 1.022432603270682500e-01 1.071831619721392292e-01 1.098905566141404333e-01 1.153337501313217578e-01
1.148000000000000043e+01 6.002071012022012347e-02 7.076390127468719371e-02 8.088016174990886320e-02 8.571209290653566959e-02 9.236313426162495732e-02 9.701919597831307196e-02 1.022556926450905873e-01 1.071941224081311844e-01 1.099046304839903510e-01 1.153468775351293163e-01
1.149000000000000021e+01 6.002469591696091289e-02 7.076918833783001073e-02 8.088677360963997254e-02 8.572054181937588391e-02 9.237184563793983394e-02 9.702941438951917519e-02 1.022662577373815579e-01 1.072035880346783876e-01 1.099165463722884123e-01 1.153579311390597745e-01
1.150000000000000000e+01 6.002770019636409493e-02 7.077267304734438658e-02 8.089182532723782071e-02 8.572711911948426022e-02 9.237872303959704379e-02 9.703735131915811052e-02 1.022750317006329707e-01 1.072116155096323742e-01 1.099263884266812180e-01 1.153669930103249364e-01
1.150999999999999979e+01 6.002974669415343106e-02 7.077438742960838469e-02 8.089535752837276328e-02 8.573187828251904730e-02 9.238382208077972058e-02 9.704307017304202032e-02 1.022820882590724373e-01 1.072182621339024811e-01 1.099342378095769096e-01 1.153741407632833671e-01
1.151999999999999957e+01 6.003084746227143470e-02 7.077434160416896936e-02 8.089739249391679488e-02 8.573485059870662728e-02 9.238717687423685099e-02 9.704660720578120459e-02 1.022874799987002481e-01 1.072235690782716855e-01 1.099401513359655885e-01 1.153794277278594876e-01
1.152999999999999936e+01 6.003100350987568973e-02 7.077252802217198768e-02 8.089793480621951249e-02 8.573604520803856932e-02 9.238879944522036813e-02 9.704797163509470970e-02 1.022912348919138154e-01 1.072275569349552121e-01 1.099441578602195907e-01 1.153828801217259975e-01
1.153999999999999915e+01 6.003020745737003977e-02 7.076891894840743602e-02 8.089697665494612056e-02 8.573545740872781651e-02 9.238868949934866959e-02 9.704715539611989683e-02 1.022933736560387719e-01 1.072302429177372923e-01 1.099462771142186990e-01 1.153845137650602870e-01
1.155000000000000071e+01 6.002844165105469115e-02 7.076347025443265049e-02 8.089449390481331936e-02 8.573306209413172896e-02 9.238682648450721735e-02 9.704412538705559088e-02 1.022938947448800151e-01 1.072316252329917619e-01 1.099465034294504345e-01 1.153843197985902347e-01
1.156000000000000050e+01 6.002567698928448769e-02 7.075611376175797163e-02 8.089044510079987371e-02 8.572881401254453526e-02 9.238317109787398673e-02 9.703882346124566294e-02 1.022927817662247496e-01 1.072316913486981577e-01 1.099448133467827299e-01 1.153822708989159923e-01
1.157000000000000028e+01 6.002187615378880292e-02 7.074676759494941125e-02 8.088477605919974778e-02 8.572265211611437841e-02 9.237766864956495350e-02 9.703117186961608687e-02 1.022900022850845581e-01 1.072304149251189637e-01 1.099411649169577121e-01 1.153783213303317123e-01
1.158000000000000007e+01 6.001698437562820454e-02 7.073531304540736642e-02 8.087740628136864951e-02 8.571448492348389403e-02 9.237023620019814418e-02 9.702105496894336545e-02 1.022855022213586401e-01 1.072277536594637704e-01 1.099354900267485863e-01 1.153723982603387793e-01
1.158999999999999986e+01 6.001093696646706693e-02 7.072161424045085576e-02 8.086824019196378610e-02 8.570420242816524647e-02 9.236077303666499760e-02 9.700833394940977517e-02 1.022792100049803032e-01 1.072236499889497874e-01 1.099277001619653055e-01 1.153644081698728535e-01
1.159999999999999964e+01 6.000365610504706376e-02 7.070550983532743194e-02 8.085716258579421500e-02 8.569167125861903989e-02 9.234915659544692956e-02 9.699284068271181447e-02 1.022710354520114939e-01 1.072180309927034947e-01 1.099176845886611492e-01 1.153542343833244138e-01
1.160999999999999943e+01 5.999504463337605731e-02 7.068679984845704922e-02 8.084402934669955576e-02 8.567672401566510387e-02 9.233523261928223980e-02 9.697436441824203168e-02 1.022608625781920300e-01 1.072108029361140968e-01 1.099053015433003877e-01 1.153417278756062730e-01
1.161999999999999922e+01 5.998498640828373724e-02 7.066524733232096289e-02 8.082866817375361501e-02 8.565915982778922466e-02 9.231881569002806098e-02 9.695265232564161118e-02 1.022485494342328660e-01 1.072018503846205451e-01 1.098903780696312837e-01 1.153267068116339555e-01
1.163000000000000078e+01 5.997334406025549292e-02 7.064057401715898021e-02 8.081087546848104985e-02 8.563874063686265081e-02 9.229968591598902705e-02 9.692740471900598842e-02 1.022339256762782311e-01 1.071910339337226736e-01 1.098727069606509066e-01 1.153089529242688482e-01
1.164000000000000057e+01 5.995995646061775403e-02 7.061245544259132922e-02 8.079041285412778828e-02 8.561518702147223603e-02 9.227758521980147788e-02 9.689826968750554770e-02 1.022167898375275219e-01 1.071781876121828958e-01 1.098520433102415234e-01 1.152882073479350455e-01
1.165000000000000036e+01 5.994462565044374885e-02 7.058049429692024590e-02 8.076698769399766331e-02 8.558815550047270404e-02 9.225219626606306900e-02 9.686481477755265468e-02 1.021968929694225814e-01 1.071631057852805713e-01 1.098280846170473085e-01 1.152641497382021762e-01
1.166000000000000014e+01 5.992712908559404833e-02 7.054424691989027996e-02 8.074027244560348648e-02 8.555726053254608665e-02 9.222316340822152292e-02 9.682655394520978120e-02 1.021739550743261948e-01 1.071455545748155325e-01 1.098004903371342794e-01 1.152364167083889251e-01
1.166999999999999993e+01 5.990719575434896166e-02 7.050317447685151839e-02 8.070986899193487163e-02 8.552203302632706283e-02 9.219005409515626526e-02 9.678289592815290943e-02 1.021476351484018608e-01 1.071252480330581042e-01 1.097688454525981849e-01 1.152045636825418384e-01
1.167999999999999972e+01 5.988450715469980506e-02 7.045664648367223892e-02 8.067531121813811823e-02 8.548192283782621304e-02 9.215236165084206288e-02 9.673314703255775360e-02 1.021175335502925163e-01 1.071018483368555430e-01 1.097326628698217094e-01 1.151680652231856089e-01
1.168999999999999950e+01 5.985869010808370083e-02 7.040392748393684008e-02 8.063605540807761152e-02 8.543628719346767209e-02 9.210949492486804335e-02 9.667649656129194413e-02 1.020831843750226592e-01 1.070749581553169655e-01 1.096913735893113168e-01 1.151263024665354767e-01
1.169999999999999929e+01 5.982928512764001949e-02 7.034411448735801431e-02 8.059143393920796539e-02 8.538433629790866120e-02 9.206072781827605300e-02 9.661194915693256668e-02 1.020440157724952640e-01 1.070440872334726540e-01 1.096442781025969981e-01 1.150785103802222376e-01
1.171000000000000085e+01 5.979580131179024899e-02 7.027625100440042238e-02 8.054074078003486958e-02 8.532523233681579833e-02 9.200529283704189654e-02 9.653844797138284861e-02 1.019994262144629654e-01 1.070087097427852435e-01 1.095906368866976927e-01 1.150238651153052405e-01
1.172000000000000064e+01 5.975751593306220105e-02 7.019892423839864393e-02 8.048293109796704481e-02 8.525773861150737210e-02 9.194205267617876209e-02 9.645443887529181470e-02 1.019485218893523698e-01 1.069680521155190328e-01 1.095293527684086526e-01 1.149611542033617539e-01
1.173000000000000043e+01 5.971376057180750180e-02 7.011084886015582496e-02 8.041705795366874132e-02 8.518072832970832731e-02 9.186997776380732839e-02 9.635850470253118361e-02 1.018905029534508122e-01 1.069213952998955969e-01 1.094594333691205484e-01 1.148892402997762768e-01
1.174000000000000021e+01 5.966356579286530293e-02 7.001015524929005140e-02 8.034174074779229513e-02 8.509256369801235231e-02 9.178756453650822877e-02 9.624859515836016455e-02 1.018241981591242878e-01 1.068676969724337983e-01 1.093794276356170186e-01 1.148064741773967556e-01
1.175000000000000000e+01 5.960585418486670506e-02 6.989478838375762226e-02 8.025546360532265222e-02 8.499144419413975915e-02 9.169316108600696069e-02 9.612246511270416960e-02 1.017483306532690063e-01 1.068057951843877501e-01 1.092877413304943063e-01 1.147110032810557539e-01
1.175999999999999979e+01 5.953921159757991771e-02 6.976206260027288664e-02 8.015624206299967747e-02 8.487501694244854733e-02 9.158460087785645631e-02 9.597719729298251345e-02 1.016612285850137798e-01 1.067341614678643108e-01 1.091822811672067822e-01 1.146003832886022811e-01
1.176999999999999957e+01 5.946207216987063615e-02 6.960905048136163675e-02 8.004191217708997441e-02 8.474071793203734326e-02 9.145951595553974967e-02 9.580964226170790576e-02 1.015610833880364328e-01 1.066510958626250283e-01 1.090607581464835274e-01 1.144718692738146276e-01
1.177999999999999936e+01 5.937238653326556981e-02 6.943195157521772631e-02 7.990965438104136176e-02 8.458521855826707514e-02 9.131481019241867447e-02 9.561575177464202990e-02 1.014455360927035837e-01 1.065543641873865771e-01 1.089201740241049349e-01 1.143218437513658092e-01
1.178999999999999915e+01 5.926793117291196539e-02 6.922674827243018025e-02 7.975647431235627360e-02 8.440500133003317473e-02 9.114717516901696404e-02 9.539133471675645404e-02 1.013121005416897508e-01 1.064415210247058041e-01 1.087573188711424277e-01 1.141463060232700971e-01
1.180000000000000071e+01 5.914527012603527228e-02 6.898723821803445788e-02 7.957771620791420641e-02 8.419463107848514094e-02 9.095144530622886747e-02 9.512996657174326021e-02 1.011568689651594355e-01 1.063087694410276424e-01 1.085671665031939792e-01 1.139390901900217135e-01
1.181000000000000050e+01 5.900124402076488417e-02 6.870806730150340325e-02 7.936929341106672975e-02 8.394941593539617664e-02 9.072300926795015541e-02 9.482639594799395499e-02 1.009764463624790720e-01 1.061525383559000224e-01 1.083452052412975930e-01 1.136943290198566825e-01
1.182000000000000028e+01 5.883107395340739926e-02 6.838121185258044799e-02 7.912500170521652443e-02 8.366231033913638926e-02 9.045481888499160017e-02 9.447284128787812596e-02 1.007655966600483899e-01 1.059673741502375338e-01 1.080845104659007572e-01 1.134032084983651739e-01
1.183000000000000007e+01 5.862945175085253896e-02 6.799841150216535957e-02 7.883822801980694406e-02 8.332603493093081182e-02 9.013918338801915620e-02 9.406183035739258680e-02 1.005186811062703106e-01 1.057470226285870535e-01 1.077774481216074998e-01 1.130557838617214927e-01
1.183999999999999986e+01 5.838974849086693564e-02 6.755013671237314332e-02 7.850099581175699892e-02 8.293213227636614393e-02 8.976661014817839679e-02 9.358530719885514715e-02 1.002287424265474736e-01 1.054834006933166729e-01 1.074144723843029892e-01 1.126396599958704170e-01
1.184999999999999964e+01 5.810417409697380547e-02 6.702668518617316273e-02 7.810448599573559247e-02 8.247185085827220263e-02 8.932623367798224467e-02 9.303602505921607091e-02 9.988778963633992980e-02 1.051664866926450004e-01 1.069843933302920685e-01 1.121404097921728515e-01
1.185999999999999943e+01 5.776400252565366128e-02 6.641974522198905440e-02 7.763976824425340706e-02 8.193736055125983020e-02 8.880649825215523874e-02 9.240921013089632707e-02 9.948714855747614605e-02 1.047841256924987169e-01 1.064747477653432972e-01 1.115423069813901435e-01
1.186999999999999922e+01 5.735896513838253247e-02 6.572290536426098062e-02 7.709756772509465672e-02 8.132190005708121727e-02 8.819488220920325416e-02 9.170261829695794398e-02 9.901683126884047725e-02 1.043206800691174885e-01 1.058709511794627550e-01 1.108277080692416788e-01
1.188000000000000078e+01 5.688038823761353696e-02 6.493873816635123419e-02 7.647313196658356294e-02 8.062554155883562557e-02 8.748369273434127014e-02 9.092227388900792073e-02 9.846919788402244689e-02 1.037598003062651097e-01 1.051610401426244096e-01 1.099825743983075255e-01
1.189000000000000057e+01 5.632140173318746224e-02 6.407945578776841344e-02 7.576669939786401242e-02 7.985521662305515578e-02 8.667144775164299653e-02 9.008036430167391806e-02 9.783891781590328685e-02 1.030842043345235881e-01 1.043359534767527574e-01 1.089950170499860427e-01
1.190000000000000036e+01 5.568185729812341611e-02 6.317207192025219020e-02 7.498892021656204665e-02 7.902914433058508270e-02 8.577011168502518546e-02 8.919760575996008023e-02 9.712783979092262654e-02 1.022821400144638682e-01 1.033967953738817447e-01 1.078613098674003901e-01
1.191000000000000014e+01 5.497438601452684509e-02 6.225882961238601160e-02 7.416506619196375216e-02 7.817854458522432992e-02 8.481045123399946761e-02 8.830357053713683291e-02 9.635029595739366681e-02 1.013578409489292453e-01 1.023642476368998300e-01 1.066033047414149948e-01
1.191999999999999993e+01 5.423036557669739383e-02 6.139181138464997606e-02 7.333658607280732489e-02 7.734634245206968572e-02 8.384312559474332849e-02 8.743661745972063082e-02 9.553804620610197029e-02 1.003447428513283002e-01 1.012884564572332641e-01 1.052910644233856635e-01
1.192999999999999972e+01 5.349356052814889517e-02 6.061519285113547290e-02 7.254953954140189176e-02 7.657458068420362751e-02 8.292384858623762234e-02 8.663428858266353227e-02 9.473333155583371634e-02 9.930326084081654570e-02 1.002384039940512339e-01 1.040190172002752461e-01
1.193999999999999950e+01 5.281406777541421127e-02 5.995997010372244168e-02 7.184845487568938815e-02 7.590023943877087509e-02 8.210551052376524606e-02 8.593169414726130328e-02 9.398510302106351244e-02 9.831531732248094402e-02 9.928717513519326465e-02 1.028769370918339171e-01
1.194999999999999929e+01 5.225485334255276781e-02 5.945751834831883298e-02 7.128622020887559474e-02 7.536700025482263865e-02 8.144987241968271174e-02 8.537402274474835406e-02 9.336068628321034235e-02 9.748929053321798988e-02 9.851722341132865268e-02 1.019600309596287863e-01
1.196000000000000085e+01 5.183422073894530108e-02 5.909822120926426503e-02 7.087066130655136909e-02 7.497656982899959799e-02 8.096571080513227658e-02 8.496426466333212302e-02 9.288360156815964053e-02 9.686460354884916801e-02 9.794524699004009127e-02 1.012835634939413532e-01
1.197000000000000064e+01 5.156418569509749888e-02 5.887498690359117826e-02 7.060675660150393662e-02 7.473006310793284257e-02 8.065844943809934164e-02 8.470489373318175474e-02 9.257317390334707241e-02 9.646365460781229639e-02 9.758100704854849594e-02 1.008550294587472057e-01
1.198000000000000043e+01 5.141206965476530916e-02 5.875157384026337415e-02 7.045898535096294102e-02 7.459248086491508667e-02 8.048647633072993079e-02 8.455990862229255389e-02 9.239668845109620665e-02 9.623819530487975893e-02 9.737676672399241118e-02 1.006155480799884178e-01
1.199000000000000021e+01 5.136441366210131587e-02 5.871323984510660315e-02 7.041281496999837741e-02 7.454955654212508387e-02 8.043275563128862715e-02 8.451464228955794800e-02 9.234114317890061707e-02 9.616765198205312615e-02 9.731291462896146660e-02 1.005408019707393213e-01
1.200000000000000000e+01 5.135243628991972148e-02 5.870362954481165435e-02 7.040122005834503760e-02 7.453878139467159936e-02 8.041926545142544236e-02 8.450327683276624702e-02 9.232716338457773453e-02 9.614993011804565115e-02 9.729687652713472912e-02 1.005220369343119147e-01
1.200999999999999979e+01 5.136324567248571477e-02 5.871972967187723963e-02 7.041661455066504371e-02 7.455198111435792918e-02 8.043364338601513563e-02 8.451467397043618823e-02 9.234321032962221343e-02 9.616784773800954311e-02 9.731342542676184315e-02 1.005372808944650365e-01
1.201999999999999957e+01 5.140633738264102637e-02 5.878408042755284280e-02 7.047809266794120842e-02 7.460467731719985784e-02 8.049104674270017579e-02 8.456021036920879919e-02 9.240730429012580793e-02 9.623942787477876570e-02 9.737954031269939470e-02 1.005982227661584572e-01
1.202999999999999936e+01 5.154478847390605439e-02 5.899266328823172395e-02 7.067679603067221483e-02 7.477481187191979684e-02 8.067641422769590565e-02 8.470762515082856658e-02 9.261457376250378792e-02 9.647106579149905548e-02 9.759351495808085697e-02 1.007959113837899046e-01
1.203999999999999915e+01 5.179410449784821457e-02 5.937543431864415744e-02 7.103923737337543287e-02 7.508443259756693300e-02 8.101387467136658693e-02 8.497743061263487996e-02 9.299307200850022437e-02 9.689470283031349773e-02 9.798487096621635861e-02 1.011594029535542311e-01
1.205000000000000071e+01 5.219220965657365291e-02 6.000638822442750514e-02 7.163077996944343384e-02 7.558788648334927029e-02 8.156281072906522434e-02 8.542023865331432875e-02 9.361199747607366894e-02 9.758924626309885275e-02 9.862620234316706036e-02 1.017610906315842972e-01
1.206000000000000050e+01 5.274214845123646744e-02 6.091985926387510214e-02 7.247527324136444904e-02 7.630291183365070506e-02 8.234249553567193902e-02 8.605734676777471170e-02 9.449808846992263645e-02 9.858738593019347740e-02 9.954608577524345914e-02 1.026394161759801305e-01
1.207000000000000028e+01 5.344759675807227856e-02 6.216698587737923276e-02 7.360842757121825730e-02 7.725644446585450131e-02 8.338127778809907575e-02 8.692036746900806687e-02 9.569180684639075340e-02 9.993770020278069932e-02 1.007849345652754719e-01 1.038565222172549984e-01
1.208000000000000007e+01 5.426839967618440896e-02 6.373107151232458578e-02 7.500345021812816759e-02 7.842328357558349394e-02 8.464852448793266926e-02 8.799332612461578662e-02 9.716943207972214558e-02 1.016099161623206931e-01 1.023127676622472421e-01 1.054185428245289352e-01
1.208999999999999986e+01 5.516966489535053003e-02 6.559511753715784044e-02 7.663864683217626317e-02 7.978556015722085282e-02 8.611827483397002658e-02 8.926171802486805584e-02 9.891379840938205326e-02 1.035462990124965954e-01 1.041212957080037832e-01 1.073316102620812534e-01
1.209999999999999964e+01 5.610890320469419379e-02 6.770323582582021826e-02 7.846745521268107260e-02 8.131010741988545232e-02 8.774424746558071031e-02 9.068904873709969505e-02 1.008802486197803300e-01 1.055688543872070201e-01 1.062419376641207946e-01 1.095301935003135940e-01
1.210999999999999943e+01 5.703968327775489622e-02 6.995123308374269488e-02 8.041237271364802541e-02 8.294565251955460239e-02 8.945883828091807932e-02 9.221457683732832422e-02 1.029828537591382515e-01 1.075113384244008596e-01 1.086009556892261751e-01 1.118444002055021952e-01
1.211999999999999922e+01 5.792536346190892832e-02 7.221617683262167298e-02 8.238489284010060143e-02 8.463932599277973479e-02 9.119526010467558785e-02 9.377471127225128766e-02 1.051072088603917515e-01 1.093305692371012439e-01 1.109689755494085023e-01 1.141136382082210410e-01
1.213000000000000078e+01 5.874148519636773758e-02 7.438065733527692014e-02 8.429553100472675364e-02 8.633915647018411410e-02 9.289610164059197706e-02 9.531452732427299346e-02 1.071223339576271999e-01 1.109709203191969334e-01 1.131764481074865186e-01 1.161934666801113097e-01
1.214000000000000057e+01 5.947527153265980138e-02 7.635688412288929583e-02 8.606964829172941700e-02 8.799201508424507601e-02 9.451710029021223591e-02 9.679448403345863872e-02 1.089149336972844023e-01 1.123824282487747434e-01 1.151697489101729116e-01 1.179742172172992543e-01
1.215000000000000036e+01 6.012183998825854081e-02 7.809480649494229820e-02 8.766002544171869193e-02 8.953927097253952527e-02 9.602240888234477023e-02 9.818765959733176396e-02 1.104229483929669436e-01 1.135576861779869773e-01 1.169182326504487890e-01 1.195343171328071830e-01
1.216000000000000014e+01 6.068519851288087241e-02 7.958888434745875484e-02 8.905853032138495717e-02 9.093623998812776221e-02 9.739122239068721820e-02 9.948410731968659881e-02 1.116500014030604865e-01 1.145334338603099245e-01 1.183773578162682916e-01 1.209798488491535817e-01
1.216999999999999993e+01 6.117171551833956028e-02 8.085453740598937122e-02 9.027416968470970693e-02 9.215704675541681878e-02 9.860931668763532609e-02 1.006775090103825543e-01 1.126319929621322352e-01 1.153511469531161293e-01 1.195390070878209476e-01 1.223275273042065819e-01
1.217999999999999972e+01 6.158990700108084998e-02 8.191976424671310042e-02 9.132500557842988809e-02 9.320116048694745969e-02 9.967478400274137895e-02 1.017650177915228049e-01 1.134163881699534471e-01 1.160434926812661249e-01 1.204522578090235219e-01 1.235458508263094363e-01
1.218999999999999950e+01 6.194875635081521781e-02 8.281531102879091666e-02 9.223110083283127258e-02 9.408440240414031597e-02 1.005964296613886949e-01 1.027456884174891838e-01 1.140475095674457623e-01 1.166333763678724794e-01 1.211782946128928534e-01 1.246115381860480320e-01
1.219999999999999929e+01 6.225637995734112362e-02 8.356877901506035156e-02 9.301079171436518744e-02 9.482811868616033979e-02 1.013884586904722773e-01 1.036199622480264010e-01 1.145606611529614155e-01 1.171369578121957133e-01 1.217643067527382078e-01 1.255237938966377864e-01
1.221000000000000085e+01 6.252101223767647653e-02 8.420628466317160721e-02 9.368327776130490336e-02 9.545637703753884207e-02 1.020696893890372658e-01 1.043942678104425870e-01 1.149841445677392132e-01 1.175686326156868688e-01 1.222451497971734080e-01 1.262992211659548225e-01
1.222000000000000064e+01 6.274819273327174318e-02 8.474572025913269802e-02 9.426147077466692781e-02 9.598677699486564407e-02 1.026538525697663212e-01 1.050727998030532850e-01 1.153363983819900018e-01 1.179378627769410853e-01 1.226426777778746730e-01 1.269541452575627116e-01
1.223000000000000043e+01 6.294456140066501115e-02 8.520620979219775681e-02 9.476153419984803539e-02 9.643859239445538856e-02 1.031581105415070726e-01 1.056675049539469169e-01 1.156337976262183792e-01 1.182557934206336925e-01 1.229759416865257443e-01 1.275105012675579186e-01
1.224000000000000021e+01 6.311444098916023371e-02 8.560030569765966768e-02 9.519406162313485964e-02 9.682464365954618346e-02 1.035937788026626144e-01 1.061866061596277444e-01 1.158866444469500989e-01 1.185297672215310377e-01 1.232570693059080180e-01 1.279837440322601216e-01
1.225000000000000000e+01 6.326197447990436484e-02 8.593937354857511535e-02 9.556940344299694190e-02 9.715646346384820831e-02 1.039716763058870924e-01 1.066398476527683353e-01 1.161034289805343983e-01 1.187667913578886181e-01 1.234961380252271035e-01 1.283883022950794150e-01
1.225999999999999979e+01 6.339037239732663032e-02 8.623205868045331901e-02 9.589566843240338034e-02 9.744278288888055806e-02 1.043001691926166985e-01 1.070354246874388043e-01 1.162902898370668098e-01 1.189723086108087774e-01 1.237005534316716615e-01 1.287353301918098269e-01
1.226999999999999957e+01 6.350259876472731657e-02 8.648603528478522595e-02 9.618041148317962863e-02 9.769127228520629869e-02 1.045869387877128992e-01 1.073815617796807648e-01 1.164524054381703977e-01 1.191512995895985805e-01 1.238765690239781725e-01 1.290346764524694934e-01
1.227999999999999936e+01 6.360092889236462765e-02 8.670711933868507915e-02 9.642947306400211083e-02 9.790770651513776290e-02 1.048378657679875370e-01 1.076848218601795526e-01 1.165935849567690114e-01 1.193075821906484368e-01 1.240288361339897949e-01 1.292938189475020538e-01
1.228999999999999915e+01 6.368743981329109960e-02 8.690046958641149677e-02 9.664820198104920324e-02 9.809716773862442452e-02 1.050582967283341801e-01 1.079514165791481961e-01 1.167171246936110213e-01 1.194446059605265287e-01 1.241613463355668856e-01 1.295193072097275411e-01
1.230000000000000071e+01 6.376356059257214104e-02 8.706964389379311109e-02 9.684030603073928711e-02 9.826314039186631599e-02 1.052519075688091166e-01 1.081857022238890409e-01 1.168252545904811257e-01 1.195647509538886738e-01 1.242768529036644420e-01 1.297156931158960080e-01
1.231000000000000050e+01 6.383086704782607590e-02 8.721841755752300640e-02 9.700985440609576071e-02 9.840930669461127323e-02 1.054227338973043465e-01 1.083925589638349979e-01 1.169203267304565197e-01 1.196705955839465763e-01 1.243781614038760586e-01 1.298876791252064344e-01
1.232000000000000028e+01 6.389042632101689378e-02 8.734935491605677615e-02 9.715962004407600883e-02 9.853815434939823537e-02 1.055735070692568750e-01 1.085753334603349468e-01 1.170039162293625284e-01 1.197638890238133802e-01 1.244671832366017333e-01 1.300384817863229348e-01
1.233000000000000007e+01 6.394324799536733883e-02 8.746483449793925058e-02 9.729221788108247115e-02 9.865198736873657948e-02 1.057068043262540946e-01 1.087372057801647279e-01 1.170774828554677488e-01 1.198462697599659427e-01 1.245456564027089680e-01 1.301710415572983615e-01
1.233999999999999986e+01 6.399015539162594690e-02 8.756678012805947653e-02 9.740978134453509574e-02 9.875266480280336934e-02 1.058247238912888299e-01 1.088807824882755543e-01 1.171422017889874462e-01 1.199190680034848550e-01 1.246149763601793886e-01 1.302877266534167855e-01
1.234999999999999964e+01 6.403185575685152453e-02 8.765682737007300662e-02 9.751414048901897724e-02 9.884176572732104871e-02 1.059290642737204385e-01 1.090083069894629830e-01 1.171990704283285695e-01 1.199834197182999412e-01 1.246763192055992675e-01 1.303905368530663966e-01
1.235999999999999943e+01 6.406895521773514623e-02 8.773636460192078823e-02 9.760686117684937158e-02 9.892063020595472100e-02 1.060213628690366422e-01 1.091217034574379352e-01 1.172489339405172470e-01 1.200402927655875307e-01 1.247306766522243704e-01 1.304811596582395872e-01
1.236999999999999922e+01 6.410195395803391927e-02 8.780652989815300458e-02 9.768923492907370665e-02 9.899035579698295395e-02 1.061028855372165985e-01 1.092225621671959190e-01 1.172924829355826148e-01 1.200904823262101129e-01 1.247788586582811443e-01 1.305609741343278785e-01
1.238000000000000078e+01 6.413130263396435438e-02 8.786833678457223185e-02 9.776242153355943487e-02 9.905192179309016409e-02 1.061747676571794669e-01 1.093123128246067527e-01 1.173303313014085192e-01 1.201346991523547098e-01 1.248215829482678396e-01 1.306311996901785843e-01
1.239000000000000057e+01 6.415737101538693254e-02 8.792261117936513160e-02 9.782737219326435862e-02 9.910612597376045052e-02 1.062379372492198021e-01 1.093921299762946608e-01 1.173629761296750978e-01 1.201735232399959857e-01 1.248594342607473179e-01 1.306928285978554705e-01
1.240000000000000036e+01 6.418047875353516396e-02 8.797005997822118784e-02 9.788490762606349982e-02 9.915365203948836581e-02 1.062931919296276895e-01 1.094630283766921258e-01 1.173908398002029563e-01 1.202074519836567046e-01 1.248929130924304604e-01 1.307467073724308260e-01
1.241000000000000014e+01 6.420090099400702077e-02 8.801128488949493123e-02 9.793573311097647505e-02 9.919508280340118278e-02 1.063412130055406968e-01 1.095258814745150439e-01 1.174142776670882016e-01 1.202369094041984138e-01 1.249224466313703236e-01 1.307935550715926820e-01
1.241999999999999993e+01 6.421887343062629427e-02 8.804679456574847352e-02 9.798045198748148166e-02 9.923091172456249831e-02 1.063825780780841695e-01 1.095814381173096236e-01 1.174335847374039926e-01 1.202622543203625688e-01 1.249483981991666298e-01 1.308339791486105019e-01
1.242999999999999972e+01 6.423458905057322088e-02 8.807700046822496132e-02 9.801955833007229557e-02 9.926153799439764447e-02 1.064177550801669592e-01 1.096303132441728972e-01 1.174489942015460586e-01 1.202837770569038928e-01 1.249710641948260370e-01 1.308684723043412601e-01
1.243999999999999950e+01 6.424821419482694418e-02 8.810225079623869304e-02 9.805347752267784545e-02 9.928730008237333926e-02 1.064471409683773739e-01 1.096730380100502666e-01 1.174606970055719207e-01 1.203017234339388702e-01 1.249906985134262294e-01 1.308974522683108710e-01
1.244999999999999929e+01 6.425990172876908102e-02 8.812285425075727652e-02 9.808259957992568334e-02 9.930849979904267377e-02 1.064710887112870624e-01 1.097101023828138538e-01 1.174688507969324780e-01 1.203163113755965907e-01 1.250075324065100524e-01 1.309212903727401123e-01
1.246000000000000085e+01 6.426976071041164140e-02 8.813902601866374642e-02 9.810720403818155855e-02 9.932534651841268269e-02 1.064898439872945940e-01 1.097418600893493162e-01 1.174735567637482797e-01 1.203276924420638022e-01 1.250217314948120495e-01 1.309402502060311446e-01
1.247000000000000064e+01 6.427789113931005327e-02 8.815095130513206367e-02 9.812754684651101011e-02 9.933802187591363186e-02 1.065036187337341927e-01 1.097686386551708360e-01 1.174748871220829410e-01 1.203359967966084326e-01 1.250334463616066538e-01 1.309545615599487511e-01
1.248000000000000043e+01 6.428436493379788286e-02 8.815875454686512847e-02 9.814381315571410469e-02 9.934664738978019050e-02 1.065125552098187406e-01 1.097906785201825108e-01 1.174728761593210741e-01 1.203413114657005678e-01 1.250427855342128025e-01 1.309643849615688693e-01
1.249000000000000021e+01 6.428924563170759776e-02 8.816252665315767179e-02 9.815616692281481370e-02 9.935131349328828188e-02 1.065167572122301121e-01 1.098081991218919917e-01 1.174675198945990401e-01 1.203436991188986532e-01 1.250498441771739078e-01 1.309698455234372116e-01
1.250000000000000000e+01 6.429256837156965831e-02 8.816230379255431127e-02 9.816470066459230537e-02 9.935205517799874930e-02 1.065162658498809145e-01 1.098213298571581870e-01 1.174587871653806209e-01 1.203431838262777054e-01 1.250546753871064065e-01 1.309710058856484727e-01
1.250999999999999979e+01 6.429435958327646417e-02 8.815808629079950609e-02 9.816948527273523795e-02 9.934887380074174101e-02 1.065110808895217143e-01 1.098301794650752700e-01 1.174466043502676582e-01 1.203397634920261167e-01 1.250573187628132021e-01 1.309678922557744596e-01
1.251999999999999957e+01 6.429462644228908785e-02 8.814982375011062854e-02 9.817054371566033555e-02 9.934172089296815222e-02 1.065011436331737144e-01 1.098348012762077053e-01 1.174308543529006543e-01 1.203333995305619908e-01 1.250577852739708784e-01 1.309604771015477620e-01
1.252999999999999936e+01 6.429335994172730162e-02 8.813743565431166049e-02 9.816785803165116453e-02 9.933051681706019098e-02 1.064863615542305103e-01 1.098351964639329714e-01 1.174114062602761160e-01 1.203240323676692536e-01 1.250560615188553437e-01 1.309486998513164635e-01
1.253999999999999915e+01 6.429053362490119716e-02 8.812077551283239996e-02 9.816136770151201452e-02 9.931511878347125399e-02 1.064665655194299287e-01 1.098313246293880080e-01 1.173880528533319118e-01 1.203115541109960190e-01 1.250521081427105607e-01 1.309324344777851590e-01
1.255000000000000071e+01 6.428610560274505836e-02 8.809966697978882655e-02 9.815097312967992205e-02 9.929535277053486153e-02 1.064415532592054847e-01 1.098230960453138172e-01 1.173605713388259919e-01 1.202958360871542176e-01 1.250458622755451499e-01 1.309115239881549209e-01
1.256000000000000050e+01 6.428001243683055532e-02 8.807386351142643122e-02 9.813652167854748642e-02 9.927097613987810598e-02 1.064110417388957480e-01 1.098103650182351426e-01 1.173286648559174333e-01 1.202766986204345107e-01 1.250372287739233146e-01 1.308857423085123539e-01
1.257000000000000028e+01 6.427217721503941661e-02 8.804308799360802129e-02 9.811782639049151933e-02 9.924171434455372753e-02 1.063747145830528790e-01 1.097929442218815027e-01 1.172920145944931353e-01 1.202539406452337450e-01 1.250260912691990856e-01 1.308548345599516161e-01
1.258000000000000007e+01 6.426248981847436370e-02 8.800695364612175220e-02 9.809461869952805502e-02 9.920718545536898192e-02 1.063321292800425422e-01 1.097705612403593184e-01 1.172501845811385196e-01 1.202272812697934984e-01 1.250122836708160157e-01 1.308184391488008413e-01
1.258999999999999986e+01 6.425082275181340230e-02 8.796502996048519152e-02 9.806658562617194541e-02 9.916696205287389709e-02 1.062827959315731929e-01 1.097428917442968277e-01 1.172027026167879599e-01 1.201964087677057647e-01 1.249956119665142362e-01 1.307761555022413646e-01
1.259999999999999964e+01 6.423702361681370154e-02 8.791681178504845429e-02 9.803335132951045139e-02 9.912054140156321969e-02 1.062261417321962303e-01 1.097095428859501814e-01 1.171490227640645532e-01 1.201609577936190859e-01 1.249758427071247929e-01 1.307275152553098729e-01
1.260999999999999943e+01 6.422090295090207568e-02 8.786167863494791230e-02 9.799444696289065504e-02 9.906730543899508468e-02 1.061614645454557609e-01 1.096700225394162814e-01 1.170884816100615233e-01 1.201204796513697104e-01 1.249526844260789998e-01 1.306719438133229494e-01
1.261999999999999922e+01 6.420223443700312504e-02 8.779889846334761050e-02 9.794930992945997950e-02 9.900652325784239927e-02 1.060879392540937938e-01 1.096237377179650613e-01 1.170203050769854508e-01 1.200744453044140653e-01 1.249257863060558582e-01 1.306087676367398975e-01
1.263000000000000078e+01 6.418074969116771555e-02 8.772761156820510497e-02 9.789726970193808608e-02 9.893733441578109189e-02 1.060046012549745731e-01 1.095699801706752768e-01 1.169435927494027194e-01 1.200222337090696978e-01 1.248947285641023447e-01 1.305372025379120116e-01
1.264000000000000057e+01 6.415613217713729555e-02 8.764681212399758059e-02 9.783753088792189467e-02 9.885872973788656370e-02 1.059103278965613237e-01 1.095079094350606963e-01 1.168573004443279884e-01 1.199631183517122224e-01 1.248590108238222945e-01 1.304563408764297106e-01
1.265000000000000036e+01 6.412799132796663526e-02 8.755526621031965717e-02 9.776910723615471477e-02 9.876946996303302695e-02 1.058037469705917638e-01 1.094364851632623620e-01 1.167601566362880261e-01 1.198962072701968279e-01 1.248180105849146515e-01 1.303650771837719380e-01
1.266000000000000014e+01 6.409588249175382502e-02 8.745158067363417720e-02 9.769086551349231984e-02 9.866815107968592014e-02 1.056833223914822456e-01 1.093545148012149693e-01 1.166507411441622399e-01 1.198204931883971175e-01 1.247710067359183578e-01 1.302621868967445140e-01
1.266999999999999993e+01 6.405925958387458097e-02 8.733405382571984843e-02 9.760140375110620825e-02 9.855305712258267958e-02 1.055471874567880386e-01 1.092605303351048690e-01 1.165273340933887236e-01 1.197347437899450723e-01 1.247171029818125720e-01 1.301461903586822177e-01
1.267999999999999972e+01 6.401747209488767298e-02 8.720067357466323998e-02 9.749903381669051960e-02 9.842215688776075055e-02 1.053931524582682189e-01 1.091527764493081809e-01 1.163879254876538372e-01 1.196374992567319218e-01 1.246552124693489499e-01 1.300153683415650463e-01
1.268999999999999950e+01 6.396974534460486694e-02 8.704906394774437894e-02 9.738171806810419495e-02 9.827305189325086232e-02 1.052186551036921464e-01 1.090291559081814077e-01 1.162301746426858268e-01 1.195270311079584119e-01 1.245840135767538603e-01 1.298677308506927530e-01
1.269999999999999929e+01 6.391511288385419431e-02 8.687628557943676000e-02 9.724687918850920265e-02 9.810278394093162324e-02 1.050205475236132419e-01 1.088870500665653079e-01 1.160512258722792428e-01 1.194011932162639400e-01 1.245018270777906999e-01 1.297008512164962435e-01
1.271000000000000085e+01 6.385250631511921182e-02 8.667914217111911956e-02 9.709158371345624761e-02 9.790814937790456862e-02 1.047954684029250710e-01 1.087235490050685177e-01 1.158480589889223228e-01 1.192576390620314064e-01 1.244067204540520027e-01 1.295121962969018603e-01
1.272000000000000064e+01 6.378036297450515035e-02 8.645298119414379645e-02 9.691150278948658381e-02 9.768454494139733324e-02 1.045385019101488649e-01 1.085344242223039574e-01 1.156163035950754647e-01 1.190929388929816563e-01 1.242958653225111343e-01 1.292980237883723238e-01
1.273000000000000043e+01 6.369713806564772374e-02 8.619336118873388575e-02 9.670206957874100118e-02 9.742768271293932025e-02 1.042451133658323370e-01 1.083154683240899058e-01 1.153520273104418209e-01 1.189037790549477280e-01 1.241662502142630020e-01 1.290550253141772019e-01
1.274000000000000021e+01 6.360060132673546474e-02 8.589393753439218682e-02 9.645651313434683294e-02 9.713164951696370841e-02 1.039087887189977660e-01 1.080606597836794580e-01 1.150496751543824830e-01 1.186853995223378366e-01 1.240134992485317500e-01 1.287783811459690397e-01
1.275000000000000000e+01 6.348815194598290967e-02 8.554759925014988886e-02 9.616625247822754852e-02 9.679034295008888400e-02 1.035223753423633875e-01 1.077630098141767329e-01 1.147033896616879989e-01 1.184323876395053793e-01 1.238322033487617574e-01 1.284628919763594335e-01
1.275999999999999979e+01 6.335630537146472174e-02 8.514512637696723674e-02 9.581888430770674203e-02 9.639675150865552322e-02 1.030766266291861938e-01 1.074132575346700563e-01 1.143058837437829489e-01 1.181376466986595597e-01 1.236148754597511112e-01 1.281017664398243494e-01
1.276999999999999957e+01 6.320095450294296868e-02 8.467639175368363302e-02 9.539786555657166212e-02 9.594503945115466503e-02 1.025615674353354267e-01 1.070006673125169366e-01 1.138499428983207606e-01 1.177931996906257800e-01 1.233520480811168829e-01 1.276876161655986219e-01
1.277999999999999936e+01 6.301656768849497881e-02 8.412857218804503656e-02 9.487995704653355566e-02 9.542918506030631520e-02 1.019644773826680062e-01 1.065111105652342544e-01 1.133270583099505735e-01 1.173887698894629933e-01 1.230304943294693726e-01 1.272104422670562729e-01
1.278999999999999915e+01 6.279662213476737420e-02 8.348848249561593993e-02 9.423904659620177537e-02 9.484268607159715425e-02 1.012722566104360955e-01 1.059286096925512316e-01 1.127301242415407190e-01 1.169133464583197585e-01 1.226334260637805262e-01 1.266584949624323386e-01
1.280000000000000071e+01 6.253112693980086845e-02 8.273708181400366013e-02 9.344490042092992721e-02 9.416803451441753403e-02 1.004650174239716115e-01 1.052295200895467936e-01 1.120488056666194970e-01 1.163508587258352683e-01 1.221354012506153108e-01 1.260105512226436519e-01
1.281000000000000050e+01 6.220940461216705603e-02 8.186015762627454895e-02 9.247504124871822051e-02 9.338390601547814918e-02 9.952663584129756158e-02 1.043912092425801769e-01 1.112796614731509370e-01 1.156877527626519325e-01 1.215069157982746895e-01 1.252384980353158372e-01
1.282000000000000028e+01 6.181550885692675690e-02 8.083937500143145716e-02 9.130150029221992258e-02 9.245909638966670618e-02 9.843340933747624089e-02 1.033823145181626824e-01 1.104176469927695553e-01 1.149056554156040605e-01 1.207055141587156377e-01 1.242878027413925335e-01
1.283000000000000007e+01 6.133007209278441146e-02 7.966310116972410982e-02 8.989904688475237882e-02 9.136377484477060940e-02 9.716321057062014821e-02 1.021714414090360290e-01 1.094642279736699753e-01 1.139884352755723834e-01 1.196787902684209870e-01 1.230787509353628156e-01
1.283999999999999986e+01 6.072822524484067230e-02 7.832744825434710678e-02 8.824543976688235813e-02 9.007031372604973329e-02 9.569399865395783467e-02 1.007276021371077274e-01 1.084246374963079157e-01 1.129214382303740105e-01 1.183609693441415173e-01 1.215440976213997409e-01
1.284999999999999964e+01 5.998055653688217498e-02 7.684397902430967209e-02 8.633116035993257387e-02 8.856081065148328768e-02 9.401116455065877675e-02 9.903006380626987182e-02 1.073081526117872914e-01 1.116960449752247841e-01 1.166919109840520025e-01 1.197289782043950146e-01
1.285999999999999943e+01 5.905656091178838885e-02 7.524558174065817950e-02 8.417017040704302677e-02 8.683617884820174493e-02 9.211767837927786751e-02 9.708206983060951867e-02 1.061241204310677949e-01 1.103161218653525982e-01 1.146838363569102626e-01 1.177671639944056353e-01
1.286999999999999922e+01 5.792958765188865877e-02 7.358202193397017643e-02 8.180237121996684901e-02 8.491945157438514358e-02 9.003928736822439105e-02 9.491818980095906300e-02 1.048691787751295651e-01 1.088051778933557673e-01 1.124556058309026524e-01 1.157244308963595869e-01
1.288000000000000078e+01 5.659590203588831664e-02 7.191970524377033769e-02 7.930939592672998917e-02 8.286999148007426208e-02 8.784141497709509194e-02 9.261957820144466058e-02 1.035214924279928561e-01 1.072315872986610158e-01 1.101488838088574285e-01 1.136228222664365656e-01
1.289000000000000057e+01 5.508385250113986137e-02 7.031546258271086092e-02 7.679598112060956328e-02 8.076935743284135993e-02 8.561311906626806190e-02 9.029143556345699262e-02 1.020354864402403250e-01 1.057056190799975925e-01 1.078338816560645980e-01 1.115228617142595829e-01
1.290000000000000036e+01 5.346244313938768034e-02 6.880658395588448717e-02 7.438082801656488441e-02 7.871365698794746679e-02 8.345670331978553846e-02 8.804822163486501763e-02 1.003931164635047391e-01 1.043293987403524081e-01 1.055589708417063177e-01 1.095258247543166169e-01
1.291000000000000014e+01 5.183144604478343714e-02 6.741142133797513314e-02 7.217781873322275110e-02 7.679782657043794647e-02 8.146932782147292551e-02 8.599523437365509670e-02 9.866653837619086820e-02 1.030096689835104107e-01 1.035301628183599998e-01 1.077150714205290793e-01
1.291999999999999993e+01 5.029897146472333408e-02 6.614409077219314537e-02 7.027759659901129663e-02 7.510166218260332094e-02 7.972838156310960156e-02 8.421507038668207823e-02 9.699398936194845999e-02 1.012232163921867184e-01 1.023532554022396485e-01 1.061378091890067821e-01
1.292999999999999972e+01 4.894589304825384957e-02 6.501921402643802417e-02 6.871953823856311039e-02 7.366818198919328209e-02 7.827077624872549877e-02 8.274573613075027201e-02 9.549331325708491913e-02 9.952164345226192921e-02 1.015203786256566876e-01 1.048125955082549327e-01
1.293999999999999950e+01 4.782123767149786681e-02 6.406025838118140081e-02 6.750221652540977502e-02 7.251273802407778857e-02 7.710473245616612792e-02 8.159131175301906347e-02 9.423637040699568701e-02 9.812116826518714474e-02 1.008380382162032268e-01 1.037469541374621967e-01
1.294999999999999929e+01 4.697050014216570119e-02 6.331383220580165394e-02 6.662408209032071038e-02 7.165635738263263776e-02 7.624517907131435346e-02 8.075681448851981803e-02 9.328223240891088397e-02 9.707504626142877957e-02 1.003067367030665291e-01 1.029594032244187385e-01
1.296000000000000085e+01 4.636900381998648735e-02 6.277380792700948398e-02 6.602324894404137945e-02 7.105858424118431660e-02 7.564728333912611180e-02 8.018670036258618294e-02 9.260658689295306334e-02 9.634262406333399253e-02 9.991669980371596649e-02 1.024114312223073642e-01
1.297000000000000064e+01 4.599840658909398056e-02 6.243592208463766280e-02 6.566055349342406200e-02 7.069306934659609631e-02 7.528243734431533385e-02 7.984363544786500511e-02 9.219002869323054961e-02 9.589432570949661672e-02 9.966882045122456291e-02 1.020771642460585049e-01
1.298000000000000043e+01 4.579460999036973068e-02 6.224845490353329847e-02 6.546335691298371673e-02 7.049289562141350385e-02 7.508284407041300457e-02 7.965764703232683375e-02 9.196089491861690612e-02 9.564875408335474227e-02 9.952975598045007977e-02 1.018943411210728039e-01
1.299000000000000021e+01 4.573146992133356875e-02 6.219013826602805967e-02 6.540257147912259539e-02 7.043099131194656415e-02 7.502114783593163971e-02 7.960040895086119284e-02 9.188989779391341928e-02 9.557280766554943074e-02 9.948625494578808293e-02 1.018378326480668394e-01
1.300000000000000000e+01 4.571565299365212137e-02 6.217551229635003007e-02 6.538736685923791925e-02 7.041549215509024240e-02 7.500570281607975287e-02 7.958609902735017116e-02 9.187211216304982941e-02 9.555379274560554803e-02 9.947532626385244270e-02 1.018236865080546089e-01
1.300999999999999979e+01 4.572106389568335316e-02 6.218383338548771205e-02 6.539644775031980273e-02 7.042492967653081470e-02 7.501389486952697583e-02 7.959358736185981331e-02 9.188161041622099068e-02 9.556363872569943740e-02 9.948733458455033540e-02 1.018360257484390297e-01
1.301999999999999957e+01 4.574264423414382830e-02 6.221701627189222400e-02 6.543272278734146852e-02 7.046258677950946459e-02 7.504657997579210205e-02 7.962347476576589478e-02 9.191950792708666884e-02 9.560296080657250395e-02 9.953525349483542672e-02 1.018852768862961999e-01
1.302999999999999936e+01 4.581208754989237603e-02 6.232374845445337597e-02 6.555008122903831225e-02 7.058395163193126320e-02 7.515189443239657374e-02 7.971988447772021535e-02 9.204162486089405293e-02 9.573007939404724886e-02 9.968972942846218710e-02 1.020441798333552308e-01
1.303999999999999915e+01 4.593756399152101183e-02 6.251640632223094685e-02 6.576459804702740330e-02 7.080396949194052436e-02 7.534271221835449339e-02 7.989499971691736702e-02 9.226290109498820613e-02 9.596208019225073438e-02 9.996988286661345757e-02 1.023329204623075889e-01
1.305000000000000071e+01 4.613912973611651591e-02 6.282530436919310513e-02 6.611597059921955899e-02 7.115934345451560561e-02 7.565063603374552748e-02 8.017878725945885854e-02 9.261993332664557321e-02 9.634125012948564770e-02 1.004224879166915330e-01 1.028011350061100865e-01
1.306000000000000050e+01 4.642021548397366748e-02 6.325470004427896642e-02 6.662027361066936992e-02 7.165883828545438483e-02 7.608281717891919593e-02 8.057970936612879331e-02 9.312066940133119364e-02 9.688414205918592648e-02 1.010582148102501937e-01 1.034630904426398490e-01
1.307000000000000028e+01 4.678572472564067330e-02 6.381044493167034592e-02 6.730169200991610590e-02 7.231499714598442485e-02 7.664937701089320765e-02 8.111026153411952933e-02 9.377569568100212194e-02 9.761656130111205643e-02 1.018910152480009962e-01 1.043394649857123102e-01
1.308000000000000007e+01 4.721872214785230448e-02 6.446486831048843513e-02 6.814731560469490523e-02 7.310158038414732440e-02 7.732662699984828303e-02 8.175269251605805920e-02 9.455514606350359785e-02 9.852595402084565746e-02 1.028831381760052927e-01 1.053998051646539147e-01
1.308999999999999986e+01 4.770474081089631085e-02 6.519475206657897315e-02 6.914651072322253178e-02 7.399558025862093547e-02 7.809349596522996428e-02 8.249258959462256457e-02 9.543097347132591113e-02 9.960377762157945902e-02 1.039990130350588460e-01 1.066164649796158687e-01
1.309999999999999964e+01 4.822428639295881642e-02 6.597068046826991272e-02 7.027245535262474641e-02 7.496276281479324899e-02 7.891924631357233322e-02 8.330680742723733934e-02 9.636394245278628867e-02 1.008232416297793338e-01 1.051894662430984118e-01 1.079431443100857396e-01
1.310999999999999943e+01 4.875381649106932946e-02 6.675866572867859838e-02 7.147935122878017189e-02 7.595866619003117937e-02 7.976483567482164916e-02 8.416308841062192236e-02 9.730737667112505929e-02 1.021319047047581918e-01 1.063974230663480847e-01 1.093142048047714143e-01
1.311999999999999922e+01 4.927296584075015889e-02 6.753017742660440137e-02 7.271721103274386699e-02 7.694235479904194819e-02 8.059522828009321738e-02 8.503016330918510002e-02 9.822235355265547530e-02 1.034650677592038048e-01 1.075777591522700805e-01 1.106623985329056176e-01
1.313000000000000078e+01 4.976631793820952832e-02 6.826380099704365545e-02 7.393931948803018905e-02 7.788098703441645454e-02 8.138352075001560604e-02 8.588075449695538321e-02 9.908149981538155737e-02 1.047565281838825357e-01 1.087013158308319516e-01 1.119215089188266149e-01
1.314000000000000057e+01 5.022383498508713184e-02 6.894539763190531134e-02 7.510786476222210128e-02 7.875192554780000020e-02 8.211247950753178260e-02 8.669336182867701246e-02 9.986893488046151568e-02 1.059514835777475295e-01 1.097523718482174143e-01 1.130180115701258370e-01
1.315000000000000036e+01 5.063933367505081551e-02 6.956587156966857755e-02 7.619402087574585203e-02 7.954072373698205245e-02 8.277220336988277971e-02 8.745115461599974049e-02 1.005764551452099365e-01 1.070133604544367539e-01 1.107207610182392582e-01 1.138881776449646166e-01
1.316000000000000014e+01 5.101192456798797625e-02 7.012359846363394600e-02 7.718431720300023002e-02 8.024419548696914983e-02 8.336196920941869870e-02 8.814625334541377477e-02 1.012050695537563133e-01 1.079321558614651233e-01 1.116032074157101289e-01 1.145694345606299014e-01
1.316999999999999993e+01 5.134244652047616209e-02 7.061938367560327556e-02 7.807252687770711852e-02 8.086353046543669210e-02 8.388402293384210340e-02 8.877451003726294365e-02 1.017584067571333933e-01 1.087130984270929940e-01 1.123964617672860572e-01 1.151341809773367836e-01
1.317999999999999972e+01 5.163363004162891540e-02 7.105687909504443400e-02 7.886011453046257169e-02 8.140428767015321643e-02 8.434348065091706870e-02 8.933637727918260218e-02 1.022428260853996268e-01 1.093717764613396509e-01 1.131006611362842945e-01 1.156195043782125981e-01
1.318999999999999950e+01 5.188912755017556500e-02 7.144121119278896981e-02 7.955322399398573330e-02 8.187419767648239366e-02 8.474664975151782742e-02 8.983526277256022319e-02 1.026657617200927297e-01 1.099269505381072903e-01 1.137193709204533665e-01 1.160425158385558486e-01
1.319999999999999929e+01 5.211258040612915671e-02 7.177759532811518739e-02 8.015956805681229147e-02 8.228113615846556483e-02 8.509956174178269495e-02 9.027561331329386762e-02 1.030342320136071049e-01 1.103958573804682264e-01 1.142581592905275445e-01 1.164130246917852024e-01
1.321000000000000085e+01 5.230827082004957385e-02 7.207230418103639791e-02 8.068966440043061350e-02 8.263410167651064064e-02 8.540907105055056681e-02 9.066399423472171204e-02 1.033559947310750265e-01 1.107947507940857113e-01 1.147259440979583739e-01 1.167393393550006375e-01
1.322000000000000064e+01 5.247895575551191072e-02 7.232938383375350777e-02 8.115055933464404569e-02 8.293918506563914550e-02 8.567950611708588515e-02 9.100458278770648390e-02 1.036360614406877101e-01 1.111345798437994581e-01 1.151292240593458083e-01 1.170262217464742432e-01
1.323000000000000043e+01 5.262858254714876394e-02 7.255472171659220482e-02 8.155289402312250469e-02 8.320441402999864677e-02 8.591702592612890377e-02 9.130437711272572365e-02 1.038812284935693164e-01 1.114269586024041886e-01 1.154779994993938436e-01 1.172800172451561179e-01
1.324000000000000021e+01 5.275964916350927431e-02 7.275205366826686948e-02 8.190358575300089872e-02 8.343501622326217337e-02 8.612547887814939185e-02 9.156779795521684251e-02 1.040957943186653356e-01 1.116793334753702627e-01 1.157791145789496684e-01 1.175044884920332239e-01
1.325000000000000000e+01 5.287473499234011248e-02 7.292525699807649031e-02 8.220985137629234496e-02 8.363617865298367260e-02 8.630884903818193676e-02 9.179963843053193240e-02 1.042841105744329311e-01 1.118984265014861673e-01 1.160396379599140104e-01 1.177035108109451417e-01
1.325999999999999979e+01 5.297586900434060608e-02 7.307739079503948465e-02 8.247744885604246790e-02 8.381195840747879267e-02 8.647026214320086002e-02 9.200372689481707555e-02 1.044495740442762111e-01 1.120892859866691182e-01 1.162652707229804294e-01 1.178800582453639056e-01
1.326999999999999957e+01 5.306501901608316751e-02 7.321142691515672429e-02 8.271194668289910679e-02 8.396616994566753756e-02 8.661276750807721247e-02 9.218386342839164638e-02 1.045954465078551138e-01 1.122564224156427370e-01 1.164614026769140720e-01 1.180370760902219457e-01
1.327999999999999936e+01 5.314370951799825965e-02 7.332967183074315387e-02 8.291769719421099305e-02 8.410174918281486389e-02 8.673872703759186176e-02 9.234301615186983614e-02 1.047242424340099065e-01 1.124032257336643192e-01 1.166322484712573326e-01 1.181768219516154961e-01
1.328999999999999915e+01 5.321338343848934505e-02 7.343430884151173899e-02 8.309878652338414939e-02 8.422140595817934061e-02 8.685039024630761273e-02 9.248402981844625059e-02 1.048383296359672312e-01 1.125327415850748136e-01 1.167816625903372735e-01 1.183014961699092454e-01
1.330000000000000071e+01 5.327502044375564960e-02 7.352682391501003112e-02 8.325804410568986291e-02 8.432698869382886098e-02 8.694927936945283375e-02 9.260883900830334248e-02 1.049393098500633614e-01 1.126470253847013103e-01 1.169123438645541385e-01 1.184125494569168852e-01
1.331000000000000050e+01 5.332976269490166676e-02 7.360894500489598147e-02 8.339867212407020558e-02 8.442057500997600383e-02 8.703718933799274582e-02 9.271972519181687078e-02 1.050290470659110964e-01 1.127483483307707562e-01 1.170272015465160798e-01 1.185117919695718586e-01
1.332000000000000028e+01 5.337837402602330084e-02 7.368183009434717268e-02 8.352285118044923407e-02 8.450355723758400106e-02 8.711531773963601677e-02 9.281821555131056223e-02 1.051087838596057589e-01 1.128382227200175614e-01 1.171282297034234449e-01 1.186004091545331401e-01
1.333000000000000007e+01 5.342159666883643243e-02 7.374660278068868868e-02 8.363266847616440680e-02 8.457726350188535247e-02 8.718483487317332803e-02 9.290580115588981114e-02 1.051797271260268285e-01 1.129180830675308445e-01 1.172172869917466193e-01 1.186795930466512106e-01
1.333999999999999986e+01 5.346004040690448961e-02 7.380418618241088580e-02 8.372983848733980827e-02 8.464277559373926951e-02 8.724670400603770637e-02 9.298370974554624746e-02 1.052428671310632613e-01 1.129890938817083856e-01 1.172958827388070474e-01 1.187503320385366462e-01
1.334999999999999964e+01 5.349423493817529601e-02 7.385538172224470621e-02 8.381584257775760716e-02 8.470102410002337823e-02 8.730176408203736693e-02 9.305301002003983635e-02 1.052990637328101581e-01 1.130522553125148655e-01 1.173653024163643782e-01 1.188134979236774164e-01
1.335999999999999943e+01 5.352463843448694580e-02 7.390088219975483874e-02 8.389195545741229276e-02 8.475280723626862911e-02 8.735074240131159018e-02 9.311462781141681411e-02 1.053490605774353717e-01 1.131084248419599453e-01 1.174266381526026942e-01 1.188698550107319396e-01
1.336999999999999922e+01 5.355163077794061754e-02 7.394126193153950644e-02 8.395923301578182840e-02 8.479878248868359669e-02 8.739424283927077486e-02 9.316933160019191806e-02 1.053934739265684067e-01 1.131583086954013884e-01 1.174807861032943213e-01 1.189200419349223242e-01
1.338000000000000078e+01 5.357555762249904818e-02 7.397704290943750427e-02 8.483954397619367094e-02 8.401862636384144212e-02 8.743281617613875289e-02 9.321782131212867639e-02 1.054328650317275795e-01 1.132025458419432390e-01 1.175285436911451542e-01 1.189646490403812873e-01
1.339000000000000057e+01 5.359670308673517014e-02 7.400865413606165510e-02 8.407091695712626267e-02 8.487557761582217863e-02 8.746691558817205892e-02 9.326067264726564665e-02 1.054676950791753054e-01 1.132416592289369472e-01 1.175705613908146485e-01 1.190041642224987789e-01
1.340000000000000036e+01 5.361531370583835776e-02 7.403646762890893351e-02 8.490730312152681980e-02 8.411677919222136646e-02 8.749693485984509633e-02 9.329838541411440700e-02 1.054983644488963757e-01 1.132761011376256233e-01 1.176073961182816374e-01 1.190390147184524905e-01
1.341000000000000014e+01 5.363160202079858552e-02 7.406080392278878433e-02 8.415679158805733362e-02 8.493508097516926092e-02 8.752321388152371762e-02 9.333139066918604010e-02 1.055252184881378258e-01 1.133062605227334457e-01 1.176395224144605733e-01 1.190695717323807662e-01
1.341999999999999993e+01 5.364574991440843738e-02 7.408193717550146107e-02 8.495921870980777113e-02 8.419144701549705068e-02 8.754604380731255409e-02 9.336005739513622559e-02 1.055485528736605505e-01 1.133324696160526307e-01 1.176673422860325252e-01 1.190961550252044726e-01
1.342999999999999972e+01 5.365790571705664896e-02 7.410009094801392471e-02 8.497996636813612281e-02 8.422114740063092742e-02 8.756566220860702299e-02 9.338468658705649517e-02 1.055686087037363829e-01 1.133549988033746986e-01 1.176911821436598671e-01 1.191190261344730744e-01
1.343999999999999950e+01 5.366819672698634053e-02 7.411545699279448174e-02 8.499753813157920335e-02 8.424623585305998641e-02 8.758227314666598706e-02 9.340553659449146728e-02 1.055855930351595473e-01 1.133740799515856462e-01 1.177113194506431287e-01 1.191384108701484257e-01
1.344999999999999929e+01 5.367673845905047980e-02 7.412820912307271914e-02 8.426702025033254440e-02 8.501212830450778635e-02 8.759606200647786223e-02 9.342284184104826528e-02 1.055996940644937376e-01 1.133899236417931222e-01 1.177280022672328313e-01 1.191545159992481034e-01
1.346000000000000085e+01 5.368361191512979053e-02 7.413846933358196611e-02 8.502387260889378295e-02 8.428371885593483048e-02 8.760715873159014011e-02 9.343676676854691110e-02 1.056110435291849892e-01 1.134026770391295819e-01 1.177414060415765962e-01 1.191674857935314247e-01
1.347000000000000064e+01 5.368888929843051994e-02 7.414634623575705463e-02 8.503289216296375241e-02 8.429652372192077137e-02 8.761567927443109083e-02 9.344745793010678092e-02 1.056197590848073214e-01 1.134124715763937113e-01 1.177516848104760844e-01 1.191774500186083691e-01
1.348000000000000043e+01 5.369262066669912986e-02 7.415191516734098709e-02 8.430556882212435210e-02 8.503927072307364277e-02 8.762170400993089803e-02 9.345501695173730194e-02 1.056259222200124082e-01 1.134193981841912918e-01 1.177589458354253299e-01 1.191844984178979105e-01
1.349000000000000021e+01 5.369484612930865153e-02 7.415523642143052874e-02 8.431096009925326262e-02 8.504307554805684566e-02 8.762529739789921834e-02 9.345952524185248411e-02 1.056295983591994114e-01 1.134235299101703925e-01 1.177632738672157731e-01 1.191887034863652051e-01
1.350000000000000000e+01 5.369558506404542575e-02 7.415633917097079475e-02 8.504433897655273855e-02 8.431274963544481416e-02 8.762649055261023667e-02 9.346102214813833964e-02 1.056308190249489326e-01 1.134249018870180370e-01 1.177647105039737324e-01 1.191900999307557579e-01
1.350999999999999979e+01 5.369484612937988621e-02 7.415523642144354610e-02 8.431096009927439849e-02 8.504307554805644320e-02 8.762529739789537420e-02 9.345952524184454602e-02 1.056295983592479837e-01 1.134235299101616079e-01 1.177632738672542423e-01 1.191887034863704370e-01
1.351999999999999957e+01 5.369262066674262979e-02 7.415191516736777122e-02 8.430556882214874925e-02 8.503927072305460244e-02 8.762170400994115371e-02 9.345501695176744450e-02 1.056259222199979614e-01 1.134193981842288451e-01 1.177589458354000307e-01 1.191844984179058209e-01
1.352999999999999936e+01 5.368888929851141356e-02 7.414634623582440354e-02 8.503289216296359976e-02 8.429652372190497844e-02 8.761567927444029180e-02 9.344745793014805346e-02 1.056197590847935130e-01 1.134124715764128905e-01 1.177516848104474961e-01 1.191774500185817237e-01
1.353999999999999915e+01 5.368361191525618942e-02 7.413846933355058844e-02 8.428371885595320467e-02 8.502387260884515519e-02 8.760715873164925949e-02 9.343676676856506325e-02 1.056110435291779254e-01 1.134026770391667882e-01 1.177414060415816061e-01 1.191674857935482446e-01
1.355000000000000071e+01 5.367673845902542346e-02 7.412820912291624709e-02 8.501212830454271674e-02 8.426702025037417776e-02 8.759606200644691476e-02 9.342284184103233358e-02 1.055996940644072374e-01 1.133899236417371392e-01 1.177280022672281962e-01 1.191545159992368902e-01
1.356000000000000050e+01 5.366819672702578120e-02 7.411545699279771526e-02 8.499753813155914994e-02 8.424623585306123541e-02 8.758227314665159580e-02 9.340553659446304557e-02 1.055855930351694838e-01 1.133740799516032294e-01 1.177113194506435589e-01 1.191384108701472599e-01
1.357000000000000028e+01 5.365790571708432821e-02 7.410009094807371022e-02 8.422114740064093330e-02 8.497996636814382498e-02 8.756566220859152150e-02 9.338468658704147940e-02 1.055686087037001064e-01 1.133549988033784039e-01 1.176911821436505690e-01 1.191190261344718948e-01
1.358000000000000007e+01 5.364574991445358182e-02 7.408193717546526780e-02 8.419144701552412624e-02 8.495921870979578072e-02 8.754604380734115621e-02 9.336005739514147139e-02 1.055485528737066525e-01 1.133324696160768891e-01 1.176673422860314983e-01 1.190961550252069151e-01
1.358999999999999986e+01 5.363160202079259031e-02 7.406080392280275926e-02 8.415679158801740722e-02 8.493508097514572419e-02 8.752321388150884063e-02 9.333139066916197601e-02 1.055252184881623062e-01 1.133062605226999725e-01 1.176395224144614199e-01 1.190695717323773661e-01
1.359999999999999964e+01 5.361531370583355605e-02 7.403646762891313848e-02 8.411677919224247457e-02 8.490730312157414306e-02 8.749693485984909314e-02 9.329838541412659170e-02 1.054983644488999978e-01 1.132761011376157839e-01 1.176073961182918098e-01 1.190390147184641617e-01
1.360999999999999943e+01 5.359670308670467370e-02 7.400865413613656740e-02 8.407091695717447410e-02 8.487557761589394068e-02 8.746691558827250634e-02 9.326067264732747220e-02 1.054676950792593632e-01 1.132416592288992829e-01 1.175705613907917085e-01 1.190041642224658885e-01
1.361999999999999922e+01 5.357555762256499543e-02 7.397704290940003424e-02 8.401862636382748106e-02 8.483954397617649024e-02 8.743281617609265088e-02 9.321782131214204070e-02 1.054328650318129695e-01 1.132025458419649577e-01 1.175285436911862047e-01 1.189646490404047130e-01
1.363000000000000078e+01 5.355163077785156378e-02 7.394126193151466520e-02 8.395923301576271869e-02 8.479878248860056589e-02 8.739424283928275139e-02 9.316933160021044491e-02 1.053934739265743048e-01 1.131583086953578399e-01 1.174807861033140277e-01 1.189200419349343008e-01
1.364000000000000057e+01 5.352463843456768677e-02 7.390088219982669793e-02 8.389195545741380544e-02 8.475280723630825019e-02 8.735074240131367185e-02 9.311462781145327106e-02 1.053490605774798500e-01 1.131084248419550742e-01 1.174266381526083980e-01 1.188698550106796897e-01
1.365000000000000036e+01 5.349423493822770548e-02 7.385538172224448417e-02 8.381584257776948654e-02 8.470102410003513271e-02 8.730176408206236083e-02 9.305301002007380917e-02 1.052990637328225093e-01 1.130522553124922863e-01 1.173653024163442138e-01 1.188134979236777494e-01
1.366000000000000014e+01 5.346004040700490928e-02 7.380418618245730700e-02 8.372983848733331347e-02 8.464277559369544346e-02 8.724670400600030573e-02 9.298370974559928837e-02 1.052428671310191022e-01 1.129890938817254276e-01 1.172958827388188296e-01 1.187503320385459166e-01
1.366999999999999993e+01 5.342159666884378766e-02 7.374660278066554053e-02 8.363266847616633581e-02 8.457726350185074127e-02 8.718483487317196801e-02 9.290580115586623278e-02 1.051797271260368483e-01 1.129180830675480390e-01 1.172172869917547655e-01 1.186795930466499061e-01
1.367999999999999972e+01 5.337837402599459463e-02 7.368183009435852471e-02 8.352285118045207901e-02 8.450355723756590443e-02 8.711531773964746594e-02 9.281821555137068080e-02 1.051087838596855562e-01 1.128382227200746546e-01 1.171282297034406394e-01 1.186004091545434513e-01
1.368999999999999950e+01 5.332976269496890465e-02 7.360894500492472237e-02 8.339867212403061225e-02 8.442057500996737185e-02 8.703718933789757195e-02 9.271972519178779681e-02 1.050290470659457631e-01 1.127483483308568263e-01 1.170272015465331356e-01 1.185117919695973382e-01
1.369999999999999929e+01 5.327502044361453332e-02 7.352682391498868708e-02 8.325804410562265279e-02 8.432698869377633355e-02 8.694927936949421732e-02 9.260883900829054716e-02 1.049393098500052413e-01 1.126470253846804520e-01 1.169123438645520013e-01 1.184125494569321091e-01
1.371000000000000085e+01 5.321338343857514447e-02 7.343430884154539262e-02 8.309878652337547578e-02 8.422140595823719711e-02 8.685039024634311211e-02 9.248402981852255067e-02 1.048383296359621242e-01 1.125327415851296864e-01 1.167816625903289329e-01 1.183014961698808376e-01
1.372000000000000064e+01 5.314370951802901283e-02 7.332967183084648788e-02 8.291769719418826123e-02 8.410174918282387058e-02 8.673872703759999414e-02 9.234301615182378964e-02 1.047242424340436434e-01 1.124032257337189283e-01 1.166322484713047392e-01 1.181768219516585589e-01
1.373000000000000043e+01 5.306501901624605805e-02 7.321142691510773570e-02 8.271194668285104801e-02 8.396616994568056880e-02 8.661276750803817426e-02 9.218386342836605574e-02 1.045954465078462736e-01 1.122564224156114010e-01 1.164614026769399541e-01 1.180370760902429011e-01
1.374000000000000021e+01 5.297586900435228424e-02 7.307739079498216939e-02 8.247744885603695841e-02 8.647026214319399051e-02 8.381195840746465120e-02 9.200372689480505739e-02 1.044495740442820120e-01 1.120892859866771674e-01 1.162652707229939464e-01 1.178800582453739393e-01
1.375000000000000000e+01 5.287473499236838848e-02 7.292525699812446582e-02 8.220985137628221417e-02 8.363617865298404730e-02 8.630884903816950227e-02 9.179963843051139327e-02 1.042841105743968905e-01 1.118984265015239288e-01 1.160396379599181182e-01 1.177035108109500683e-01
1.375999999999999979e+01 5.275964916338505423e-02 7.275205366831033471e-02 8.190358575301327770e-02 8.343501622330053158e-02 8.612547887816465741e-02 9.156779795525198107e-02 1.040957943186355955e-01 1.116793334752906180e-01 1.157791145789642123e-01 1.175044884920110194e-01
1.376999999999999957e+01 5.262858254714074258e-02 7.255472171657091629e-02 8.155289402312569658e-02 8.320441402999242952e-02 8.591702592611985545e-02 9.130437711270034118e-02 1.038812284935946573e-01 1.114269586023921982e-01 1.154779994993779535e-01 1.172800172451482353e-01
1.377999999999999936e+01 5.247895575555937969e-02 7.232938383376824598e-02 8.115055933466416849e-02 8.293918506571916482e-02 8.567950611703242791e-02 9.100458278767026288e-02 1.036360614407813019e-01 1.111345798437444743e-01 1.151292240592768495e-01 1.170262217464635018e-01
1.378999999999999915e+01 5.230827082019584573e-02 7.207230418110338599e-02 8.068966440058714107e-02 8.263410167656184968e-02 8.540907105061744387e-02 9.066399423464858998e-02 1.033559947310708077e-01 1.107947507941616505e-01 1.147259440980192280e-01 1.167393393550396202e-01
1.380000000000000071e+01 5.211258040615063258e-02 7.177759532806007869e-02 8.015956805681820341e-02 8.228113615849975970e-02 8.509956174181901312e-02 9.027561331326096339e-02 1.030342320135901463e-01 1.103958573805172150e-01 1.142581592905026477e-01 1.164130246917793460e-01
1.381000000000000050e+01 5.188912755018273287e-02 7.144121119286031552e-02 7.955322399397429800e-02 8.187419767650433444e-02 8.474664975153227420e-02 8.983526277262675330e-02 1.026657617201197775e-01 1.099269505381278017e-01 1.137193709204576825e-01 1.160425158385489375e-01
1.382000000000000028e+01 5.163363004166802994e-02 7.105687909496374854e-02 7.886011453043589858e-02 8.140428767019471101e-02 8.434348065090598034e-02 8.933637727911049320e-02 1.022428260854258142e-01 1.093717764613811594e-01 1.131006611362604386e-01 1.156195043781890197e-01
1.383000000000000007e+01 5.134244652045127227e-02 7.061938367558755203e-02 7.807252687771509825e-02 8.086353046542794909e-02 8.388402293382993258e-02 8.877451003726834211e-02 1.017584067571535161e-01 1.087130984270948814e-01 1.123964617672832678e-01 1.151341809773390040e-01
1.383999999999999986e+01 5.101192456811774745e-02 7.012359846369095595e-02 7.718431720297987131e-02 8.024419548695345406e-02 8.336196920939036026e-02 8.814625334541377477e-02 1.012050695538032202e-01 1.079321558615079779e-01 1.116032074157361914e-01 1.145694345606776132e-01
1.384999999999999964e+01 5.063933367506719824e-02 6.956587156969978869e-02 7.619402087574163318e-02 7.954072373698917175e-02 8.277220336989755956e-02 8.745115461600272422e-02 1.005764551452396488e-01 1.070133604544581812e-01 1.107207610182583124e-01 1.138881776449692657e-01
1.385999999999999943e+01 5.022383498503598526e-02 6.894539763196438908e-02 7.510786476229439068e-02 7.875192554775072018e-02 8.211247950748694346e-02 8.669336182866205220e-02 9.986893488045175959e-02 1.059514835777178310e-01 1.097523718482483479e-01 1.130180115701665128e-01
1.386999999999999922e+01 4.976631793819328436e-02 6.826380099698414750e-02 7.393931948791299114e-02 7.788098703433879444e-02 8.138352075000579444e-02 8.588075449697425701e-02 9.908149981541224116e-02 1.047565281839310664e-01 1.087013158308289956e-01 1.119215089188121542e-01
1.388000000000000078e+01 4.927296584082423159e-02 6.753017742661054923e-02 7.271721103284314869e-02 7.694235479903950570e-02 8.059522828007756323e-02 8.503016330924551003e-02 9.822235355266091539e-02 1.034650677591335000e-01 1.075777591523070786e-01 1.106623985329834581e-01
1.389000000000000057e+01 4.875381649120152233e-02 6.675866572868138782e-02 7.147935122878242009e-02 7.595866619001946651e-02 7.976483567477052339e-02 8.416308841056083234e-02 9.730737667111098721e-02 1.021319047047958006e-01 1.063974230662892567e-01 1.093142048047899273e-01
1.390000000000000036e+01 4.822428639291991004e-02 6.597068046819608289e-02 7.027245535263296206e-02 7.496276281481335790e-02 7.891924631360262843e-02 8.330680742725479759e-02 9.636394245277367376e-02 1.008232416297635270e-01 1.051894662431301364e-01 1.079431443100974108e-01
1.391000000000000014e+01 4.770474081092877100e-02 6.519475206657833477e-02 6.914651072324716485e-02 7.399558025865261845e-02 7.809349596523321169e-02 8.249258959459174201e-02 9.543097347131319907e-02 9.960377762161488902e-02 1.039990130350577635e-01 1.066164649796031982e-01
1.391999999999999993e+01 4.721872214789159250e-02 6.446486831053137301e-02 6.814731560470671523e-02 7.310158038420730420e-02 7.732662699985566601e-02 8.175269251607966692e-02 9.455514606353648821e-02 9.852595402078301312e-02 1.028831381759791747e-01 1.053998051646800743e-01
1.392999999999999972e+01 4.678572472573656882e-02 6.381044493159282460e-02 6.730169200990100686e-02 7.231499714603978335e-02 7.664937701096051492e-02 8.111026153412707884e-02 9.377569568100857511e-02 9.761656130108389839e-02 1.018910152479596404e-01 1.043394649857245365e-01
1.393999999999999950e+01 4.642021548400269287e-02 6.325470004427488635e-02 6.662027361068474651e-02 7.165883828547767176e-02 7.608281717891358931e-02 8.057970936614317070e-02 9.312066940131948078e-02 9.688414205919800015e-02 1.010582148102700251e-01 1.034630904426490777e-01
1.394999999999999929e+01 4.613912973617351893e-02 6.282530436921576755e-02 6.611597059924360920e-02 7.115934345457138044e-02 7.565063603374980183e-02 8.017878725949856289e-02 9.261993332666011713e-02 9.634125012947807043e-02 1.004224879166983331e-01 1.028011350061061036e-01
1.396000000000000085e+01 4.593756399155461689e-02 6.251640632223080807e-02 6.576459804704144763e-02 7.080396949195598422e-02 7.534271221839190791e-02 7.989499971692601288e-02 9.226290109497574388e-02 9.596208019223867458e-02 9.996988286661696865e-02 1.023329204623024125e-01
1.397000000000000064e+01 4.581208754993602861e-02 6.232374845444515338e-02 6.555008122902142298e-02 7.058395163188420363e-02 7.515189443234658595e-02 7.971988447764788432e-02 9.204162486091792272e-02 9.573007939402150557e-02 9.968972942843060125e-02 1.020441798333224653e-01
1.398000000000000043e+01 4.574264423413552938e-02 6.221701627184492156e-02 6.543272278735688674e-02 7.046258677953617933e-02 7.504657997579569639e-02 7.962347476580833305e-02 9.191950792705437523e-02 9.560296080652844197e-02 9.953525349483030582e-02 1.018852768862953256e-01
1.399000000000000021e+01 4.572106389559991296e-02 6.218383338550954181e-02 6.539644775030346857e-02 7.042492967658074698e-02 7.501389486951781649e-02 7.959358736183724803e-02 9.188161041626662084e-02 9.556363872566971118e-02 9.948733458457408030e-02 1.018360257484413750e-01
1.400000000000000000e+01 4.571565299359229423e-02 6.217551229635330523e-02 6.538736685924027847e-02 7.041549215509453064e-02 7.500570281607731038e-02 7.958609902735563901e-02 9.187211216305639361e-02 9.555379274563631509e-02 9.947532626384995857e-02 1.018236865080415776e-01
1.400999999999999979e+01 4.573146992141277623e-02 6.219013826601270389e-02 6.540257147907470314e-02 7.043099131191879470e-02 7.502114783585214774e-02 7.960040895083135559e-02 9.188989779387855827e-02 9.557280766554261675e-02 9.948625494576027184e-02 1.018378326480522261e-01
1.401999999999999957e+01 4.579460999029574819e-02 6.224845490354566357e-02 6.546335691297075488e-02 7.049289562139768317e-02 7.508284407040340114e-02 7.965764703244777867e-02 9.196089491858583376e-02 9.564875408334060081e-02 9.952975598043180272e-02 1.018943411210699451e-01
1.402999999999999936e+01 4.599840658910953062e-02 6.243592208461559712e-02 6.566055349342289627e-02 7.069306934660624098e-02 7.528243734430697942e-02 7.984363544787297096e-02 9.219002869324821603e-02 9.589432570949414647e-02 9.966882045121355782e-02 1.020771642460463757e-01
1.403999999999999915e+01 4.636900381992807574e-02 6.277380792691797384e-02 6.602324894402698818e-02 7.105858424127228790e-02 7.564728333908524172e-02 8.018670036253236488e-02 9.260658689291763335e-02 9.634262406334874462e-02 9.991669980374461024e-02 1.024114312223498580e-01
1.405000000000000071e+01 4.697050014213696723e-02 6.331383220582900706e-02 6.662408209031353556e-02 7.165635738260292542e-02 7.624517907134593930e-02 8.075681448849295063e-02 9.328223240885687162e-02 9.707504626142918203e-02 1.003067367031081070e-01 1.029594032243966728e-01
1.406000000000000050e+01 4.782123767149993460e-02 6.406025838121316707e-02 6.750221652549454054e-02 7.251273802405647229e-02 7.710473245616636384e-02 8.159131175300128602e-02 9.423637040690650835e-02 9.812116826514269419e-02 1.008380382161732647e-01 1.037469541374777399e-01
1.407000000000000028e+01 4.894589304825990722e-02 6.501921402647672932e-02 6.871953823856889743e-02 7.366818198919594662e-02 7.827077624870373840e-02 8.274573613072158662e-02 9.549331325707550999e-02 9.952164345224294439e-02 1.015203786256465845e-01 1.048125955082463839e-01
1.408000000000000007e+01 5.029897146468295666e-02 6.614409077226617029e-02 7.027759659893968724e-02 7.510166218259266280e-02 7.972838156307772428e-02 8.421507038663776645e-02 9.699398936191391818e-02 1.012232163921231304e-01 1.023532554022044683e-01 1.061378091889734893e-01
1.408999999999999986e+01 5.183144604470834443e-02 6.741142133806710124e-02 7.217781873323513009e-02 7.679782657045436389e-02 8.146932782149861330e-02 8.599523437371474344e-02 9.866653837616978784e-02 1.030096689835199031e-01 1.035301628183609296e-01 1.077150714205851179e-01
1.409999999999999964e+01 5.346244313941810739e-02 6.880658395596549182e-02 7.438082801664006039e-02 7.871365698798482580e-02 8.345670331982710244e-02 8.804822163491093923e-02 1.003931164635424866e-01 1.043293987403543926e-01 1.055589708417024597e-01 1.095258247543073327e-01
1.410999999999999943e+01 5.508385250120059751e-02 7.031546258280284289e-02 7.679598112063515392e-02 8.076935743284856251e-02 8.561311906631671742e-02 9.029143556344618182e-02 1.020354864400930955e-01 1.057056190799565004e-01 1.078338816559894220e-01 1.115228617142749318e-01
1.411999999999999922e+01 5.659590203588540924e-02 7.191970524374091678e-02 7.930939592677849204e-02 8.286999148004177418e-02 8.784141497706024482e-02 9.261957820146253517e-02 1.035214924279154181e-01 1.072315872986436824e-01 1.101488838088230948e-01 1.136228222664451698e-01
1.413000000000000078e+01 5.792958765195890813e-02 7.358202193391114032e-02 8.180237122001078609e-02 8.491945157441968539e-02 9.003928736823521572e-02 9.491818980101905667e-02 1.048691787750878485e-01 1.088051778933760011e-01 1.124556058308747442e-01 1.157244308963374102e-01
1.414000000000000057e+01 5.905656091184820905e-02 7.524558174061497795e-02 8.417017040706703535e-02 8.683617884817737553e-02 9.211767837927112290e-02 9.708206983062922513e-02 1.061241204310797714e-01 1.103161218653565395e-01 1.146838363568787739e-01 1.177671639944025544e-01
1.415000000000000036e+01 5.998055653688813549e-02 7.684397902435988192e-02 8.633116035985384518e-02 8.856081065142853981e-02 9.401116455062194510e-02 9.903006380631447503e-02 1.073081526117956597e-01 1.116960449752715800e-01 1.166919109840721114e-01 1.197289782043648582e-01
1.416000000000000014e+01 6.072822524480959994e-02 7.832744825434710678e-02 8.824543976690869818e-02 9.007031372606189024e-02 9.569399865398178773e-02 1.007276021371327768e-01 1.084246374963154652e-01 1.129214382303837388e-01 1.183609693441460553e-01 1.215440976213970764e-01
1.416999999999999993e+01 6.133007209274139726e-02 7.966310116977633193e-02 8.989904688475301719e-02 9.136377484478266919e-02 9.716321057062182742e-02 1.021714414091070694e-01 1.094642279736458002e-01 1.139884352755985292e-01 1.196787902684163379e-01 1.230787509353666043e-01
1.417999999999999972e+01 6.181550885695799580e-02 8.083937500143925647e-02 9.130150029224037844e-02 9.245909638970895017e-02 9.843340933754932132e-02 1.033823145181782949e-01 1.104176469927705406e-01 1.149056554155863386e-01 1.207055141587234370e-01 1.242878027413693992e-01
1.418999999999999950e+01 6.220940461210168471e-02 8.186015762625083181e-02 9.247504124863839547e-02 9.338390601540647040e-02 9.952663584112994566e-02 1.043912092425754168e-01 1.112796614731045991e-01 1.156877527626048036e-01 1.215069157982373305e-01 1.252384980352329591e-01
1.419999999999999929e+01 6.253112693980487913e-02 8.273708181407134210e-02 9.344490042093954452e-02 9.416803451439914596e-02 1.004650174239554439e-01 1.052295200895281835e-01 1.120488056665803062e-01 1.163508587257797433e-01 1.221354012506081638e-01 1.260105512226127045e-01
1.421000000000000085e+01 6.279662213463611808e-02 8.348848249559581713e-02 9.423904659619872226e-02 9.484268607164507425e-02 1.012722566103815558e-01 1.059286096925891318e-01 1.127301242415759824e-01 1.169133464583525378e-01 1.226334260638438922e-01 1.266584949624683376e-01
1.422000000000000064e+01 6.301656768844728085e-02 8.412857218801934878e-02 9.487995704645120487e-02 9.542918506023831404e-02 1.019644773826473977e-01 1.065111105651922047e-01 1.133270583099057621e-01 1.173887698894359732e-01 1.230304943294392162e-01 1.272104422670792545e-01
1.423000000000000043e+01 6.320095450282184335e-02 8.467639175363703141e-02 9.539786555653749500e-02 9.594503945110363641e-02 1.025615674353404644e-01 1.070006673125351027e-01 1.138499428983611866e-01 1.177931996906954881e-01 1.233520480811297892e-01 1.276876161655918218e-01
1.424000000000000021e+01 6.335630537149455899e-02 8.514512637691795671e-02 9.581888430771093312e-02 9.639675150867275943e-02 1.030766266291816002e-01 1.074132575346621321e-01 1.143058837437922332e-01 1.181376466986563956e-01 1.236148754597709010e-01 1.281017664398259315e-01
1.425000000000000000e+01 6.348815194593934730e-02 8.554759925015643918e-02 9.616625247825588696e-02 9.679034295003711985e-02 1.035223753424345111e-01 1.077630098141902776e-01 1.147033896617355997e-01 1.184323876394202529e-01 1.238322033487387619e-01 1.284628919763678712e-01
1.425999999999999979e+01 6.360060132676517708e-02 8.589393753437912782e-02 9.645651313433127594e-02 9.713164951693992188e-02 1.039087887189606013e-01 1.080606597836278604e-01 1.150496751543403084e-01 1.186853995223298014e-01 1.240134992485365378e-01 1.287783811459475292e-01
1.426999999999999957e+01 6.369713806563573333e-02 8.619336118869387608e-02 9.670206957874223630e-02 9.742768271293510141e-02 1.042451133658291590e-01 1.083154683241220190e-01 1.153520273104525623e-01 1.189037790549510726e-01 1.241662502142625024e-01 1.290550253141787840e-01
1.427999999999999936e+01 6.378036297449878045e-02 8.645298119414714100e-02 9.691150278952402608e-02 9.768454494139011679e-02 1.045385019101463947e-01 1.085344242223215266e-01 1.156163035950664025e-01 1.190929388929969496e-01 1.242958653225458288e-01 1.292980237883840366e-01
1.428999999999999915e+01 6.385250631501167284e-02 8.667914217092262397e-02 9.709158371350470884e-02 9.790814937797050199e-02 1.047954684029152456e-01 1.087235490049741626e-01 1.158480589888062490e-01 1.192576390619431298e-01 1.244067204540477700e-01 1.295121962968506513e-01
1.430000000000000071e+01 6.391511288377192679e-02 8.687628557951419805e-02 9.724687918852448210e-02 9.810278394098580212e-02 1.050205475236376806e-01 1.088870500665243268e-01 1.160512258722249390e-01 1.194011932162494238e-01 1.245018270777401986e-01 1.297008512164733451e-01
1.431000000000000050e+01 6.396974534459871908e-02 8.704906394787961799e-02 9.738171806812222220e-02 9.827305189321737522e-02 1.052186551037706252e-01 1.090291559081589950e-01 1.162301746426454424e-01 1.195270311079529024e-01 1.245840135767382617e-01 1.298677308507033279e-01
1.432000000000000028e+01 6.401747209485988965e-02 8.720067357464042490e-02 9.749903381667586466e-02 9.842215688775445004e-02 1.053931524582843032e-01 1.091527764492282310e-01 1.163879254875821306e-01 1.196374992567227485e-01 1.246552124693516006e-01 1.300153683415668227e-01
1.433000000000000007e+01 6.405925958385433328e-02 8.733405382574918607e-02 9.760140375113703082e-02 9.855305712259734841e-02 1.055471874567714685e-01 1.092605303350965285e-01 1.165273340933254687e-01 1.197347437899197731e-01 1.247171029818492649e-01 1.301461903586794699e-01
1.433999999999999986e+01 6.409588249175461605e-02 8.745158067360300769e-02 9.769086551353790837e-02 9.866815107972067012e-02 1.056833223915011749e-01 1.093545148011651480e-01 1.166507411441320557e-01 1.198204931883897068e-01 1.247710067359079078e-01 1.302621868967565044e-01
1.434999999999999964e+01 6.412799132794991253e-02 8.755526621033216106e-02 9.776910723616784316e-02 9.876946996305015214e-02 1.058037469705580269e-01 1.094364851632134428e-01 1.167601566362772292e-01 1.198962072702079856e-01 1.248180105849236721e-01 1.303650771837841782e-01
1.435999999999999943e+01 6.415613217704110860e-02 8.764681212394956344e-02 9.783753088780917928e-02 9.885872973776492489e-02 1.059103278965661671e-01 1.095079094350847049e-01 1.168573004443034802e-01 1.199631183516590704e-01 1.248590108238192553e-01 1.304563408764292665e-01
1.436999999999999922e+01 6.418074969114676009e-02 8.772761156813436989e-02 9.789726970193146638e-02 9.893733441578572707e-02 1.060046012549675370e-01 1.095699801706909865e-01 1.169435927494004573e-01 1.200222337090647018e-01 1.248947285641017757e-01 1.305372025379256951e-01
1.438000000000000078e+01 6.420223443696157495e-02 8.779889846344356152e-02 9.794930992944839154e-02 9.900652325787256958e-02 1.060879392541074634e-01 1.096237377179505035e-01 1.170203050769587777e-01 1.200744453044148008e-01 1.249257863060579676e-01 1.306087676367259087e-01
1.439000000000000057e+01 6.422090295103563551e-02 8.786167863496845143e-02 9.799444696291367829e-02 9.906730543903773112e-02 1.061614645454967837e-01 1.096700225394984796e-01 1.170884816100531550e-01 1.201204796513472284e-01 1.249526844260514524e-01 1.306719438133354672e-01
1.440000000000000036e+01 6.423702361685319773e-02 8.791681178514131056e-02 9.803335132955391662e-02 9.912054140155511506e-02 1.062261417321806456e-01 1.097095428858903265e-01 1.171490227640964166e-01 1.201609577936201823e-01 1.249758427070534195e-01 1.307275152552719311e-01
1.441000000000000014e+01 6.425082275174008595e-02 8.796502996056525248e-02 9.806658562618382480e-02 9.916696205289043942e-02 1.062827959315771620e-01 1.097428917442970081e-01 1.172027026168064034e-01 1.201964087677115933e-01 1.249956119665579235e-01 1.307761555022511069e-01
1.441999999999999993e+01 6.426248981857884957e-02 8.800695364606231363e-02 9.809461869952128266e-02 9.920718545535181510e-02 1.063321292800502166e-01 1.097705612403640646e-01 1.172501845811405180e-01 1.202272812697808418e-01 1.250122836708238150e-01 1.308184391487755283e-01
1.442999999999999972e+01 6.427217721508735049e-02 8.804308799361074134e-02 9.811782639049912436e-02 9.924171434461359631e-02 1.063747145830980789e-01 1.097929442218830431e-01 1.172920145944824355e-01 1.202539406452433762e-01 1.250260912692127413e-01 1.308548345599495344e-01
1.443999999999999950e+01 6.428001243682163190e-02 8.807386351145045367e-02 9.813652167860670295e-02 9.927097613985425006e-02 1.064110417388687974e-01 1.098103650181721236e-01 1.173286648558870410e-01 1.202766986204393818e-01 1.250372287739157651e-01 1.308857423085153793e-01
1.444999999999999929e+01 6.428610560272113306e-02 8.809966697977159034e-02 9.815097312967449583e-02 9.929535277049886255e-02 1.064415532591962144e-01 1.098230960453167038e-01 1.173605713388337218e-01 1.202958360871324989e-01 1.250458622755413474e-01 1.309115239881988579e-01
1.446000000000000085e+01 6.429053362488845735e-02 8.812077551286143229e-02 9.816136770150053759e-02 9.931511878347316913e-02 1.064665655194462490e-01 1.098313246294056883e-01 1.173880528533935153e-01 1.203115541110062747e-01 1.250521081427150849e-01 1.309324344777807181e-01
1.447000000000000064e+01 6.429335994168229595e-02 8.813743565432485827e-02 9.816785803166465374e-02 9.933051681707788516e-02 1.064863615542398639e-01 1.098351964639458084e-01 1.174114062602678588e-01 1.203240323676586232e-01 1.250560615188581470e-01 1.309486998513190448e-01
1.448000000000000043e+01 6.429462644227129653e-02 8.814982375006680249e-02 9.817054371561924342e-02 9.934172089296765262e-02 1.065011436331296801e-01 1.098348012761449083e-01 1.174308543528626292e-01 1.203333995305161802e-01 1.250577852739399864e-01 1.309604771015518421e-01
1.449000000000000021e+01 6.429435958329551837e-02 8.815808629087103221e-02 9.816948527268545832e-02 9.934887380069373775e-02 1.065110808895304711e-01 1.098301794650621555e-01 1.174466043503021723e-01 1.203397634919629172e-01 1.250573187628491179e-01 1.309678922557428737e-01
1.450000000000000000e+01 6.429256837155547522e-02 8.816230379255007854e-02 9.816470066456213506e-02 9.935205517801495856e-02 1.065162658499015647e-01 1.098213298571977248e-01 1.174587871654496213e-01 1.203431838263443743e-01 1.250546753871076278e-01 1.309710058856362325e-01
1.450999999999999979e+01 6.428924563162458083e-02 8.816252665320482851e-02 9.815616692277544242e-02 9.935131349330122985e-02 1.065167572121785838e-01 1.098081991218907427e-01 1.174675198946055349e-01 1.203436991189062166e-01 1.250498441771809577e-01 1.309698455233876957e-01
1.451999999999999957e+01 6.428436493378314465e-02 8.815875454677758738e-02 9.814381315572442976e-02 9.934664738977840026e-02 1.065125552097598571e-01 1.097906785201689384e-01 1.174728761593965276e-01 1.203413114657002486e-01 1.250427855342186589e-01 1.309643849615338140e-01
1.452999999999999936e+01 6.427789113937498744e-02 8.815095130509807697e-02 9.812754684650290549e-02 9.933802187593918087e-02 1.065036187337492640e-01 1.097686386551385562e-01 1.174748871221243107e-01 1.203359967965691446e-01 1.250334463616055991e-01 1.309545615599303769e-01
1.453999999999999915e+01 6.426976071047736661e-02 8.813902601876863474e-02 9.810720403823250391e-02 9.932534651843030749e-02 1.064898439872354607e-01 1.097418600892691165e-01 1.174735567636943645e-01 1.203276924420674382e-01 1.250217314947947578e-01 1.309402502059809903e-01
1.455000000000000071e+01 6.425990172880124973e-02 8.812285425077669154e-02 9.808259957998267942e-02 9.930849979907453717e-02 1.064710887112581827e-01 1.097101023827993238e-01 1.174688507969331164e-01 1.203163113755790631e-01 1.250075324065042792e-01 1.309212903727925426e-01
1.456000000000000050e+01 6.424821419478303486e-02 8.810225079630323863e-02 9.805347752263444960e-02 9.928730008236978655e-02 1.064471409683768882e-01 1.096730380100289781e-01 1.174606970055752375e-01 1.203017234339359975e-01 1.249906985134611737e-01 1.308974522683246378e-01
1.457000000000000028e+01 6.423458905053450185e-02 8.807700046820328421e-02 9.801955833012396258e-02 9.926153799438945657e-02 1.064177550801531369e-01 1.096303132442022626e-01 1.174489942016337662e-01 1.202837770569734344e-01 1.249710641948160589e-01 1.308684723043372633e-01
1.458000000000000007e+01 6.421887343059128062e-02 8.804679456576941510e-02 9.798045198745931883e-02 9.923091172455612841e-02 1.063825780780555397e-01 1.095814381172757479e-01 1.174335847373749880e-01 1.202622543203618749e-01 1.249483981991394016e-01 1.308339791485977621e-01
1.458999999999999986e+01 6.420090099400209416e-02 8.801128488940634931e-02 9.793573311101101686e-02 9.919508280340928741e-02 1.063412130055297194e-01 1.095258814745232595e-01 1.174142776670869526e-01 1.202369094041860209e-01 1.249224466313962195e-01 1.307935550716181894e-01
1.459999999999999964e+01 6.418047875358914856e-02 8.797005997822568424e-02 9.788490762608687001e-02 9.915365203950961270e-02 1.062931919296496441e-01 1.094630283766985790e-01 1.173908398002375120e-01 1.202074519836904554e-01 1.248929130924483905e-01 1.307467073724261908e-01
1.460999999999999943e+01 6.415737101539320530e-02 8.792261117929334180e-02 9.782737219323667244e-02 9.910612597374014732e-02 1.062379372491886742e-01 1.093921299762984217e-01 1.173629761296751811e-01 1.201735232399959441e-01 1.248594342607340923e-01 1.306928285978413151e-01
1.461999999999999922e+01 6.413130263389403563e-02 8.786833678452912744e-02 9.776242153350489517e-02 9.905192179311582412e-02 1.061747676571843657e-01 1.093123128245900161e-01 1.173303313014253946e-01 1.201346991523454533e-01 1.248215829482925698e-01 1.306311996901323991e-01
1.463000000000000078e+01 6.410195395799700435e-02 8.780652989813605980e-02 9.768923492912541529e-02 9.899035579707367305e-02 1.061028855372755514e-01 1.092225621672296837e-01 1.172924829356420257e-01 1.200904823262732846e-01 1.247788586583043896e-01 1.305609741343052299e-01
1.464000000000000057e+01 6.406895521786390435e-02 8.773636460204201071e-02 9.760686117680056340e-02 9.892063020597968714e-02 1.060213628690110654e-01 1.091217034574284012e-01 1.172489339404818032e-01 1.200402927656143010e-01 1.247306766521908833e-01 1.304811596582365341e-01
1.465000000000000036e+01 6.403185575687152242e-02 8.765682737012427117e-02 9.751414048896481224e-02 9.884176572733956168e-02 1.059290642737721194e-01 1.090083069895029094e-01 1.171990704283315671e-01 1.199834197183108075e-01 1.246763192056065672e-01 1.303905368530562103e-01
1.466000000000000014e+01 6.399015539165606170e-02 8.756678012791263566e-02 9.740978134455549609e-02 9.875266480288116822e-02 1.058247238913317401e-01 1.088807824882754294e-01 1.171422017890122180e-01 1.199190680035023271e-01 1.246149763601752253e-01 1.302877266533947198e-01
1.466999999999999993e+01 6.394324799537119686e-02 8.746483449793258924e-02 9.729221788106716395e-02 9.865198736876458485e-02 1.057068043262808787e-01 1.087372057801851977e-01 1.170774828554684427e-01 1.198462697599591564e-01 1.245456564026990454e-01 1.301710415573196777e-01
1.467999999999999972e+01 6.389042632098922148e-02 8.734935491606164726e-02 9.715962004405261088e-02 9.853815434937671092e-02 1.055735070692693373e-01 1.085753334603231507e-01 1.170039162293562973e-01 1.197638890238076764e-01 1.244671832365931985e-01 1.300384817863125542e-01
1.468999999999999950e+01 6.383086704780174814e-02 8.721841755743447999e-02 9.700985440602991061e-02 9.840930669461561697e-02 1.054227338972304195e-01 1.083925589637880771e-01 1.169203267304285421e-01 1.196705955839187374e-01 1.243781614038428768e-01 1.298876791252482066e-01
1.469999999999999929e+01 6.376356059256996223e-02 8.706964389367907731e-02 9.684030603064880394e-02 9.826314039181106852e-02 1.052519075687811390e-01 1.081857022238587179e-01 1.168252545903713385e-01 1.195647509538637632e-01 1.242768529036092362e-01 1.297156931159016979e-01
1.471000000000000085e+01 6.368743981326181747e-02 8.690046958632917373e-02 9.664820198109848326e-02 9.809716773865098660e-02 1.050582967282958496e-01 1.079514165790765867e-01 1.167171246935244239e-01 1.194446059604858390e-01 1.241613463354948599e-01 1.295193072097533538e-01
1.472000000000000064e+01 6.360092889236018676e-02 8.670711933867684962e-02 9.642947306400469210e-02 9.790770651511469802e-02 1.048378657679845671e-01 1.076848218601878515e-01 1.165935849568006250e-01 1.193075821906723066e-01 1.240288361339792894e-01 1.292938189474678035e-01
1.473000000000000043e+01 6.350259876480998655e-02 8.648603528471693336e-02 9.618041148320817524e-02 9.769127228523437345e-02 1.045869387877437634e-01 1.073815617796667066e-01 1.164524054381526202e-01 1.191512995896220201e-01 1.238765690240091061e-01 1.290346764525464041e-01
1.474000000000000021e+01 6.339037239728792517e-02 8.623205868044296618e-02 9.589566843235779181e-02 9.744278288882622652e-02 1.043001691925792146e-01 1.070354246873844867e-01 1.162902898370591354e-01 1.189723086108129962e-01 1.237005534316954480e-01 1.287353301918014448e-01
1.475000000000000000e+01 6.326197447988773925e-02 8.593937354846427346e-02 9.556940344289498179e-02 9.715646346388766286e-02 1.039716763060316712e-01 1.066398476528017808e-01 1.161034289805479014e-01 1.187667913578972084e-01 1.234961380253262742e-01 1.283883022950735031e-01
1.475999999999999979e+01 6.311444098915676426e-02 8.560030569765850195e-02 9.519406162310613262e-02 9.682464365950765872e-02 1.035937788026416867e-01 1.061866061595833632e-01 1.158866444469932866e-01 1.185297672215519377e-01 1.232570693059702599e-01 1.279837440322732223e-01
1.476999999999999957e+01 6.294456140065983474e-02 8.520620979229466541e-02 9.476153419982941140e-02 9.643859239445663756e-02 1.031581105415003141e-01 1.056675049539024663e-01 1.156337976261986450e-01 1.182557934207009165e-01 1.229759416865552762e-01 1.275105012675528116e-01
1.477999999999999936e+01 6.274819273325651925e-02 8.474572025913243434e-02 9.426147077465042712e-02 9.598677699488368520e-02 1.026538525697770349e-01 1.050727998030541593e-01 1.153363983820529098e-01 1.179378627769882004e-01 1.226426777779226346e-01 1.269541452575416729e-01
1.478999999999999915e+01 6.252101223768823102e-02 8.420628466316291971e-02 9.368327776127850781e-02 9.545637703753509506e-02 1.020696893890562923e-01 1.043942678103872562e-01 1.149841445677043245e-01 1.175686326156759609e-01 1.222451497971641238e-01 1.262992211659391684e-01
1.480000000000000071e+01 6.225637995716438999e-02 8.356877901523022956e-02 9.301079171435770732e-02 9.482811868596599525e-02 1.013884586904586910e-01 1.036199622480453303e-01 1.145606611530593788e-01 1.171369578122259669e-01 1.217643067527911932e-01 1.255237938966764222e-01
1.481000000000000050e+01 6.194875635082366244e-02 8.281531102881369011e-02 9.223110083287953953e-02 9.408440240423444900e-02 1.005964296613742898e-01 1.027456884174598045e-01 1.140475095674738371e-01 1.166333763678656238e-01 1.211782946128264205e-01 1.246115381860371657e-01
1.482000000000000028e+01 6.158990700112002697e-02 8.191976424675655177e-02 9.132500557851173928e-02 9.320116048692464461e-02 9.967478400273897809e-02 1.017650177915645215e-01 1.134163881699205845e-01 1.160434926812352885e-01 1.204522578090056611e-01 1.235458508262724936e-01
1.483000000000000007e+01 6.117171551835681731e-02 8.085453740599025940e-02 9.027416968472574965e-02 9.215704675547121971e-02 9.860931668760058999e-02 1.006775090103840253e-01 1.126319929620992755e-01 1.153511469530754396e-01 1.195390070878012551e-01 1.223275273041954658e-01
1.483999999999999986e+01 6.068519851279696037e-02 7.958888434737626527e-02 8.905853032143606907e-02 9.093623998802365105e-02 9.739122239065550746e-02 9.948410731966515763e-02 1.116500014030901156e-01 1.145334338603261615e-01 1.183773578162744117e-01 1.209798488491854868e-01
1.484999999999999964e+01 6.012183998829174342e-02 7.809480649492928084e-02 8.766002544168806365e-02 8.953927097253153167e-02 9.602240888240017036e-02 9.818765959733440074e-02 1.104229483929411587e-01 1.135576861779940133e-01 1.169182326504412950e-01 1.195343171327910847e-01
1.485999999999999943e+01 5.947527153257624322e-02 7.635688412282407023e-02 8.606964829184401977e-02 8.799201508431844787e-02 9.451710029020053694e-02 9.679448403341874008e-02 1.089149336973139898e-01 1.123824282487695947e-01 1.151697489101749933e-01 1.179742172172662668e-01
1.486999999999999922e+01 5.874148519636842453e-02 7.438065733528273493e-02 8.429553100466642690e-02 8.633915647013051808e-02 9.289610164055191188e-02 9.531452732424312846e-02 1.071223339576253264e-01 1.109709203191742571e-01 1.131764481074795936e-01 1.161934666800998883e-01
1.488000000000000078e+01 5.792536346191690111e-02 7.221617683263192866e-02 8.238489284013372771e-02 8.463932599280087066e-02 9.119526010464938659e-02 9.377471127215362967e-02 1.051072088603563631e-01 1.093305692370890592e-01 1.109689755493883934e-01 1.141136382082036382e-01
1.489000000000000057e+01 5.703968327768477869e-02 6.995123308369761983e-02 8.041237271371901030e-02 8.294565251956959040e-02 8.945883828095999024e-02 9.221457683730871491e-02 1.029828537592022419e-01 1.075113384244123921e-01 1.086009556892118533e-01 1.118444002054994335e-01
1.490000000000000036e+01 5.610890320472366327e-02 6.770323582575087096e-02 7.846745521262581124e-02 8.131010741983560330e-02 8.774424746556085120e-02 9.068904873707110681e-02 1.008802486197637738e-01 1.055688543871851487e-01 1.062419376641116214e-01 1.095301935003324123e-01
1.491000000000000014e+01 5.516966489534842755e-02 6.559511753711713689e-02 7.663864683219856477e-02 7.978556015722675088e-02 8.611827483396029825e-02 8.926171802491002227e-02 9.891379840944848623e-02 1.035462990125312760e-01 1.041212957080051710e-01 1.073316102621181128e-01
1.491999999999999993e+01 5.426839967620062516e-02 6.373107151238782686e-02 7.500345021814036617e-02 7.842328357557265539e-02 8.464852448796872375e-02 8.799332612467589132e-02 9.716943207974886032e-02 1.016099161623181674e-01 1.023127676622505450e-01 1.054185428245462269e-01
1.492999999999999972e+01 5.344759675812615213e-02 6.216698587732293058e-02 7.360842757126657976e-02 7.725644446586034386e-02 8.338127778805018431e-02 8.692036746901818378e-02 9.569180684631191369e-02 9.993770020275090371e-02 1.007849345652130635e-01 1.038565222172544295e-01
1.493999999999999950e+01 5.274214845117215777e-02 6.091985926387590705e-02 7.247527324135739912e-02 7.630291183364465435e-02 8.234249553566232172e-02 8.605734676775977920e-02 9.449808847003447754e-02 9.858738593016805329e-02 9.954608577524942659e-02 1.026394161760319224e-01
1.494999999999999929e+01 5.219220965659956968e-02 6.000638822437368014e-02 7.163077996942197878e-02 7.558788648326246473e-02 8.156281072905989527e-02 8.542023865328221555e-02 9.361199747608242583e-02 9.758924626306408889e-02 9.862620234314693757e-02 1.017610906315388752e-01
1.496000000000000085e+01 5.179410449792061499e-02 5.937543431858784138e-02 7.103923737335357536e-02 7.508443259755601118e-02 8.101387467139273268e-02 8.497743061264749487e-02 9.299307200853491884e-02 9.689470283029454067e-02 9.798487096618202497e-02 1.011594029534936406e-01
1.497000000000000064e+01 5.154478847386721740e-02 5.899266328812564908e-02 7.067679603070517458e-02 7.477481187196886869e-02 8.067641422768626058e-02 8.470762515084483135e-02 9.261457376248620477e-02 9.647106579148190253e-02 9.759351495806693755e-02 1.007959113837662984e-01
1.498000000000000043e+01 5.140633738263695324e-02 5.878408042758082042e-02 7.047809266792461058e-02 7.460467731723066653e-02 8.049104674259768832e-02 8.456021036924570022e-02 9.240730429012733449e-02 9.623942787476076621e-02 9.737954031273368671e-02 1.005982227661878642e-01
1.499000000000000021e+01 5.136324567250553919e-02 5.871972967190872139e-02 7.041661455069649078e-02 7.455198111438282593e-02 8.043364338609088060e-02 8.451467397043971319e-02 9.234321032963262177e-02 9.616784773798042751e-02 9.731342542673959706e-02 1.005372808944082347e-01
1.500000000000000000e+01 5.135243628990513592e-02 5.870362954479648593e-02 7.040122005843302277e-02 7.453878139467084996e-02 8.041926545143619764e-02 8.450327683285256686e-02 9.232716338459805161e-02 9.614993011802448752e-02 9.729687652713331358e-02 1.005220369343378384e-01
1.500999999999999979e+01 5.136441366210300202e-02 5.871323984501286564e-02 7.041281496995145661e-02 7.454955654209143023e-02 8.043275563134603956e-02 8.451464228953971258e-02 9.234114317891625734e-02 9.616765198204195453e-02 9.731291462895573507e-02 1.005408019707302175e-01
1.501999999999999957e+01 5.141206965479316188e-02 5.875157384010581268e-02 7.045898535089299697e-02 7.459248086491927776e-02 8.048647633072066043e-02 8.455990862229455229e-02 9.239668845104666295e-02 9.623819530486395213e-02 9.737676672399385447e-02 1.006155480799875157e-01
1.502999999999999936e+01 5.156418569508541827e-02 5.887498690359214970e-02 7.060675660145965260e-02 7.473006310791967255e-02 8.065844943811710521e-02 8.470489373311709813e-02 9.257317390319622086e-02 9.646365460774039557e-02 9.758100704853900353e-02 1.008550294587360757e-01
1.503999999999999915e+01 5.183422073894129040e-02 5.909822120924783373e-02 7.087066130654055829e-02 7.497656982900095801e-02 8.096571080514153307e-02 8.496426466334892902e-02 9.288360156813690871e-02 9.686460354883354162e-02 9.794524699004927837e-02 1.012835634939352053e-01
1.505000000000000071e+01 5.225485334254087455e-02 5.945751834833801902e-02 7.128622020890310051e-02 7.536700025481035681e-02 8.144987241969323111e-02 8.537402274474717445e-02 9.336068628324650787e-02 9.748929053321503391e-02 9.851722341133899163e-02 1.019600309596081777e-01
1.506000000000000050e+01 5.281406777541162306e-02 5.995997010367617314e-02 7.184845487569090083e-02 7.590023943872287182e-02 8.210551052376699466e-02 8.593169414722118260e-02 9.398510302106194425e-02 9.831531732248978417e-02 9.928717513519502713e-02 1.028769370918370257e-01
1.507000000000000028e+01 5.349356052821816615e-02 6.061519285118475292e-02 7.254953954144334471e-02 7.657458068422168251e-02 8.292384858627682709e-02 8.663428858262064991e-02 9.473333155579286013e-02 9.930326084074313220e-02 1.002384039940178162e-01 1.040190172002606606e-01
1.508000000000000007e+01 5.423036557682899689e-02 6.139181138463657705e-02 7.333658607287404929e-02 7.734634245209880132e-02 8.384312559473899862e-02 8.743661745975349342e-02 9.553804620603913167e-02 1.003447428512835027e-01 1.012884564572212459e-01 1.052910644233536058e-01
1.508999999999999986e+01 5.497438601459726792e-02 6.225882961238055069e-02 7.416506619190681160e-02 7.817854458517960181e-02 8.481045123392556839e-02 8.830357053710732873e-02 9.635029595736599450e-02 1.013578409489332560e-01 1.023642476368797211e-01 1.066033047414323420e-01
1.509999999999999964e+01 5.568185729815948448e-02 6.317207192019154427e-02 7.498892021653916218e-02 7.902914433059857191e-02 8.577011168510136063e-02 8.919760576001704855e-02 9.712783979090928999e-02 1.022821400144654641e-01 1.033967953739268752e-01 1.078613098674143372e-01
1.510999999999999943e+01 5.632140173324088478e-02 6.407945578778188878e-02 7.576669939792024522e-02 7.985521662309856550e-02 8.667144775167327786e-02 9.008036430172537690e-02 9.783891781591598502e-02 1.030842043345332054e-01 1.043359534767413360e-01 1.089950170500100929e-01
1.511999999999999922e+01 5.688038823762309182e-02 6.493873816637990570e-02 7.647313196654838274e-02 8.062554155876129613e-02 8.748369273430159354e-02 9.092227388897332341e-02 9.846919788402819229e-02 1.037598003062720625e-01 1.051610401426128355e-01 1.099825743983110782e-01
1.513000000000000078e+01 5.735896513837650257e-02 6.572290536423683327e-02 7.709756772507296574e-02 8.132190005707166935e-02 8.819488220916833765e-02 9.170261829694363598e-02 9.901683126883656372e-02 1.043206800691026809e-01 1.058709511794507924e-01 1.108277080692228189e-01
1.514000000000000057e+01 5.776400252558697157e-02 6.641974522188358321e-02 7.763976824424617673e-02 8.193736055126733808e-02 8.880649825211160697e-02 9.240921013091533964e-02 9.948714855750911967e-02 1.047841256925072656e-01 1.064747477653376351e-01 1.115423069813696183e-01
1.515000000000000036e+01 5.810417409687732709e-02 6.702668518626254957e-02 7.810448599570954387e-02 8.247185085822503203e-02 8.932623367795845815e-02 9.303602505917532572e-02 9.988778963637999497e-02 1.051664866926280001e-01 1.069843933302533356e-01 1.121404097921968324e-01
1.516000000000000014e+01 5.838974849087128632e-02 6.755013671242421358e-02 7.850099581177677477e-02 8.293213227635869156e-02 8.976661014812248318e-02 9.358530719884512739e-02 1.002287424265531635e-01 1.054834006933382529e-01 1.074144723843121901e-01 1.126396599958803535e-01
1.516999999999999993e+01 5.862945175082316662e-02 6.799841150219917973e-02 7.883822801996004381e-02 8.332603493098260372e-02 9.013918338798110330e-02 9.406183035737544773e-02 1.005186811062817737e-01 1.057470226285903425e-01 1.077774481216455388e-01 1.130557838617183841e-01
1.517999999999999972e+01 5.883107395340344409e-02 6.838121185259553314e-02 7.912500170520851694e-02 8.366231033915620674e-02 9.045481888501483159e-02 9.447284128787115931e-02 1.007655966600397440e-01 1.059673741502243222e-01 1.080845104658912925e-01 1.134032084983402633e-01
1.518999999999999950e+01 5.900124402068186030e-02 6.870806730153157516e-02 7.936929341095130819e-02 8.394941593542887270e-02 9.072300926792707665e-02 9.482639594798969451e-02 1.009764463624933384e-01 1.061525383558916125e-01 1.083452052412779698e-01 1.136943290198717954e-01
1.519999999999999929e+01 5.914527012609497453e-02 6.898723821805420597e-02 7.957771620790804468e-02 8.419463107848092209e-02 9.095144530621676604e-02 9.512996657175645798e-02 1.011568689651639319e-01 1.063087694410101841e-01 1.085671665032034994e-01 1.139390901900134700e-01
1.521000000000000085e+01 5.926793117292132596e-02 6.922674827246738660e-02 7.975647431227977924e-02 8.440500133003932259e-02 9.114717516902763605e-02 9.539133471678880316e-02 1.013121005417000065e-01 1.064415210246997950e-01 1.087573188711361549e-01 1.141463060232097704e-01
1.522000000000000064e+01 5.937238653321994658e-02 6.943195157513348814e-02 7.990965438101842178e-02 8.458521855828590730e-02 9.131481019237050467e-02 9.561575177463195463e-02 1.014455360927140060e-01 1.065543641873723663e-01 1.089201740240750976e-01 1.143218437513773000e-01
1.523000000000000043e+01 5.946207216985672367e-02 6.960905048131713069e-02 8.004191217709644146e-02 8.474071793202321567e-02 9.145951595553171443e-02 9.580964226170254894e-02 1.015610833879878050e-01 1.066510958626303990e-01 1.090607581465141140e-01 1.144718692738283250e-01
1.524000000000000021e+01 5.953921159752238040e-02 6.976206260032660755e-02 8.015624206291759035e-02 8.487501694239057981e-02 9.158460087786417236e-02 9.597719729296956548e-02 1.016612285850091030e-01 1.067341614678841977e-01 1.091822811672161775e-01 1.146003832885971602e-01
1.525000000000000000e+01 5.960585418489287857e-02 6.989478838375587366e-02 8.025546360531891910e-02 8.499144419410879780e-02 9.169316108599755155e-02 9.612246511270781946e-02 1.017483306532500353e-01 1.068057951844001152e-01 1.092877413305130829e-01 1.147110032810430696e-01
1.525999999999999979e+01 5.966356579288136647e-02 7.001015524940475132e-02 8.034174074775669860e-02 8.509256369801072861e-02 9.178756453636015278e-02 9.624859515840583635e-02 1.018241981590584239e-01 1.068676969724413062e-01 1.093794276356458289e-01 1.148064741773857089e-01
1.526999999999999957e+01 5.971376057187214453e-02 7.011084886016097362e-02 8.041705795363836284e-02 8.518072832982656606e-02 9.186997776382491154e-02 9.635850470251540456e-02 1.018905029534853679e-01 1.069213952999196748e-01 1.094594333690957627e-01 1.148892402997653273e-01
1.527999999999999936e+01 5.975751593310631160e-02 7.019892423850317142e-02 8.048293109796532396e-02 8.525773861152757815e-02 9.194205267615444821e-02 9.645443887529564497e-02 1.019485218893118328e-01 1.069680521155099706e-01 1.095293527683876972e-01 1.149611542033695116e-01
1.528999999999999915e+01 5.979580131174119795e-02 7.027625100439348349e-02 8.054074078006773219e-02 8.532523233687554221e-02 9.200529283705262407e-02 9.653844797137835221e-02 1.019994262144771485e-01 1.070087097427933343e-01 1.095906368866866182e-01 1.150238651152961922e-01
1.530000000000000071e+01 5.982928512775270713e-02 7.034411448726711480e-02 8.059143393928792920e-02 8.538433629792910318e-02 9.206072781826864226e-02 9.661194915703551211e-02 1.020440157725656244e-01 1.070440872335423899e-01 1.096442781025546154e-01 1.150785103801969661e-01
1.531000000000000050e+01 5.985869010816690511e-02 7.040392748390962574e-02 8.063605540821072726e-02 8.543628719349273537e-02 9.210949492484682422e-02 9.667649656124513435e-02 1.020831843750218265e-01 1.070749581553290392e-01 1.096913735892673381e-01 1.151263024665258039e-01
1.532000000000000028e+01 5.988450715460694879e-02 7.045664648367530591e-02 8.067531121808464711e-02 8.548192283780410572e-02 9.215236165077446417e-02 9.673314703253843572e-02 1.021175335502523124e-01 1.071018483368319230e-01 1.097326628697785772e-01 1.151680652231814178e-01
1.533000000000000007e+01 5.990719575440448669e-02 7.050317447691689665e-02 8.070986899194218522e-02 8.552203302630680126e-02 9.219005409516040084e-02 9.678289592814180720e-02 1.021476351484115336e-01 1.071252480330249501e-01 1.097688454525885676e-01 1.152045636825096420e-01
1.533999999999999986e+01 5.992712908558894130e-02 7.054424691992061680e-02 8.074027244558709682e-02 8.555726053253305541e-02 9.222316340823577541e-02 9.682655394521623438e-02 1.021739550743340913e-01 1.071455545748120630e-01 1.098004903371412322e-01 1.152364167083872598e-01
1.534999999999999964e+01 5.994462565038505275e-02 7.058049429704864319e-02 8.076698769400432465e-02 8.558815550042286890e-02 9.225219626603191336e-02 9.686481477750440161e-02 1.021968929693402028e-01 1.071631057852370228e-01 1.098280846170674452e-01 1.152641497381735325e-01
1.535999999999999943e+01 5.995995646055675421e-02 7.061245544262489959e-02 8.079041285412186246e-02 8.561518702155081206e-02 9.227758521983774054e-02 9.689826968754895742e-02 1.022167898374993222e-01 1.071781876121893906e-01 1.098520433102280203e-01 1.152882073478931763e-01
1.536999999999999922e+01 5.997334406023253905e-02 7.064057401719854579e-02 8.081087546847787184e-02 8.563874063688049765e-02 9.229968591602520644e-02 9.692740471902470956e-02 1.022339256762994641e-01 1.071910339337419221e-01 1.098727069606503376e-01 1.153089529242713601e-01
1.538000000000000078e+01 5.998498640821319644e-02 7.066524733228338184e-02 8.082866817373565715e-02 8.565915982780517024e-02 9.231881569005034871e-02 9.695265232566029068e-02 1.022485494343119278e-01 1.072018503846661752e-01 1.098903780696969673e-01 1.153267068116540089e-01
1.539000000000000057e+01 5.999504463338240640e-02 7.068679984848195985e-02 8.084402934667059282e-02 8.567672401564922768e-02 9.233523261926443459e-02 9.697436441823981124e-02 1.022608625781727537e-01 1.072108029361129172e-01 1.099053015432775449e-01 1.153417278756079523e-01
1.540000000000000036e+01 6.000365610512253811e-02 7.070550983530295153e-02 8.085716258571570836e-02 8.569167125866467005e-02 9.234915659551030942e-02 9.699284068269252435e-02 1.022710354520567494e-01 1.072180309927415615e-01 1.099176845886658538e-01 1.153542343833573319e-01
1.541000000000000014e+01 6.001093696655446230e-02 7.072161424057141210e-02 8.086824019204873204e-02 8.570420242812819278e-02 9.236077303662727778e-02 9.700833394930671871e-02 1.022792100049006170e-01 1.072236499888861022e-01 1.099277001619184263e-01 1.153644081698608770e-01
1.541999999999999993e+01 6.001698437553457111e-02 7.073531304532626462e-02 8.087740628130572762e-02 8.571448492348371362e-02 9.237023620018144920e-02 9.702105496892966807e-02 1.022855022213363801e-01 1.072277536595028641e-01 1.099354900267848767e-01 1.153723982602992415e-01
1.542999999999999972e+01 6.002187615378396651e-02 7.074676759492574962e-02 8.088477605917547553e-02 8.572265211611852787e-02 9.237766864957124013e-02 9.703117186960633078e-02 1.022900022850852658e-01 1.072304149251100402e-01 1.099411649169517724e-01 1.153783213303455485e-01
1.543999999999999950e+01 6.002567698932569085e-02 7.075611376181366319e-02 8.089044510077990358e-02 8.572881401261703282e-02 9.238317109793890702e-02 9.703882346122591485e-02 1.022927817662190181e-01 1.072316913486962980e-01 1.099448133467609140e-01 1.153822708988637841e-01
1.544999999999999929e+01 6.002844165106746566e-02 7.076347025441602490e-02 8.089449390476574631e-02 8.573306209410132273e-02 9.238682648451214396e-02 9.704412538705421698e-02 1.022938947448887442e-01 1.072316252330043906e-01 1.099465034294647009e-01 1.153843197985884028e-01
1.546000000000000085e+01 6.003020745738083669e-02 7.076891894843044539e-02 8.089697665494950674e-02 8.573545740872665077e-02 9.238868949938019992e-02 9.704715539613689712e-02 1.022933736560433515e-01 1.072302429177470900e-01 1.099462771142269563e-01 1.153845137650699737e-01
1.547000000000000064e+01 6.003100350977837174e-02 7.077252802211266014e-02 8.089793480619941746e-02 8.573604520806978047e-02 9.238879944514472031e-02 9.704797163511780234e-02 1.022912348918759429e-01 1.072275569349324248e-01 1.099441578601923486e-01 1.153828801217244709e-01
1.548000000000000043e+01 6.003084746220724299e-02 7.077434160422237108e-02 8.089739249392539910e-02 8.573485059870250558e-02 9.238717687423551872e-02 9.704660720573464461e-02 1.022874799986994848e-01 1.072235690782819550e-01 1.099401513359900273e-01 1.153794277278542002e-01
1.549000000000000021e+01 6.002974669410173630e-02 7.077438742965913576e-02 8.089535752838374061e-02 8.573187828246150999e-02 9.238382208076620361e-02 9.704307017304326932e-02 1.022820882590974451e-01 1.072182621339518444e-01 1.099342378095959361e-01 1.153741407632523225e-01
1.550000000000000000e+01 6.002770019639234317e-02 7.077267304743212195e-02 8.089182532723279695e-02 8.572711911943364793e-02 9.237872303960882603e-02 9.703735131912025191e-02 1.022750317006088649e-01 1.072116155096007745e-01 1.099263884266362679e-01 1.153669930102976526e-01
1.550999999999999979e+01 6.002469591696259210e-02 7.076918833784506813e-02 8.088677360964248442e-02 8.572054181937550921e-02 9.237184563794641201e-02 9.702941438953116560e-02 1.022662577373871368e-01 1.072035880346761116e-01 1.099165463722892033e-01 1.153579311390655754e-01
1.551999999999999957e+01 6.002071012021627239e-02 7.076390127471142433e-02 8.088016174989628992e-02 8.571209290655820712e-02 9.236313426164134699e-02 9.701919597832234232e-02 1.022556926450955000e-01 1.071941224081380956e-01 1.099046304839899624e-01 1.153468775351376291e-01
1.552999999999999936e+01 6.001571527791840777e-02 7.075676944693255754e-02 8.087194367615893609e-02 8.570171288177041991e-02 9.235252823234436914e-02 9.700662517374787630e-02 1.022432603270281987e-01 1.071831619721226037e-01 1.098905566141087919e-01 1.153337501313315555e-01
1.553999999999999915e+01 6.000966436856506464e-02 7.074771841927736393e-02 8.086204189465368009e-02 8.568930314860481734e-02 9.233992784103824125e-02 9.699158359217081860e-02 1.022288415321341570e-01 1.071706147905267525e-01 1.098741916431282828e-01 1.153184194546893193e-01
1.555000000000000071e+01 6.000250663335039009e-02 7.073666351939077168e-02 8.085037347534783370e-02 8.567475891322817727e-02 9.232522808413284876e-02 9.697394526586573804e-02 1.022123136929492943e-01 1.071563894051074106e-01 1.098553986118131487e-01 1.153007503769573061e-01
1.556000000000000050e+01 5.999417276033638252e-02 7.072348783216793333e-02 8.083682575513329027e-02 8.565793857647135967e-02 9.230828753699989175e-02 9.695353963148523047e-02 1.021935147605688710e-01 1.071403637394651720e-01 1.098339958328125587e-01 1.152805635109701021e-01
1.557000000000000028e+01 5.998458876452139599e-02 7.070806337547884401e-02 8.082127897574317710e-02 8.563869187944894712e-02 9.228895683478582912e-02 9.693018574983047753e-02 1.021722750072994734e-01 1.071224130469977803e-01 1.098097931849433551e-01 1.152576688878132055e-01
1.558000000000000007e+01 5.997365149073494855e-02 7.069021165756116110e-02 8.080356653000216050e-02 8.561681052645558898e-02 9.226702906330132292e-02 9.690363251176964399e-02 1.021483619826067807e-01 1.071023639362402718e-01 1.097825295921979610e-01 1.152318062873050331e-01
1.558999999999999986e+01 5.996125023216737626e-02 7.066973773191158326e-02 8.078351010439807633e-02 8.559207163751980652e-02 9.224228352268459830e-02 9.687361150707259061e-02 1.021215284990832223e-01 1.070800360011036900e-01 1.097519279055305941e-01 1.152026962778108371e-01
1.559999999999999964e+01 5.994725744887705737e-02 7.064641514757513674e-02 8.076090463106272432e-02 8.556421890781723549e-02 9.221446679550007741e-02 9.683981436064101334e-02 1.020914911468529668e-01 1.070552244408040088e-01 1.097176707234284732e-01 1.151700164482111488e-01
1.560999999999999943e+01 5.993151798399390384e-02 7.061996732197776960e-02 8.073550094807999122e-02 8.553294108460010592e-02 9.218327133723012989e-02 9.680186687298628079e-02 1.020579067181685839e-01 1.070276818307424882e-01 1.096793738645146093e-01 1.151333747894886655e-01
1.561999999999999922e+01 5.991385162963484834e-02 7.059007086536980835e-02 8.070701006744944450e-02 8.549787703515868142e-02 9.214834066232466259e-02 9.675933552878927812e-02 1.020203772714536883e-01 1.069971239809498903e-01 1.096365926321050954e-01 1.150923138525081074e-01
1.563000000000000078e+01 5.989404993931599780e-02 7.055634940281878265e-02 8.067509816145428114e-02 8.545860929264882666e-02 9.210926297753556369e-02 9.671172015135121036e-02 1.019784424006506124e-01 1.069632253309263786e-01 1.095888136550715874e-01 1.150463007069130322e-01
1.564000000000000057e+01 5.987187271284014761e-02 7.051836666425950750e-02 8.063938106216027302e-02 8.541465694390222574e-02 9.206556415150354833e-02 9.665844593729502887e-02 1.019315705827370522e-01 1.069256138983845916e-01 1.095354458945757420e-01 1.149947154202928395e-01
1.565000000000000036e+01 5.984702770483300155e-02 7.047559044209376899e-02 8.059939182622261056e-02 8.536543529356077631e-02 9.201666766467779535e-02 9.659881549335641582e-02 1.018791148302923416e-01 1.068838382008603927e-01 1.094757713594419479e-01 1.149367994815801985e-01
1.566000000000000014e+01 5.981919208825579870e-02 7.042742794654749394e-02 8.055461561807340798e-02 8.531029827618935579e-02 9.196193675584991845e-02 9.653206151276927383e-02 1.018203561118672801e-01 1.068374048289069955e-01 1.094089961839823794e-01 1.148717000862136961e-01
1.566999999999999993e+01 5.978797512162570965e-02 7.037315981192862613e-02 8.050443005372077965e-02 8.524846439955023614e-02 9.190060074890481212e-02 9.645725883218862762e-02 1.017544220281671186e-01 1.067857168204207896e-01 1.093341604153265090e-01 1.147983757495500967e-01
1.567999999999999972e+01 5.975292199733448634e-02 7.031194434813727023e-02 8.044811202330673372e-02 8.517902436298874225e-02 9.183176241787106842e-02 9.637333619774844651e-02 1.016802917376958965e-01 1.067280815325400006e-01 1.092501469784422086e-01 1.147155954276285056e-01
1.568999999999999950e+01 5.971350443715547213e-02 7.024279869668287324e-02 8.038482339718763803e-02 8.510092256369984620e-02 9.175437914096462588e-02 9.627905736764860722e-02 1.015967719889055987e-01 1.066636954662590897e-01 1.091556591783545693e-01 1.146219039975078791e-01
1.569999999999999929e+01 5.966907488835301865e-02 7.016451526640056502e-02 8.031353865807612513e-02 8.501286672819358126e-02 9.166717249021598402e-02 9.617291700513024011e-02 1.015023946824555739e-01 1.065915690361832063e-01 1.090491118327651249e-01 1.145154967399593660e-01
1.571000000000000085e+01 5.961895201266746713e-02 7.007580890821725472e-02 8.023318364069263742e-02 8.491349821793488239e-02 9.156879535620186805e-02 9.605335275925441785e-02 1.013955919004890516e-01 1.065106624536427127e-01 1.089288390396594419e-01 1.143944034543270122e-01
1.572000000000000064e+01 5.956212421239779481e-02 6.997478771611616299e-02 8.014216254991320121e-02 8.480080587692577498e-02 9.145724908936550546e-02 9.591804996971049768e-02 1.012740552320494369e-01 1.064194007520604113e-01 1.087923887601550815e-01 1.142557436757189460e-01
1.573000000000000043e+01 5.949768125318224271e-02 6.985971282863639997e-02 8.003905294740684684e-02 8.467298466960063164e-02 9.133072936866090674e-02 9.576498807536698576e-02 1.011356453756964008e-01 1.063163559703926009e-01 1.086375709768397091e-01 1.140967360767065203e-01
1.574000000000000021e+01 5.942429208981691441e-02 6.972806469790783501e-02 7.992177392076965647e-02 8.452740515034545821e-02 9.118659937954941286e-02 9.559122302882713806e-02 1.009772613836693173e-01 1.061993818897499220e-01 1.084612277858188201e-01 1.139133770623546454e-01
1.575000000000000000e+01 5.934049976126090642e-02 6.957706026365616248e-02 7.978806506400018539e-02 8.436120644947919800e-02 9.102196606329744644e-02 9.539362777564025508e-02 1.007954527345864548e-01 1.060660390860573010e-01 1.082599865623856267e-01 1.137010951695303917e-01
1.575999999999999979e+01 5.924439928979757797e-02 6.940306637127224842e-02 7.963498178945137285e-02 8.417067107995121478e-02 9.083304365664894575e-02 9.516818864949194712e-02 1.005856984786245162e-01 1.059129899170237060e-01 1.080295722427031951e-01 1.134538533185095316e-01
1.576999999999999957e+01 5.913392270013423380e-02 6.920210619577034372e-02 7.945936392267023696e-02 8.395181246151153798e-02 9.061570859946108114e-02 9.491076128369320408e-02 1.003429965416018504e-01 1.057362819816684701e-01 1.077656537207919152e-01 1.131647574557422264e-01
1.577999999999999936e+01 5.900638557553959662e-02 6.896903185606673148e-02 7.925713376901571960e-02 8.369951221314934908e-02 9.036460108039565120e-02 9.461613208124998453e-02 1.000608371456169210e-01 1.055303055390161698e-01 1.074630658187884918e-01 1.128247380911560765e-01
1.578999999999999915e+01 5.885896444897878443e-02 6.869839449992730385e-02 7.902408203490891847e-02 8.340852189214160994e-02 9.007405635186881143e-02 9.427929932720861828e-02 9.973221701283782603e-02 1.052879740346072263e-01 1.071175188446899795e-01 1.124236393928399191e-01
1.580000000000000071e+01 5.868728933868449377e-02 6.838186860239324483e-02 7.875368544260080705e-02 8.307077841141764785e-02 8.973532147902947564e-02 9.389251792932314100e-02 9.934645736923851389e-02 1.049973086608952666e-01 1.067233841894694862e-01 1.119461864057777478e-01
1.581000000000000050e+01 5.848762739287385187e-02 6.801229689458011818e-02 7.844061352277145738e-02 8.267985409903969019e-02 8.934085620862823596e-02 9.345061595443067415e-02 9.889405355649068252e-02 1.046432222886970603e-01 1.062806010407624790e-01 1.113778358319301998e-01
1.582000000000000028e+01 5.825436522200581196e-02 6.757912129295647052e-02 7.807684516276877651e-02 8.222622654099095985e-02 8.887937859995266587e-02 9.294578015864794762e-02 9.836102605065238924e-02 1.042008269288028921e-01 1.057913044276379694e-01 1.106978828097685968e-01
1.583000000000000007e+01 5.798174824827945217e-02 6.707173132989892317e-02 7.765451972086406807e-02 8.170102966701775493e-02 8.833935628118617933e-02 9.237202440269980108e-02 9.773291993027022340e-02 1.036374915251698364e-01 1.052646580229512213e-01 1.098849807512484456e-01
1.583999999999999986e+01 5.766311400575725721e-02 6.647830112959876581e-02 7.716488385270224570e-02 8.109502096944641580e-02 8.770765152118267793e-02 9.172407976548417607e-02 9.699332557504523888e-02 1.029166830168889990e-01 1.047097576358081705e-01 1.089167887686377512e-01
1.584999999999999964e+01 5.729158916694961079e-02 6.578751147232454743e-02 7.659955291653168519e-02 8.040052015610228697e-02 8.697124743171444350e-02 9.099929408929964547e-02 9.612604825209422610e-02 1.020104392677622235e-01 1.041250999719281617e-01 1.077759831072173241e-01
1.585999999999999943e+01 5.686100249034656967e-02 6.499087944129067207e-02 7.595207340438792087e-02 7.961370348663232566e-02 8.611967206787311813e-02 9.019928128007516366e-02 9.511830067123171195e-02 1.009076184196002340e-01 1.034905241908433554e-01 1.064611501785290015e-01
1.586999999999999922e+01 5.636586578374719325e-02 6.408351683472390814e-02 7.521802155511879417e-02 7.873492468583793980e-02 8.514582135180503997e-02 8.932894639202139386e-02 9.396228594941757883e-02 9.961086147857960149e-02 1.027562277141708530e-01 1.050056294974288512e-01
1.588000000000000078e+01 5.580581071770969459e-02 6.307292253006238636e-02 7.440152119135716446e-02 7.777616244447241312e-02 8.405547156716500212e-02 8.840223678221896531e-02 9.266742973328469246e-02 9.814461416436284780e-02 1.018064185670673333e-01 1.035392103631445626e-01
1.589000000000000057e+01 5.518544408232337051e-02 6.197844203402951002e-02 7.351444914996116409e-02 7.675857641193867265e-02 8.286690899257249943e-02 8.743832992224936929e-02 9.126082777036670368e-02 9.655287894414173178e-02 1.004545907434491042e-01 1.022876008233499084e-01
1.590000000000000036e+01 5.451800938253589801e-02 6.083592601227021807e-02 7.258066304428556492e-02 7.571504678777610242e-02 8.161640725368141114e-02 8.646415625134949712e-02 8.979332863896803685e-02 9.490390506059877274e-02 9.876427968147938330e-02 1.012541403498495030e-01
1.591000000000000014e+01 5.382732245576268143e-02 5.969682385096310856e-02 7.163693643648395837e-02 7.468841834614639574e-02 8.035825895946671626e-02 8.551410833044253978e-02 8.833662417822810142e-02 9.328455753297883180e-02 9.699428694506419257e-02 1.002696832045183867e-01
1.591999999999999993e+01 5.314757932355717446e-02 5.862210973573968309e-02 7.073057568444426901e-02 7.372710309366986570e-02 7.915948057165825280e-02 8.462784468242100233e-02 8.697241150263383680e-02 9.178654483261762531e-02 9.532358172117838535e-02 9.927305915484595233e-02
1.592999999999999972e+01 5.251359700763008620e-02 5.766280685627826058e-02 6.990510193944018957e-02 7.287048206414198370e-02 7.807886229050141347e-02 8.383809619320917172e-02 8.576571410106954840e-02 9.047733620606085436e-02 9.385086530339095678e-02 9.829480634065858313e-02
1.593999999999999950e+01 5.195706402439259630e-02 5.685528408477439483e-02 6.919602340873665103e-02 7.214730138156069672e-02 7.716096428222075920e-02 8.316942379327239843e-02 8.475972869608394689e-02 8.939695699070883406e-02 9.262894713893166099e-02 9.740635499577143808e-02
1.594999999999999929e+01 5.151557713441293207e-02 5.623748080279650924e-02 6.864364142483524167e-02 7.159101317961022448e-02 7.645340629106682495e-02 8.265233633639818001e-02 8.399748087860926804e-02 8.858404704905192828e-02 9.170574641591136555e-02 9.669215733611022379e-02
1.596000000000000085e+01 5.119172245914493935e-02 5.579687199920287111e-02 6.824399332473103652e-02 7.119194646465723531e-02 7.594590586278339439e-02 8.227883987761117068e-02 8.345880231749661093e-02 8.801150707964978948e-02 9.105353403652428901e-02 9.616742747089851440e-02
1.597000000000000064e+01 5.098705540327960750e-02 5.552380468223044180e-02 6.799379844891860480e-02 7.094342895925996595e-02 7.563016537395064742e-02 8.204463334995285018e-02 8.312755522925183160e-02 8.765966362942356760e-02 9.065190307296880357e-02 9.583661465860984774e-02
1.598000000000000043e+01 5.087277630885673335e-02 5.537311946320722794e-02 6.785488416612502072e-02 7.080585156354364529e-02 7.545553150643144469e-02 8.191428102596143290e-02 8.294578493443935385e-02 8.746647766962011017e-02 9.043111348926032023e-02 9.565238215567323232e-02
1.599000000000000021e+01 5.083711661048162522e-02 5.532635911121591005e-02 6.781165146256830367e-02 7.076309153743517988e-02 7.540128146243794960e-02 8.187364899139164265e-02 8.288954274540420719e-02 8.740666791332911412e-02 9.036271961844415113e-02 9.559497971468716715e-02


==> anc/supplementary/braiding/path1_r=1.1/V=10/spectrum_ex.txt <==
0.000000000000000000e+00 4.955836020420465587e-02 5.999473872018869919e-02 6.823294770503490758e-02 7.284707282642516324e-02 7.740332044877265560e-02 7.900988951934397042e-02 8.160040432211693173e-02 8.795062058339937761e-02 8.945729404700962506e-02 9.129242007682288051e-02
1.000000000000000021e-02 4.959469786054868101e-02 6.003154149595504863e-02 6.826721370244602516e-02 7.288544460140851389e-02 7.744058076427105808e-02 7.905151456784563491e-02 8.164544840351713184e-02 8.799538552891110477e-02 8.949547248489224394e-02 9.134040079721353345e-02
2.000000000000000042e-02 4.973951972982881831e-02 6.017824728195591416e-02 6.840358461844817106e-02 7.303857413413290811e-02 7.758971049736797243e-02 7.921774222602248616e-02 8.182553855900172313e-02 8.817404226124359035e-02 8.964736272804216255e-02 9.153238593296292303e-02
2.999999999999999889e-02 5.020429393921706923e-02 6.064946995363253851e-02 6.883925720397063297e-02 7.353243627726137321e-02 7.807536669137897511e-02 7.975473899711049697e-02 8.240973845827037625e-02 8.875009074502776540e-02 9.013230160507193500e-02 9.215662426977730415e-02
4.000000000000000083e-02 5.103816443483061294e-02 6.149720609126227422e-02 6.961462850804241154e-02 7.442997891892207118e-02 7.897525942520877695e-02 8.073152918431958369e-02 8.348271616245535320e-02 8.979354400764688604e-02 9.099637428117757221e-02 9.330677089352902576e-02
5.000000000000000278e-02 5.235586527178281296e-02 6.284757100864109269e-02 7.083183535537457276e-02 7.588855958458115558e-02 8.047627493163882206e-02 8.231345278693499856e-02 8.524969762151238251e-02 9.145939914418668715e-02 9.237113415154846185e-02 9.520106136641544314e-02
5.999999999999999778e-02 5.412806957212360631e-02 6.470531638185031409e-02 7.248799990731234766e-02 7.795489097212054963e-02 8.265226039394436841e-02 8.454384544274405611e-02 8.779043239080261407e-02 9.361866640585357613e-02 9.439901084410519394e-02 9.789826575800024411e-02
7.000000000000000666e-02 5.626599312881672144e-02 6.708220974817870330e-02 7.461179726543812341e-02 8.065705051410149151e-02 8.552934407793390259e-02 8.750844330366201740e-02 9.118456957706494448e-02 9.589253763008634412e-02 9.742664385502765312e-02 1.013733127106335036e-01
8.000000000000000167e-02 5.846813238181174793e-02 6.985876286839709515e-02 7.711994375220966591e-02 8.375478477076599149e-02 8.885802532397940601e-02 9.113655178170540494e-02 9.520503103661273614e-02 9.813272167916689548e-02 1.010614435839640168e-01 1.037004297894235372e-01
8.999999999999999667e-02 6.044729651700831569e-02 7.289629992593532615e-02 7.989891444492032424e-02 8.690668472586024484e-02 9.238579659740207839e-02 9.520987478284359540e-02 9.922507710453931651e-02 1.004531288802815864e-01 1.047333533854114540e-01 1.067425504469500519e-01
1.000000000000000056e-01 6.202602936866995903e-02 7.587322232763626939e-02 8.275077246719730883e-02 8.974477294407624817e-02 9.582394617297718131e-02 9.902334892874643801e-02 1.017428764853864909e-01 1.040637577575223849e-01 1.084384421095153928e-01 1.108342770687363310e-01
1.100000000000000006e-01 6.319340060602622600e-02 7.838698431355572982e-02 8.541562583597711589e-02 9.204281310078356315e-02 9.880176985326469263e-02 1.013424657200010653e-01 1.047640342050546181e-01 1.076624161966409227e-01 1.121888491747333044e-01 1.149950813641191227e-01
1.199999999999999956e-01 6.403547921048538538e-02 8.027990599130215010e-02 8.763877199506310556e-02 9.378153466091682100e-02 1.008008026483637326e-01 1.030113825398901034e-01 1.080442192324517353e-01 1.107319618662228056e-01 1.154488803065729791e-01 1.183870950065132183e-01
1.300000000000000044e-01 6.464585435294699367e-02 8.164334540379442062e-02 8.932056129074886219e-02 9.505819516199426333e-02 1.017726070205262762e-01 1.047762171061979025e-01 1.105931973871478874e-01 1.133746349900522227e-01 1.178283832776705620e-01 1.203872894363912233e-01
1.400000000000000133e-01 6.509580015369342831e-02 8.262811830492254594e-02 9.053577087590403139e-02 9.599306764964979366e-02 1.023051883858401429e-01 1.062801496168733206e-01 1.123171636020894315e-01 1.155621887732992542e-01 1.193765441525272142e-01 1.213707654319008400e-01
1.499999999999999944e-01 6.543344269344357478e-02 8.335215035462698041e-02 9.140951650045446575e-02 9.668474772178674292e-02 1.026593904899827381e-01 1.074410563500593635e-01 1.134856845759335403e-01 1.172172402436950089e-01 1.203635379869690131e-01 1.220766987344265864e-01
1.600000000000000033e-01 6.569210546266589235e-02 8.389745818424085289e-02 9.204945379611621792e-02 9.720666716130577090e-02 1.029182955515806769e-01 1.083258733762482023e-01 1.143156117089025176e-01 1.184196336886980394e-01 1.210228370448475643e-01 1.226386244372252021e-01
1.700000000000000122e-01 6.589359992391073673e-02 8.431655506768021002e-02 9.252844398591396347e-02 9.760776702166286400e-02 1.031166002747890137e-01 1.090052868216392634e-01 1.149279997513147633e-01 1.192914150061457484e-01 1.214916586949394417e-01 1.230912421270544121e-01
1.799999999999999933e-01 6.605301153304232731e-02 8.464464195380486111e-02 9.289495686368892668e-02 9.792155065211116671e-02 1.032729388984877095e-01 1.095342731984718376e-01 1.153935796453125218e-01 1.199330484726310736e-01 1.218439452498818742e-01 1.234569265321770748e-01
1.900000000000000022e-01 6.618091134154871491e-02 8.490570648862962033e-02 9.318109766046867026e-02 9.817104790177381968e-02 1.033987207826162213e-01 1.099523451944658392e-01 1.157560711507880508e-01 1.204146799461941336e-01 1.221196432422603922e-01 1.237540376209798898e-01
2.000000000000000111e-01 6.628469200931709493e-02 8.511616383618407500e-02 9.340817560384540030e-02 9.837205936071563572e-02 1.035013675015683393e-01 1.102870664457178268e-01 1.160434687875068899e-01 1.207830003997060198e-01 1.223413081932758495e-01 1.239969880649222506e-01
2.099999999999999922e-01 6.637000669385553775e-02 8.528828072573976793e-02 9.359149390180365735e-02 9.853638345429925616e-02 1.035863423650694171e-01 1.105590509269282484e-01 1.162754688527840724e-01 1.210704908493023951e-01 1.225234105954973729e-01 1.241976993924349959e-01
2.200000000000000011e-01 6.644052447730729172e-02 8.542995873847619714e-02 9.374078001447197495e-02 9.867161435294849459e-02 1.036571017960923186e-01 1.107816310888640327e-01 1.164644716351995457e-01 1.212977071254624367e-01 1.226744573126793830e-01 1.243641491744212485e-01
2.300000000000000100e-01 6.649956160009957984e-02 8.554817787980462107e-02 9.386423472455186767e-02 9.878444187848063607e-02 1.037167797944986009e-01 1.109663918201440752e-01 1.166208658425601646e-01 1.214807609055896659e-01 1.228015750162848446e-01 1.245038227341601078e-01
2.399999999999999911e-01 6.654926112040020214e-02 8.564743328058044280e-02 9.396710295245647160e-02 9.887916920508271756e-02 1.037673778661094559e-01 1.111208002267819461e-01 1.167512756291894799e-01 1.216298860758314310e-01 1.229091948238215104e-01 1.246216045850544601e-01
2.500000000000000000e-01 6.659142043206454920e-02 8.573144946915067788e-02 9.405361515411245210e-02 9.895935580247862406e-02 1.038105904091155968e-01 1.112509696051489638e-01 1.168610377731016392e-01 1.217529036136850984e-01 1.230009884409367094e-01 1.247216482116568215e-01
2.600000000000000089e-01 6.662736774171172660e-02 8.580296362827800893e-02 9.412684218208601516e-02 9.902761454698252863e-02 1.038476708282826677e-01 1.113613708344811382e-01 1.169540233693219244e-01 1.218553388684857491e-01 1.230796519586681709e-01 1.248070426994035559e-01
2.700000000000000178e-01 6.665822573845833765e-02 8.586427051051262471e-02 9.418930879827185076e-02 9.908613408236473241e-02 1.038796921467697448e-01 1.114557133542293105e-01 1.170334167557508659e-01 1.219415238713922045e-01 1.231474854796258400e-01 1.248804164899540992e-01
2.800000000000000266e-01 6.668483144851375388e-02 8.591707500303001621e-02 9.424287535996461740e-02 9.913653932361894683e-02 1.039074564312341686e-01 1.115367424169136923e-01 1.171015643396820793e-01 1.220145807549126299e-01 1.232062096514759397e-01 1.249437352377816002e-01
2.899999999999999800e-01 6.670790187600006416e-02 8.596282915493137777e-02 9.428910319503812365e-02 9.918021376337844697e-02 1.039316598293379273e-01 1.116067758119994729e-01 1.171604375333072240e-01 1.220770281264912244e-01 1.232573178993834062e-01 1.249986889014809976e-01
2.999999999999999889e-01 6.672793401652639400e-02 8.600253885450617752e-02 9.432907334606518979e-02 9.921811521944842727e-02 1.039527825818903212e-01 1.116674201126045818e-01 1.172114005730312269e-01 1.221306022616102244e-01 1.233018447311285126e-01 1.250464497032020283e-01
3.099999999999999978e-01 6.674543014173578426e-02 8.603721386992313480e-02 9.436385034213513878e-02 9.925120551068367103e-02 1.039713217184010524e-01 1.117202677354888901e-01 1.172558001984046055e-01 1.221769268185354529e-01 1.233408570362997114e-01 1.250882065447019575e-01
3.200000000000000067e-01 6.676073412336601398e-02 8.606754549561221324e-02 9.439416359827396130e-02 9.928014278507518720e-02 1.039876158790576655e-01 1.117664101508009100e-01 1.172945587333309031e-01 1.222171139029630677e-01 1.233750847013597718e-01 1.251247734823416613e-01
3.300000000000000155e-01 6.677415704765941873e-02 8.609415702469778997e-02 9.442066389783011771e-02 9.930552055287338031e-02 1.040019755495243531e-01 1.118068246287585860e-01 1.173285004364056083e-01 1.222521278789122784e-01 1.234051954014703939e-01 1.251568883208289129e-01
3.400000000000000244e-01 6.678594849399141498e-02 8.611754779549304906e-02 9.444387022382684516e-02 9.932781424503152323e-02 1.040146510178939082e-01 1.118422918828304441e-01 1.173582831169694418e-01 1.222827278677751650e-01 1.234317274725909852e-01 1.251851434966268495e-01
3.499999999999999778e-01 6.679631821669292091e-02 8.613813683194622428e-02 9.446421559905583687e-02 9.934742280824969407e-02 1.040258541344918214e-01 1.118734646826448770e-01 1.173844562796130253e-01 1.223095379986870457e-01 1.234551360532756964e-01 1.252100374518048953e-01
3.599999999999999867e-01 6.680544250717919408e-02 8.615627591970503873e-02 9.448206164264928708e-02 9.936468113103430477e-02 1.040357641527295124e-01 1.119008892863602167e-01 1.174074794395154470e-01 1.223330731582542297e-01 1.234758057231775952e-01 1.252319895782746384e-01
3.699999999999999956e-01 6.681346509969036951e-02 8.617225167896284954e-02 9.449770191382138307e-02 9.937986201640967854e-02 1.040445278476057334e-01 1.119250098310127506e-01 1.174277260146281421e-01 1.223537479695731844e-01 1.234940512031686144e-01 1.252513420881135320e-01
3.800000000000000044e-01 6.682051251118829860e-02 8.618631626871968432e-02 9.451139299704820751e-02 9.939320537604236228e-02 1.040522755677454059e-01 1.119462156400719832e-01 1.174455231688899537e-01 1.223719210204411156e-01 1.235101511951386399e-01 1.252683967380137098e-01
3.900000000000000133e-01 6.682668752420277414e-02 8.619867454678777074e-02 9.452334259554287521e-02 9.940490601852575159e-02 1.040591136407466449e-01 1.119648225008097880e-01 1.174611361788394648e-01 1.223878814001600063e-01 1.235243328838675353e-01 1.252833989614709209e-01
4.000000000000000222e-01 6.683207757434775353e-02 8.620950084243432510e-02 9.453372650365615693e-02 9.941512959448500775e-02 1.040651331309415811e-01 1.119810985039453866e-01 1.174747901776613951e-01 1.224018727052026689e-01 1.235367904586381349e-01 1.252965579452138822e-01
4.099999999999999756e-01 6.683675673560951491e-02 8.621894298261875700e-02 9.454269290014270799e-02 9.942401641013083602e-02 1.040704117367920456e-01 1.119952704871104432e-01 1.174866755965982140e-01 1.224140999034454974e-01 1.235476892789696135e-01 1.253080513441832966e-01
4.199999999999999845e-01 6.684078742600613188e-02 8.622712574171120803e-02 9.455036598538719972e-02 9.943168469322033465e-02 1.040750154445166942e-01 1.120075295192831805e-01 1.174969527890805387e-01 1.224247350243181237e-01 1.235571694971317053e-01 1.253180293404908274e-01
4.299999999999999933e-01 6.684422019473693077e-02 8.623415035056007649e-02 9.455684591276146411e-02 9.943823018775439782e-02 1.040789980062251374e-01 1.120180304261796655e-01 1.175057516537542646e-01 1.224339173769152384e-01 1.235653451827604388e-01 1.253266139199446239e-01
4.400000000000000022e-01 6.684709776683168958e-02 8.624010262958130280e-02 9.456221676826942479e-02 9.944373383788690512e-02 1.040824053135324390e-01 1.120269041813073269e-01 1.175131820387811804e-01 1.224417647101460616e-01 1.235723135000753037e-01 1.253339086859095453e-01
4.500000000000000111e-01 6.684945792414669075e-02 8.624505903203751045e-02 9.456655201232092023e-02 9.944826732429441762e-02 1.040852787791710227e-01 1.120342670179727412e-01 1.175193413716661278e-01 1.224483817734812463e-01 1.235781616973670310e-01 1.253400062374341040e-01
4.600000000000000200e-01 6.685132746508413992e-02 8.624907402335459106e-02 9.456990343583906999e-02 9.945188147988083538e-02 1.040876479547304667e-01 1.120402017634770930e-01 1.175242990433002649e-01 1.224538439294267089e-01 1.235829521496670386e-01 1.253449726187310653e-01
4.699999999999999734e-01 6.685272956801199817e-02 8.625219538786833839e-02 9.457231490528587858e-02 9.945462039061959969e-02 1.040895392593560731e-01 1.120447807111464300e-01 1.175281155558509372e-01 1.224582177160508517e-01 1.235867402549585548e-01 1.253488660724083326e-01
4.799999999999999822e-01 6.685368031301959502e-02 8.625445672676688991e-02 9.457381620330747307e-02 9.945651465918850520e-02 1.040909714889746707e-01 1.120480545983252585e-01 1.175308333188486987e-01 1.224615508213560550e-01 1.235895654191093013e-01 1.253517277295230214e-01
4.899999999999999911e-01 6.685419199681437441e-02 8.625588496482924916e-02 9.457442863606128902e-02 9.945758790548184236e-02 1.040919603820094352e-01 1.120500636253571464e-01 1.175324858239683995e-01 1.224638829250096900e-01 1.235914602116954253e-01 1.253535909958035377e-01
5.000000000000000000e-01 6.685427053918951978e-02 8.625649386243719463e-02 9.457416123659150020e-02 9.945785150887646864e-02 1.040925143600544972e-01 1.120508281817080842e-01 1.175330899690291558e-01 1.224652359219328135e-01 1.235924420854259131e-01 1.253544732495644742e-01
5.100000000000000089e-01 6.685391795880493704e-02 8.625629035606892370e-02 9.457301423981356869e-02 9.945730964403329266e-02 1.040926387129627456e-01 1.120503579200719108e-01 1.175326535573637532e-01 1.224656238506955791e-01 1.235925215429172913e-01 1.253543839838974494e-01
5.200000000000000178e-01 6.685313066548287386e-02 8.625527067214212862e-02 9.457097618189912180e-02 9.945595590603543978e-02 1.040923332079106006e-01 1.120486460919727090e-01 1.175311705809999469e-01 1.224650474304209702e-01 1.235916974020042636e-01 1.253533199404544274e-01
5.300000000000000266e-01 6.685190157716654202e-02 8.625342364118497585e-02 9.456802879031690756e-02 9.945377707621332053e-02 1.040915935133108483e-01 1.120456748215280518e-01 1.175286257218496611e-01 1.224634971172532533e-01 1.235899600706264062e-01 1.253512688565057709e-01
5.400000000000000355e-01 6.685021666765517123e-02 8.625072584327518610e-02 9.456413831725343777e-02 9.945074706425341415e-02 1.040904094872903279e-01 1.120414071406790890e-01 1.175249874934903432e-01 1.224609496183349799e-01 1.235872873175324765e-01 1.253482042290634813e-01
5.500000000000000444e-01 6.684805853269361331e-02 8.624714668889324476e-02 9.455926423819958904e-02 9.944683312983183809e-02 1.040887670730132192e-01 1.120357952660653023e-01 1.175202153561552276e-01 1.224573716771188980e-01 1.235836489052487136e-01 1.253440908640288121e-01
5.600000000000000533e-01 6.684540236267647040e-02 8.624264202473216900e-02 9.455334975499911365e-02 9.944198861635451803e-02 1.040866455766222415e-01 1.120287704297827786e-01 1.175142510390097955e-01 1.224527140929945607e-01 1.235790004098670514e-01 1.253388776646238434e-01
5.699999999999999512e-01 6.684222001442723105e-02 8.623716078868579049e-02 9.454633090485398128e-02 9.943616026742788105e-02 1.040840207300987308e-01 1.120202533115528115e-01 1.175070274167730050e-01 1.224469181640666648e-01 1.235732900507634374e-01 1.253325052817092222e-01
5.799999999999999600e-01 6.683847187235832099e-02 8.623063096136940331e-02 9.453811840471833261e-02 9.942927325679694339e-02 1.040808580347641898e-01 1.120101321622728879e-01 1.174984499535239590e-01 1.224399006946046836e-01 1.235664442120593259e-01 1.253248898207438566e-01
5.899999999999999689e-01 6.683411367313819851e-02 8.622297106401265177e-02 9.452861261267175852e-02 9.942124354388137686e-02 1.040771182498400199e-01 1.119982806844125045e-01 1.174884118845253705e-01 1.224315656272541991e-01 1.235583794884596714e-01 1.253159361871168109e-01
5.999999999999999778e-01 6.682909334890400899e-02 8.621408463016484724e-02 9.451769627131272056e-02 9.941197198015175318e-02 1.040727548390584373e-01 1.119845493758308830e-01 1.174767868749784921e-01 1.224217978684754848e-01 1.235489971520455088e-01 1.253055317089081799e-01
6.099999999999999867e-01 6.682334681177636015e-02 8.620385248452400173e-02 9.450522507108211068e-02 9.940133633790422529e-02 1.040677102330815340e-01 1.119687535583130389e-01 1.174634188969442411e-01 1.224104541499986681e-01 1.235381752100043057e-01 1.252935371157934685e-01
6.199999999999999956e-01 6.681679836509096804e-02 8.619213309373592591e-02 9.449102818965242345e-02 9.938919180852644197e-02 1.040619160652154068e-01 1.119506738706388255e-01 1.174481226647879906e-01 1.223973624727490578e-01 1.235257690496097960e-01 1.252797869696900823e-01
6.300000000000000044e-01 6.680935905406210074e-02 8.617875924584961211e-02 9.447490418500766041e-02 9.937536764629320563e-02 1.040552916590375132e-01 1.119300510430797230e-01 1.174306792258623389e-01 1.223823173320400248e-01 1.235116083336597753e-01 1.252640858291308168e-01
6.400000000000000133e-01 6.680092476448189209e-02 8.616353416873216708e-02 9.445661617432815627e-02 9.935966325286636758e-02 1.040477422774335192e-01 1.119065797718599015e-01 1.174108307912725829e-01 1.223650739493589851e-01 1.234954934292763207e-01 1.252462037753265256e-01
6.500000000000000222e-01 6.679136767980785316e-02 8.614621546018705334e-02 9.443587236558098619e-02 9.934183174441145459e-02 1.040391513757672609e-01 1.118798837581015948e-01 1.173882596425994407e-01 1.223453280900588941e-01 1.234771791215620446e-01 1.252258576477480179e-01
6.600000000000000311e-01 6.678054346130167518e-02 8.612652724598325593e-02 9.441234035310924755e-02 9.932159264467380066e-02 1.040293869308497321e-01 1.118495341888405131e-01 1.173626037712265785e-01 1.223227272137106525e-01 1.234563884459603522e-01 1.252027254834842673e-01
6.700000000000000400e-01 6.676827560594383870e-02 8.610413077732335940e-02 9.438561143190613012e-02 9.929860179546913523e-02 1.040182872576993073e-01 1.118150040516967259e-01 1.173334182571679624e-01 1.222968333479902275e-01 1.234327828907690189e-01 1.251764122007288371e-01
6.800000000000000488e-01 6.675435510469421296e-02 8.607862231066155945e-02 9.435519742779087393e-02 9.927244944159756279e-02 1.040056604954084918e-01 1.117756643646621167e-01 1.173001720798343139e-01 1.222671154556041473e-01 1.234059619375021261e-01 1.251464474280822026e-01
6.899999999999999467e-01 6.673853454446254663e-02 8.604952048471220527e-02 9.432051458693627155e-02 9.924264753487006818e-02 1.039912790605410919e-01 1.117307640232438615e-01 1.172622310503568105e-01 1.222329278885844889e-01 1.233754520786189829e-01 1.251122711396418508e-01
6.999999999999999556e-01 6.672050666755098558e-02 8.601622433075251095e-02 9.428083198394576758e-02 9.920858706062554710e-02 1.039748598522138440e-01 1.116793640485526373e-01 1.172188021681578318e-01 1.221934511147775571e-01 1.233406659425270030e-01 1.250731850343933527e-01
7.099999999999999645e-01 6.669993519154028550e-02 8.597806691114354138e-02 9.423533317101942530e-02 9.916959324922501595e-02 1.039560919190001542e-01 1.116204190869207191e-01 1.171690023018615995e-01 1.221477416471218602e-01 1.233009623310577368e-01 1.250284165077911458e-01
7.199999999999999734e-01 6.667632754474399348e-02 8.593407454822857283e-02 9.418282559650435759e-02 9.912467995660145803e-02 1.039345197274344629e-01 1.115524035807597958e-01 1.171115420069813590e-01 1.220944231688059906e-01 1.232554011758446172e-01 1.249768377582320678e-01
7.299999999999999822e-01 6.664920509968026707e-02 8.588327658736302772e-02 9.412210489847136485e-02 9.907286659604919166e-02 1.039096975913464949e-01 1.114737877934083021e-01 1.170451270218711565e-01 1.220320293806609058e-01 1.232030723153331175e-01 1.249173316318632210e-01
7.399999999999999911e-01 6.661787580454454905e-02 8.582427276382272041e-02 9.405143061891033107e-02 9.901273690263177885e-02 1.038809804337117865e-01 1.113823652542148129e-01 1.169678888158779406e-01 1.219584360783625976e-01 1.231426558282909672e-01 1.248482884443999075e-01
7.500000000000000000e-01 6.658154115653514005e-02 8.575541927807922571e-02 9.396873603897425153e-02 9.894262943251147524e-02 1.038476190294169155e-01 1.112755351391030711e-01 1.168776207765698238e-01 1.218710196605022333e-01 1.230726246152382547e-01 1.247678311072557000e-01
7.600000000000000089e-01 6.653913487054616271e-02 8.567450500906728661e-02 9.387122067889035193e-02 9.886030799724919438e-02 1.038086078535101348e-01 1.111497928763033466e-01 1.167713432904374377e-01 1.217661485698764284e-01 1.229909221799040109e-01 1.246734487473921266e-01
7.700000000000000178e-01 6.648941317355597236e-02 8.557889481310246294e-02 9.375549243614655914e-02 9.876310739146799966e-02 1.037627608420789577e-01 1.110009424240901432e-01 1.166454744977556551e-01 1.216392104692075177e-01 1.228951083432245350e-01 1.245621865043103627e-01
7.800000000000000266e-01 6.643070349382319828e-02 8.546500747591351255e-02 9.361688985165594890e-02 9.864740115409108279e-02 1.037084673589485501e-01 1.108232713511090733e-01 1.164951162244390742e-01 1.214836903592617784e-01 1.227818074468197546e-01 1.244300798799922170e-01
7.900000000000000355e-01 6.636104715076332483e-02 8.532852985799521672e-02 9.344966692206425896e-02 9.850881602908408141e-02 1.036438011194304037e-01 1.106098693198388078e-01 1.163142908264670483e-01 1.212910891904903365e-01 1.226468289866056993e-01 1.242724882639238138e-01
8.000000000000000444e-01 6.627741269384752887e-02 8.516277610456748914e-02 9.324485674869317786e-02 9.834055905023729449e-02 1.035657454691627510e-01 1.103500475586628587e-01 1.160936873876888958e-01 1.210479954669637648e-01 1.224832856209547710e-01 1.240823824118356539e-01
8.100000000000000533e-01 6.617655209751861778e-02 8.496021356988832374e-02 9.299194080818393160e-02 9.813495406671964016e-02 1.034709023560191621e-01 1.100317267102392388e-01 1.158225469480648750e-01 1.207372593125802251e-01 1.222824463595106187e-01 1.238525032698527678e-01
8.199999999999999512e-01 6.605347985254905741e-02 8.470918541159001836e-02 9.267445937648974286e-02 9.788009255347947246e-02 1.033538907311761096e-01 1.096363566700040010e-01 1.154840464458511962e-01 1.203314538829675928e-01 1.220288981832004654e-01 1.235725267529873134e-01
8.299999999999999600e-01 6.590184885980376883e-02 8.439419298587488849e-02 9.226980438059516343e-02 9.756008806002057498e-02 1.032072958445108268e-01 1.091395970428260115e-01 1.150551958456003665e-01 1.197901766321976119e-01 1.216970263205050945e-01 1.232315195990113660e-01
8.399999999999999689e-01 6.571279241534072613e-02 8.399273493029209281e-02 9.174444817793266094e-02 9.715183884178502094e-02 1.030196334323425084e-01 1.085071568164412137e-01 1.145016978616371778e-01 1.190496607024175563e-01 1.212393290776464100e-01 1.228188667891018521e-01
8.499999999999999778e-01 6.547406990840209939e-02 8.347201957732078292e-02 9.104892297613433050e-02 9.662174634615341984e-02 1.027721203838836972e-01 1.076921942914473990e-01 1.137718140296145042e-01 1.180085056727287751e-01 1.205667019463501077e-01 1.223273627860565205e-01
8.599999999999999867e-01 6.516874488122996467e-02 8.278328196943735007e-02 9.011118812635011965e-02 9.592042425493113589e-02 1.024305263542365368e-01 1.066345898323233232e-01 1.127856563743575985e-01 1.165092889724329561e-01 1.195205213216163215e-01 1.217471450730175792e-01
8.699999999999999956e-01 6.477222589684314413e-02 8.184936670579796847e-02 8.882886916730073357e-02 9.497220659034620593e-02 1.019191661372381430e-01 1.052691854170589025e-01 1.114135419082711714e-01 1.143373742035321550e-01 1.178457957305211745e-01 1.210155573633953652e-01
8.800000000000000044e-01 6.425185511765532653e-02 8.055247643187479767e-02 8.709058353041396194e-02 9.367018096519710846e-02 1.010365274848222666e-01 1.036004424446916317e-01 1.094575753264941664e-01 1.113667712021092909e-01 1.152477749211450880e-01 1.191635363355607741e-01
8.900000000000000133e-01 6.356358059254267612e-02 7.871156032244130962e-02 8.484618725768972025e-02 9.187188949155072892e-02 9.929124878850131841e-02 1.018144535655900185e-01 1.066881498560460773e-01 1.078684984749118114e-01 1.116558168104156146e-01 1.156279285246750582e-01
9.000000000000000222e-01 6.265620067310541386e-02 7.612171522157568093e-02 8.224026404716427985e-02 8.944877229717519695e-02 9.639944315878254399e-02 9.966146600836413294e-02 1.034154608623729654e-01 1.042719940420882979e-01 1.075183564169949341e-01 1.113084304000643010e-01
9.100000000000000311e-01 6.148868622972953474e-02 7.278349940997395906e-02 7.956963878066015960e-02 8.643310273820921374e-02 9.276892360764793510e-02 9.643274266944683315e-02 9.970822037998096354e-02 1.011834393431574886e-01 1.036584235821250838e-01 1.069514193988614359e-01
9.200000000000000400e-01 6.006903316674873372e-02 6.910502157978984372e-02 7.703150876116936219e-02 8.315768908023836448e-02 8.893226482430023616e-02 9.263372326900624898e-02 9.566941042701189446e-02 9.799918388538204905e-02 1.004817149705306972e-01 1.037275358164833627e-01
9.300000000000000488e-01 5.848119349131971484e-02 6.560192606430705065e-02 7.468629524323051883e-02 8.009417422907653961e-02 8.533967239691930828e-02 8.895789533224821022e-02 9.193067797854351242e-02 9.458474290684762420e-02 9.761366728677091376e-02 1.010689730491183130e-01
9.399999999999999467e-01 5.688212731474821815e-02 6.261230113455307222e-02 7.257553639907546317e-02 7.757607909347317976e-02 8.230255574749784087e-02 8.580974058271223504e-02 8.872336795677242260e-02 9.152371643147610980e-02 9.511252239485934457e-02 9.806603696650746660e-02
9.499999999999999556e-01 5.549196747329527418e-02 6.034406733991987820e-02 7.083268812382076396e-02 7.573912720897144069e-02 8.003602695971560876e-02 8.343112143259961977e-02 8.625502731226356024e-02 8.912357039262161496e-02 9.313068007839925277e-02 9.579271484981331797e-02
9.599999999999999645e-01 5.441433915162404572e-02 5.874930790319263241e-02 6.951423888551511165e-02 7.446661158725535745e-02 7.848126649714878833e-02 8.177352774538401703e-02 8.450090598568123224e-02 8.739323432673073988e-02 9.166973122231021620e-02 9.423237252233236660e-02
9.699999999999999734e-01 5.371209283349501901e-02 5.777324012040074841e-02 6.866755382590347678e-02 7.368140771748354911e-02 7.755279502404086034e-02 8.076999598761194776e-02 8.342074457411487176e-02 8.631675730298309090e-02 9.074331246079228586e-02 9.328875252580970390e-02
9.799999999999999822e-01 5.331380596598775390e-02 5.723905586741505347e-02 6.819162379312559974e-02 7.324566649227091941e-02 7.705335886746900176e-02 8.022593947916267787e-02 8.282788831941444163e-02 8.572221203410239354e-02 9.022553697348520418e-02 9.277446423339333337e-02
9.899999999999999911e-01 5.318869948257917701e-02 5.707395362313816972e-02 6.804277051763459039e-02 7.310980314101478417e-02 7.690029180708644885e-02 8.005868866919385596e-02 8.264445280711046893e-02 8.553770449864589454e-02 9.006396616759482221e-02 9.261568323650586076e-02
1.000000000000000000e+00 5.315723423230980793e-02 5.703262492202561262e-02 6.800538121630106403e-02 7.307569531242173733e-02 7.686207179703509473e-02 8.001689498368459719e-02 8.259852192225235201e-02 8.549146384250012887e-02 9.002340817830239983e-02 9.257594507494876224e-02
1.010000000000000009e+00 5.316605238273254541e-02 5.704440159301275154e-02 6.801595076020416908e-02 7.308511798892181055e-02 7.687451374847266428e-02 8.002758332015290355e-02 8.261007681781480649e-02 8.550619991072229420e-02 9.003741399882983498e-02 9.259162813807943204e-02
1.020000000000000018e+00 5.320117713298784523e-02 5.709138987643117696e-02 6.805809505007225091e-02 7.312268101416033450e-02 7.692412112878395380e-02 8.007023009669900215e-02 8.265614967086923337e-02 8.556501934493215833e-02 9.009329133289170621e-02 9.265422234701824189e-02
1.030000000000000027e+00 5.331371917140367150e-02 5.724279843632354425e-02 6.819359747079332956e-02 7.324336566082827182e-02 7.708358426573026778e-02 8.020766342741227073e-02 8.280427973809835474e-02 8.575480034302968013e-02 9.027328903705041097e-02 9.285613345440932309e-02
1.040000000000000036e+00 5.351518886404942055e-02 5.751713128709107919e-02 6.843797982182595052e-02 7.346070248521362200e-02 7.737101190295445075e-02 8.045676842399709927e-02 8.307142802628782186e-02 8.609959156114939394e-02 9.059923296261050696e-02 9.322283309047248168e-02
1.050000000000000044e+00 5.383375807904064447e-02 5.795964991901227797e-02 6.882924783801983026e-02 7.380790170722337229e-02 7.783057686039228373e-02 8.085901904152990871e-02 8.349915802150653654e-02 8.665811318846540490e-02 9.112460020069428068e-02 9.381679246649289594e-02
1.060000000000000053e+00 5.426759416899441107e-02 5.857982791643989717e-02 6.937192466541954039e-02 7.428819536150169101e-02 7.846620774334146786e-02 8.142410976614128382e-02 8.409258556943098595e-02 8.744516125406032181e-02 9.186043750440249511e-02 9.465457645900415828e-02
1.070000000000000062e+00 5.481374797364853974e-02 5.938985504962900758e-02 7.007181316888856648e-02 7.490622740506384936e-02 7.928185186052144617e-02 8.216537434587398159e-02 8.485871904479669325e-02 8.847924858536160286e-02 9.282179500836254538e-02 9.575872404402117899e-02
1.080000000000000071e+00 5.543488890302906980e-02 6.035113344310318734e-02 7.089125277138035031e-02 7.562928670043277124e-02 8.022939119085514825e-02 8.305051226624797500e-02 8.575794661588694023e-02 8.971262733359944286e-02 9.396516770742825708e-02 9.708368741875944563e-02
1.090000000000000080e+00 5.609959930508728876e-02 6.142659409261580494e-02 7.179660355077313594e-02 7.642975795817082141e-02 8.126580738627650624e-02 8.404767911809993275e-02 8.675617662703746791e-02 9.109602194764199190e-02 9.525077613757064465e-02 9.858284809322805098e-02
1.100000000000000089e+00 5.677355483618452825e-02 6.256454179854205322e-02 7.274494463705544200e-02 7.727300614401369505e-02 8.234007090933646855e-02 8.510892693726387903e-02 8.780995216920597923e-02 9.255783693498062514e-02 9.662196344123642755e-02 1.001807285217183041e-01
1.110000000000000098e+00 5.742326639005920080e-02 6.370354715593475048e-02 7.368786470865561211e-02 7.811946547139918262e-02 8.339918794551200165e-02 8.617433859695580733e-02 8.886944484359535212e-02 9.401261595510758406e-02 9.800792295154028833e-02 1.017729889088875989e-01
1.120000000000000107e+00 5.802561894282185634e-02 6.479204442225146299e-02 7.458625622457185078e-02 7.893628721892539946e-02 8.440389359468369879e-02 8.719218625038606396e-02 8.989339022295891879e-02 9.539003625384699647e-02 9.934493865623235387e-02 1.032511049029108674e-01
1.129999999999999893e+00 5.856798629943990586e-02 6.579441129320347248e-02 7.541373112445534654e-02 7.969973202509043897e-02 8.532962237947384898e-02 8.812689349294905439e-02 9.085209811961288129e-02 9.664482127289647506e-02 1.005845894600399526e-01 1.045208508640514677e-01
1.139999999999999902e+00 5.904624365248309359e-02 6.669179308634112791e-02 7.615654239190006169e-02 8.039548967604008556e-02 8.616427832031607614e-02 8.896051711506644533e-02 9.172762722200542007e-02 9.775674084819518939e-02 1.016977978326015497e-01 1.055399628611480151e-01
1.149999999999999911e+00 5.946112221015747296e-02 6.747733651232158680e-02 7.680966321446060230e-02 8.101605440474649034e-02 8.690331650269172981e-02 8.968763262571251282e-02 9.251034526141151126e-02 9.872204638820730738e-02 1.026716184996754044e-01 1.063397350767579935e-01
1.159999999999999920e+00 5.981826893774076087e-02 6.815653369625847280e-02 7.737747804499395254e-02 8.156248280330023748e-02 8.755114056400106759e-02 9.031465188857473736e-02 9.320119505557705741e-02 9.955175498121221489e-02 1.035106138256515068e-01 1.069834049175849705e-01
1.169999999999999929e+00 6.012392711761577885e-02 6.873839546818365231e-02 7.786688706633865253e-02 8.203859770862263756e-02 8.811421100656458005e-02 9.085102129571234753e-02 9.380452162715553766e-02 1.002599251789395435e-01 1.042255046364181786e-01 1.075164916404375004e-01
1.179999999999999938e+00 6.038494539009009454e-02 6.923462552533725389e-02 7.828691806237644824e-02 8.245089788555720611e-02 8.860126566991681496e-02 9.130827305594636789e-02 9.432806709518595789e-02 1.008626864051108130e-01 1.048313515168977639e-01 1.079667309325108987e-01
1.189999999999999947e+00 6.060790342372224249e-02 6.965729613437271484e-02 7.864696104700769075e-02 8.280688885447812231e-02 8.902167317626762111e-02 9.169792378381655396e-02 9.478092645257046867e-02 1.013757311362262215e-01 1.053440264310507718e-01 1.083516297092624731e-01
1.199999999999999956e+00 6.079845588511289395e-02 7.001716550956188501e-02 7.895542040284730945e-02 8.311365452152193189e-02 8.938399589029133452e-02 9.203003860968998751e-02 9.517175605338307198e-02 1.018126084579711738e-01 1.057777787655662799e-01 1.086828800480498930e-01
1.209999999999999964e+00 6.096207636057152102e-02 7.032482667190990966e-02 7.922072192468415652e-02 8.337872479654778735e-02 8.969717261704190925e-02 9.231439691388754198e-02 9.550987698106955248e-02 1.021863642273859729e-01 1.061464489908195280e-01 1.089701802645697548e-01
1.219999999999999973e+00 6.110241031873429179e-02 7.058747369392046056e-02 7.944851815926114169e-02 8.360716443391053021e-02 8.996716741036815679e-02 9.255757655122051619e-02 9.580154828350018192e-02 1.025057649356457129e-01 1.064595467835466602e-01 1.092194286497856631e-01
1.229999999999999982e+00 6.122368351267304387e-02 7.081336369831484068e-02 7.964551670780657677e-02 8.380530385172281493e-02 9.020142197605660050e-02 9.276712159274415337e-02 9.605470852888675637e-02 1.027808049507781540e-01 1.067276142360896185e-01 1.094374132997800314e-01
1.239999999999999991e+00 6.132862961799575435e-02 7.100790768395738584e-02 7.981607116226464849e-02 8.397725581792668537e-02 9.040475871511413630e-02 9.294794666855474286e-02 9.627451314922635950e-02 1.030179984264408821e-01 1.069575993875891001e-01 1.096283244151190495e-01
1.250000000000000000e+00 6.141983570274239107e-02 7.117618550073477601e-02 7.996433685439448269e-02 8.412702812240985262e-02 9.058188439596041863e-02 9.310467410552640544e-02 9.646601769726871611e-02 1.032234581112730504e-01 1.071559018711095712e-01 1.097962001926096470e-01
1.260000000000000009e+00 6.149929245006580114e-02 7.132211399377472172e-02 8.009352363427213461e-02 8.425773935317240615e-02 9.073646401485443991e-02 9.324086385254162779e-02 9.663316536383566302e-02 1.034018901243340255e-01 1.073274264439722930e-01 1.099441229348323834e-01
1.270000000000000018e+00 6.156882762133709941e-02 7.144925592412265658e-02 8.020659042158265195e-02 8.437229822284135483e-02 9.087192276216457532e-02 9.335976530244399774e-02 9.677964765188765139e-02 1.035575832512222461e-01 1.074765701751342201e-01 1.100750019396123658e-01
1.280000000000000027e+00 6.162983801063134232e-02 7.156033682255966144e-02 8.030580341914983489e-02 8.447294196042709480e-02 9.099089811818096563e-02 9.346386372486904792e-02 9.690830851465383200e-02 1.036938172245867595e-01 1.076066801234775439e-01 1.101910547811353475e-01
1.290000000000000036e+00 6.168359640598704979e-02 7.165781632254956957e-02 8.039323165759798551e-02 8.456172819999160928e-02 9.109581955554743593e-02 9.355541098816236301e-02 9.702176935127955482e-02 1.038135597649989805e-01 1.077207437655174349e-01 1.102943612569186049e-01
1.300000000000000044e+00 6.173097386032268263e-02 7.174339242700547570e-02 8.047029322076151847e-02 8.464006758827234689e-02 9.118835469306042774e-02 9.363595695976940914e-02 9.712182910866042074e-02 1.039188551476962902e-01 1.078208230130950629e-01 1.103863104976342824e-01
1.310000000000000053e+00 6.177293451018426446e-02 7.181890488357903224e-02 8.053855878344928776e-02 8.470953550358652218e-02 9.127036730716574231e-02 9.370719558338623523e-02 9.721049970912948313e-02 1.040119319170548506e-01 1.079091215126987413e-01 1.104685369962280089e-01
1.320000000000000062e+00 6.181012817004732235e-02 7.188560385426379096e-02 8.059908828330634989e-02 8.477119495805318650e-02 9.134311662957411704e-02 9.377027482131695957e-02 9.728913992423399160e-02 1.040943015355087903e-01 1.079871365306457054e-01 1.105421189431615853e-01
1.330000000000000071e+00 6.184317108894429177e-02 7.194466169833468872e-02 8.065288721345259537e-02 8.482605837709925045e-02 9.140780228763492610e-02 9.382627647699927353e-02 9.735904444794070411e-02 1.041673863776522296e-01 1.080562627718731072e-01 1.106081116731734287e-01
1.340000000000000080e+00 6.187256558596503780e-02 7.199703188481956784e-02 8.070077568799148560e-02 8.487495297533022287e-02 9.146540503420073909e-02 9.387608166889169214e-02 9.742127158744479098e-02 1.042323445110278080e-01 1.081176310666148443e-01 1.106673815314118264e-01
1.350000000000000089e+00 6.189874359120558361e-02 7.204353023732790184e-02 8.074345920566941559e-02 8.491859180532512763e-02 9.151677043324973893e-02 9.392044633291299349e-02 9.747673366338828471e-02 1.042901687780530967e-01 1.081722059851761009e-01 1.107206841863459384e-01
1.360000000000000098e+00 6.192207573115752345e-02 7.208485357869104382e-02 8.078154343112557700e-02 8.495758814754124366e-02 9.156262573935272653e-02 9.396001794056713097e-02 9.752621518966440861e-02 1.043417089722113444e-01 1.082208095094271127e-01 1.107686769475642180e-01
1.370000000000000107e+00 6.194286794365939236e-02 7.212157591635881548e-02 8.081552862245607038e-02 8.499244921184229140e-02 9.160357255109229102e-02 9.399533079510470623e-02 9.757036494824443407e-02 1.043876660680908286e-01 1.082641176589393683e-01 1.108119061958790230e-01
1.379999999999999893e+00 6.196139668229354996e-02 7.215421242721783979e-02 8.084586711746460930e-02 8.502363462891544821e-02 9.164015562884464394e-02 9.402686660855670564e-02 9.760977021809912058e-02 1.044286713673123479e-01 1.083027366054446633e-01 1.108508757836078329e-01
1.389999999999999902e+00 6.197788890676449863e-02 7.218318543787539954e-02 8.087293065717818252e-02 8.505152265646384602e-02 9.167282326338765941e-02 9.405502121694996054e-02 9.764491401957418881e-02 1.044652433813498954e-01 1.083371631262767670e-01 1.108860021799169121e-01
1.399999999999999911e+00 6.199254122360488284e-02 7.220885936269977323e-02 8.089704166367293892e-02 8.507644201337012657e-02 9.170196477262181067e-02 9.408013760534307546e-02 9.767621555281272294e-02 1.044978309984410519e-01 1.083678260982723351e-01 1.109176513080460946e-01
1.409999999999999920e+00 6.200552324348736905e-02 7.223154747480574345e-02 8.091847877441607495e-02 8.509867742142529501e-02 9.172791707337266121e-02 9.410251208857035865e-02 9.770403725463373823e-02 1.045268216475429418e-01 1.083950947726457503e-01 1.109461435145288472e-01
1.419999999999999929e+00 6.201698061231947223e-02 7.225151795005016475e-02 8.093748184733383366e-02 8.511847464554662956e-02 9.175097066205789575e-02 9.412239986895394595e-02 9.772869121669093551e-02 1.045525486256516368e-01 1.084192861098814131e-01 1.109717582528191165e-01
1.429999999999999938e+00 6.202703275081085377e-02 7.226899058711140633e-02 8.095424812860912978e-02 8.513603629476669543e-02 9.177136486873639643e-02 9.414001123986250052e-02 9.775043417585933814e-02 1.045752863312577330e-01 1.084406606309059884e-01 1.109947269486069865e-01
1.439999999999999947e+00 6.203578292893195678e-02 7.228415491145541438e-02 8.096894885100486272e-02 8.515153890531457215e-02 9.178930789812402014e-02 9.415552909123202363e-02 9.776948903341359243e-02 1.045952730460150831e-01 1.084594440819174749e-01 1.110152536331257406e-01
1.449999999999999956e+00 6.204332668019272440e-02 7.229718508495336371e-02 8.098174355513794442e-02 8.516514814204491357e-02 9.180499439729432332e-02 9.416912433036293828e-02 9.778606338908940598e-02 1.046127307847668220e-01 1.084758462530059087e-01 1.110335345157139608e-01
1.459999999999999964e+00 6.204973218420445358e-02 7.230820631422134326e-02 8.099274697617464547e-02 8.517698365641318548e-02 9.181856493981169209e-02 9.418092096040524275e-02 9.780030663147229464e-02 1.046278204461516259e-01 1.084900189597878123e-01 1.110497102550006832e-01
1.469999999999999973e+00 6.205506256721007863e-02 7.231733372658515069e-02 8.100206668710228930e-02 8.518715889145175857e-02 9.183015207059187779e-02 9.419103606870218859e-02 9.781235871993951281e-02 1.046406932902464726e-01 1.085021045004388868e-01 1.110639183298447741e-01
1.479999999999999982e+00 6.205936349531906981e-02 7.232465124802138490e-02 8.100978180433024423e-02 8.519575813913868312e-02 9.183985404952135778e-02 9.419955710346089583e-02 9.782232262474620244e-02 1.046514619063542983e-01 1.085122084416261234e-01 1.110762611519233584e-01
1.489999999999999991e+00 6.206267612086427410e-02 7.233023392766257942e-02 8.101596587652920567e-02 8.520286170258876968e-02 9.184776345146962451e-02 9.420656699536031353e-02 9.783029391986153289e-02 1.046602321243782496e-01 1.085204295997973106e-01 1.110868411038792858e-01
1.500000000000000000e+00 6.206502367356241806e-02 7.233412536539149396e-02 8.102066255011446116e-02 8.520851847529194167e-02 9.185393640881303612e-02 9.421211714294093487e-02 9.783632938372317789e-02 1.046670690104272439e-01 1.085268281541121455e-01 1.110957202988015480e-01
1.510000000000000009e+00 6.206642470015308333e-02 7.233636026802538199e-02 8.102390992173913453e-02 8.521277355566751754e-02 9.185842356514800633e-02 9.421625482174714183e-02 9.784047842466817024e-02 1.046720313138956165e-01 1.085314579377949229e-01 1.111029607809349978e-01
1.520000000000000018e+00 6.206688614178453023e-02 7.233695277360278897e-02 8.102572841946396875e-02 8.521565493474403397e-02 9.186125499599361033e-02 9.421901008647501352e-02 9.784276742578897068e-02 1.046751548348267280e-01 1.085343507899574900e-01 1.111086054900184555e-01
1.530000000000000027e+00 6.206640484004206232e-02 7.233589951845968702e-02 8.102612159467285913e-02 8.521717267095378634e-02 9.186244014923243550e-02 9.422039525724101861e-02 9.784320089621581507e-02 1.046764524885652886e-01 1.085355166441789032e-01 1.111126738573579159e-01
1.540000000000000036e+00 6.206496787344504412e-02 7.233317957852154756e-02 8.102508073406489153e-02 8.521732741112926501e-02 9.186197584049311804e-02 9.422041309118549257e-02 9.784176720408692407e-02 1.046759232063004114e-01 1.085349516560454863e-01 1.111151798008711139e-01
1.550000000000000044e+00 6.206255284044205622e-02 7.232875581506556517e-02 8.102258151802028963e-02 8.521610327272760577e-02 9.185983992236376738e-02 9.421905023091109443e-02 9.783843450692011889e-02 1.046735450665127742e-01 1.085326318263426376e-01 1.111161153917493150e-01
1.560000000000000053e+00 6.205912497655276250e-02 7.232256941441435327e-02 8.101858271786281651e-02 8.521346960685756422e-02 9.185599175624305224e-02 9.421627875400195862e-02 9.783314886403489397e-02 1.046692758838541487e-01 1.085285132698158017e-01 1.111154588381176589e-01
1.570000000000000062e+00 6.205464162919098470e-02 7.231454823677514743e-02 8.101303079974538079e-02 8.520938310423188666e-02 9.185037610175302014e-02 9.421205869878736261e-02 9.782584040187147778e-02 1.046630576458017214e-01 1.085225364074879767e-01 1.111131721679125828e-01
1.580000000000000071e+00 6.204904116526201163e-02 7.230458707154581444e-02 8.100584653859978224e-02 8.520377824319819160e-02 9.184290982990291063e-02 9.420632833126105221e-02 9.781640569244567929e-02 1.046548019173875466e-01 1.085146117326430404e-01 1.111091965618406785e-01
1.590000000000000080e+00 6.204225210969617488e-02 7.229256426427119187e-02 8.099693602321365871e-02 8.519657482289978712e-02 9.183349276989716259e-02 9.419901223778419375e-02 9.780472230588264926e-02 1.046444020113491968e-01 1.085046312933713591e-01 1.111034549568667290e-01
1.600000000000000089e+00 6.203418913297655685e-02 7.227833468499715586e-02 8.098618608555598064e-02 8.518767489852326069e-02 9.182200336350865300e-02 9.419001835879081685e-02 9.779064280652580154e-02 1.046317283263800274e-01 1.084924639108741790e-01 1.110958510189457710e-01
1.610000000000000098e+00 6.202474622215224664e-02 7.226171796198151143e-02 8.097345521978852045e-02 8.517695503796895995e-02 9.180828892422085441e-02 9.417923050242953120e-02 9.777398292002840996e-02 1.046166177985331652e-01 1.084779446987605422e-01 1.110862618807605812e-01
1.620000000000000107e+00 6.201379716875213971e-02 7.224249973579531525e-02 8.095857419259544496e-02 8.516426644176930405e-02 9.179216618921939852e-02 9.416650892707088827e-02 9.775452242276717885e-02 1.045988747662154189e-01 1.084608754237313538e-01 1.110745371977599205e-01
1.629999999999999893e+00 6.200119305876276160e-02 7.222042766459750573e-02 8.094134287529726468e-02 8.514943211631237352e-02 9.177341798271299034e-02 9.415168800458242893e-02 9.773200109497565125e-02 1.045782675831629926e-01 1.084410206611891025e-01 1.110604960885958753e-01
1.639999999999999902e+00 6.198675942495604496e-02 7.219520694256388593e-02 8.092152668134548754e-02 8.513224368050799351e-02 9.175178947385208283e-02 9.413457363261551469e-02 9.770611418916733126e-02 1.045545248437559777e-01 1.084181034265825766e-01 1.110439236241946570e-01
1.649999999999999911e+00 6.197028204938796747e-02 7.216647618749340298e-02 8.089883745004460003e-02 8.511244454843773510e-02 9.172696745211261771e-02 9.411492729083402453e-02 9.767648764412907580e-02 1.045273130654722493e-01 1.083917826666268985e-01 1.110245538055837505e-01
1.659999999999999920e+00 6.195151996612327516e-02 7.213383102176658401e-02 8.087295186774245970e-02 8.508974573081201642e-02 9.169860068069128622e-02 9.409248273932563356e-02 9.764270239675776342e-02 1.044962595403998024e-01 1.083616741075138917e-01 1.110020840323321517e-01
1.669999999999999929e+00 6.193017951091896178e-02 7.209677995701410658e-02 8.084347650177477196e-02 8.506379513366706113e-02 9.166626199179650492e-02 9.406691677506794080e-02 9.760424907317702403e-02 1.044609114013316103e-01 1.083273091006314859e-01 1.109761441238449470e-01
1.679999999999999938e+00 6.190591502982437100e-02 7.205474722058609338e-02 8.080994974266546282e-02 8.503417891441469867e-02 9.162945083483127473e-02 9.403785222286537016e-02 9.756053103675213500e-02 1.044207392220688896e-01 1.082881360020804956e-01 1.109462961317545099e-01
1.689999999999999947e+00 6.187832063553008050e-02 7.200706043385544930e-02 8.077183179774034827e-02 8.500041247930356647e-02 9.158758296617833250e-02 9.400485100476467515e-02 9.751085203291398606e-02 1.043751266442108638e-01 1.082435074981404760e-01 1.109120238529321401e-01
1.699999999999999956e+00 6.184689563867798445e-02 7.195289363166294805e-02 8.072845880340032143e-02 8.496189959409293502e-02 9.153994096384104884e-02 9.396737671885549426e-02 9.745435740525212887e-02 1.043233175801916296e-01 1.081926254858413261e-01 1.108726892389012564e-01
1.709999999999999964e+00 6.181110217151501024e-02 7.189137015582053314e-02 8.067912479633665424e-02 8.491800504101065794e-02 9.148576551669949930e-02 9.392486833825408610e-02 9.739014228870820911e-02 1.042645166754284647e-01 1.081346354962862133e-01 1.108276041031515946e-01
1.719999999999999973e+00 6.177014945844060134e-02 7.182119700906236526e-02 8.062278782346514461e-02 8.486779301621383276e-02 9.142393448317982785e-02 9.387649091885641450e-02 9.731687120858410756e-02 1.041975424453397830e-01 1.080682787614358903e-01 1.107757578011097505e-01
1.729999999999999982e+00 6.172329770940082616e-02 7.174119377798539310e-02 8.055849315112857678e-02 8.481040387773110256e-02 9.135342998162555850e-02 9.382150484485519970e-02 9.723333188799232474e-02 1.041213354823546933e-01 1.079923866829765877e-01 1.107161999057003771e-01
1.739999999999999991e+00 6.166947518295066988e-02 7.164964633972474572e-02 8.048485278163027001e-02 8.474459055351651893e-02 9.127277054277965762e-02 9.375882523173874328e-02 9.713776281720089278e-02 1.040343448337076593e-01 1.079052633443084996e-01 1.106475548824933930e-01
1.750000000000000000e+00 6.160748064565401555e-02 7.154466842579249031e-02 8.040033292211724858e-02 8.466897517043425747e-02 9.118033137890904638e-02 9.368727722649872192e-02 9.702823389653125741e-02 1.039348764160006877e-01 1.078050176601351995e-01 1.105682768847888880e-01
1.760000000000000009e+00 6.153573207767269043e-02 7.142379652679477220e-02 8.030292350495542297e-02 8.458175454637466284e-02 9.107398948564432439e-02 9.360532640663427051e-02 9.690222803391057571e-02 1.038207115778976147e-01 1.076891628484384078e-01 1.104763270575533363e-01
1.770000000000000018e+00 6.145245740978020482e-02 7.128434415911666377e-02 8.019041613708445537e-02 8.448095051036746961e-02 9.095143705505628895e-02 9.351132753475339954e-02 9.675701637128662769e-02 1.036894437975952737e-01 1.075549334323801787e-01 1.103694143480186268e-01
1.780000000000000027e+00 6.135532566054294201e-02 7.112282833008957972e-02 8.005992991646726509e-02 8.436398800499161910e-02 9.080967744017472143e-02 9.340314282248138311e-02 9.658906785251412941e-02 1.035379345004141527e-01 1.073987027701485408e-01 1.102445177282669608e-01
1.790000000000000036e+00 6.124176590984874158e-02 7.093557086877530504e-02 7.990837804674665035e-02 8.422811731661040968e-02 9.064555088773278146e-02 9.327854850425128241e-02 9.639468355086790174e-02 1.033628669730204952e-01 1.072165157361344295e-01 1.100982882603409596e-01
1.800000000000000044e+00 6.110781533100365787e-02 7.071690963540201713e-02 7.973098844547327202e-02 8.406909386683324159e-02 9.045415948674971618e-02 9.313404022234791912e-02 9.616815084395212432e-02 1.031590488230211544e-01 1.070022722079079780e-01 1.099255535417175411e-01
1.810000000000000053e+00 6.094970919131786208e-02 7.046197930422828937e-02 7.952350579309493128e-02 8.388316045769360352e-02 9.023128548702868956e-02 9.296665467165037000e-02 9.590463892664342904e-02 1.029219564076383486e-01 1.067503252572710309e-01 1.097213487257286957e-01
1.820000000000000062e+00 6.076176833584077258e-02 7.016352240233408866e-02 7.927952379849728670e-02 8.366466545069542460e-02 8.997056225187455292e-02 9.277179713050556775e-02 9.559690277054387619e-02 1.026446606485708901e-01 1.064521839931929503e-01 1.094781704442738812e-01
1.830000000000000071e+00 6.053753536564852877e-02 6.981414757706902452e-02 7.899219034081242374e-02 8.340759951422163643e-02 8.966537891738658728e-02 9.254459468522997778e-02 9.523762217673006902e-02 1.023197522769683787e-01 1.060984664007789124e-01 1.091874221748741491e-01
1.840000000000000080e+00 6.026884053101632527e-02 6.940544485881444681e-02 7.865328947868005516e-02 8.310477288050470424e-02 8.930797623132380458e-02 9.227903713837094790e-02 9.481847262956957789e-02 1.019382129387992469e-01 1.056776354264739454e-01 1.088382149915606972e-01
1.850000000000000089e+00 5.994592147428956519e-02 6.892906706521235993e-02 7.825383786933566566e-02 8.274832468070975056e-02 8.889016805874903893e-02 9.196815358636438453e-02 9.433120929590478598e-02 1.014899325460591195e-01 1.051765414630514706e-01 1.084176250194533592e-01
1.860000000000000098e+00 5.955768105552481512e-02 6.837824074854535750e-02 7.778496355948819052e-02 8.233043006704179878e-02 8.840431603900769653e-02 9.160404575614720935e-02 9.376920854800284422e-02 1.009644234510792549e-01 1.045813286043883322e-01 1.079113688383893516e-01
1.870000000000000107e+00 5.909113115062241545e-02 6.774827394051523288e-02 7.723788274119212927e-02 8.184311552616310714e-02 8.784328733915323928e-02 9.117658653682184089e-02 9.312818266406752699e-02 1.003504102273330700e-01 1.038772632212652536e-01 1.073038545563076429e-01
1.879999999999999893e+00 5.853541759056592880e-02 6.704282979021727873e-02 7.660904438996631038e-02 8.128257207309161347e-02 8.720553955165642745e-02 9.067518010002510731e-02 9.241338810491418754e-02 9.964119973560905952e-02 1.030554862853018533e-01 1.065846946330340078e-01
1.889999999999999902e+00 5.788288922471979819e-02 6.627398196448508472e-02 7.590068712472007595e-02 8.064935036225140408e-02 8.649516468727912188e-02 9.008625690234342565e-02 9.164155545316621243e-02 9.883519487531979009e-02 1.021146230451081410e-01 1.057510858158340061e-01
1.899999999999999911e+00 5.713576102062015161e-02 6.546590893967842162e-02 7.512597295625797478e-02 7.995286045122843022e-02 8.572637464516032202e-02 8.939680797580311367e-02 9.084595837421231834e-02 9.794229090533126958e-02 1.010692645685224711e-01 1.048147320926443443e-01
1.909999999999999920e+00 5.631339385575271500e-02 6.465438631616571286e-02 7.431229809621137106e-02 7.921488432454991402e-02 8.492611087122377278e-02 8.860751250697228298e-02 9.006991344383372122e-02 9.698929911042929175e-02 9.995678986430167612e-02 1.038030026518292903e-01
1.919999999999999929e+00 5.545748134875644331e-02 6.388232256370202089e-02 7.350161711205360771e-02 7.847123763284162556e-02 8.413415445966693218e-02 8.775401190946834074e-02 8.934922377975237917e-02 9.602265398407489050e-02 9.883923174530738487e-02 1.027503949840250924e-01
1.929999999999999938e+00 5.462142159909004480e-02 6.318599884663317345e-02 7.273836956072932125e-02 7.776223566916207197e-02 8.339185223729475571e-02 8.689963453258252313e-02 8.870094266055926491e-02 9.509584072499874252e-02 9.778511694124659981e-02 1.016836462668560398e-01
1.939999999999999947e+00 5.386132431466530285e-02 6.259240802770046908e-02 7.206381644708860501e-02 7.712789233503383746e-02 8.273748576285440415e-02 8.611314800294367355e-02 8.813777388721011352e-02 9.426267821676045933e-02 9.685758966186382157e-02 1.006627987750021852e-01
1.949999999999999956e+00 5.324349620385587095e-02 6.213203387370886538e-02 7.152623399484282773e-02 7.661701413142958661e-02 8.221664117679622352e-02 8.546989569066791581e-02 8.768812701247136188e-02 9.358921272223982846e-02 9.612473232468286832e-02 9.981245490820239707e-02
1.959999999999999964e+00 5.278312594745458025e-02 6.179952341947127920e-02 7.113069730563012505e-02 7.623810592625247795e-02 8.183361443503224530e-02 8.498889679812934861e-02 8.735396069396537955e-02 9.308855034535519490e-02 9.559073916880291011e-02 9.917774136780922734e-02
1.969999999999999973e+00 5.248943836252237261e-02 6.159140075743069209e-02 7.088025975098191656e-02 7.599689202308702873e-02 8.159113786514739231e-02 8.468138054039726914e-02 8.714010563825722033e-02 9.276946973240686456e-02 9.525541376273091720e-02 9.877498481955779286e-02
1.979999999999999982e+00 5.232460978977225563e-02 6.147581134584823026e-02 7.074027468522900430e-02 7.586162853060599010e-02 8.145560771450212345e-02 8.450856769792025602e-02 8.701963006638115117e-02 9.259047390155762669e-02 9.506901613023067965e-02 9.855008802862473549e-02
1.989999999999999991e+00 5.227305934930025211e-02 6.143982867144097415e-02 7.069657238818558009e-02 7.581933717613226209e-02 8.141329632615919298e-02 8.445448716002620926e-02 8.698186729858056743e-02 9.253450476530089563e-02 9.501098363152152282e-02 9.847994581832984762e-02
2.000000000000000000e+00 5.226010972243720631e-02 6.143080192856689714e-02 7.068559991064081449e-02 7.580871425735354052e-02 8.140267305768847383e-02 8.444089948404981394e-02 8.697237434109664211e-02 9.252044607612829041e-02 9.499642536614467947e-02 9.846234119929594963e-02
2.009999999999999787e+00 5.226919749806554355e-02 6.144773232166770432e-02 7.070072870738509929e-02 7.582044980193673733e-02 8.141497569715881732e-02 8.445417358069481906e-02 8.698895946528668877e-02 9.253741308638457896e-02 9.501223295373142919e-02 9.847737030311291828e-02
2.020000000000000018e+00 5.230544009290633706e-02 6.151535358648841517e-02 7.076114001643926676e-02 7.586729645104245412e-02 8.146409394497325374e-02 8.450719528366497368e-02 8.705520675304653788e-02 9.260519753455803693e-02 9.507540947294434996e-02 9.853735134240283744e-02
2.029999999999999805e+00 5.242203940230940468e-02 6.173401080561325555e-02 7.095633280333123183e-02 7.601850181194683143e-02 8.162271574544177621e-02 8.467868931644943753e-02 8.726947247889282888e-02 9.282457318476267094e-02 9.528014058018502430e-02 9.873079537443509024e-02
2.040000000000000036e+00 5.263261096219520180e-02 6.213318740823816494e-02 7.131212812884897556e-02 7.629353077135866967e-02 8.191155346836612172e-02 8.499196006902641487e-02 8.766080299422200628e-02 9.322586189883198815e-02 9.565574307731168624e-02 9.908193381913933673e-02
2.049999999999999822e+00 5.297051777621643309e-02 6.278536282036394078e-02 7.189217161340699658e-02 7.674048268621759539e-02 8.238173812229068749e-02 8.550439255369016167e-02 8.830051035478139743e-02 9.388397517939428560e-02 9.627501212055393498e-02 9.964999221127857076e-02
2.060000000000000053e+00 5.344080724102376334e-02 6.371692699260671222e-02 7.271893702786932923e-02 7.737520717044579777e-02 8.305071839192189331e-02 8.623786554953030703e-02 8.921478231686780225e-02 9.483030592228508526e-02 9.717319387954737042e-02 1.004490717839177372e-01
2.069999999999999840e+00 5.405023072952792190e-02 6.496511564173200470e-02 7.382619063994391717e-02 7.822288105746008635e-02 8.394486895013485162e-02 8.722400251994809339e-02 9.044072171226259782e-02 9.611255936953666534e-02 9.840566689966213920e-02 1.014960693524670360e-01
2.080000000000000071e+00 5.476805560093077341e-02 6.649255076793011976e-02 7.518681870499109576e-02 7.926486094970101870e-02 8.504081168857891004e-02 8.843764830922799802e-02 9.194371635585787961e-02 9.771002796458422290e-02 9.996586116328240457e-02 1.027376226462900222e-01
2.089999999999999858e+00 5.556671347572190306e-02 6.825755673743785779e-02 7.677975111844015377e-02 8.049256468948501331e-02 8.631870492603663236e-02 8.985395851628368014e-02 9.368936156690728378e-02 9.960564826443649156e-02 1.018459328996710461e-01 1.041184611489828354e-01
2.100000000000000089e+00 5.640971198767347899e-02 7.017892788566833240e-02 7.856040016907944734e-02 8.188737581330576831e-02 8.773877761593819324e-02 9.142277592151062948e-02 9.561213670079737881e-02 1.017413789478482655e-01 1.039732942223729056e-01 1.055991618881924055e-01
2.109999999999999876e+00 5.725446649365673046e-02 7.213636881504267850e-02 8.045114456670635072e-02 8.341610640152405387e-02 8.923907940068218081e-02 9.306814881341299306e-02 9.761399608711879283e-02 1.039858633199820248e-01 1.061438743882313768e-01 1.072432847305859333e-01
2.120000000000000107e+00 5.806541059059787402e-02 7.401072311356932110e-02 8.235451468352353310e-02 8.504210769805148340e-02 9.075559588663907606e-02 9.471373358710200030e-02 9.959229210385170394e-02 1.061325287416594876e-01 1.081114886338614273e-01 1.091948180925906703e-01
2.129999999999999893e+00 5.881749765549503656e-02 7.571350183758841779e-02 8.416513893040875050e-02 8.671965660132485709e-02 9.223258201698088243e-02 9.629614346557523186e-02 1.014540810415789363e-01 1.079870880338297534e-01 1.099387731998941464e-01 1.113438534853560535e-01
2.140000000000000124e+00 5.949668255238410586e-02 7.720181905263442945e-02 8.580279909631929880e-02 8.838163735423408551e-02 9.362938346859533967e-02 9.777178041968308253e-02 1.031302221261348462e-01 1.095448894045974036e-01 1.116686775046756980e-01 1.135067087277632503e-01
2.149999999999999911e+00 6.009681058507826412e-02 7.846915192132586370e-02 8.723377426277804936e-02 8.994114170484653059e-02 9.491857963944949628e-02 9.911312388302789822e-02 1.045825995211988046e-01 1.108930819744004675e-01 1.132376704914775239e-01 1.155420312474857020e-01
2.160000000000000142e+00 6.062056518795082977e-02 7.953651162682671971e-02 8.846717997117253818e-02 9.133306045438770171e-02 9.609036649900688787e-02 1.003124902298197785e-01 1.058128513829741935e-01 1.120783483975898859e-01 1.146307741247931111e-01 1.173592896404297703e-01
2.169999999999999929e+00 6.107327442459327405e-02 8.043052213150986285e-02 8.952282177898815418e-02 9.252726505519412448e-02 9.714068335785924768e-02 1.013697436629005938e-01 1.068421273798476623e-01 1.131118372626918889e-01 1.158520246584825858e-01 1.189285741304197119e-01
2.180000000000000160e+00 6.146255224783221671e-02 8.117910965062594131e-02 9.042359814611969360e-02 9.352823618253645888e-02 9.807179552203448836e-02 1.022925244273298617e-01 1.077012375418790330e-01 1.140018158039010354e-01 1.169122385082974197e-01 1.202643920283229112e-01
2.189999999999999947e+00 6.179661544370602944e-02 8.180752794366939751e-02 9.119150984076189459e-02 9.435876848811268480e-02 9.889018329344537173e-02 1.030928271405820440e-01 1.084206827342948515e-01 1.147614096291739438e-01 1.178258294082576568e-01 1.213977808589728619e-01
2.200000000000000178e+00 6.208296284093717254e-02 8.233650300059808247e-02 9.184565981462151918e-02 9.504603436357593471e-02 9.960419047395548120e-02 1.037835817542209493e-01 1.090258300225714072e-01 1.154062276980923479e-01 1.186084212273846028e-01 1.223597812438301513e-01
2.209999999999999964e+00 6.232924630083196138e-02 8.278470058494716288e-02 9.240487803273386702e-02 9.561786544894183837e-02 1.002260003825967277e-01 1.043801274476072460e-01 1.095390189739372661e-01 1.159544385361576807e-01 1.192787889616533648e-01 1.231805735783260275e-01
2.220000000000000195e+00 6.254062809204763429e-02 8.316462394764984056e-02 9.288198810391873339e-02 9.609439537803045328e-02 1.007642148781017072e-01 1.048931661767335682e-01 1.099749337047156300e-01 1.164193684559602648e-01 1.198506404598504715e-01 1.238803396032853305e-01
2.229999999999999982e+00 6.272330052024725766e-02 8.348954115680151666e-02 9.329190018484795344e-02 9.649586170523200002e-02 1.012318973364072922e-01 1.053367639305756720e-01 1.103487728819588370e-01 1.168165570532217340e-01 1.203413018074394603e-01 1.244815004376837175e-01
2.240000000000000213e+00 6.288130006872305611e-02 8.376809957783971916e-02 9.364445447180368143e-02 9.683568543994298949e-02 1.016378062159280088e-01 1.057202625276159325e-01 1.106702663665350000e-01 1.171564432586225390e-01 1.207625278351297377e-01 1.249986219641325974e-01
2.250000000000000000e+00 6.301849401984810362e-02 8.400815016715335037e-02 9.394894155460160878e-02 9.712545037978713436e-02 1.019909764998589707e-01 1.060528700490961512e-01 1.109481797353769894e-01 1.174487014158598075e-01 1.211255982334140807e-01 1.254452951019902340e-01
2.259999999999999787e+00 6.313787970345613454e-02 8.421566798728306880e-02 9.421256133746702677e-02 9.737379488831400531e-02 1.022986284894027570e-01 1.063418251246569385e-01 1.111891302739600046e-01 1.177007726704041857e-01 1.214393260737754582e-01 1.258319970704778468e-01
2.270000000000000018e+00 6.324222255981959417e-02 8.439598260278384501e-02 9.444186840794174809e-02 9.758809860247694146e-02 1.025676270068247714e-01 1.065938669574969244e-01 1.113990341909725929e-01 1.179193034479854157e-01 1.217117236556965049e-01 1.261682609029715907e-01
2.279999999999999805e+00 6.333364538185413950e-02 8.455313961354139762e-02 9.464189029175405776e-02 9.777386833813382638e-02 1.028033157826207522e-01 1.068142001072956981e-01 1.115823698833819655e-01 1.181093505360410051e-01 1.219489375740901715e-01 1.264613969533857907e-01
2.290000000000000036e+00 6.341408481430359234e-02 8.469074397585010794e-02 9.481715588413701379e-02 9.793585310757127460e-02 1.030106317698758628e-01 1.070075776424317948e-01 1.117431534825846923e-01 1.182754021210101758e-01 1.221564740893055223e-01 1.267180016546448074e-01
2.299999999999999822e+00 6.348487364107452402e-02 8.481128125629976144e-02 9.497080469749215326e-02 9.807732065252648679e-02 1.031929936517206187e-01 1.071772883496333734e-01 1.118841377646207225e-01 1.184205631002750309e-01 1.223381529221040653e-01 1.269426499835581146e-01
2.310000000000000053e+00 6.354748011488692283e-02 8.491740645170089974e-02 9.510621289090401276e-02 9.820162634865299556e-02 1.033541876072324867e-01 1.073269305245462546e-01 1.120083095670590945e-01 1.185481158234300419e-01 1.224980416474407419e-01 1.271402712382404265e-01
2.319999999999999840e+00 6.360289874776958730e-02 8.501092257723619205e-02 9.522568225978032819e-02 9.831104886353038419e-02 1.034967870800690692e-01 1.074589504063987594e-01 1.121176877143469364e-01 1.186602949220528086e-01 1.226389130159968033e-01 1.273142278951441830e-01
2.330000000000000071e+00 6.365207005014297814e-02 8.509350805386510508e-02 9.533136196745724267e-02 9.840766863298032463e-02 1.036232285396277153e-01 1.075756501990530883e-01 1.122141669451766077e-01 1.187591683179661378e-01 1.227633415534632177e-01 1.274676607176306042e-01
2.339999999999999858e+00 6.369576097775604684e-02 8.516652276480797534e-02 9.542499798236508957e-02 9.849315724949526951e-02 1.037355009117941762e-01 1.076789042501753585e-01 1.122992856471603379e-01 1.188464079899785308e-01 1.228734126562333329e-01 1.276031213455146862e-01
2.350000000000000089e+00 6.373463034536949734e-02 8.523112523971188015e-02 9.550808091601935279e-02 9.856892619965121338e-02 1.038353127904640683e-01 1.077703173730388125e-01 1.123743586489140411e-01 1.189234338706056243e-01 1.229709008353551958e-01 1.277227869249679681e-01
2.359999999999999876e+00 6.376924283850504693e-02 8.528830087375974256e-02 9.558188125702957172e-02 9.863616790167446802e-02 1.039241281083918556e-01 1.078512600114319431e-01 1.124405067650576795e-01 1.189914500750793580e-01 1.230573139353699219e-01 1.278285106887749045e-01
2.370000000000000107e+00 6.380006452491611413e-02 8.533885861428128217e-02 9.564744419240291118e-02 9.869585707271606723e-02 1.040031548023955393e-01 1.079228602542883358e-01 1.124986508512514499e-01 1.190514431644918575e-01 1.231338893982141663e-01 1.279218153671475844e-01
2.379999999999999893e+00 6.382751552537668793e-02 8.538352067887160224e-02 9.570570516080870171e-02 9.874886006190353172e-02 1.040734802395971575e-01 1.079861286276155158e-01 1.125496137031033322e-01 1.191042904147658066e-01 1.232017310690908529e-01 1.280040589492519865e-01
2.390000000000000124e+00 6.385194074346019211e-02 8.542287659973214764e-02 9.575743013649348767e-02 9.879588322326225691e-02 1.041359965070465521e-01 1.080418914787764917e-01 1.125940658109761128e-01 1.191507064815555128e-01 1.232617405486194501e-01 1.280763500595651638e-01
2.399999999999999911e+00 6.387363858914459069e-02 8.545743216144842391e-02 9.580327881931939571e-02 9.883753232726555371e-02 1.041914744328263365e-01 1.080908592060771528e-01 1.126325808903103215e-01 1.191913025041524826e-01 1.233146919345401993e-01 1.281396387468065889e-01
2.410000000000000142e+00 6.389286624018941652e-02 8.548761911203896224e-02 9.584381735223053422e-02 9.887432538488910572e-02 1.042405773588671175e-01 1.081336392741565761e-01 1.126656461562959288e-01 1.192265982981145639e-01 1.233612471833797908e-01 1.281947347576194718e-01
2.419999999999999929e+00 6.390984438066928119e-02 8.551380372210008740e-02 9.587952960417184256e-02 9.890670376149160448e-02 1.042838735293557390e-01 1.081707478197335009e-01 1.126936714346305074e-01 1.192570330188650191e-01 1.234019696229765872e-01 1.282423236979089998e-01
2.430000000000000160e+00 6.392475404954565954e-02 8.553628328057903685e-02 9.591081163747423866e-02 9.893502778993217006e-02 1.043218283491066795e-01 1.082026043191744169e-01 1.127169859508670435e-01 1.192829617920838220e-01 1.234373183670963159e-01 1.282829613749454367e-01
2.439999999999999947e+00 6.393775171919635625e-02 8.555531065325171214e-02 9.593800430128630874e-02 9.895960677137520534e-02 1.043548430977596919e-01 1.082295661471602971e-01 1.127358654533645310e-01 1.193046848971052731e-01 1.234676861945116638e-01 1.283171191362373620e-01
2.450000000000000178e+00 6.394898196459850026e-02 8.557111241315791539e-02 9.596142021983200543e-02 9.898072357432220747e-02 1.043832871237057314e-01 1.082519540974762606e-01 1.127505487497912490e-01 1.193224683987223617e-01 1.234934293481084466e-01 1.283452164087981739e-01
2.459999999999999964e+00 6.395854840683148912e-02 8.558384760242641887e-02 9.598128360421714911e-02 9.899858048454251991e-02 1.044074242452010803e-01 1.082699938503851045e-01 1.127611981859295565e-01 1.193364976661326904e-01 1.235148010787029682e-01 1.283675474057154042e-01
2.470000000000000195e+00 6.396654696407065577e-02 8.559365585568309842e-02 9.599780008356860461e-02 9.901336238501576292e-02 1.044274971533743906e-01 1.082838841071741970e-01 1.127679460716286275e-01 1.193469321414547119e-01 1.235320292281109067e-01 1.283843674606139906e-01
2.479999999999999982e+00 6.397304739050944933e-02 8.560063304154032215e-02 9.601111863582567629e-02 9.902520262129041462e-02 1.044436808484750789e-01 1.082937620726123762e-01 1.127708743708344674e-01 1.193538786287337561e-01 1.235452753905535439e-01 1.283958505722009313e-01
2.490000000000000213e+00 6.397811281258131144e-02 8.560485420843391702e-02 9.602137200911198267e-02 9.903421914724981623e-02 1.044561314937817037e-01 1.082997359759807210e-01 1.127700283600185371e-01 1.193574152280218736e-01 1.235546764190491587e-01 1.284021284381505479e-01
2.500000000000000000e+00 6.398177942300659060e-02 8.560635342700949335e-02 9.602863540204352455e-02 9.904047796534436177e-02 1.044649360071180089e-01 1.083018565954801671e-01 1.127654115686108904e-01 1.193575721502666415e-01 1.235603044235709796e-01 1.284032583423352358e-01
2.509999999999999787e+00 6.398407665027613933e-02 8.560514259825530159e-02 9.603296755536594453e-02 9.904402946394703922e-02 1.044701617974715668e-01 1.083001439782952380e-01 1.127569875189052967e-01 1.193543488547061382e-01 1.235622058143382856e-01 1.283992527148405949e-01
2.520000000000000018e+00 6.398501676215141709e-02 8.560119896577797483e-02 9.603438932162150499e-02 9.904488929689354848e-02 1.044718305525299124e-01 1.082945699115668431e-01 1.127446716732341814e-01 1.193477008289948044e-01 1.235603791745611135e-01 1.283900580469314878e-01
2.529999999999999805e+00 6.398459664727529361e-02 8.559447669148460835e-02 9.603288824381427113e-02 9.904304329087014469e-02 1.044699238032991140e-01 1.082850744738648591e-01 1.127283572272371193e-01 1.193375563516151233e-01 1.235547862102961691e-01 1.283755794170153564e-01
2.540000000000000036e+00 6.398279925490063524e-02 8.558488847261754018e-02 9.602841935720603239e-02 9.903844659485454283e-02 1.044643835533206611e-01 1.082715403031644652e-01 1.127078647396111827e-01 1.193237871333611561e-01 1.235453396131139803e-01 1.283556396077678297e-01
2.549999999999999822e+00 6.397959300765007629e-02 8.557232420970634079e-02 9.602090576763264163e-02 9.903102585104518740e-02 1.044551131489302731e-01 1.082538192819269551e-01 1.126829918414047338e-01 1.193062373969716317e-01 1.235319163857930419e-01 1.283300206443659663e-01
2.560000000000000053e+00 6.397492827802882254e-02 8.555662798585217388e-02 9.601022918668049300e-02 9.902066932425908352e-02 1.044419654446454848e-01 1.082317004499925572e-01 1.126534626900689701e-01 1.192846901961214373e-01 1.235143360322481926e-01 1.282984158328167590e-01
2.569999999999999840e+00 6.396874318384694613e-02 8.553762134559433905e-02 9.599624321333771748e-02 9.900724023883010483e-02 1.044247591598348041e-01 1.082049433414706968e-01 1.126189750270115836e-01 1.192588998427318303e-01 1.234923851006014123e-01 1.282604777977061628e-01
2.580000000000000071e+00 6.396094818165865004e-02 8.551505439407430798e-02 9.597873784928284691e-02 9.899054282092278889e-02 1.044032351889595811e-01 1.081732097934153813e-01 1.125791111274477285e-01 1.192285250441508238e-01 1.234657611108252034e-01 1.282157212237767518e-01
2.589999999999999858e+00 6.395143833189052829e-02 8.548864570060024648e-02 9.595746677275752978e-02 9.897034897460421643e-02 1.043770901765011944e-01 1.081361210484397123e-01 1.125334130946252092e-01 1.191931831827885702e-01 1.234341174375263445e-01 1.281636038625472984e-01
2.600000000000000089e+00 6.394008753795746292e-02 8.545806295793251239e-02 9.593213330690607277e-02 9.894638509568817741e-02 1.043459592725065888e-01 1.080932316201021620e-01 1.124813480235825613e-01 1.191524234796888931e-01 1.233970412139937523e-01 1.281034888210719758e-01
2.609999999999999876e+00 6.392673850233350497e-02 8.542289635685842986e-02 9.590236691486690723e-02 9.891831041789335421e-02 1.043093873247840780e-01 1.080439934485548092e-01 1.124222650928153600e-01 1.191056912561910680e-01 1.233540202781011202e-01 1.280345940322330789e-01
2.620000000000000107e+00 6.391120280152820521e-02 8.538265976900223653e-02 9.586772189587407234e-02 9.888571662724365829e-02 1.042668274160259700e-01 1.079877596423000907e-01 1.123554012820971448e-01 1.190523292872338601e-01 1.233044433374795995e-01 1.279559972600977646e-01
2.629999999999999893e+00 6.389325661995792771e-02 8.533677923042355673e-02 9.582766581401304384e-02 9.884811796001059803e-02 1.042176268700908542e-01 1.079237710383914445e-01 1.122798655093718290e-01 1.189915619963504978e-01 1.232475849013835861e-01 1.278666168811838921e-01
2.640000000000000124e+00 6.387263577439089568e-02 8.528457948964676683e-02 9.578156567597018167e-02 9.880493955965814756e-02 1.041610106357525461e-01 1.078511409639669599e-01 1.121946207493015185e-01 1.189224770601334108e-01 1.231825874564871220e-01 1.277651902669769690e-01
2.649999999999999911e+00 6.384901415124490109e-02 8.522522879303223720e-02 9.572863600945281937e-02 9.875547077100710336e-02 1.040960181186323941e-01 1.077687833155134001e-01 1.120984001611693287e-01 1.188439517651960903e-01 1.231083908665716181e-01 1.276501732427946789e-01
2.660000000000000142e+00 6.382202062130672149e-02 8.515778044619226606e-02 9.566797169554795699e-02 9.869889854185252831e-02 1.040215444641781478e-01 1.076754769694570901e-01 1.119897830798243926e-01 1.187547074682566844e-01 1.230237817358922903e-01 1.275198303344812212e-01
2.669999999999999929e+00 6.379119959361748138e-02 8.508107199824832545e-02 9.559845278636219801e-02 9.863422223919166010e-02 1.039362252470086012e-01 1.075697349439119488e-01 1.118670427770863535e-01 1.186531758386642627e-01 1.229272639347921275e-01 1.273720530976195919e-01
2.680000000000000160e+00 6.375600886658744360e-02 8.499371813384565266e-02 9.551873013000437840e-02 9.856024584645790843e-02 1.038384213970787590e-01 1.074498074825990662e-01 1.117281516331830038e-01 1.185374895165124953e-01 1.228170442562439429e-01 1.272043667542536172e-01
2.689999999999999947e+00 6.371580359923691150e-02 8.489406797540872962e-02 9.542717647234948142e-02 9.847554035592127886e-02 1.037261633627529073e-01 1.073136405317881847e-01 1.115707347315085807e-01 1.184054265640895054e-01 1.226909712163634647e-01 1.270138767773098531e-01
2.700000000000000178e+00 6.366978018027676101e-02 8.478006269482506185e-02 9.532174077338269325e-02 9.837832067859990370e-02 1.035969793977374459e-01 1.071587056884971551e-01 1.113918765612868095e-01 1.182542243620563344e-01 1.225463434661514806e-01 1.267970392282743441e-01
2.709999999999999964e+00 6.361705300229233973e-02 8.464942223252450160e-02 9.520010020723818078e-02 9.826660271522218160e-02 1.034480931016269617e-01 1.069822870674214665e-01 1.111884575682785398e-01 1.180808329357419251e-01 1.223801297505688890e-01 1.265500763945244800e-01
2.720000000000000195e+00 6.355632562485517834e-02 8.449882730238665596e-02 9.505886684733463876e-02 9.813750100847362656e-02 1.032754716834189401e-01 1.067804249815943463e-01 1.109559456619639284e-01 1.178808400066586048e-01 1.221879014164673344e-01 1.262675216568061032e-01
2.729999999999999982e+00 6.348632413495229609e-02 8.432499237578502949e-02 9.489454192778511155e-02 9.798814360680720148e-02 1.030750257420317006e-01 1.065494287303898058e-01 1.106901561721257560e-01 1.176499147212025781e-01 1.219651580102932842e-01 1.259443750416735786e-01
2.740000000000000213e+00 6.340520800363663723e-02 8.412320884997784298e-02 9.470207869359398289e-02 9.781441943029020591e-02 1.028409076707322845e-01 1.062840173487965140e-01 1.103851376269682216e-01 1.173819068592852483e-01 1.217054050305421964e-01 1.255735608648100854e-01
2.750000000000000000e+00 6.331083913512719485e-02 8.388802801883059324e-02 9.447541168952322543e-02 9.761155841789059817e-02 1.025662528940981810e-01 1.059783682078319494e-01 1.100344264202229722e-01 1.170698105615245593e-01 1.214009295644662562e-01 1.251474871572900160e-01
2.759999999999999787e+00 6.320035621153226313e-02 8.361224200921228700e-02 9.420630830905721287e-02 9.737324715880499304e-02 1.022419467033293394e-01 1.056249648510116379e-01 1.096298034166579005e-01 1.167045061426758151e-01 1.210413439900273336e-01 1.246565748958057412e-01
2.770000000000000018e+00 6.307040061772789530e-02 8.328753769860128275e-02 9.388473631519388130e-02 9.709218355824274227e-02 1.018573420742218683e-01 1.052156780987043988e-01 1.091626683222828437e-01 1.162757786525633746e-01 1.206142435735817892e-01 1.240909518128153199e-01
2.779999999999999805e+00 6.291645280512080107e-02 8.290302934596890938e-02 9.349702397093632988e-02 9.675878996096128060e-02 1.013985028399152222e-01 1.047401676796173853e-01 1.086224402023100999e-01 1.157706102972464735e-01 1.201030728327667912e-01 1.234384634864870434e-01
2.790000000000000036e+00 6.273320244376297261e-02 8.244655604074882516e-02 9.302657198190329713e-02 9.636229181448138781e-02 1.008497712668306595e-01 1.041877490772652459e-01 1.079990738374327075e-01 1.151752251487451889e-01 1.194887153931287610e-01 1.226874411310609064e-01
2.799999999999999822e+00 6.251249026506605633e-02 8.190028580936145608e-02 9.244845127647893790e-02 9.588677299527188780e-02 1.001885972781553502e-01 1.035421872929303405e-01 1.072779121758290766e-01 1.144698288564949401e-01 1.187437941216364229e-01 1.218196809116521423e-01
2.810000000000000053e+00 6.224561711581140522e-02 8.124781275808735936e-02 9.173567381367155049e-02 9.531701260214776872e-02 9.939433859905306978e-02 1.027898001470440442e-01 1.064501554277084844e-01 1.136383582219952920e-01 1.178434060157787650e-01 1.208211593358140129e-01
2.819999999999999840e+00 6.191949379804179143e-02 8.046708166033940401e-02 9.085050495468739717e-02 9.463151369027551774e-02 9.844001048780359753e-02 1.019094898902285634e-01 1.055043587810142319e-01 1.126596675786555035e-01 1.167581617700014368e-01 1.196684439329330080e-01
2.830000000000000071e+00 6.151805523506229112e-02 7.953802742821966532e-02 8.975180751504485688e-02 9.380742002590668205e-02 9.730151061313677130e-02 1.008780900331428532e-01 1.044372139284127088e-01 1.115167751893977599e-01 1.154685460527391516e-01 1.183378208877984422e-01
2.839999999999999858e+00 6.102023383429021341e-02 7.844396842428499883e-02 8.839705466881002394e-02 9.281864336239370461e-02 9.595805882207203430e-02 9.966612961448050034e-02 1.032557516954031446e-01 1.101957333909437259e-01 1.139691025053104212e-01 1.168071978858604559e-01
2.850000000000000089e+00 6.040011226966515018e-02 7.717986292596985820e-02 8.675444893610506636e-02 9.163903721450096518e-02 9.439889401393310175e-02 9.824226979880144872e-02 1.019851401199417251e-01 1.086890811914313776e-01 1.122739825571793110e-01 1.150737124324079097e-01
2.859999999999999876e+00 5.962866133358423609e-02 7.576184076702140169e-02 8.481978432660171319e-02 9.024828215030276934e-02 9.263049327995206972e-02 9.658786280371566002e-02 1.006682459541809738e-01 1.069974024203947105e-01 1.104088376885993955e-01 1.131749107821632266e-01
2.870000000000000107e+00 5.867644715898247265e-02 7.422963221330544648e-02 8.262639723026790617e-02 8.863739048114602226e-02 9.067875453229615190e-02 9.471518680261649392e-02 9.934649822888631798e-02 1.051270203428517347e-01 1.083842847387769398e-01 1.111903247080505974e-01
2.879999999999999893e+00 5.752923678635714355e-02 7.265169234826836242e-02 8.026274449500112040e-02 8.683011667716561410e-02 8.860409340993287419e-02 9.268900352055502168e-02 9.804563617910720674e-02 1.031107334985859741e-01 1.062067863790841782e-01 1.092149365275593281e-01
2.890000000000000124e+00 5.619873516053013746e-02 7.109993906019976273e-02 7.785134119590568502e-02 8.488612139340213913e-02 8.648585678509862484e-02 9.060320405089676565e-02 9.675448788979806869e-02 1.010200877791787993e-01 1.039174860017875734e-01 1.072746175283697256e-01
2.899999999999999911e+00 5.473657045624426287e-02 6.962998528348667004e-02 7.553216909681245705e-02 8.290415268777508173e-02 8.441195950241836554e-02 8.856199672444492466e-02 9.542273896477579398e-02 9.899246706201168811e-02 1.016247486498454561e-01 1.053491339379247493e-01
2.910000000000000142e+00 5.323177336583528180e-02 6.826937380609426897e-02 7.343769372919832505e-02 8.100210191302108231e-02 8.246714700809341936e-02 8.666339949033365075e-02 9.398411243822953065e-02 9.720809941403248111e-02 9.946750801650990070e-02 1.034898408228329125e-01
2.919999999999999929e+00 5.179107182007912369e-02 6.702921798019423338e-02 7.166837473458050056e-02 7.928776459186605285e-02 8.072777478848400246e-02 8.498856392324351250e-02 9.245714080453369677e-02 9.576313743270474521e-02 9.757782335317387312e-02 1.018052052851473877e-01
2.930000000000000160e+00 5.050096569735258029e-02 6.591870897299378917e-02 7.025982868939611992e-02 7.782569285810213289e-02 7.924181778813886579e-02 8.358118375896182728e-02 9.098047773618146705e-02 9.458201437112696841e-02 9.605012992815852024e-02 1.003627307694408971e-01
2.939999999999999947e+00 4.941790132095290333e-02 6.496234664677251469e-02 6.919404229598601075e-02 7.664340607660079241e-02 7.803312843643593621e-02 8.245553115395415356e-02 8.969562447649238879e-02 9.356498167000550092e-02 9.492344922571595289e-02 9.918730582052985578e-02
2.950000000000000178e+00 4.859311477537232860e-02 6.421261530373405246e-02 6.844595432786435008e-02 7.576728013251016192e-02 7.713145835312040788e-02 8.162844771216672124e-02 8.870464268609523639e-02 9.273686724706027562e-02 9.416776853857355967e-02 9.830666021204798044e-02
2.959999999999999964e+00 4.800745620235904315e-02 6.366822461660504029e-02 6.794383867476985750e-02 7.515669292758588027e-02 7.649950098957034039e-02 8.105578771882006317e-02 8.799857764553731254e-02 9.212221891834874998e-02 9.367354760111168410e-02 9.768599131676979075e-02
2.970000000000000195e+00 4.764567629664222953e-02 6.332708684275470401e-02 6.764427038256259905e-02 7.478398301944036430e-02 7.611218203460329290e-02 8.070784262415393873e-02 8.756227428121934886e-02 9.173457317548235068e-02 9.338042133944415846e-02 9.730371283591872367e-02
2.979999999999999982e+00 4.744644139828450152e-02 6.313770812938408750e-02 6.748242582796663835e-02 7.458012443108046063e-02 7.589981059704149768e-02 8.051807437118929656e-02 8.732208727573945173e-02 9.151919789066008393e-02 9.322184765222180092e-02 9.709340435582800022e-02
2.990000000000000213e+00 4.738467469278970223e-02 6.307878596368847457e-02 6.743267605421343625e-02 7.451712089824283347e-02 7.583410008775347266e-02 8.045950591580286471e-02 8.724764628938183608e-02 9.145220374949801501e-02 9.317301899293943535e-02 9.702822469225431956e-02
3.000000000000000000e+00 4.736919888553102476e-02 6.306400746133289381e-02 6.742024177981514876e-02 7.450134962783132309e-02 7.581764553967344777e-02 8.044485087559347103e-02 8.722899678199351470e-02 9.143540313619283322e-02 9.316080704917922839e-02 9.701189490656680903e-02
3.009999999999999787e+00 4.737522710148141941e-02 6.307173799732733455e-02 6.742879192500432495e-02 7.450821360341705613e-02 7.582787163483187265e-02 8.045176656388118575e-02 8.723617694909238662e-02 9.144533250650391243e-02 9.317137014963003394e-02 9.702081484301623704e-02
3.020000000000000018e+00 4.739927205694612067e-02 6.310257743972863542e-02 6.746292156323241418e-02 7.453557756643501564e-02 7.586868863661058726e-02 8.047936932691886203e-02 8.726482562735558834e-02 9.148493689566766784e-02 9.321355403381417770e-02 9.705642680924876642e-02
3.029999999999999805e+00 4.747667417357299274e-02 6.320189844847555471e-02 6.757306332950892280e-02 7.462351449596124620e-02 7.600037167047998810e-02 8.056841847811385682e-02 8.735714680003960064e-02 9.161241510373606400e-02 9.334988630538072762e-02 9.717142337494925897e-02
3.040000000000000036e+00 4.761663864255508138e-02 6.338167563359400902e-02 6.777330906261411214e-02 7.478202630386597549e-02 7.623952461295376015e-02 8.073019373597332959e-02 8.752449847394261351e-02 9.184291703915051230e-02 9.359842818517620511e-02 9.738080059911913278e-02
3.049999999999999822e+00 4.784176380945162621e-02 6.367129126823511953e-02 6.809834411901423412e-02 7.503594933752054386e-02 7.662657035897112168e-02 8.099240923204562015e-02 8.779489896498662849e-02 9.221378791177008150e-02 9.400321963797364511e-02 9.772162761574344769e-02
3.060000000000000053e+00 4.815627933647716186e-02 6.407676048817764758e-02 6.855863568797822272e-02 7.538937158485810308e-02 7.717111300514592487e-02 8.136282591018777210e-02 8.817556284238399489e-02 9.273277072618181516e-02 9.457760871420144155e-02 9.820672627912663266e-02
3.069999999999999840e+00 4.856622793276588884e-02 6.460655508789592272e-02 6.916962881582104650e-02 7.584915887486630426e-02 7.788533938465264095e-02 8.185257625082792421e-02 8.867766622003432631e-02 9.341237688962740482e-02 9.533763562005476144e-02 9.885582382022999048e-02
3.080000000000000071e+00 4.905321293094395269e-02 6.523742260500750567e-02 6.991187833571489707e-02 7.639594487492226693e-02 7.873690033364999508e-02 8.244404459435147881e-02 8.928441408209904229e-02 9.422749465430736715e-02 9.624880040060526665e-02 9.965276460245997558e-02
3.089999999999999858e+00 4.960142805859732440e-02 6.594897943447833311e-02 7.076877151516811071e-02 7.701428369508797611e-02 7.969503993509736983e-02 8.312138066007146442e-02 8.998311374661228934e-02 9.515950086499572191e-02 9.727278816471505996e-02 1.005819862657410524e-01
3.100000000000000089e+00 5.018911569207731155e-02 6.671260926734819130e-02 7.171169556869796957e-02 7.768244593472303783e-02 8.071628613773917937e-02 8.385911633646998820e-02 9.075335931901309938e-02 9.617935342195828297e-02 9.835522951237482547e-02 1.016069672905467181e-01
3.109999999999999876e+00 5.078956882224655578e-02 6.749289599143555585e-02 7.269921579927357547e-02 7.837273347215224784e-02 8.174806822479920021e-02 8.462253317172332978e-02 9.156590797909194834e-02 9.724493318245340523e-02 9.943663784898547353e-02 1.026674384404297757e-01
3.120000000000000107e+00 5.137935388301725220e-02 6.825862735744674115e-02 7.368972725876675456e-02 7.906014657437648863e-02 8.274548763769273840e-02 8.537851480176704422e-02 9.239158249731163619e-02 9.831272616464666048e-02 1.004742153146121753e-01 1.037034901678921123e-01
3.129999999999999893e+00 5.194049008731525807e-02 6.898591081458353702e-02 7.464680557220841617e-02 7.972463852694301745e-02 8.367648256407442253e-02 8.609998149295483572e-02 9.320405803844372672e-02 9.934296571154890843e-02 1.014435011936927339e-01 1.046740388677468575e-01
3.140000000000000124e+00 5.246110688429913432e-02 6.965913317057140230e-02 7.554293232831475746e-02 8.035196261613605784e-02 8.452271982554857011e-02 8.676832899544380251e-02 9.398195951961464678e-02 1.003045213494261761e-01 1.023330156808266861e-01 1.055602523439924667e-01
3.149999999999999911e+00 5.293381928652497043e-02 7.026881398774242893e-02 7.635897572911985731e-02 8.093200999178663813e-02 8.527564192581293945e-02 8.737216689380017387e-02 9.470827155158537125e-02 1.011756496643314712e-01 1.031370381142224929e-01 1.063559711897376775e-01
3.160000000000000142e+00 5.335740480270351194e-02 7.081364559399475067e-02 7.708835667323944707e-02 8.146132056142570133e-02 8.593758655591655915e-02 8.790943852968180483e-02 9.537474120654280962e-02 1.019491753597727562e-01 1.038573027215163452e-01 1.070650079817915268e-01
3.169999999999999929e+00 5.373273350440740947e-02 7.129511049802417233e-02 7.773024688089652523e-02 8.193861590920159532e-02 8.651409956272611279e-02 8.838171933429701810e-02 9.597696872006951374e-02 1.026251252611928705e-01 1.044967113353236915e-01 1.076925049308295051e-01
3.180000000000000160e+00 5.406291822884405629e-02 7.171758484718630811e-02 7.828940022489815076e-02 8.236537469115021159e-02 8.701360981416644824e-02 8.879387657865971117e-02 9.651520352226228283e-02 1.032100231008471758e-01 1.050606383314467707e-01 1.082454161708956974e-01
3.189999999999999947e+00 5.435217289482709158e-02 7.208681320400309178e-02 7.877354295626144698e-02 8.274471039059572153e-02 8.744543647761147953e-02 8.915223053578408274e-02 9.699268828028849432e-02 1.037135682528694536e-01 1.055558054233540072e-01 1.087313018171998658e-01
3.200000000000000178e+00 5.460472379588343639e-02 7.240849174080440931e-02 7.919095952692144225e-02 8.308012516462007224e-02 8.781816906715463056e-02 8.946299114933067842e-02 9.741374991659842997e-02 1.041457725059912881e-01 1.059888825073474483e-01 1.091571154684363998e-01
3.209999999999999964e+00 5.482552435736335467e-02 7.268917266074724493e-02 7.955125693660766717e-02 8.337652291203585808e-02 8.814082862819069830e-02 8.973305786819510410e-02 9.778477709906184534e-02 1.045176313004164692e-01 1.063679033566358317e-01 1.095308044987729490e-01
3.220000000000000195e+00 5.501779748629968825e-02 7.293314406954913565e-02 7.986110322295747466e-02 8.363690433300714766e-02 8.841939898020213795e-02 8.996700491405711098e-02 9.810988077648283290e-02 1.048367440489846730e-01 1.066980865590363287e-01 1.098573624233178392e-01
3.229999999999999982e+00 5.518609276655186274e-02 7.314632537595459894e-02 8.012909670812644325e-02 8.386641972862100836e-02 8.866141107913633190e-02 9.017084634530120324e-02 9.839585268267149465e-02 1.051124190987115098e-01 1.069870587068666029e-01 1.101440952661885686e-01
3.240000000000000213e+00 5.533330934238608889e-02 7.333249833331201284e-02 8.036091932329916809e-02 8.406827997483054538e-02 8.887171721511795408e-02 9.034844428951301076e-02 9.864700435919514232e-02 1.053507637577858064e-01 1.072397037013176485e-01 1.103955968463507104e-01
3.250000000000000000e+00 5.546242136281351320e-02 7.349550706926065435e-02 8.056213760431021886e-02 8.424602168692464643e-02 8.905507241548785147e-02 9.050364527176602003e-02 9.886798251202917609e-02 1.055576402510238487e-01 1.074610910685231402e-01 1.106166737228038155e-01
3.259999999999999787e+00 5.557576934389478474e-02 7.363836931427253374e-02 8.073711129091724892e-02 8.440248199814702479e-02 8.921517534481615552e-02 9.063945169271854507e-02 9.906249562872694592e-02 1.057375926779663688e-01 1.076552351290537696e-01 1.108111227948257033e-01
3.270000000000000018e+00 5.567561151794572782e-02 7.376397929130452946e-02 8.088989304685660631e-02 8.454050940806627501e-02 8.935549534019318618e-02 9.075870761393214914e-02 9.923420994808868079e-02 1.058948055742282984e-01 1.078260242816851677e-01 1.109826585805817056e-01
3.279999999999999805e+00 5.576369783072167990e-02 7.387457580299738868e-02 8.102360707556378883e-02 8.466233964243949361e-02 8.947870182272286976e-02 9.086360505112543728e-02 9.938598682127841588e-02 1.060324857156185324e-01 1.079764816378576270e-01 1.111341680326335402e-01
3.290000000000000036e+00 5.584167755738200789e-02 7.397225920342218042e-02 8.114110788980705147e-02 8.477013117097960404e-02 8.958726143266769470e-02 9.095618389215072430e-02 9.952056132394390686e-02 1.061535522713168561e-01 1.081094572425809475e-01 1.112683983780402841e-01
3.299999999999999822e+00 5.591067398613869255e-02 7.405846151453591986e-02 8.124436564771901625e-02 8.486535795155115969e-02 8.968286238455333570e-02 9.103783584038559196e-02 9.963979380629812976e-02 1.062600104206083834e-01 1.082269001868609859e-01 1.113872160969176656e-01
3.310000000000000053e+00 5.597198646186842680e-02 7.413482756982688049e-02 8.133554409214587000e-02 8.494976554773472910e-02 8.976740305937057351e-02 9.111014383962810770e-02 9.974587176869560701e-02 1.063540657475985501e-01 1.083310543261462450e-01 1.114928086784358341e-01
3.319999999999999840e+00 5.602648635119985426e-02 7.420246131567838355e-02 8.141611116428326689e-02 8.502452730984565166e-02 8.984216251856705360e-02 9.117417110902906185e-02 9.984025968830856357e-02 1.064372091717319946e-01 1.084234293436641405e-01 1.115866396342616168e-01
3.330000000000000071e+00 5.607501748028064642e-02 7.426242735817567553e-02 8.148745161596121500e-02 8.509079020625270884e-02 8.990836194748563770e-02 9.123093843736611308e-02 9.992438618513369009e-02 1.065108490870110142e-01 1.085054827197733385e-01 1.116701343813279734e-01
3.339999999999999858e+00 5.611827284767659935e-02 7.431559826299057037e-02 8.155069343334737930e-02 8.514950043162934634e-02 8.996699927023556198e-02 9.128128112290100071e-02 9.999942745531191501e-02 1.065761323249137249e-01 1.085784107503772605e-01 1.117444652956971901e-01
3.350000000000000089e+00 5.615685397507365340e-02 7.436272911847764677e-02 8.160680369960271463e-02 8.520148189851924070e-02 9.001893443034830744e-02 9.132592066955752541e-02 1.000664076146262488e-01 1.066340427484798181e-01 1.086432499062517099e-01 1.118106519745855482e-01
3.359999999999999876e+00 5.619128108825108964e-02 7.440447061814474405e-02 8.165660951828127012e-02 8.524744796965144644e-02 9.006490590568320964e-02 9.136547796545053945e-02 1.001262146433647970e-01 1.066854224132935403e-01 1.087008946136000243e-01 1.118695772909500952e-01
3.370000000000000107e+00 5.622198571543914059e-02 7.444136098747416996e-02 8.170079236766487896e-02 8.528799081366203461e-02 9.010552343316552415e-02 9.140046617014271901e-02 1.001795862138414039e-01 1.067309653173841855e-01 1.087520857426891308e-01 1.119219738463581165e-01
3.379999999999999893e+00 5.624936090081738421e-02 7.447388727592901825e-02 8.173996440137133723e-02 8.532364765683127239e-02 9.014133671074602006e-02 9.143134920755054129e-02 1.002271959892056391e-01 1.067712956853829748e-01 1.087974952341692614e-01 1.119685091437993552e-01
3.390000000000000124e+00 5.627373037967538238e-02 7.450244867098444745e-02 8.177462692317215287e-02 8.535485963972613832e-02 9.017279591576753128e-02 9.145850726435560130e-02 1.002695993493100401e-01 1.068069247935716642e-01 1.088376751921886348e-01 1.120097324217762536e-01
3.399999999999999911e+00 5.629537588816606319e-02 7.452738987293210104e-02 8.180521204531747415e-02 8.538200802377426957e-02 9.020028914955922905e-02 9.148226863069267023e-02 1.003072803211809139e-01 1.068382936318053172e-01 1.088731040043147275e-01 1.120461209758067955e-01
3.410000000000000142e+00 5.631454142251756528e-02 7.454900636106730205e-02 8.183209046650730123e-02 8.540541961424265305e-02 9.022414877602759342e-02 9.150291485871375752e-02 1.003406585913359100e-01 1.068657806519271725e-01 1.089041937346434952e-01 1.120780870716889810e-01
3.419999999999999929e+00 5.633143718969683272e-02 7.456754923024422332e-02 8.185557843520895049e-02 8.542537183850276716e-02 9.024465717442919921e-02 9.152068547527181241e-02 1.003700960710403600e-01 1.068897087218447228e-01 1.089312969347387833e-01 1.121059843954398394e-01
3.430000000000000160e+00 5.634623590463246068e-02 7.458322196497811640e-02 8.187593391867008241e-02 8.544208933658471727e-02 9.026204345128960305e-02 9.153577489485598129e-02 1.003958901906475826e-01 1.069103411968468087e-01 1.089547013440465006e-01 1.121301021344433407e-01
3.439999999999999947e+00 5.635908739807123091e-02 7.459619743089894450e-02 8.189337801912838222e-02 8.545576239808025387e-02 9.027650241589782465e-02 9.154834866487372713e-02 1.004182991474780878e-01 1.069279037837775476e-01 1.089746539950231519e-01 1.121506894253735676e-01
3.450000000000000178e+00 5.637013071936990832e-02 7.460662924011957076e-02 8.190811166341431526e-02 8.546655865545839392e-02 9.028820755526910380e-02 9.155855465543606686e-02 1.004375628774019230e-01 1.069426010991903347e-01 1.089913795855206591e-01 1.121679741035646050e-01
3.459999999999999964e+00 5.637946522891223999e-02 7.461462373368314693e-02 8.192027722833401804e-02 8.547459386993269681e-02 9.029727986482302682e-02 9.156649580171198621e-02 1.004538525118071901e-01 1.069545782090541297e-01 1.090050363373724213e-01 1.121821169278335029e-01
3.470000000000000195e+00 5.638718320735330164e-02 7.462027208531700484e-02 8.193000283393576944e-02 8.547996554557972526e-02 9.030382386022618724e-02 9.157226136497552405e-02 1.004673271472415197e-01 1.069639650555894578e-01 1.090157661744323991e-01 1.121932632604060870e-01
3.479999999999999982e+00 5.639335172436826110e-02 7.462363487912633542e-02 8.193737896518089869e-02 8.548273748054945054e-02 9.030791017199678306e-02 9.157591162760163328e-02 1.004781021256272444e-01 1.069708534846062903e-01 1.090236682626085779e-01 1.122015155909431156e-01
3.490000000000000213e+00 5.639803129876951732e-02 7.462475450953869049e-02 8.194248169317089325e-02 8.548295113134435352e-02 9.030959021856932445e-02 9.157749081717657391e-02 1.004862815455438291e-01 1.069753194714315042e-01 1.090288241950621850e-01 1.122069597225787141e-01
3.500000000000000000e+00 5.640125677415235711e-02 7.462364666562604221e-02 8.194535052523825580e-02 8.548061958117977865e-02 9.030888550893929889e-02 9.157701740191027950e-02 1.004919247874728749e-01 1.069774029280016608e-01 1.090312745653430337e-01 1.122096402481971567e-01
3.509999999999999787e+00 5.640305618768823304e-02 7.462030733491888113e-02 8.194600982784454313e-02 8.547573173741897234e-02 9.030579695068061130e-02 9.157449255049700254e-02 1.004950794306937872e-01 1.069771271507620053e-01 1.090310411417333841e-01 1.122095839136501294e-01
3.520000000000000018e+00 5.640344085850713257e-02 7.461470599469136045e-02 8.194445639647877921e-02 8.546824608970135517e-02 9.030029694914712413e-02 9.156989312270172321e-02 1.004957638855173696e-01 1.069744871052104307e-01 1.090281132267059555e-01 1.122067855638824024e-01
3.529999999999999805e+00 5.640240820676035993e-02 7.460679871145105280e-02 8.194066668036104062e-02 8.545810728386153687e-02 9.029234276784335600e-02 9.156318296367969845e-02 1.004939722465085505e-01 1.069694587448615508e-01 1.090224579374271946e-01 1.122012185340989648e-01
3.540000000000000036e+00 5.639994129889743663e-02 7.459650485728368252e-02 8.193458800288296040e-02 8.544521564658832946e-02 9.028185345218506241e-02 9.155429352259439324e-02 1.004896734930686014e-01 1.069619863821598404e-01 1.090140058651194732e-01 1.121928209547148891e-01
3.549999999999999822e+00 5.639601052879732873e-02 7.458373107674287628e-02 8.192614825318211835e-02 8.542945841307769683e-02 9.026873379380626061e-02 9.154314401479195229e-02 1.004828143364013132e-01 1.069519967550312117e-01 1.090026665854101351e-01 1.121815112057660546e-01
3.560000000000000053e+00 5.639056873440825846e-02 7.456834671767680056e-02 8.191524194797027147e-02 8.541067881320564548e-02 9.025284943839340102e-02 9.152962036726475237e-02 1.004733106651182067e-01 1.069393820239035869e-01 1.089883091543281252e-01 1.121671689973242625e-01
3.569999999999999840e+00 5.638355881549383941e-02 7.455020857295237280e-02 8.190174603932090514e-02 8.538870674880595646e-02 9.023405231514451674e-02 9.151359683919141341e-02 1.004610607884721257e-01 1.069240191054165318e-01 1.089707837227617548e-01 1.121496573960097110e-01
3.580000000000000071e+00 5.637489670577142120e-02 7.452911503047122965e-02 8.188548580119281439e-02 8.536330326774033139e-02 9.021213321633364535e-02 9.149489563842824746e-02 1.004459156305695239e-01 1.069057313673402732e-01 1.089498774609930637e-01 1.121287794206657640e-01
3.589999999999999858e+00 5.636448631542039650e-02 7.450484646978930425e-02 8.186626321066417522e-02 8.533420997151637544e-02 9.018686359414174181e-02 9.147332255190608608e-02 1.004277047714180193e-01 1.068843222226109752e-01 1.089253523178470018e-01 1.121043165729921631e-01
3.600000000000000089e+00 5.635221376711522373e-02 7.447714833035737336e-02 8.184384403647788908e-02 8.530112864343555867e-02 9.015797811135584094e-02 9.144865212282116129e-02 1.004062263248537007e-01 1.068595613348586881e-01 1.088969287378780681e-01 1.120760135352174836e-01
3.609999999999999876e+00 5.633793780851574506e-02 7.444570974414116415e-02 8.181793892382824285e-02 8.526369624892062016e-02 9.012515234825903276e-02 9.142060863836629081e-02 1.003812300958335652e-01 1.068311652819240870e-01 1.088642627057158779e-01 1.120435565439726194e-01
3.620000000000000107e+00 5.632149166058088297e-02 7.441016846776257743e-02 8.178820500615537059e-02 8.522149160382118394e-02 9.008800791019661025e-02 9.138887052117894427e-02 1.003524207395557893e-01 1.067988014950146114e-01 1.088269492459297688e-01 1.120065785368156291e-01
3.629999999999999893e+00 5.630268047821182509e-02 7.437010488687034737e-02 8.175423866016284791e-02 8.517402909097572528e-02 9.004610619018027506e-02 9.135306504722287557e-02 1.003194532592764782e-01 1.067620827432884389e-01 1.087845148825616476e-01 1.119646537071747883e-01
3.640000000000000124e+00 5.628127861568305718e-02 7.432503551378995266e-02 8.171556719535487401e-02 8.512075208830163775e-02 8.999894160648738706e-02 9.131276261558018970e-02 1.002819281788472072e-01 1.067205611085755429e-01 1.087364092163704554e-01 1.119172917259167177e-01
3.649999999999999911e+00 5.625701060627805172e-02 7.427437246881843369e-02 8.167161009663022331e-02 8.506098673009689082e-02 8.994589923107167151e-02 9.126744058998782771e-02 1.002393581780671311e-01 1.066736903875680070e-01 1.086819594181760856e-01 1.118638963347674681e-01
3.660000000000000142e+00 5.622957293230712583e-02 7.421746831027539737e-02 8.162171266951658011e-02 8.499399710137528485e-02 8.988630176902794033e-02 9.121652348538103472e-02 1.001912063115016349e-01 1.066208672010261899e-01 1.086204154727971188e-01 1.118038141442542904e-01
3.669999999999999929e+00 5.619859900495376842e-02 7.415354163591446335e-02 8.156507515247722606e-02 8.491890055389982039e-02 8.981933176237529015e-02 9.115931652545604391e-02 1.001368247208097861e-01 1.065613618830908993e-01 1.085508668386200998e-01 1.117362584255573860e-01
3.680000000000000160e+00 5.616366458944073436e-02 7.408168722365159053e-02 8.150075253304166212e-02 8.483468414979418448e-02 8.974404231852640967e-02 9.109501482089751856e-02 1.000754644165756241e-01 1.064943272261123924e-01 1.084722484846229740e-01 1.116603225256728310e-01
3.689999999999999947e+00 5.612428114518934474e-02 7.400086027803469413e-02 8.142762958512475557e-02 8.474019220184195178e-02 8.965934080545882867e-02 9.102268940585450663e-02 1.000062641179727957e-01 1.064187831749515145e-01 1.083833180452606348e-01 1.115749669055430965e-01
3.700000000000000178e+00 5.607985361278028380e-02 7.390978747939466742e-02 8.134432516144744774e-02 8.463403098850857953e-02 8.956389591700873731e-02 9.094120779122205622e-02 9.992817696915901049e-02 1.063335325872816345e-01 1.082825501000531793e-01 1.114789300113047527e-01
3.709999999999999964e+00 5.602977066106477194e-02 7.380714918183399476e-02 8.124933968114063376e-02 8.451479296024452803e-02 8.945632903016159654e-02 9.084939712751195773e-02 9.984013064388383429e-02 1.062373302180931733e-01 1.081683281677536385e-01 1.113709263453756398e-01
3.720000000000000195e+00 5.597311512412530415e-02 7.369098253767136786e-02 8.114047566453616578e-02 8.438038061247331301e-02 8.933458928637184882e-02 9.074551051521156930e-02 9.974052066427385732e-02 1.061283207011247676e-01 1.080382670976013509e-01 1.112490264111543753e-01
3.729999999999999982e+00 5.590910376455143771e-02 7.355957919371107490e-02 8.101563630860399157e-02 8.422907191040429620e-02 8.919689527462575096e-02 9.062803022723806001e-02 9.962798724277777129e-02 1.060048762024768110e-01 1.078901969161907975e-01 1.111116103881171213e-01
3.740000000000000213e+00 5.583657860968787440e-02 7.341043834680091584e-02 8.087179822797586903e-02 8.405834180580781800e-02 8.904063918370287711e-02 9.049473188219056552e-02 9.950052676755004322e-02 1.058646076150776411e-01 1.077209693263399409e-01 1.109562816744754099e-01
3.750000000000000000e+00 5.575431709047087847e-02 7.324089903934120904e-02 8.070554075653921244e-02 8.386563988398591796e-02 8.886305136632642598e-02 9.034325073840951403e-02 9.935604588146261518e-02 1.057049472343227353e-01 1.075271371241011964e-01 1.107805457318711828e-01
3.759999999999999787e+00 5.566073708074871507e-02 7.304752995236471480e-02 8.051236890435248261e-02 8.364775756875901525e-02 8.866056400472331622e-02 9.017053796013962952e-02 9.919185687479836755e-02 1.055225568110496337e-01 1.073042234200068806e-01 1.105811950038420172e-01
3.770000000000000018e+00 5.555420604047913574e-02 7.282676654285594187e-02 8.028723541812768372e-02 8.340163293748456552e-02 8.842948268568945336e-02 8.997343276842126314e-02 9.900524083205951287e-02 1.053138981723468620e-01 1.070474095068392612e-01 1.103549902816607503e-01
3.779999999999999805e+00 5.543263996858727866e-02 7.257408676691110005e-02 8.002359180725111820e-02 8.312352305118234086e-02 8.816512946372079274e-02 8.974793156486404744e-02 9.879277436985144101e-02 1.050744050555903336e-01 1.067505414017504428e-01 1.100978344323976371e-01
3.790000000000000036e+00 5.529401116945116545e-02 7.228507929848554392e-02 7.971437115409751861e-02 8.281028853170088744e-02 8.786296921504278823e-02 8.949015070396949822e-02 9.855126070664917137e-02 1.047994082866892662e-01 1.064073542614644985e-01 1.098058817566439915e-01
3.799999999999999822e+00 5.513509559024513951e-02 7.195286002750345133e-02 7.934911409147034356e-02 8.245669016415034525e-02 8.751592120171558520e-02 8.919403844779222323e-02 9.827561132166728886e-02 1.044815187632838621e-01 1.060084197523632615e-01 1.094729435773255516e-01
3.810000000000000053e+00 5.495360193611652927e-02 7.157256795548358475e-02 7.891882217281548373e-02 8.206024878387885302e-02 8.711907466911456011e-02 8.885541001747793155e-02 9.796263529415250026e-02 1.041146265095218848e-01 1.055466504866286459e-01 1.090950109303255589e-01
3.819999999999999840e+00 5.474594398278065377e-02 7.113679967086290745e-02 7.841115047038040020e-02 8.161624018609443809e-02 8.666493985815973411e-02 8.846791703083772829e-02 9.760728565317647321e-02 1.036889889735118780e-01 1.050122578964041015e-01 1.086656326583023829e-01
3.830000000000000071e+00 5.450896841795287162e-02 7.063936047678268104e-02 7.781506008007499364e-02 8.112129771684990776e-02 8.614738861562944161e-02 8.802644243907763177e-02 9.720578564038676039e-02 1.031937810502305541e-01 1.043982988761264080e-01 1.081795728180406507e-01
3.839999999999999858e+00 5.423938442808576982e-02 7.007426488935471209e-02 7.712055865161285273e-02 8.057172824551239732e-02 8.556063083487715215e-02 8.752626830821784443e-02 9.675478027687933746e-02 1.026141843106243706e-01 1.037016090590400369e-01 1.076316453578882587e-01
3.850000000000000089e+00 5.393447623667306512e-02 6.943747430769506290e-02 7.632186187716351322e-02 7.996447645265582216e-02 8.490102762216177046e-02 8.696465819025220312e-02 9.625264052272669568e-02 1.019302359876335939e-01 1.029283549105795836e-01 1.070181597741317603e-01
3.859999999999999876e+00 5.359285838165805255e-02 6.872871405868966055e-02 7.542069907175030785e-02 7.929819724042271034e-02 8.416893912877672357e-02 8.634242982998392713e-02 9.570066091089456106e-02 1.011183200555103717e-01 1.020977272318401713e-01 1.063383125022498432e-01
3.870000000000000107e+00 5.321433231792871421e-02 6.795131413246055518e-02 7.442652720893178087e-02 7.857294180535841222e-02 8.336846619844334727e-02 8.566366116087743843e-02 9.510255995854208222e-02 1.001620608928311118e-01 1.012320559123345287e-01 1.055935931465791927e-01
3.879999999999999893e+00 5.280289967625222125e-02 6.711823750598579219e-02 7.336360185434416536e-02 7.779631849304012581e-02 8.251348464069475919e-02 8.494063550352558278e-02 9.446862695857426162e-02 9.907796696604512232e-02 1.003465976961964434e-01 1.047930588112341577e-01
3.890000000000000124e+00 5.236577757362892438e-02 6.624927541460953750e-02 7.226553380065180165e-02 7.698203546699164401e-02 8.162450889615520400e-02 8.419094385525195678e-02 9.381305675707458935e-02 9.791087197580539137e-02 9.944805881713787710e-02 1.039498571268889227e-01
3.899999999999999911e+00 5.191499236951859636e-02 6.537290135237543154e-02 7.117497995977398184e-02 7.615307286357292371e-02 8.073040822953897466e-02 8.343878584254685316e-02 9.315522662780879870e-02 9.672054570636214044e-02 9.855115632137216586e-02 1.030781134033046526e-01
3.910000000000000142e+00 5.146743884156428778e-02 6.452449147755291714e-02 7.013891261151949941e-02 7.534117842629854678e-02 7.986656445883449917e-02 8.271345314188038866e-02 9.251877083521113654e-02 9.557041292959650436e-02 9.768320113872001886e-02 1.021205257828570051e-01
3.919999999999999929e+00 5.104372613423750760e-02 6.374236704252343733e-02 6.920255450285078824e-02 7.458358276501117490e-02 7.907106653988840717e-02 8.204634741546054655e-02 9.192963531055321769e-02 9.451984184881222217e-02 9.687989738600784329e-02 1.009106271777065467e-01
3.930000000000000160e+00 5.066194212782314243e-02 6.305579415108558683e-02 6.839586166745177664e-02 7.391094880036115644e-02 7.837288371177290880e-02 8.146129609291588580e-02 9.140821017200619070e-02 9.360885543927477404e-02 9.617117772749311788e-02 9.978539047316763166e-02
3.939999999999999947e+00 5.033641913780156907e-02 6.248418781480462314e-02 6.773509333685301392e-02 7.334542401226352981e-02 7.779133220894979273e-02 8.097420584946751765e-02 9.096926217245855650e-02 9.285992808495492634e-02 9.557842685318285181e-02 9.885737209804738856e-02
3.950000000000000178e+00 5.008402792681371923e-02 6.204975592001722023e-02 6.723935600925987077e-02 7.291224186301095700e-02 7.734897723722083951e-02 8.060382360104495492e-02 9.063159229379667836e-02 9.229712673946594004e-02 9.512632870050022338e-02 9.816110820826491612e-02
3.959999999999999964e+00 4.990192856868802540e-02 6.174104733279965618e-02 6.689039379362007876e-02 7.260265462362044953e-02 7.703436686538282785e-02 8.034046827608155861e-02 9.038893735424752274e-02 9.190082803801075118e-02 9.480427789858911214e-02 9.767154130924909916e-02
3.970000000000000195e+00 4.978809988125494634e-02 6.155007979361738074e-02 6.667587358763085725e-02 7.241041159752804879e-02 7.683961189083964027e-02 8.017747321945553618e-02 9.023749579245320118e-02 9.165728881713013088e-02 9.460474782270376914e-02 9.737091870234818036e-02
3.979999999999999982e+00 4.972494751750548142e-02 6.144479211062997548e-02 6.655803453312175710e-02 7.230418229080864956e-02 7.673218645562218665e-02 8.008757762955771853e-02 9.015351139847800621e-02 9.152357069766201003e-02 9.449464271763297063e-02 9.720590878515668332e-02
3.990000000000000213e+00 4.970529961288168430e-02 6.141213108344562022e-02 6.652154213776641234e-02 7.227119480877759738e-02 7.669885473286781885e-02 8.005968676472922929e-02 9.012738356759790459e-02 9.148217296906131779e-02 9.446047370476090554e-02 9.715482805597609739e-02
4.000000000000000000e+00 4.970037155856481259e-02 6.140394623417155112e-02 6.651240174226960566e-02 7.226292560357548689e-02 7.669050123464189739e-02 8.005269697090929004e-02 9.012083019075034507e-02 9.147180492797483964e-02 9.445190995865160311e-02 9.714203515276946532e-02
4.009999999999999787e+00 4.971738661249473779e-02 6.141952990414298319e-02 6.653022439202890825e-02 7.227915127680389906e-02 7.671042298753114053e-02 8.006486744912967579e-02 9.014209394795794084e-02 9.148792110219239326e-02 9.446650220958266453e-02 9.715911592949877384e-02
4.019999999999999574e+00 4.978528067325441869e-02 6.148165181440164162e-02 6.660139100357112540e-02 7.234390295874147669e-02 7.678993174825274326e-02 8.011356164921454304e-02 9.022695316258101672e-02 9.155207270861440150e-02 9.452482981206718204e-02 9.722723015973083749e-02
4.030000000000000249e+00 5.000410701693636106e-02 6.168121000836727930e-02 6.683131989244224525e-02 7.255269248212319055e-02 7.704636748760418374e-02 8.027194235799306465e-02 9.050051969351730063e-02 9.175714690089110948e-02 9.471402131122957924e-02 9.744630147538897724e-02
4.040000000000000036e+00 5.040080501492300025e-02 6.204035526135967538e-02 6.725039444493946528e-02 7.293164458538195505e-02 7.751189915225994986e-02 8.056473339759248620e-02 9.099591802890698300e-02 9.212258516241962625e-02 9.506248800910166441e-02 9.784159651248466871e-02
4.049999999999999822e+00 5.104129237002733022e-02 6.261292643956173354e-02 6.793358292121434716e-02 7.354521014811776780e-02 7.826515108216233751e-02 8.105328040429547742e-02 9.178781423469958844e-02 9.269970216168164912e-02 9.564373946019417982e-02 9.847482975835455954e-02
4.059999999999999609e+00 5.194009418249798810e-02 6.340099724242674595e-02 6.890747074972598807e-02 7.441165519015732754e-02 7.932498913084588821e-02 8.177304464950049812e-02 9.283265360780086628e-02 9.352880075884265065e-02 9.650667510265248383e-02 9.935475080612281296e-02
4.070000000000000284e+00 5.311571612208798587e-02 6.440498411445937099e-02 7.021170636207972604e-02 7.555969880526687554e-02 8.071417473789957442e-02 8.277783381492617720e-02 9.388585991753799209e-02 9.484671688115499377e-02 9.772519899527402909e-02 1.005017325408455037e-01
4.080000000000000071e+00 5.451162307640448901e-02 6.556142486628871446e-02 7.181204962351006582e-02 7.695605763228856311e-02 8.236292608605737253e-02 8.407056221684008901e-02 9.478558475752839330e-02 9.667198661945096416e-02 9.928837122024959660e-02 1.018998704175481107e-01
4.089999999999999858e+00 5.606931513683403867e-02 6.681878457545341321e-02 7.367522451647227910e-02 7.857794734765714828e-02 8.419331183445470657e-02 8.565149851490089228e-02 9.562742022386158669e-02 9.880218767396176105e-02 1.011358777733536718e-01 1.036070682686558025e-01
4.099999999999999645e+00 5.770188200372874249e-02 6.812677986504056538e-02 7.573132299356609420e-02 8.038343622660225340e-02 8.609761564769095876e-02 8.747403132517367341e-02 9.644979710745277268e-02 1.010578217472355433e-01 1.031423737857718598e-01 1.057157921526782479e-01
4.110000000000000320e+00 5.930144625349968723e-02 6.944379917148994774e-02 7.786956263853882232e-02 8.230447367575838280e-02 8.796526072860186285e-02 8.942162985015596199e-02 9.727404783473625471e-02 1.032494937256198259e-01 1.051920063765961338e-01 1.082030099538629775e-01
4.120000000000000107e+00 6.077418605298064852e-02 7.074599342995353812e-02 7.997213002627635847e-02 8.426543827389632035e-02 8.971188409879110592e-02 9.135340707879018030e-02 9.812159813534980513e-02 1.052477582608608159e-01 1.072153494633002468e-01 1.104116958344618094e-01
4.129999999999999893e+00 6.205903688121877648e-02 7.201492061208335238e-02 8.193796064393774059e-02 8.619098991967490131e-02 9.127316261560984578e-02 9.315730845077857536e-02 9.900969206124880795e-02 1.069995624093119102e-01 1.091324818382383155e-01 1.121674927200076721e-01
4.139999999999999680e+00 6.313435420911171769e-02 7.322873940210902766e-02 8.370046987519474957e-02 8.801453272678935735e-02 9.261235199014175579e-02 9.476974822632057427e-02 9.994315929826202982e-02 1.084893040745211618e-01 1.108804207196859570e-01 1.138717100251301767e-01
4.150000000000000355e+00 6.400840597611438809e-02 7.436082732135372575e-02 8.522795477707460765e-02 8.968182435806044961e-02 9.372384753265795843e-02 9.616760208893750106e-02 1.009048378020915432e-01 1.097258505176966215e-01 1.124295003535165788e-01 1.154841015819922101e-01
4.160000000000000142e+00 6.471021016308167728e-02 7.539315636517622543e-02 8.652480861990284600e-02 9.116556795594932261e-02 9.463284718053373290e-02 9.736388648493539411e-02 1.018636568236833545e-01 1.107462970488920367e-01 1.137764197881477313e-01 1.169563510961248998e-01
4.169999999999999929e+00 6.527134487178870570e-02 7.631447071581408392e-02 8.761004566257983572e-02 9.245525532001599989e-02 9.537458072499190032e-02 9.838324222188186974e-02 1.027826477445407671e-01 1.115907673800537458e-01 1.149284972129702154e-01 1.182597915494569829e-01
4.179999999999999716e+00 6.572137993745527651e-02 7.712371804050872914e-02 8.851141520915963012e-02 9.355704397898022273e-02 9.598579872189359763e-02 9.925317194186047964e-02 1.036342426217361085e-01 1.122944655190362823e-01 1.159054185810693000e-01 1.193893431426707175e-01
4.190000000000000391e+00 6.608484568582530250e-02 7.782706810816777954e-02 8.925811866693390828e-02 9.448662639527555251e-02 9.649819505859513757e-02 9.999778528774067032e-02 1.044042262528442622e-01 1.128850169386796526e-01 1.167322251742900219e-01 1.203537343508662705e-01
4.200000000000000178e+00 6.638058979606660526e-02 7.843382499043222156e-02 8.987632658358775395e-02 9.526243654847278697e-02 9.693628554823165155e-02 1.006360195821794784e-01 1.050883580631832986e-01 1.133830629299062420e-01 1.174325184198650313e-01 1.211667598290340903e-01
4.209999999999999964e+00 6.662390241653955159e-02 7.895671374792190278e-02 9.039056517388129042e-02 9.590566184338987499e-02 9.732006517277423663e-02 1.011853481697640861e-01 1.056913909103720101e-01 1.138061790689114811e-01 1.180289900799003644e-01 1.218471827708888927e-01
4.219999999999999751e+00 6.682497652935291688e-02 7.940504113282485787e-02 9.081818941082166197e-02 9.643222723964023357e-02 9.766200121211607299e-02 1.016570527276487446e-01 1.062176632091623441e-01 1.141657922713397166e-01 1.185368652436508269e-01 1.224106379409571482e-01
4.230000000000000426e+00 6.699320912370999859e-02 7.979133137862028102e-02 9.117695890261097447e-02 9.686186162350196582e-02 9.797302557036301207e-02 1.020646202866289237e-01 1.066775686599217565e-01 1.144740413703893983e-01 1.189727887624923708e-01 1.228785651998991479e-01
4.240000000000000213e+00 6.713472121257352265e-02 8.012406025845951463e-02 9.147884352123117346e-02 9.721021289417126898e-02 9.825772616288724892e-02 1.024168203072502864e-01 1.070782781601023886e-01 1.147387832387503359e-01 1.193475376926957932e-01 1.232678515852950879e-01
4.250000000000000000e+00 6.725466360851201086e-02 8.041157926955860846e-02 9.173437373734925904e-02 9.749334028351329395e-02 9.851844247031847634e-02 1.027221625951557499e-01 1.074278111865864943e-01 1.149672222334142124e-01 1.196710747706976191e-01 1.235942896084000625e-01
4.259999999999999787e+00 6.735684692065398160e-02 8.066048339667415690e-02 9.195154378932032802e-02 9.772494961754046860e-02 9.875551890755218665e-02 1.029873081211719749e-01 1.077327523411014398e-01 1.151648679869326647e-01 1.199510458942885938e-01 1.238699646871916360e-01
4.269999999999999574e+00 6.744448762054379432e-02 8.087687354756059599e-02 9.213723078584740156e-02 9.791675598176760587e-02 9.896972412267183994e-02 1.032184538550926234e-01 1.079995584439774059e-01 1.153366821051481639e-01 1.201943832162271214e-01 1.241048544363129863e-01
4.280000000000000249e+00 6.751998095241210085e-02 8.106546779476135611e-02 9.229662321617264353e-02 9.807741214343144998e-02 9.916189140213980957e-02 1.034203924582197537e-01 1.082333196545452458e-01 1.154864494811822795e-01 1.204063969596135680e-01 1.243062584209616989e-01
4.290000000000000036e+00 6.758537362683771088e-02 8.123054129539722390e-02 9.243417987236594857e-02 9.821363799254011206e-02 9.933370768834655362e-02 1.035975062794290830e-01 1.084388107632810877e-01 1.156175657807202162e-01 1.205918758856771023e-01 1.244802106651114043e-01
4.299999999999999822e+00 6.764208265165561063e-02 8.137507130381303744e-02 9.255301979240422583e-02 9.832993764820735505e-02 9.948649448529266193e-02 1.037528377801713864e-01 1.086193561040449118e-01 1.157323796628400847e-01 1.207541457295116111e-01 1.246308501596156970e-01
4.309999999999999609e+00 6.769153556831658536e-02 8.150226007516904458e-02 9.265626174442816165e-02 9.843022911379935291e-02 9.962247750691063941e-02 1.038897119513244593e-01 1.087786767519947490e-01 1.158334131865528666e-01 1.208967873286171668e-01 1.247622048740522488e-01
4.320000000000000284e+00 6.773470828358152396e-02 8.161429725888223741e-02 9.274605405513376699e-02 9.851711319182426818e-02 9.974324832836245491e-02 1.040103969110465348e-01 1.089193118376379776e-01 1.159223838376346599e-01 1.210222486763653515e-01 1.248770150769581977e-01
4.330000000000000071e+00 6.777248166934990437e-02 8.171322539128378359e-02 9.282432439040205763e-02 9.859275427228159083e-02 9.985051827196216034e-02 1.041170258806040083e-01 1.090436749740669869e-01 1.160008941977152680e-01 1.211328163238266781e-01 1.249777135218648333e-01
4.339999999999999858e+00 6.780556107177526659e-02 8.180070411275902620e-02 9.289261488802173783e-02 9.865881041708811361e-02 9.994576477975729289e-02 1.042113373653990732e-01 1.091537419366827161e-01 1.160702453283782437e-01 1.212303499226214526e-01 1.250662321126377319e-01
4.349999999999999645e+00 6.783453805572896289e-02 8.187814919236337252e-02 9.295221437867635939e-02 9.871661679583222659e-02 1.000303155201821420e-01 1.042948201109927114e-01 1.092512126335109385e-01 1.161315471388391918e-01 1.213164370041195927e-01 1.251441790769539375e-01
4.360000000000000320e+00 6.785990865290417173e-02 8.194676599480743562e-02 9.300419947428185952e-02 9.876725861988394639e-02 1.001053434876985060e-01 1.043687456095718502e-01 1.093375443020071919e-01 1.161857445543610784e-01 1.213924294644097152e-01 1.252128960580547457e-01
4.370000000000000107e+00 6.788207639836799090e-02 8.200754558519100790e-02 9.304944414667673525e-02 9.881159982382639595e-02 1.001718361637237292e-01 1.044341612843287387e-01 1.094139401988160065e-01 1.162336141608358575e-01 1.214594391115248334e-01 1.252734707401051417e-01
4.379999999999999893e+00 6.790139523376909070e-02 8.206137283292108675e-02 9.308871020944253782e-02 9.885038279798202820e-02 1.002306967486904926e-01 1.044920049689390812e-01 1.094814809501994529e-01 1.162758491571366098e-01 1.215184570735746983e-01 1.253268562274676978e-01
4.389999999999999680e+00 6.791815170746708097e-02 8.210897167912926953e-02 9.312261312214098474e-02 9.888420158016451855e-02 1.002826732712667063e-01 1.045430445316291729e-01 1.095410523800483260e-01 1.163130158708103878e-01 1.215702933257559459e-01 1.253738242759844801e-01
4.400000000000000355e+00 6.793258841235198797e-02 8.215096440369921982e-02 9.315167167435491058e-02 9.891355416992383964e-02 1.003284162096642479e-01 1.045879406372299258e-01 1.095934176214748701e-01 1.163456002271117534e-01 1.216156422436261986e-01 1.254150300255292283e-01
4.410000000000000142e+00 6.794490954170830099e-02 8.218788384717709561e-02 9.317632066930112145e-02 9.893885717876627073e-02 1.003684870493690151e-01 1.046272590637220556e-01 1.096392306304222880e-01 1.163740170577867300e-01 1.216550960298602435e-01 1.254510279871722533e-01
4.419999999999999929e+00 6.795528563042860237e-02 8.222018423848447000e-02 9.319692168096395390e-02 9.896045759000612896e-02 1.004033668629464721e-01 1.046614817098625722e-01 1.096790483886988798e-01 1.163986183403902946e-01 1.216891566246642714e-01 1.254822855316125585e-01
4.429999999999999716e+00 6.796385348220339295e-02 8.224823690448135327e-02 9.321376411683281182e-02 9.897863349512084352e-02 1.004334497339224863e-01 1.046910018598147391e-01 1.097133249932767257e-01 1.164196901356265024e-01 1.217182319939994206e-01 1.255091810956910914e-01
4.440000000000000391e+00 6.797072709289940506e-02 8.227236045904896822e-02 9.322708792854092485e-02 9.899361712943985370e-02 1.004590741811896143e-01 1.047161561512302830e-01 1.097424485893059853e-01 1.164374758892426504e-01 1.217426688828514014e-01 1.255320352055195876e-01
4.450000000000000178e+00 6.797600419553809226e-02 8.229284469506292776e-02 9.323709666240033445e-02 9.900561018411530023e-02 1.004805471617888218e-01 1.047372489249246835e-01 1.097667691496991005e-01 1.164521934595960928e-01 1.217627763721194495e-01 1.255511337378621695e-01
4.459999999999999964e+00 6.797975249479976112e-02 8.230989795280201082e-02 9.324393166467472016e-02 9.901475325226684332e-02 1.004980878904982305e-01 1.047544975884988350e-01 1.097865351255410821e-01 1.164639968134213166e-01 1.217787737247386926e-01 1.255666792540059695e-01
4.469999999999999751e+00 6.798202689686945466e-02 8.232370901722108059e-02 9.324770565063184025e-02 9.902116406732153209e-02 1.005118927432911424e-01 1.047680967137531449e-01 1.098019673210626768e-01 1.164730210979329911e-01 1.217908524398100961e-01 1.255788497267362747e-01
4.480000000000000426e+00 6.798286268624145756e-02 8.233441474659043691e-02 9.324849066960780308e-02 9.902492070790173961e-02 1.005221016722598476e-01 1.047781852619247139e-01 1.098132211649635454e-01 1.164793602105571174e-01 1.217991460965414802e-01 1.255877693441903031e-01
4.490000000000000213e+00 6.798228024757166366e-02 8.234213371686383010e-02 9.324632564823132075e-02 9.902607620401328303e-02 1.005288310742735031e-01 1.047848791834457560e-01 1.098204232973497979e-01 1.164830879838320704e-01 1.218037587402576172e-01 1.255935377073849890e-01
4.500000000000000000e+00 6.798028429514890725e-02 8.234693401930562318e-02 9.324121824884373799e-02 9.902464949963228624e-02 1.005321437943142854e-01 1.047882418519142378e-01 1.098236387536655895e-01 1.164842401675360017e-01 1.218047418859268816e-01 1.255962038646550039e-01
4.509999999999999787e+00 6.797686377004087677e-02 8.234886542883430860e-02 9.323314137723789918e-02 9.902063320859845474e-02 1.005320782668350649e-01 1.047883130658726070e-01 1.098229024962259354e-01 1.164828314340677490e-01 1.218021163798443524e-01 1.255957914172933509e-01
4.519999999999999574e+00 6.797198937213956571e-02 8.234794207763765361e-02 9.322202952080964333e-02 9.901398587073149959e-02 1.005286313180375618e-01 1.047850921868567070e-01 1.098182000727800783e-01 1.164788441262571417e-01 1.217958576664080333e-01 1.255922830603548035e-01
4.530000000000000249e+00 6.796562374194746459e-02 8.234415065303518633e-02 9.320780143635506998e-02 9.900464713604659184e-02 1.005217710652576424e-01 1.047785505885876767e-01 1.098094834281116150e-01 1.164722397631681589e-01 1.217859131471190348e-01 1.255856323676868835e-01
4.540000000000000036e+00 6.795770180248644765e-02 8.233744337383593070e-02 9.319031584722486938e-02 9.899250976376432198e-02 1.005114200427525695e-01 1.047686157878538887e-01 1.097966484300158807e-01 1.164629409700340124e-01 1.217721746906288566e-01 1.255757463380129391e-01
4.549999999999999822e+00 6.794815039498550147e-02 8.232774716764290623e-02 9.316941575713169610e-02 9.897744733043602194e-02 1.004974741602326638e-01 1.047551894987815146e-01 1.097795590245161240e-01 1.164508502569112786e-01 1.217545076124430942e-01 1.255625030438553558e-01
4.559999999999999609e+00 6.793686882639131397e-02 8.231494912673721631e-02 9.314488547340411817e-02 9.895928431274887693e-02 1.004797792062976924e-01 1.047381251962723053e-01 1.097580173968138867e-01 1.164358279472852420e-01 1.217327183136195229e-01 1.255457277783003645e-01
4.570000000000000284e+00 6.792374707974362102e-02 8.229891508407530254e-02 9.311649062474824934e-02 9.893782409272752765e-02 1.004581577547505183e-01 1.047172540757715375e-01 1.097317963986066819e-01 1.164177149592864891e-01 1.217065881084734846e-01 1.255252170209322504e-01
4.580000000000000071e+00 6.790863202080872629e-02 8.227944984943091900e-02 9.308390508456035328e-02 9.891279313587894584e-02 1.004323552150649251e-01 1.046923330611573832e-01 1.097005732780849258e-01 1.163962865953057368e-01 1.216758071039024669e-01 1.255006851075676777e-01
4.589999999999999858e+00 6.789135626869104156e-02 8.225633137961248231e-02 9.304677386421726648e-02 9.888388658324787084e-02 1.004020868863047117e-01 1.046630902655762418e-01 1.096639859060129091e-01 1.163712912479374917e-01 1.216400311146534352e-01 1.254718060040631300e-01
4.599999999999999645e+00 6.787172501740580677e-02 8.222929644144322259e-02 9.300468473349644827e-02 9.885074560230623641e-02 1.003670184891312656e-01 1.046292062709196363e-01 1.096216078717591885e-01 1.163424325542299909e-01 1.215988568883386994e-01 1.254381913047994124e-01
4.610000000000000320e+00 6.784950000928217928e-02 8.219801875495187649e-02 9.295713429420862650e-02 9.881292827945223345e-02 1.003267386175241277e-01 1.045902875439517071e-01 1.095729136739854032e-01 1.163093451224170988e-01 1.215517890069260365e-01 1.253993591210727232e-01
4.620000000000000107e+00 6.782440187741689552e-02 8.216211216390761907e-02 9.290353363430405020e-02 9.876991065310418427e-02 1.002807641174596753e-01 1.045458716537591287e-01 1.095172831678829090e-01 1.162715968047400850e-01 1.214982452845315281e-01 1.253547327526451094e-01
4.629999999999999893e+00 6.779610425928135620e-02 8.212112357310408228e-02 9.284319640873188451e-02 9.872107335263383132e-02 1.002285321912629174e-01 1.044954196354357240e-01 1.094539893008932285e-01 1.162286791674643910e-01 1.214375458742431718e-01 1.253036247219090626e-01
4.639999999999999680e+00 6.776422707793341993e-02 8.207452505972569201e-02 9.277532536654567452e-02 9.866568577379394855e-02 1.001693918899142915e-01 1.044383077085399569e-01 1.093821842797986915e-01 1.161799964597937523e-01 1.213689011360996745e-01 1.252452175473554308e-01
4.650000000000000355e+00 6.772830505501188647e-02 8.202167000710755551e-02 9.269894655723266708e-02 9.860284550331120668e-02 1.001025507513840923e-01 1.043737756174304282e-01 1.093008300092737223e-01 1.161248161682277708e-01 1.212913467632135145e-01 1.251784959833536215e-01
4.660000000000000142e+00 6.768781573028954945e-02 8.196183732394282662e-02 9.261297061904304184e-02 9.853151951592992175e-02 1.000271338827027623e-01 1.043009834518774798e-01 1.092087636232888931e-01 1.160623102583605154e-01 1.212038083584743714e-01 1.251022854883093449e-01
4.669999999999999929e+00 6.764212181783632594e-02 8.189415107762754165e-02 9.251607247673925005e-02 9.845043341284727412e-02 9.994208636412579838e-02 1.042189170702027129e-01 1.091045704732734184e-01 1.159914645566463287e-01 1.211049828358179703e-01 1.250151276985043136e-01
4.679999999999999716e+00 6.759047172694516992e-02 8.181758696539792597e-02 9.240669575890228526e-02 9.835805856552241877e-02 9.984618719567156520e-02 1.041264011187593985e-01 1.089865899476893940e-01 1.159110763310401832e-01 1.209933474188260305e-01 1.249152561081506990e-01
4.690000000000000391e+00 6.753197968261456796e-02 8.173095105764512092e-02 9.228301505538519245e-02 9.825255974381329194e-02 9.973802982594849598e-02 1.040220797299496597e-01 1.088528775589825415e-01 1.158197196626373771e-01 1.208671276077355611e-01 1.248005250438861680e-01
4.700000000000000178e+00 6.746554951516688103e-02 8.163277809171108623e-02 9.214278111935902960e-02 9.813163497435582749e-02 9.961590488360555495e-02 1.039043030879303053e-01 1.087010414061758690e-01 1.157156209814699105e-01 1.207241477634709986e-01 1.246682124147431431e-01
4.709999999999999964e+00 6.738999238385007251e-02 8.152152016368931220e-02 9.198357807941519304e-02 9.799270242651367258e-02 9.947804660887132888e-02 1.037713654631858134e-01 1.085285264969083896e-01 1.155968364185132463e-01 1.205621041078712707e-01 1.245151881184719672e-01
4.719999999999999751e+00 6.730356585277987025e-02 8.139488883005542574e-02 9.180186514954918886e-02 9.783201716615194665e-02 9.932183243358214120e-02 1.036207355811737951e-01 1.083315851159985521e-01 1.154605167922712894e-01 1.203776032929920886e-01 1.243368792440409515e-01
4.730000000000000426e+00 6.720460837075722949e-02 8.125081561809428810e-02 9.159433096166412491e-02 9.764580060602726097e-02 9.914498742905208939e-02 1.034502243174164754e-01 1.081067572905707874e-01 1.153038917417209680e-01 1.201675555611341067e-01 1.241284116215411459e-01
4.740000000000000213e+00 6.709072211496057425e-02 8.108629209361509216e-02 9.135620185870647891e-02 9.742867787979328509e-02 9.894416769690383973e-02 1.032566328586214666e-01 1.078490568519465398e-01 1.151229611733632502e-01 1.199274722642664354e-01 1.238826941959519506e-01
4.750000000000000000e+00 6.695918971721807889e-02 8.089803194700380395e-02 9.108215725936130713e-02 9.717440996456308544e-02 9.871578626504477760e-02 1.030365770307615364e-01 1.075529925539725901e-01 1.149131243568642796e-01 1.196524033405333698e-01 1.235909188834452832e-01
4.759999999999999787e+00 6.680642949241773210e-02 8.068175694191699610e-02 9.076525008650698778e-02 9.687482479342172936e-02 9.845513938143751753e-02 1.027856948890976951e-01 1.072114460348334297e-01 1.146682744883793792e-01 1.193358333239490227e-01 1.232408304895947077e-01
4.769999999999999574e+00 6.662838877709588437e-02 8.043284940222451829e-02 9.039780956719435656e-02 9.652060134728000784e-02 9.815716859475405454e-02 1.024994571051992404e-01 1.068167154946547265e-01 1.143813764630828012e-01 1.189704960441163167e-01 1.228168742219869630e-01
4.780000000000000249e+00 6.641975102070749037e-02 8.014534666739407676e-02 8.996992076276258410e-02 9.609982066202416018e-02 9.781519251192738462e-02 1.021720420308759453e-01 1.063589840110844564e-01 1.140431322281793280e-01 1.185465804430066439e-01 1.222975872241314488e-01
4.790000000000000036e+00 6.617462750265984406e-02 7.981302922310690162e-02 8.947102144437103777e-02 9.559961011112677598e-02 9.742213376291203319e-02 1.017975783495723013e-01 1.058281881605513675e-01 1.136430315618494891e-01 1.180525821068196674e-01 1.216570733723899844e-01
4.799999999999999822e+00 6.588410792785918957e-02 7.942624545957607807e-02 8.888518615645503440e-02 9.500162326386556166e-02 9.696674129147500598e-02 1.013664760696730144e-01 1.052092454572973318e-01 1.131652823513449035e-01 1.174687336088560824e-01 1.208601859512591220e-01
4.809999999999999609e+00 6.553980074284575241e-02 7.897677918732332047e-02 8.819870493354245444e-02 9.429010238217688800e-02 9.643949771482673849e-02 1.008705941337850603e-01 1.044904311521630824e-01 1.125945550666959949e-01 1.167696771394602373e-01 1.198779850326191915e-01
4.820000000000000284e+00 6.512948086576936246e-02 7.845199542896819089e-02 8.739192142598971313e-02 9.344426211332056142e-02 9.582629591262400992e-02 1.002960529918966170e-01 1.036551373624517020e-01 1.119088103098676706e-01 1.159040702061681222e-01 1.186913472292774330e-01
4.830000000000000071e+00 6.464000195226674017e-02 7.783829682533927041e-02 8.644612376108784524e-02 9.244633432551602192e-02 9.511382968842041485e-02 9.962592836393148465e-02 1.026893275379790749e-01 1.110840503383674072e-01 1.147758945366672001e-01 1.173304919990684064e-01
4.839999999999999858e+00 6.405607730323663318e-02 7.711840221626484193e-02 8.534294822312613049e-02 9.128199574009289441e-02 9.428884619709196335e-02 9.883567189510029938e-02 1.015800421415693072e-01 1.100919824145533826e-01 1.132322151489165291e-01 1.158920899623963052e-01
4.849999999999999645e+00 6.336189056048752155e-02 7.627110562572957109e-02 8.407083981842099207e-02 8.994714650741655881e-02 9.334161895987243274e-02 9.789181932329386882e-02 1.003178657864320783e-01 1.089013639506287434e-01 1.111827182922792562e-01 1.144390366868376224e-01
4.860000000000000320e+00 6.254359210376102263e-02 7.527091116054657194e-02 8.263500567412979114e-02 8.845510718544029316e-02 9.226980174387221234e-02 9.675396257140583822e-02 9.889554387349280828e-02 1.074766726222809166e-01 1.087415889086327248e-01 1.128721406631663232e-01
4.870000000000000107e+00 6.159046613174989915e-02 7.408686920583276714e-02 8.106525803596738300e-02 8.683697974319083690e-02 9.107903099967343263e-02 9.538138082660702066e-02 9.729842849330129495e-02 1.061985435776342246e-01 1.057288936497452897e-01 1.110003704344008774e-01
4.879999999999999893e+00 6.050488908855678610e-02 7.269916025390069092e-02 7.942974606352790068e-02 8.514928065888370534e-02 8.979223258053435630e-02 9.375464762028795640e-02 9.552443806397471759e-02 1.034329874160622442e-01 1.040344970041268136e-01 1.087275384120425098e-01
4.889999999999999680e+00 5.930312497039781638e-02 7.111763532238202234e-02 7.781048465110905477e-02 8.345792471881441354e-02 8.844421551851226748e-02 9.187576193536332869e-02 9.363291965498744818e-02 1.011552608206552351e-01 1.019051419972364786e-01 1.061880395642917224e-01
4.900000000000000355e+00 5.802193599876542818e-02 6.940953551942279087e-02 7.627406078440376880e-02 8.183209278058402314e-02 8.708136103183729271e-02 8.980365968532440235e-02 9.176691311331910961e-02 9.912474805729216965e-02 9.973250783015871757e-02 1.036153744260993464e-01
4.910000000000000142e+00 5.671939876921213569e-02 6.769331784292707821e-02 7.485685721572495066e-02 8.033498476586789505e-02 8.575227890659885277e-02 8.770870401668225125e-02 9.004918644319694077e-02 9.720708673220311569e-02 9.775868546215518706e-02 1.011873396724931456e-01
4.919999999999999929e+00 5.546912837737844049e-02 6.609794889282226416e-02 7.358230154135975143e-02 7.901655817384883873e-02 8.448853440043295471e-02 8.581678589683590375e-02 8.854233941400777019e-02 9.533040224907095295e-02 9.616498057479448691e-02 9.902112731949139213e-02
4.929999999999999716e+00 5.433696941783730527e-02 6.471149108793716742e-02 7.246924130174096923e-02 7.790028424347897329e-02 8.327657078263360491e-02 8.430717787710474698e-02 8.727453302883950159e-02 9.367403319938923112e-02 9.485172924776025249e-02 9.718058847499021213e-02
4.940000000000000391e+00 5.337307130995278676e-02 6.357771494012173785e-02 7.153815773096462716e-02 7.699332377717073295e-02 8.213936566106853909e-02 8.323004707037669203e-02 8.625782553175997958e-02 9.232717099256376736e-02 9.377545483685308103e-02 9.569494198553697706e-02
4.950000000000000178e+00 5.262942730427217636e-02 6.273178300701527654e-02 7.082534848103344549e-02 7.631351161973504160e-02 8.122006222824205979e-02 8.250138100282639053e-02 8.551012864306972716e-02 9.133059961776816837e-02 9.295789300631440710e-02 9.459705062649358120e-02
4.959999999999999964e+00 5.209599752436569475e-02 6.213971060563271143e-02 7.031562983865594085e-02 7.583366290263594822e-02 8.055788442129714622e-02 8.201106460823133493e-02 8.499300660924787032e-02 9.063800731188559334e-02 9.237442763308352511e-02 9.383509583775756502e-02
4.969999999999999751e+00 5.176418484251932989e-02 6.177734370193600777e-02 6.999894449164716093e-02 7.553766230652436686e-02 8.014878448143934742e-02 8.171476887867284988e-02 8.467941602779280319e-02 9.021623761071498326e-02 9.201167613245651855e-02 9.337206275251327958e-02
4.980000000000000426e+00 5.158069696730097076e-02 6.157884244549130526e-02 6.982389758714262207e-02 7.537463594966259395e-02 7.992399670123755129e-02 8.155304137382933527e-02 8.450867495007720331e-02 8.998589858449326795e-02 9.181090333110132617e-02 9.311968405493575851e-02
4.990000000000000213e+00 5.152370274115591897e-02 6.151745209409289344e-02 6.976953296351412481e-02 7.532408078626560977e-02 7.985441148810157319e-02 8.150306616840388707e-02 8.445602846714254930e-02 8.991476392129622852e-02 9.174849512609144220e-02 9.304183130356269427e-02
5.000000000000000000e+00 5.150941457108671601e-02 6.150208150736610757e-02 6.975590449487657774e-02 7.531141266985387495e-02 7.983698524642617034e-02 8.149055553924734741e-02 8.444285916668978209e-02 8.989696120484406971e-02 9.173284569604235605e-02 9.302235442369509444e-02
5.009999999999999787e+00 5.151917435012649815e-02 6.151528699475992262e-02 6.976736273652131559e-02 7.532273837758497737e-02 7.984686867739428096e-02 8.150404925542115153e-02 8.445282279823262961e-02 8.990808994273158383e-02 9.174337279989426552e-02 9.303729183660569557e-02
5.019999999999999574e+00 5.155807596385680869e-02 6.156796084785764317e-02 6.981306220282065822e-02 7.536788800869580196e-02 7.988626305753704360e-02 8.155787000927042230e-02 8.449260953127132878e-02 8.995244088153417361e-02 9.178530925065739310e-02 9.309698997633182593e-02
5.030000000000000249e+00 5.168300117501838098e-02 6.173752523576828827e-02 6.996012180293348370e-02 7.551294767216955306e-02 8.001277766589202922e-02 8.173107751872824012e-02 8.462117763417378868e-02 9.009478983342721070e-02 9.191973816270636310e-02 9.329041399667387102e-02
5.040000000000000036e+00 5.190771476400200118e-02 6.204413390791867211e-02 7.022583950836717992e-02 7.577415969358272663e-02 8.024044090856967404e-02 8.204392397929557990e-02 8.485565892385894815e-02 9.035057617843667011e-02 9.216073163354175646e-02 9.364489456682663360e-02
5.049999999999999822e+00 5.226586263915956182e-02 6.253713093366514153e-02 7.065260035943833616e-02 7.619128557482195141e-02 8.060379700452537099e-02 8.254523109103512057e-02 8.523866002846880452e-02 9.075765401836123625e-02 9.254318291841889810e-02 9.422714308366256231e-02
5.059999999999999609e+00 5.275915457839217698e-02 6.322508307066609934e-02 7.124727249432918907e-02 7.676763928802995962e-02 8.110591549389756238e-02 8.323884479396499725e-02 8.578742410194147017e-02 9.131757369619512843e-02 9.306807538960083781e-02 9.506355129393020964e-02
5.070000000000000284e+00 5.338914963198525265e-02 6.411919785146143191e-02 7.201907830779577524e-02 7.750733778788590489e-02 8.175096400315817746e-02 8.412440000292255304e-02 8.653081689860235570e-02 9.203252273873950562e-02 9.373809093581977891e-02 9.618928350171104813e-02
5.080000000000000071e+00 5.411742300585841575e-02 6.517515805277128427e-02 7.292985814576563586e-02 7.836858143069848348e-02 8.250288843963300700e-02 8.513802336483079769e-02 8.746240244835722100e-02 9.286107378209131069e-02 9.451625591627610401e-02 9.757010336581492527e-02
5.089999999999999858e+00 5.490981546809447361e-02 6.635193808652660452e-02 7.394532231254065391e-02 7.931490353979962771e-02 8.332913729370119982e-02 8.621833299092891700e-02 8.857982677522235893e-02 9.376856999944647997e-02 9.537243930188654684e-02 9.916658657506191576e-02
5.099999999999999645e+00 5.572567219439142350e-02 6.759396680277024450e-02 7.501962393572635113e-02 8.030162963678617871e-02 8.418871729281088290e-02 8.730411391372325247e-02 8.985308446704191876e-02 9.471379766460322203e-02 9.627025175628700637e-02 1.009057864767775176e-01
5.110000000000000320e+00 5.652245000160972810e-02 6.883589583663442257e-02 7.609876336261751917e-02 8.127987675884026930e-02 8.503682318972298482e-02 8.834845191966447797e-02 9.121524037976636023e-02 9.565205821494307536e-02 9.716967340919761831e-02 1.026846794113090156e-01
5.120000000000000107e+00 5.726856587933227410e-02 7.002307694223521006e-02 7.713716471150544596e-02 8.221118569693489087e-02 8.583908862611644430e-02 8.932614411306043223e-02 9.258999820511303047e-02 9.654825886981216465e-02 9.803933946940857069e-02 1.044045032761544006e-01
5.129999999999999893e+00 5.794511538871888190e-02 7.111760975489792025e-02 7.810220584413073153e-02 8.307005006525534918e-02 8.657421665367513730e-02 9.022344817838796882e-02 9.391276001020047726e-02 9.737884015357317624e-02 9.885818202565195556e-02 1.059901163765435417e-01
5.139999999999999680e+00 5.854435427917614732e-02 7.209919349781514220e-02 7.897506313059302063e-02 8.384324265594687853e-02 8.723267042839762120e-02 9.103327012590108069e-02 9.513940966374039021e-02 9.813116264373637765e-02 9.961456888147639244e-02 1.073987323804958816e-01
5.150000000000000355e+00 5.906543786442975535e-02 7.296015090445878704e-02 7.974701137099761417e-02 8.452570011709614750e-02 8.781211293079455027e-02 9.175235409866294711e-02 9.624317282969410692e-02 9.879983102945183449e-02 1.003025446062349585e-01 1.086142286308872246e-01
5.160000000000000142e+00 5.951442085269909726e-02 7.370608321712621147e-02 8.042086706061418733e-02 8.512156052727515299e-02 8.831759265585395480e-02 9.238471402570799795e-02 9.721712244539143510e-02 9.938808814664620850e-02 1.009235493967475528e-01 1.096455190011187270e-01
5.169999999999999929e+00 5.989862476427963017e-02 7.434639941866455493e-02 8.100310414454223173e-02 8.563733843480635100e-02 8.875554365146805236e-02 9.293602874383581625e-02 9.806292423810177017e-02 9.990142365216568565e-02 1.014803983497135492e-01 1.105098753335097134e-01
5.179999999999999716e+00 6.022644525468493631e-02 7.489351142775432790e-02 8.150336204201208412e-02 8.608177376043983642e-02 8.913375923169845894e-02 9.341425115643220423e-02 9.878972559634395523e-02 1.003475718172896214e-01 1.019777699976491397e-01 1.112296297264027262e-01
5.190000000000000391e+00 6.050610777397666395e-02 7.536032538589471086e-02 8.193220599552035466e-02 8.646411276520984956e-02 8.946012376751032169e-02 9.382809427417360126e-02 9.941032527819372577e-02 1.007348938035841912e-01 1.024209900790628708e-01 1.118275505681031040e-01
5.200000000000000178e+00 6.074475418116888348e-02 7.575839337321878253e-02 8.229935742073350713e-02 8.679271911704410092e-02 8.974159812390472557e-02 9.418560952346367865e-02 9.993791715132793740e-02 1.010710051477113763e-01 1.028148579162378035e-01 1.123239471959820712e-01
5.209999999999999964e+00 6.094932422660682275e-02 7.609917524486702056e-02 8.261475754954529516e-02 8.707613728910880424e-02 8.998524561619054840e-02 9.449532487397177549e-02 1.003869722923683983e-01 1.013638667749044570e-01 1.031651752970938890e-01 1.127380455650023455e-01
5.219999999999999751e+00 6.112447074021568755e-02 7.639044202070395528e-02 8.288515157393464006e-02 8.732008036937916051e-02 9.019570804306401013e-02 9.476290578251794772e-02 1.007678710561946134e-01 1.016186641866629603e-01 1.034751460427590086e-01 1.130835383800596061e-01
5.230000000000000426e+00 6.127555923358076612e-02 7.664120225945224296e-02 8.311858118313365795e-02 8.753148989534041691e-02 9.037872618321152185e-02 9.499553983218554654e-02 1.010929604443828178e-01 1.018419887272619673e-01 1.037503933144621332e-01 1.133745899152305420e-01
5.240000000000000213e+00 6.140607663820953771e-02 7.685735393146742034e-02 8.332030384537678080e-02 8.771486136429421099e-02 9.053798135676312253e-02 9.519786498500611149e-02 1.013706035128565386e-01 1.020379907475569975e-01 1.039942383902423134e-01 1.136207451740760543e-01
5.250000000000000000e+00 6.151931130679141185e-02 7.704446083752643226e-02 8.349533609509351972e-02 8.787453088356268760e-02 9.067706459106478212e-02 9.537443951633742256e-02 1.016086880975436424e-01 1.022107439412741625e-01 1.042104611792497859e-01 1.138303935837860908e-01
5.259999999999999787e+00 6.161779494517995864e-02 7.720681957860292544e-02 8.364756212353188780e-02 8.801385724878203753e-02 9.079876085133847807e-02 9.552881369939861256e-02 1.018133723282625275e-01 1.023633598955164675e-01 1.044020905147009237e-01 1.140098609951521874e-01
5.269999999999999574e+00 6.170384347568401429e-02 7.734835156524907940e-02 8.378055255619706876e-02 8.813595806694890511e-02 9.090568154617865992e-02 9.566432264975351096e-02 1.019902134394317789e-01 1.024987696198338960e-01 1.045722668306761916e-01 1.141645740999771702e-01
5.280000000000000249e+00 6.177922728780939343e-02 7.747206009718116126e-02 8.389704495439324894e-02 8.824322498953206251e-02 9.099983330909619528e-02 9.578353414821637324e-02 1.021434926198080961e-01 1.026191831362071039e-01 1.047234660964852515e-01 1.142985934329225767e-01
5.290000000000000036e+00 6.184555368762876398e-02 7.758066219850622003e-02 8.399952945193131515e-02 8.833785245539670095e-02 9.108307358490551342e-02 9.588882394473337289e-02 1.022770240811479991e-01 1.027266649357410355e-01 1.048581426528079341e-01 1.144154129083352761e-01
5.299999999999999822e+00 6.190392622469376160e-02 7.767603344954893130e-02 8.408971941440429587e-02 8.842134221181283116e-02 9.115666918326865986e-02 9.598181662432767047e-02 1.023934892628943910e-01 1.028225643954048668e-01 1.049779558445879529e-01 1.145174394421070163e-01
5.309999999999999609e+00 6.195555671776223350e-02 7.776021241534203376e-02 8.416949560217207305e-02 8.849537000679492948e-02 9.122205447129903833e-02 9.606434447158782031e-02 1.024956863960522907e-01 1.029084952361361271e-01 1.050849532735250308e-01 1.146071282325839130e-01
5.320000000000000284e+00 6.200126442078078559e-02 7.783458421540941086e-02 8.424013161984035547e-02 8.856106488098190732e-02 9.128019304739340423e-02 9.613764099232455229e-02 1.025855454191057642e-01 1.029855035870624741e-01 1.051805010533706231e-01 1.146861469312116660e-01
5.330000000000000071e+00 6.204182307422322767e-02 7.790044981342281183e-02 8.430282988767560937e-02 8.861950180721400727e-02 9.133200925889413402e-02 9.620288669862983588e-02 1.026648364706067157e-01 1.030546256386501575e-01 1.052659619868605845e-01 1.147560125507994105e-01
5.339999999999999858e+00 6.207786287793545105e-02 7.795886799807442979e-02 8.435857014131442622e-02 8.867155849416125113e-02 9.137825972715031553e-02 9.626104744329767871e-02 1.027349891120897113e-01 1.031167138739039479e-01 1.053424682863750989e-01 1.148179420185997945e-01
5.349999999999999645e+00 6.210992476576631532e-02 7.801074542154035063e-02 8.440819337955907109e-02 8.871799121195481086e-02 9.141959878701032272e-02 9.631295748620555264e-02 1.027972114342412813e-01 1.031725175537338141e-01 1.054110162328152217e-01 1.148729613581025155e-01
5.360000000000000320e+00 6.213847213828962990e-02 7.805685701016765177e-02 8.445242014352254134e-02 8.875945014596055282e-02 9.145659090165055016e-02 9.635933556246516207e-02 1.028525231916845861e-01 1.032226936183673061e-01 1.054724775371784357e-01 1.149219366722825375e-01
5.370000000000000107e+00 6.216388724752182349e-02 7.809784141776088262e-02 8.449184499669885884e-02 8.879647273719321054e-02 9.148970365307063091e-02 9.640077659871588989e-02 1.029017575479714564e-01 1.032677914671732422e-01 1.055275808337800963e-01 1.149655757391743610e-01
5.379999999999999893e+00 6.218651466487615243e-02 7.813427222420539497e-02 8.452700399875345827e-02 8.882954583563490436e-02 9.151936245794829727e-02 9.643782065982907381e-02 1.029456523151456443e-01 1.033083224297599023e-01 1.055769977168666968e-01 1.150045081729876989e-01
5.389999999999999680e+00 6.220663714074452233e-02 7.816661982511585727e-02 8.455833737467353950e-02 8.885906977236272819e-02 9.154591785909738100e-02 9.647091230734898548e-02 1.029848087877438395e-01 1.033447111980774769e-01 1.056212847621972872e-01 1.150392480003085971e-01
5.400000000000000355e+00 6.222449927620605364e-02 7.819529031736779934e-02 8.458622629034760754e-02 8.888539215780902336e-02 9.156967525150526421e-02 9.650043810173186687e-02 1.030197419645927370e-01 1.033773328842268746e-01 1.056609303536892724e-01 1.150702371654343525e-01
5.410000000000000142e+00 6.224031182836974735e-02 7.822063298648863905e-02 8.461099963632978671e-02 8.890881371452384607e-02 9.159089977385009851e-02 9.652673290561801511e-02 1.030508923510846248e-01 1.034065170145111734e-01 1.056963609307748214e-01 1.150978550838655246e-01
5.419999999999999929e+00 6.225425558489992850e-02 7.824294700304749994e-02 8.463294013040274788e-02 8.892959357331647885e-02 9.160982079723824223e-02 9.655008564776368374e-02 1.030786361830428183e-01 1.034325514831757470e-01 1.057279470511148789e-01 1.151224269103656994e-01
5.429999999999999716e+00 6.226647877050280749e-02 7.826247771263447617e-02 8.465228017039072572e-02 8.894794492893735860e-02 9.162662763393429610e-02 9.657073428015422456e-02 1.031032819635885611e-01 1.034556748714731689e-01 1.057559951633814388e-01 1.151442198488131785e-01
5.440000000000000391e+00 6.227710943887790340e-02 7.827943683072843828e-02 8.466922122336419110e-02 8.896405306224494658e-02 9.164148563881779896e-02 9.658888590018628595e-02 1.031250961995236609e-01 1.034760972421370218e-01 1.057807737127420961e-01 1.151634654795845314e-01
5.450000000000000178e+00 6.228626577674972048e-02 7.829401911412461890e-02 8.468395046797523584e-02 8.897809097604722495e-02 9.165455065740504836e-02 9.660473433896732409e-02 1.031443262993304438e-01 1.034940188870376032e-01 1.058025366124223654e-01 1.151803794998618041e-01
5.459999999999999964e+00 6.229403236688539625e-02 7.830636477348358604e-02 8.469660279698414118e-02 8.899018301357337901e-02 9.166593518653763650e-02 9.661841906630697085e-02 1.031611521191084652e-01 1.035095829925730404e-01 1.058214663794336957e-01 1.151951187483152700e-01
5.469999999999999751e+00 6.230048733900297314e-02 7.831660296177812841e-02 8.470730428961080472e-02 8.900044607351764725e-02 9.167574645501494479e-02 9.663007163232933960e-02 1.031757429136401505e-01 1.035229272560642538e-01 1.058377372494209295e-01 1.152078311681500877e-01
5.480000000000000426e+00 6.230568738022335823e-02 7.832482811875120243e-02 8.471614781323837107e-02 8.900896616533500449e-02 9.168406428479293491e-02 9.663978910558340685e-02 1.031882253193125987e-01 1.035341531162000256e-01 1.058514780941920280e-01 1.152186276267289922e-01
5.490000000000000213e+00 6.230968345547183845e-02 7.833112504216484251e-02 8.472321936492695216e-02 8.901582360521965998e-02 9.169096532738268968e-02 9.664766271168463707e-02 1.031987200829944940e-01 1.035433581964088634e-01 1.058628123224490403e-01 1.152276137473102618e-01
5.500000000000000000e+00 6.231250464615856188e-02 7.833554350246726972e-02 8.472857025925259467e-02 8.902106607759073531e-02 9.169649646653786623e-02 9.665374702860161926e-02 1.032073023491686392e-01 1.035506002370291251e-01 1.058718138384146384e-01 1.152348556567401178e-01
5.509999999999999787e+00 6.231417417438225165e-02 7.833812366941797500e-02 8.473224505344056912e-02 8.902473557198699317e-02 9.170070157770864039e-02 9.665809082681234288e-02 1.032140423946159707e-01 1.035559327217573239e-01 1.058785509344375431e-01 1.152404150322254850e-01
5.519999999999999574e+00 6.231470105939705684e-02 7.833888304180366968e-02 8.473426768324378300e-02 8.902685500867185686e-02 9.170360867544175010e-02 9.666072186984964176e-02 1.032189866304730752e-01 1.035593872313538971e-01 1.058830648318878354e-01 1.152443326618100283e-01
5.530000000000000249e+00 6.231408202752068692e-02 7.833781974404413484e-02 8.473464252341504632e-02 8.902742888161582768e-02 9.170522888688115160e-02 9.666164723068743081e-02 1.032221549308104946e-01 1.035609728860141521e-01 1.058853684288887931e-01 1.152466269715692188e-01
5.540000000000000036e+00 6.231230182466100664e-02 7.833491287862663632e-02 8.473335945616738973e-02 8.902644878506318915e-02 9.170556519638192738e-02 9.666086045750404976e-02 1.032235559830942673e-01 1.035606862241539167e-01 1.058854594598239302e-01 1.152473060765701607e-01
5.549999999999999822e+00 6.230933370320759779e-02 7.833012371773155624e-02 8.473039029852064141e-02 8.902388928145697766e-02 9.170460512531523889e-02 9.665833603233189852e-02 1.032231737978685504e-01 1.035585032075037049e-01 1.058833094333636454e-01 1.152463577758200547e-01
5.559999999999999609e+00 6.230513585388058190e-02 7.832338999938631696e-02 8.472568709869042480e-02 8.901970688025850897e-02 9.170232295630931230e-02 9.665402904498338055e-02 1.032209729088231637e-01 1.035543804889821617e-01 1.058788660349512245e-01 1.152437530903148849e-01
5.570000000000000284e+00 6.229965693545735927e-02 7.831463503623951883e-02 8.471918762153826665e-02 8.901384474059220731e-02 9.169868141554719798e-02 9.664787982737770011e-02 1.032168983806642931e-01 1.035482595510278797e-01 1.058720568570657578e-01 1.152394479074047434e-01
5.580000000000000071e+00 6.229282253809388659e-02 7.830374628086129996e-02 8.471079965732959682e-02 8.900621858798792030e-02 9.169362333227079609e-02 9.663979930780966510e-02 1.032108661874032857e-01 1.035400526225004614e-01 1.058627734477382287e-01 1.152333732409346195e-01
5.589999999999999858e+00 6.228454640086997229e-02 7.829059356315497265e-02 8.470041393915886396e-02 8.899672827916207951e-02 9.168707837454237453e-02 9.662968105778950434e-02 1.032027692244130435e-01 1.035296548614322992e-01 1.058508840145711838e-01 1.152254430330778567e-01
5.599999999999999645e+00 6.227472553567676983e-02 7.827502157441837416e-02 8.468789876063394229e-02 8.898525303816948173e-02 9.167896055222120311e-02 9.661739644912255287e-02 1.031924737128194075e-01 1.035169403701396151e-01 1.058362283629435824e-01 1.152155512812347571e-01
5.610000000000000320e+00 6.226323195933338578e-02 7.825683715024332743e-02 8.467308940296171260e-02 8.897164176423581761e-02 9.166916132847295617e-02 9.660278431738965332e-02 1.031798086615392379e-01 1.035017523198056705e-01 1.058186053315057079e-01 1.152035635456930551e-01
5.620000000000000107e+00 6.224991335839490103e-02 7.823581084886140069e-02 8.465578884788153846e-02 8.895571367632752746e-02 9.165754995130705185e-02 9.658565168428234760e-02 1.031645637002184535e-01 1.034839048363671854e-01 1.057977732812303562e-01 1.151893171846225666e-01
5.629999999999999893e+00 6.223459011018941944e-02 7.821167284133476172e-02 8.463576407445365379e-02 8.893725495948151538e-02 9.164397119979196538e-02 9.656577027973188565e-02 1.031464830968142204e-01 1.034631811164662962e-01 1.057734458127226052e-01 1.151726184532703423e-01
5.639999999999999680e+00 6.221705191330580836e-02 7.818410832530175991e-02 8.461274188929637785e-02 8.891601499630590044e-02 9.162824287876261686e-02 9.654287265356041592e-02 1.031252584423717061e-01 1.034393317544320123e-01 1.057452870313215637e-01 1.151532392439457292e-01
5.650000000000000355e+00 6.219704066589612501e-02 7.815273157378814506e-02 8.458638668713393260e-02 8.889168593402289875e-02 9.161014096909964044e-02 9.651663036049172584e-02 1.031005030721070109e-01 1.034120553034051926e-01 1.057128847374797787e-01 1.151308985234014981e-01
5.660000000000000142e+00 6.217426642893630201e-02 7.811711219101008519e-02 8.455632181265997083e-02 8.886392251167948841e-02 9.158941477312483592e-02 9.648667563337341713e-02 1.030717653306319065e-01 1.033810253025479603e-01 1.056757773433239234e-01 1.151052806726499261e-01
5.669999999999999929e+00 6.214837613184329840e-02 7.807672753085675987e-02 8.452208889926438040e-02 8.883230467619951387e-02 9.156575972775164718e-02 9.645256146322976620e-02 1.030384818553258114e-01 1.033458547655742715e-01 1.056334051003267743e-01 1.150760015079534682e-01
5.679999999999999716e+00 6.211895474675912382e-02 7.803096655359555156e-02 8.448315008247642144e-02 8.879633979742919403e-02 9.153881980811406915e-02 9.641376452091171556e-02 1.029999678790477352e-01 1.033061071902831168e-01 1.055851144812780112e-01 1.150426106431813311e-01
5.690000000000000391e+00 6.208551569749623522e-02 7.797911727339298937e-02 8.443887633878427446e-02 8.875545211590987749e-02 9.150818076078189034e-02 9.636967450132047364e-02 1.029553917319884770e-01 1.032612954261202670e-01 1.055301465029539337e-01 1.150045823777239851e-01
5.700000000000000178e+00 6.204745954771703070e-02 7.792030589511389493e-02 8.438849416776632306e-02 8.870893375369667821e-02 9.147333489215790647e-02 9.631954229922569388e-02 1.029037031962821841e-01 1.032108409763335399e-01 1.054675745946557497e-01 1.149612709817117440e-01
5.709999999999999964e+00 6.200414456170649791e-02 7.785360971094236471e-02 8.433118084282566207e-02 8.865603291110152329e-02 9.143374908719752170e-02 9.626257637588306326e-02 1.028437115122174256e-01 1.031541832183508062e-01 1.053964288826958751e-01 1.149119939701079007e-01
5.719999999999999751e+00 6.195462679210936990e-02 7.777766218438966761e-02 8.426572310052446446e-02 8.859563909582870989e-02 9.138863197830641993e-02 9.619760569045346377e-02 1.027737055725181786e-01 1.030904559691554617e-01 1.053152815707385226e-01 1.148557404729095843e-01
5.730000000000000426e+00 6.189802936449955578e-02 7.769122760947706763e-02 8.419100910356193401e-02 8.852673732071444923e-02 9.133727716292835974e-02 9.612357121551313999e-02 1.026919516043823533e-01 1.030189804972406337e-01 1.052228706044883305e-01 1.147915963203741813e-01
5.740000000000000213e+00 6.183308179475127675e-02 7.759250312456122955e-02 8.410542427172833235e-02 8.844785062700272205e-02 9.127865141185763365e-02 9.603892977386271901e-02 1.025960316431004798e-01 1.029386765729440739e-01 1.051173703567269552e-01 1.147182274574912592e-01
5.750000000000000000e+00 6.175836833164211753e-02 7.747951155714521976e-02 8.400718634861074896e-02 8.835734879989949608e-02 9.121163157881193029e-02 9.594199129102937151e-02 1.024831893956974493e-01 1.028483770248627416e-01 1.049968361275645662e-01 1.146341708556101041e-01
5.759999999999999787e+00 6.167203022960111164e-02 7.734966590659680952e-02 8.389396321269475265e-02 8.825309493874379518e-02 9.113475088178012162e-02 9.583054735159125814e-02 1.023498856373352417e-01 1.027464492007471308e-01 1.048587779215450766e-01 1.145375104370662395e-01
5.769999999999999574e+00 6.157200358081237751e-02 7.720015013894850064e-02 8.376319923213020047e-02 8.813274335252398173e-02 9.104643039463916621e-02 9.570220090791681233e-02 1.021921539593526607e-01 1.026310650532657465e-01 1.047006245221207554e-01 1.144261590024822778e-01
5.780000000000000249e+00 6.145558786802138990e-02 7.702730001320179376e-02 8.361156970488158036e-02 8.799323181201054722e-02 9.094461920719704162e-02 9.555383944816107922e-02 1.020049123394793228e-01 1.024996848185004833e-01 1.045191530847184164e-01 1.142973939357670998e-01
5.790000000000000036e+00 6.131984703617666260e-02 7.682723858633042080e-02 8.343553220466747022e-02 8.783127893896976179e-02 9.082717540601667472e-02 9.538218705457217339e-02 1.017825610221991112e-01 1.023495197995686751e-01 1.043112827757342043e-01 1.141483231513658048e-01
5.799999999999999822e+00 6.116026235382802934e-02 7.659394750307740862e-02 8.322962332077704639e-02 8.764179922657598654e-02 9.069073897738236245e-02 9.518215975604117640e-02 1.015167113817124628e-01 1.021760639777207907e-01 1.040722567374131324e-01 1.139744328423524522e-01
5.809999999999999609e+00 6.097267678120969064e-02 7.632220257953774289e-02 8.298903953187253268e-02 8.742024694715555544e-02 9.053245063383717761e-02 9.494939818594395897e-02 1.011993325119502352e-01 1.019752569831828687e-01 1.037989267699555018e-01 1.137717455024773033e-01
5.820000000000000284e+00 6.075085017192519143e-02 7.600410948056375571e-02 8.270657683486258571e-02 8.715974881862026402e-02 9.034790555491159503e-02 9.467731818448937853e-02 1.008186828259336615e-01 1.017408355193551300e-01 1.034865216204151617e-01 1.135341807644351109e-01
5.830000000000000071e+00 6.048792565852209591e-02 7.563140876467901175e-02 8.237466225937907505e-02 8.685289312849092669e-02 9.013244363059881581e-02 9.435911683382647297e-02 1.003618878216810117e-01 1.014659204629914102e-01 1.031313706862966445e-01 1.132551665552041925e-01
5.839999999999999858e+00 6.017549611247423325e-02 7.519436310959511094e-02 8.198435985815835658e-02 8.649069390661751067e-02 8.988036734441828823e-02 9.398686261863108127e-02 9.981375873558247236e-02 1.011419879038437664e-01 1.027301323142075784e-01 1.129266077012826414e-01
5.849999999999999645e+00 5.980399754807275842e-02 7.468265374132625201e-02 8.152613930948379717e-02 8.606313954126951216e-02 8.958518170531912239e-02 9.355232468716621896e-02 9.915829889569313660e-02 1.007592561336335818e-01 1.022808182612142264e-01 1.125391738287558757e-01
5.860000000000000320e+00 5.936332674416061606e-02 7.408665468391745224e-02 8.099093854068836751e-02 8.556000980205341611e-02 8.923980133366940515e-02 9.304815126673503245e-02 9.838115259559802872e-02 1.003073950739671871e-01 1.017835827704634682e-01 1.120824796323086903e-01
5.870000000000000107e+00 5.884257458104775323e-02 7.339758110442080874e-02 8.037011150606838961e-02 8.497070672400275360e-02 8.883573640110370429e-02 9.246816042051567153e-02 9.747085735332323975e-02 9.977564462184673744e-02 1.012397578324134434e-01 1.115430457889024229e-01
5.879999999999999893e+00 5.823473996985273349e-02 7.261410347920770059e-02 7.966105769658553271e-02 8.428970650758670080e-02 8.836568846798734111e-02 9.181316977847425731e-02 9.642852579635981247e-02 9.915846831111627124e-02 1.006549485262195343e-01 1.108988086758973257e-01
5.889999999999999680e+00 5.753748358995698642e-02 7.174287658796729694e-02 7.886733751065581888e-02 8.351731917518193105e-02 8.782273201965354326e-02 9.109167862082329092e-02 9.526889593627983766e-02 9.845713408005407619e-02 1.000363326012387588e-01 1.100627208334250540e-01
5.900000000000000355e+00 5.675897653187041841e-02 7.080427384417814496e-02 7.800379878302991787e-02 8.266581046349687212e-02 8.720410503141097502e-02 9.032441268832512582e-02 9.402714784273429049e-02 9.768524826034313824e-02 9.939481647626233207e-02 1.089909852863444745e-01
5.910000000000000142e+00 5.592304144663808735e-02 6.983494273640986072e-02 7.709982623144026603e-02 8.176403715537738925e-02 8.651721238120796409e-02 8.954441708091200047e-02 9.276065797505109178e-02 9.687144371423926648e-02 9.874690056648727232e-02 1.077813238260937057e-01
5.919999999999999929e+00 5.507185152428372560e-02 6.888607931263625306e-02 7.619999104051447536e-02 8.085882426643918597e-02 8.578799679388067478e-02 8.879126353179417341e-02 9.154479821292869912e-02 9.605862043360459401e-02 9.811619954168776525e-02 1.065114456078790212e-01
5.929999999999999716e+00 5.425462972624712360e-02 6.800779032267660618e-02 7.535171496555401194e-02 8.000165430995946625e-02 8.505812133289757104e-02 8.809552046095535383e-02 9.045075526330692561e-02 9.529141608362638738e-02 9.752709424188872600e-02 1.052645784147229063e-01
5.940000000000000391e+00 5.352067595333559469e-02 6.724306244012566436e-02 7.459999207982262459e-02 7.924132677181359996e-02 8.437939057199088377e-02 8.747827476097239097e-02 8.953498372236086411e-02 9.461103482110956586e-02 9.700388758897539321e-02 1.041294570588407187e-01
5.950000000000000178e+00 5.292871611891426104e-02 6.664075397444353677e-02 7.399904434370703499e-02 7.863432042908428954e-02 8.381800702710812123e-02 8.697313268487309734e-02 8.884825401397446198e-02 9.406647183691356495e-02 9.658125428773182974e-02 1.032096596326404908e-01
5.959999999999999964e+00 5.248961571012003557e-02 6.620129793559083320e-02 7.355566715246449061e-02 7.818747406396986399e-02 8.339470296190855392e-02 8.658767438932810090e-02 8.837208152641019832e-02 9.366400346586299663e-02 9.626505429530990421e-02 1.025285698699971854e-01
5.969999999999999751e+00 5.221018637405014373e-02 6.592455213492255661e-02 7.327437126745579843e-02 7.790456711432623693e-02 8.312266789837380321e-02 8.633570823910859116e-02 8.808467173420360397e-02 9.340820783467369826e-02 9.606181870968476255e-02 1.020970635050869324e-01
5.980000000000000426e+00 5.205355447247262540e-02 6.577033873009228981e-02 7.311694115349189060e-02 7.774646458196399212e-02 8.296936423439038588e-02 8.619188341681942311e-02 8.792897153141814026e-02 9.326485472542976607e-02 9.594701391406114388e-02 1.018561826336825960e-01
5.990000000000000213e+00 5.200459313968446712e-02 6.572226202287842489e-02 7.306776356290822783e-02 7.769711282248208117e-02 8.292132988668289573e-02 8.614652672205633244e-02 8.788109788427790614e-02 9.322004220370512517e-02 9.591098045738771782e-02 1.017810624612628806e-01
6.000000000000000000e+00 5.199229571976320130e-02 6.571019621319695858e-02 7.305541420734237845e-02 7.768472248134435099e-02 8.290925703815442416e-02 8.613510441543990870e-02 8.786913309078546452e-02 9.320878645141723873e-02 9.590191852057501631e-02 1.017622090516029781e-01
6.009999999999999787e+00 5.200332640600233841e-02 6.572634443962453721e-02 7.306984382132775124e-02 7.769786294450181652e-02 8.292330116879463586e-02 8.614993976484172644e-02 8.788163726632493289e-02 9.322567628126164629e-02 9.592017444789145697e-02 1.017762611892571306e-01
6.019999999999999574e+00 5.204733017602695966e-02 6.579085260361790255e-02 7.312744315026856179e-02 7.775030807690207213e-02 8.297939333159196074e-02 8.620921255469242428e-02 8.793160640932703997e-02 9.329311718391394836e-02 9.599314175149256667e-02 1.018323981437637971e-01
6.030000000000000249e+00 5.218903555243070702e-02 6.599956618267424635e-02 7.331333111008855874e-02 7.791947072238276928e-02 8.316075663640093429e-02 8.640109940738152638e-02 8.809348172907734142e-02 9.351099152433091366e-02 9.622965331004093570e-02 1.020140549655845497e-01
6.040000000000000036e+00 5.244546574569063785e-02 6.638110043473097188e-02 7.365130590637954111e-02 7.822666546879454563e-02 8.349178267978672741e-02 8.675240845573238546e-02 8.839023647922639171e-02 9.390796385292810022e-02 9.666366926933542270e-02 1.023462771841438107e-01
6.049999999999999822e+00 5.285830380413861912e-02 6.700600645174116521e-02 7.419993043102252051e-02 7.872424355851012634e-02 8.403235167326830735e-02 8.732971820236003213e-02 8.887893354053769124e-02 9.455444976924586020e-02 9.737904561226508326e-02 1.028910111450847126e-01
6.059999999999999609e+00 5.343545765556465682e-02 6.790239851340970634e-02 7.497693375649784608e-02 7.942646729644115000e-02 8.480366859281239511e-02 8.816291094974156028e-02 8.958721342413840383e-02 9.547366166439745505e-02 9.841449821305825463e-02 1.036741921165480057e-01
6.070000000000000284e+00 5.418739110856633789e-02 6.911149407764011210e-02 7.600881029729500415e-02 8.035409278930120969e-02 8.583507826543176900e-02 8.929577138403463343e-02 9.056323771987431770e-02 9.669841869897885522e-02 9.982704224359974232e-02 1.047347599196266910e-01
6.080000000000000071e+00 5.507810128052628706e-02 7.060553712511034863e-02 7.726464598112453563e-02 8.147462176530941014e-02 8.709426471863236652e-02 9.069552012418154174e-02 9.182996848174448945e-02 9.818906658991805037e-02 1.015938563640129688e-01 1.060522398208555567e-01
6.089999999999999858e+00 5.607428971414037816e-02 7.235433070201754968e-02 7.872222160812919478e-02 8.276200196403675491e-02 8.855057891014050941e-02 9.227899235901201869e-02 9.347513282915731470e-02 9.990705485062298385e-02 1.036816642659594001e-01 1.076045507383569660e-01
6.099999999999999645e+00 5.713021934235260058e-02 7.428714490830448658e-02 8.034598256312748543e-02 8.417654388983032698e-02 9.015558826300923423e-02 9.391753901697487417e-02 9.557276894685340363e-02 1.017863886765481563e-01 1.059850237037223836e-01 1.093516104023509877e-01
6.110000000000000320e+00 5.819142915803760668e-02 7.628551234859509700e-02 8.208506665156090065e-02 8.566455192766427029e-02 9.184737333613551824e-02 9.555424412585100669e-02 9.803074027315097916e-02 1.037378795157518213e-01 1.082936672360352709e-01 1.112814417735603217e-01
6.120000000000000107e+00 5.921181559581446818e-02 7.821845507752746285e-02 8.388509940754643179e-02 8.717501730852010577e-02 9.356924799678380256e-02 9.716615962339707202e-02 1.006610485852940662e-01 1.056821172580472701e-01 1.103759374517091774e-01 1.134175435728492637e-01
6.129999999999999893e+00 6.015867908780188344e-02 7.997835314209152113e-02 8.568060173786942735e-02 8.866369610353495856e-02 9.526909958452509097e-02 9.871943642077800340e-02 1.032570638277978126e-01 1.075624882002075705e-01 1.121643110031810553e-01 1.156606873352502840e-01
6.139999999999999680e+00 6.101360650044040240e-02 8.150911348702125081e-02 8.739517518613192093e-02 9.009508544436567457e-02 9.689831501996507002e-02 1.001821156283777409e-01 1.056314308836280857e-01 1.093446508479044565e-01 1.137425851024932016e-01 1.178161256003500829e-01
6.150000000000000355e+00 6.176853434305085849e-02 8.280198694070008136e-02 8.895715363920222996e-02 9.143880314365800122e-02 9.841093775080629602e-02 1.015294941762458492e-01 1.076593927294953873e-01 1.109971978345234839e-01 1.151822307888948349e-01 1.197502714101103538e-01
6.160000000000000142e+00 6.242679830788377959e-02 8.388197067370220528e-02 9.033075364536760632e-02 9.267611020112960507e-02 9.977823263426151279e-02 1.027525813778255304e-01 1.093212014256115250e-01 1.124881518351301818e-01 1.165120343040768058e-01 1.214204092150690112e-01
6.169999999999999929e+00 6.299519873415683480e-02 8.478029061348350826e-02 9.151023886310513666e-02 9.379242592686073965e-02 1.009841666081624789e-01 1.038477008677871766e-01 1.106648166192628624e-01 1.137878552464470505e-01 1.177284789466638837e-01 1.228267023098841837e-01
6.179999999999999716e+00 6.348345538444567782e-02 8.552824697161359735e-02 9.251215860577005623e-02 9.478255352257973498e-02 1.020292685897295631e-01 1.048176549846891598e-01 1.117593673739595561e-01 1.148925003681219165e-01 1.188205805383273500e-01 1.239933247724001042e-01
6.190000000000000391e+00 6.390204000402670281e-02 8.615321881417940808e-02 9.336110937557616507e-02 9.565000140213066049e-02 1.029255408818174761e-01 1.056694071182788935e-01 1.126637267757253091e-01 1.158206502076982308e-01 1.197829356319786986e-01 1.249545206108023249e-01
6.200000000000000178e+00 6.426049786502543992e-02 8.667722464577319597e-02 9.408067516499701854e-02 9.640328963581686061e-02 1.036896003379881998e-01 1.064116170198673300e-01 1.134200070166397067e-01 1.165983109595474798e-01 1.206182631985552867e-01 1.257452528153217564e-01
6.209999999999999964e+00 6.456853188749735184e-02 8.711969668942384781e-02 9.469375811514273156e-02 9.705628153808890102e-02 1.043417722180692703e-01 1.070568641177374603e-01 1.140604673828181509e-01 1.172533023798815188e-01 1.213388113458894052e-01 1.263998921862976854e-01
6.219999999999999751e+00 6.483269877704900264e-02 8.749363425632895874e-02 9.521583533427502299e-02 9.761927065422915106e-02 1.048969972885639285e-01 1.076140943326983623e-01 1.146049319508587599e-01 1.178053564274029602e-01 1.219553586839384196e-01 1.269432986824876042e-01
6.230000000000000426e+00 6.506081571873703617e-02 8.781256398847712974e-02 9.566400953747367097e-02 9.810698070995771403e-02 1.053731014215622402e-01 1.080969993135026674e-01 1.150726754590492146e-01 1.182751035106297255e-01 1.224847519954521124e-01 1.273998299047419402e-01
6.240000000000000213e+00 6.525798347193703663e-02 8.808530991942685462e-02 9.604942113458615760e-02 9.852930311156439525e-02 1.057820049052025091e-01 1.085148950779369903e-01 1.154757223519162490e-01 1.186760600139387389e-01 1.229389233892635297e-01 1.277855406962944418e-01
6.250000000000000000e+00 6.542907450900214972e-02 8.831980836427012760e-02 9.638237966382567912e-02 9.889614629964457726e-02 1.061348560268637331e-01 1.088774108953903530e-01 1.158247942812057618e-01 1.190202604183141777e-01 1.233298020208775658e-01 1.281140239780980683e-01
6.259999999999999787e+00 6.557786239268137418e-02 8.852208229127959960e-02 9.667079050067962920e-02 9.921533347006436521e-02 1.064402379140634847e-01 1.091922890971307319e-01 1.161279452906980592e-01 1.193167966115826067e-01 1.236668799448511491e-01 1.283952984104634876e-01
6.269999999999999574e+00 6.570782105628809877e-02 8.869746734224830120e-02 9.692179912170514888e-02 9.949418614695065832e-02 1.067058776189216684e-01 1.094668599859584257e-01 1.163924102415930112e-01 1.195736632721245557e-01 1.239588674594820500e-01 1.286378280399214924e-01
6.280000000000000249e+00 6.582161556369388322e-02 8.885000605746574964e-02 9.714086011762637640e-02 9.973836321646828429e-02 1.069376603832249972e-01 1.097068409550051304e-01 1.166236763593881398e-01 1.197969012073836076e-01 1.242124861410399683e-01 1.288478918334804157e-01
6.290000000000000036e+00 6.592167291025376186e-02 8.898328087515272600e-02 9.733287921217742555e-02 9.995304921114360475e-02 1.071408493336343387e-01 1.099174779714418987e-01 1.168266994223896571e-01 1.199918386671347675e-01 1.244337576110155358e-01 1.290308815289295252e-01
6.299999999999999822e+00 6.600966403579694441e-02 8.909976553421103396e-02 9.750124475383366296e-02 1.001418240271922250e-01 1.073190720818881366e-01 1.101024232897054589e-01 1.170048790983686249e-01 1.201621558374624255e-01 1.246268799779112757e-01 1.291905024135838187e-01
6.309999999999999609e+00 6.608742455657248827e-02 8.920207924005749134e-02 9.764961176040325153e-02 1.003086286466283866e-01 1.074762184037168777e-01 1.102656596745540118e-01 1.171619387652572813e-01 1.203117277771061505e-01 1.247962887298578044e-01 1.293305535138880302e-01
6.320000000000000284e+00 6.615619824997567844e-02 8.929200352826095755e-02 9.778046569529794119e-02 1.004561371381779145e-01 1.076149273213120316e-01 1.104099053051324636e-01 1.173003981175228805e-01 1.204431923549468819e-01 1.249450179854849491e-01 1.294536166921772535e-01
6.330000000000000071e+00 6.621715949655640476e-02 8.937118872307112105e-02 9.789613162176027950e-02 1.005868751440572445e-01 1.077376604603134669e-01 1.105377125552515494e-01 1.174226333695846530e-01 1.205589870275101533e-01 1.250758700693746228e-01 1.295620489669634667e-01
6.339999999999999858e+00 6.627126529453268577e-02 8.944096946328733422e-02 9.799849852460405797e-02 1.007029014006021878e-01 1.078464135027662474e-01 1.106511596797209174e-01 1.175305790732667777e-01 1.206610817005954600e-01 1.251911109016595747e-01 1.296577453884276421e-01
6.349999999999999645e+00 6.631933688753957612e-02 8.950247955291867896e-02 9.808918007167517772e-02 1.008059824845851937e-01 1.079428887315315028e-01 1.107520252262305244e-01 1.176258930370020495e-01 1.207511484265889473e-01 1.252926621129185070e-01 1.297423064608862198e-01
6.360000000000000320e+00 6.636207743689703786e-02 8.955668050961873572e-02 9.816955203842833710e-02 1.008976306966288677e-01 1.080285361466578054e-01 1.108418282090345014e-01 1.177099916663122414e-01 1.208306044482171659e-01 1.253821505149957105e-01 1.298170841214280335e-01
6.370000000000000107e+00 6.640006683114664521e-02 8.960436004333703630e-02 9.824074601280405328e-02 1.009790930670527026e-01 1.081045473222798647e-01 1.109218198220548457e-01 1.177840407844598092e-01 1.209006107356326437e-01 1.254609077795661443e-01 1.298831838240534498e-01
6.379999999999999893e+00 6.643382693259849980e-02 8.964621812413457735e-02 9.830377450397229100e-02 1.010514914439453321e-01 1.081719891179462184e-01 1.109931228793745450e-01 1.178490841983681758e-01 1.209621988035632228e-01 1.255301144518396750e-01 1.299415863750293665e-01
6.389999999999999680e+00 6.646378566795464737e-02 8.968282446589544155e-02 9.835946553275141946e-02 1.011157456779952779e-01 1.082317339918766608e-01 1.110566581145132764e-01 1.179059739487181152e-01 1.210162087427798516e-01 1.255907313068054532e-01 1.299930910836028797e-01
6.400000000000000355e+00 6.649031261854526642e-02 8.971466551845994064e-02 9.840853097097188029e-02 1.011726501051333910e-01 1.082845328715894700e-01 1.111132204961142178e-01 1.179554404846332866e-01 1.210633584623108522e-01 1.256435782244116894e-01 1.300383821041274923e-01
6.410000000000000142e+00 6.651372558880337682e-02 8.974215406789740057e-02 9.845157993101746885e-02 1.012228877820563755e-01 1.083310294287442022e-01 1.111634943402748793e-01 1.179981054925930140e-01 1.211042580742083818e-01 1.256893511176632450e-01 1.300780428963729529e-01
6.419999999999999929e+00 6.653429650483637381e-02 8.976563763449145472e-02 9.848913064676566298e-02 1.012670432647832103e-01 1.083717727117203961e-01 1.112080667880393225e-01 1.180344933529724749e-01 1.211394224646472617e-01 1.257286366941267886e-01 1.301125687785943952e-01
6.429999999999999716e+00 6.655224780516869054e-02 8.978539620348059691e-02 9.852160497948196649e-02 1.013055949480211604e-01 1.084072107948819974e-01 1.112474201930445522e-01 1.180650265029378754e-01 1.211692676958651821e-01 1.257619090821369967e-01 1.301423631761877697e-01
6.440000000000000391e+00 6.656777093180725469e-02 8.980166513922817340e-02 9.854936315856893669e-02 1.013389548219389424e-01 1.084377280563164903e-01 1.112819720986580607e-01 1.180900601588605742e-01 1.211941450209040594e-01 1.257895683862218783e-01 1.301677705894672132e-01
6.450000000000000178e+00 6.658104131864173159e-02 8.981465025221771481e-02 9.857273053112339256e-02 1.013675008003728228e-01 1.084636748194293260e-01 1.113121098315862506e-01 1.181099046441775463e-01 1.212143644396363740e-01 1.258119671513096560e-01 1.301891017488018276e-01
6.459999999999999964e+00 6.659218393922053392e-02 8.982449354308159883e-02 9.859193683464251290e-02 1.013915027195610025e-01 1.084853001195525135e-01 1.113381132824972086e-01 1.181247723414871192e-01 1.212301418049961527e-01 1.258293520274957056e-01 1.302065787814763453e-01
6.469999999999999751e+00 6.660131286650981808e-02 8.983131385063926333e-02 9.860718671703173899e-02 1.014112074685112885e-01 1.085028295137784315e-01 1.113602440075482647e-01 1.181348396530006312e-01 1.212416614629138745e-01 1.258419336226277718e-01 1.302204002698894580e-01
6.480000000000000426e+00 6.660850979760864210e-02 8.983518819415006740e-02 9.861862289172526608e-02 1.014267928055231222e-01 1.085164235756368167e-01 1.113786952931049429e-01 1.181402185355993756e-01 1.212490463183764217e-01 1.258498538019006963e-01 1.302307082399297988e-01
6.490000000000000213e+00 6.661384611136439426e-02 8.983616672046661200e-02 9.862636239204972122e-02 1.014384151171223436e-01 1.085262201255697972e-01 1.113936469721925893e-01 1.181409779398891746e-01 1.212523840352390803e-01 1.258532144335310077e-01 1.302376215035976892e-01
6.500000000000000000e+00 6.661736074167015631e-02 8.983426334477147279e-02 9.863046237172269637e-02 1.014461615184402421e-01 1.085322929098333361e-01 1.114052072265421245e-01 1.181371314246104087e-01 1.212517072771640003e-01 1.258520567709339733e-01 1.302412054552503640e-01
6.509999999999999787e+00 6.661908186713279278e-02 8.982946300811671392e-02 9.863095275868326295e-02 1.014500970976174449e-01 1.085346919917026948e-01 1.114134713359236084e-01 1.181286456963914488e-01 1.212470110197786943e-01 1.258463798140621592e-01 1.302415019474444380e-01
6.519999999999999574e+00 6.661901510284150285e-02 8.982171326508718578e-02 9.862781653831338702e-02 1.014502395703517079e-01 1.085334212253763059e-01 1.114184929225436743e-01 1.181154281837055731e-01 1.212382381378919460e-01 1.258361249931467529e-01 1.302385121855030858e-01
6.530000000000000249e+00 6.661714763498689795e-02 8.981094157987455640e-02 9.862100205296815691e-02 1.014465678408243837e-01 1.085284483854121879e-01 1.114202844838379641e-01 1.180973558279961588e-01 1.212253006579317866e-01 1.258212010010903714e-01 1.302322088777018438e-01
6.540000000000000036e+00 6.661344536523082505e-02 8.979702277816044298e-02 9.861040600412196433e-02 1.014390171926207729e-01 1.085196952675469978e-01 1.114188309886697398e-01 1.180742200386560442e-01 1.212080418222560713e-01 1.258014402085408379e-01 1.302225212263673493e-01
6.549999999999999822e+00 6.660785658470028125e-02 8.977981111832944450e-02 9.859589079075814499e-02 1.014274863639450519e-01 1.085070491924918085e-01 1.114140790250869595e-01 1.180457809176109624e-01 1.211862737918671384e-01 1.257766429167030131e-01 1.302093521758014849e-01
6.559999999999999609e+00 6.660030378712893107e-02 8.975910597231848143e-02 9.857725923480892272e-02 1.014118213129971136e-01 1.084903432544103152e-01 1.114059359205447491e-01 1.180117102414308672e-01 1.211597354469060167e-01 1.257465296501376617e-01 1.301925565955613096e-01
6.570000000000000284e+00 6.659069391660271675e-02 8.973468396405372138e-02 9.855428087716154584e-02 1.013918367317409586e-01 1.084693797451157238e-01 1.113942779733473748e-01 1.179716448848607685e-01 1.211281329083718078e-01 1.257107881598389099e-01 1.301719666932695807e-01
6.580000000000000071e+00 6.657889410645884132e-02 8.970623561959518988e-02 9.852663259776418825e-02 1.013672661620542564e-01 1.084438771697509296e-01 1.113789220176511496e-01 1.179250832166777729e-01 1.210910577908235475e-01 1.256689819306115175e-01 1.301473406879345984e-01
6.589999999999999858e+00 6.656475126616452631e-02 8.967341764440414642e-02 9.849394545308964855e-02 1.013378033371088033e-01 1.084135136106683245e-01 1.113596472847521307e-01 1.178714716772734233e-01 1.210480543674410936e-01 1.256206276741475003e-01 1.301184074649844313e-01
6.599999999999999645e+00 6.654808280442679747e-02 8.963582759735091998e-02 9.845578068341405420e-02 1.013030837774565734e-01 1.083779065423212534e-01 1.113361850544669768e-01 1.178101640187968202e-01 1.209985870491971927e-01 1.255651600813758872e-01 1.300848479556379889e-01
6.610000000000000320e+00 6.652866203065430084e-02 8.959297159076982930e-02 9.841159503768324990e-02 1.012626554679777191e-01 1.083365821618406805e-01 1.113081973191994284e-01 1.177403699702281314e-01 1.209419977389916828e-01 1.255018861652852924e-01 1.300462684696426230e-01
6.620000000000000107e+00 6.650621855633609414e-02 8.954426650756024120e-02 9.836074017320864393e-02 1.012159811730405923e-01 1.082889770339694885e-01 1.112752759621848248e-01 1.176611608433987405e-01 1.208775085092277241e-01 1.254299912165037778e-01 1.300022053211808137e-01
6.629999999999999893e+00 6.648043211283706511e-02 8.948902626537916238e-02 9.830244603129770220e-02 1.011624275202966106e-01 1.082344256938531230e-01 1.112369332822128326e-01 1.175714498212281772e-01 1.208042035932751362e-01 1.253485222084916584e-01 1.299521164793568939e-01
6.639999999999999680e+00 6.645092534517131611e-02 8.942644584759426585e-02 9.823580117441031712e-02 1.011012525763259479e-01 1.081721463472597455e-01 1.111925908576992250e-01 1.174699697386746566e-01 1.207210085824182016e-01 1.252563690571086019e-01 1.298953721442271947e-01
6.650000000000000355e+00 6.641723295444515451e-02 8.935553560634248993e-02 9.815967874613597266e-02 1.010315453493947357e-01 1.081011771484091111e-01 1.111415323255460774e-01 1.173551719983315367e-01 1.206266036740150926e-01 1.251521743852314628e-01 1.298312014853287288e-01
6.660000000000000142e+00 6.637882578668548306e-02 8.927517158195238944e-02 9.807278518697033765e-02 1.009522803432803678e-01 1.080204289090045122e-01 1.110829388624691577e-01 1.172253159092901675e-01 1.205194917198491311e-01 1.250344162088526390e-01 1.297587460599638198e-01
6.669999999999999929e+00 6.633505439337297749e-02 8.918397574426187302e-02 9.797352531650589669e-02 1.008622070317295588e-01 1.079285688525606218e-01 1.110158027882401782e-01 1.170782860146867971e-01 1.203978407246568544e-01 1.249012434594521104e-01 1.296769608780305172e-01
6.679999999999999716e+00 6.628514584341865801e-02 8.908030885520280828e-02 9.785998542767317121e-02 1.007598520222311306e-01 1.078240179011801109e-01 1.109389211074999493e-01 1.169115971672752274e-01 1.202594773472404205e-01 1.247504813148190145e-01 1.295846193130759938e-01
6.690000000000000391e+00 6.622818060997552603e-02 8.896222129427011627e-02 9.772986879244445479e-02 1.006434829878820880e-01 1.077049076361558666e-01 1.108508587019046976e-01 1.167223388704947684e-01 1.201018264414034364e-01 1.245795797199484856e-01 1.294802807927631361e-01
6.700000000000000178e+00 6.616301261481376261e-02 8.882728693278796328e-02 9.758029763977173199e-02 1.005109612590000812e-01 1.075689212437564712e-01 1.107498227769612570e-01 1.165069438370122806e-01 1.199216975078046254e-01 1.243854002764768346e-01 1.293621552688610787e-01
6.709999999999999964e+00 6.608837740965262109e-02 8.867282816921573385e-02 9.740804365720930058e-02 1.003599827416641888e-01 1.074135308798342681e-01 1.106338281809670365e-01 1.162615967173495773e-01 1.197155981358140053e-01 1.241645743328775586e-01 1.292283049016209884e-01
6.719999999999999751e+00 6.600242613270511371e-02 8.849495560208875400e-02 9.720843020475654350e-02 1.001871650930041269e-01 1.072350452205135529e-01 1.104999694018890116e-01 1.159807832736867023e-01 1.194784737117049467e-01 1.239121763946095106e-01 1.290758031162952402e-01
6.730000000000000426e+00 6.590333848664892136e-02 8.828984746210362389e-02 9.697672603495602339e-02 9.998932601333354597e-02 1.070299110931461073e-01 1.103453682717058931e-01 1.156594266713542596e-01 1.192054473435997380e-01 1.236236065957152797e-01 1.289017942609171352e-01
6.740000000000000213e+00 6.578848885825219761e-02 8.805204732833492309e-02 9.670618695873303694e-02 9.976186223012686871e-02 1.067930212222771708e-01 1.101658670039967203e-01 1.152903567881614216e-01 1.188896033152428144e-01 1.232922437548123751e-01 1.287019031782586920e-01
6.750000000000000000e+00 6.565482826907668990e-02 8.777530175655613720e-02 9.638892738002614868e-02 9.949959703099257868e-02 1.065185670332319673e-01 1.099566089263600555e-01 1.148658627072978583e-01 1.185231869344677835e-01 1.229107142492869148e-01 1.284706312113837179e-01
6.759999999999999787e+00 6.549828525037869331e-02 8.745141118461868812e-02 9.601451481164019475e-02 9.919570905896800406e-02 1.061988930206374110e-01 1.097110787783006358e-01 1.143762507824436503e-01 1.180962113531961732e-01 1.224693740605381637e-01 1.281996001612948355e-01
6.769999999999999574e+00 6.531409495041641533e-02 8.707108195516602422e-02 9.557081967757488639e-02 9.884253107368633218e-02 1.058252959385809489e-01 1.094215798460151934e-01 1.138116106700313157e-01 1.175977824777990483e-01 1.219575168466271869e-01 1.278763314137216223e-01
6.780000000000000249e+00 6.509587903942715137e-02 8.662233612150457840e-02 9.504199735730116394e-02 9.842998732135979645e-02 1.053863158201690381e-01 1.090777233609700747e-01 1.131600507499610359e-01 1.170142956247355037e-01 1.213611338373833254e-01 1.274782763370742034e-01
6.790000000000000036e+00 6.483621256679499012e-02 8.609222623671639041e-02 9.441026495199496271e-02 9.794698022593263664e-02 1.048690766596684365e-01 1.086672001704915569e-01 1.124110116478971022e-01 1.163320615412436337e-01 1.206648697593759173e-01 1.269655913455443319e-01
6.799999999999999822e+00 6.452379469986106730e-02 8.546202641125809352e-02 9.364983029871308540e-02 9.737661472086833747e-02 1.042538602208291781e-01 1.081710629550924480e-01 1.115495492022003932e-01 1.155316248279437130e-01 1.198449081264669480e-01 1.262711919826064455e-01
6.809999999999999609e+00 6.414689212807976604e-02 8.471582324599834235e-02 9.273676333450438236e-02 9.670331251819486162e-02 1.035210662036019635e-01 1.075686434443497569e-01 1.105696192395950739e-01 1.145992528410421651e-01 1.188787288964662098e-01 1.253209617467041237e-01
6.820000000000000284e+00 6.368822729032085073e-02 8.383268720731480717e-02 9.163916715519646039e-02 9.590465258086738887e-02 1.026411129551921680e-01 1.068281266668389545e-01 1.094650511894991463e-01 1.135171749878056691e-01 1.177331061847509824e-01 1.240453003263389253e-01
6.830000000000000071e+00 6.312761541493126793e-02 8.279542234781119003e-02 9.032778116927273060e-02 9.495795204269316669e-02 1.015796306530517834e-01 1.059075607576556444e-01 1.082441498830555293e-01 1.122740260717629557e-01 1.163762309548178470e-01 1.224496563166441870e-01
6.839999999999999858e+00 6.244023414620416407e-02 8.159096859823727899e-02 8.877786562461094377e-02 9.383951383117684897e-02 1.002952491201789115e-01 1.047466921585337579e-01 1.069340793158446712e-01 1.108634275456709256e-01 1.147891764272017667e-01 1.206400081558284959e-01
6.849999999999999645e+00 6.159861850437250291e-02 8.021616155802167858e-02 8.698105425476135300e-02 9.253027205693185875e-02 9.874815293839249442e-02 1.032733935998832037e-01 1.055831052233799222e-01 1.092887538025906352e-01 1.129994650980837706e-01 1.187490229564243105e-01
6.860000000000000320e+00 6.057722013324098875e-02 7.868126594213427361e-02 8.496048303604460117e-02 9.102345615596919848e-02 9.691799207076499945e-02 1.014468862145596478e-01 1.042290168120724031e-01 1.075695154004456117e-01 1.111012837888941118e-01 1.168591184084020324e-01
6.870000000000000107e+00 5.935746669606992848e-02 7.700325538219969512e-02 8.277936292584971156e-02 8.932871126392000205e-02 9.482064432388873088e-02 9.930179644842665465e-02 1.028558510561498884e-01 1.057470976936703694e-01 1.092131514874186415e-01 1.149808912340190975e-01
6.879999999999999893e+00 5.794570418215658214e-02 7.520655330738579281e-02 8.055783143280194347e-02 8.748797369512906208e-02 9.253114904648082617e-02 9.695148857277922916e-02 1.014045585435343483e-01 1.039010051950056412e-01 1.074320792944046116e-01 1.130996755822274158e-01
6.889999999999999680e+00 5.637786517330888036e-02 7.331078121971632000e-02 7.844256884154118814e-02 8.556757547469168168e-02 9.016290814523932051e-02 9.453455482250713859e-02 9.980483844320234277e-02 1.021156925684461592e-01 1.058190443336264469e-01 1.112091938002469638e-01
6.900000000000000355e+00 5.472460685085635268e-02 7.135401829540463647e-02 7.656180009136638598e-02 8.365450117191466917e-02 8.784641799140209539e-02 9.218467149372289171e-02 9.805848490938438855e-02 1.004296971142271261e-01 1.044204776443867916e-01 1.093422689532551617e-01
6.910000000000000142e+00 5.308133062511062594e-02 6.941958646676878175e-02 7.497500908050470925e-02 8.184219064579867364e-02 8.570303105340726368e-02 9.001489066509618664e-02 9.627185188838932595e-02 9.884105245931526507e-02 1.032517885325646839e-01 1.075722327277300189e-01
6.919999999999999929e+00 5.154901008654272365e-02 6.762299230743575029e-02 7.367684639697689997e-02 8.021496929396347564e-02 8.382755652690286607e-02 8.811234265657301445e-02 9.458367065808157004e-02 9.737803192229664562e-02 1.022846660482180092e-01 1.059926051708692807e-01
6.929999999999999716e+00 5.020205778079640802e-02 6.605455872214426039e-02 7.263050332089637795e-02 7.882374977906284053e-02 8.226582471517003559e-02 8.652051726157550249e-02 9.309273049213942497e-02 9.609056535103915886e-02 1.014668243122505004e-01 1.046745934958582397e-01
6.940000000000000391e+00 4.908522996765501273e-02 6.476473155805825832e-02 7.180391939577622507e-02 7.769188612352859180e-02 8.102734601585534491e-02 8.525112917125080014e-02 9.185482908837272475e-02 9.502038984454302950e-02 1.007635586905237801e-01 1.036501158847674270e-01
6.950000000000000178e+00 4.824149934188680378e-02 6.379760077929522155e-02 7.119330215077748769e-02 7.684691649495618837e-02 8.012362690234374474e-02 8.432039251796442925e-02 9.091945780103607988e-02 9.421083865515822442e-02 1.001919355704388170e-01 1.029265392332451429e-01
6.959999999999999964e+00 4.764534684545925630e-02 6.311821885210200378e-02 7.076538586691878685e-02 7.625399795414780635e-02 7.950091961007295371e-02 8.367695423410217992e-02 9.025866969126693229e-02 9.363864024379013606e-02 9.975885249105988228e-02 1.024417786327884161e-01
6.969999999999999751e+00 4.727816119618046681e-02 6.270142008823433033e-02 7.050234528349273722e-02 7.589017097437557313e-02 7.912368113791731772e-02 8.328643215210951301e-02 8.985176329228992953e-02 9.328623861918099169e-02 9.947870689527474330e-02 1.021525403227166590e-01
6.980000000000000426e+00 4.707627180625865299e-02 6.247278769784735813e-02 7.035771224584017047e-02 7.569050517104258802e-02 7.891826128178049127e-02 8.307359005600911672e-02 8.962807081760892913e-02 9.309251075357630190e-02 9.932023690437352670e-02 1.019958824373388834e-01
6.990000000000000213e+00 4.701372656800403838e-02 6.240203443808725603e-02 7.031289133131887747e-02 7.562869791148754683e-02 7.885490554444297973e-02 8.300792244566647382e-02 8.955877676489283623e-02 9.303250045275732183e-02 9.927050726625386012e-02 1.019476235818647658e-01
7.000000000000000000e+00 4.699805892349328412e-02 6.238431636901030364e-02 7.030166222745251603e-02 7.561321860312637810e-02 7.883905570977825517e-02 8.299149272654930687e-02 8.954141897913270309e-02 9.301746835207556907e-02 9.925800310550889072e-02 1.019355524565795368e-01
7.009999999999999787e+00 4.700377579545957085e-02 6.239016696679525881e-02 7.031260912012109177e-02 7.562390009205130492e-02 7.884701287970610761e-02 8.299952290077966532e-02 8.954996690697308859e-02 9.302758869589147772e-02 9.926877148467110057e-02 1.019451238415072514e-01
7.019999999999999574e+00 4.702657901309131860e-02 6.241350900693387604e-02 7.035629705629510566e-02 7.566652069187768115e-02 7.887876745392501110e-02 8.303156004216659392e-02 8.958407689601627366e-02 9.306802298312709387e-02 9.931174228306464957e-02 1.019833004350277766e-01
7.030000000000000249e+00 4.709998540565967645e-02 6.248870923065617811e-02 7.049718777723645857e-02 7.580387950851745493e-02 7.898115612830343413e-02 8.313476410877994327e-02 8.969403872069184325e-02 9.319891380611580733e-02 9.945026856515051805e-02 1.021061843466783275e-01
7.040000000000000036e+00 4.723273099666280839e-02 6.262493203168056910e-02 7.075294738002108064e-02 7.605286694545754234e-02 7.916695867160949973e-02 8.332167240187084156e-02 8.989351214499842480e-02 9.343846401990058004e-02 9.970153051023987467e-02 1.023283878342146069e-01
7.049999999999999822e+00 4.744626595830721966e-02 6.284470801855619737e-02 7.116697271764377275e-02 7.645489062651490697e-02 7.946758663042796655e-02 8.362307295204117474e-02 9.021612007403251310e-02 9.383166417707565488e-02 1.001076940091113476e-01 1.026859176553680947e-01
7.059999999999999609e+00 4.774464355601221871e-02 6.315319638003089042e-02 7.175077250323898259e-02 7.701940904979817648e-02 7.989124935393440707e-02 8.404575582081655338e-02 9.067062688468678633e-02 9.439779245049131906e-02 1.006791231543701925e-01 1.031860925132150886e-01
7.070000000000000284e+00 4.813368089625690016e-02 6.355797047307269743e-02 7.252082986075714111e-02 7.775935843033322803e-02 8.044981930564140682e-02 8.459969677019613110e-02 9.126995141970864478e-02 9.516619868651576830e-02 1.014304008416818254e-01 1.038401423493485881e-01
7.080000000000000071e+00 4.859606219180963999e-02 6.404301994793983044e-02 7.344827405923357033e-02 7.864259487288198514e-02 8.112241955206710153e-02 8.526297027407657436e-02 9.199221473245020042e-02 9.612548291337316697e-02 1.023312231658048826e-01 1.046216646767414021e-01
7.089999999999999858e+00 4.911698013250313105e-02 6.459491001716148595e-02 7.450728903339327858e-02 7.963915659796358404e-02 8.189048600206103035e-02 8.601874499293249432e-02 9.281832992339654476e-02 9.726692356800989425e-02 1.033541914826564684e-01 1.055091948467675456e-01
7.099999999999999645e+00 4.967600652949604595e-02 6.519387319730365893e-02 7.565746321740993152e-02 8.070548537165968261e-02 8.272461858443616589e-02 8.684446539204154769e-02 9.371799712050973841e-02 9.856118100140785765e-02 1.044585074951489279e-01 1.064714458243534445e-01
7.110000000000000320e+00 5.024798163735925277e-02 6.581412657756807727e-02 7.684448576611728476e-02 8.178739620969678603e-02 8.358466569182829153e-02 8.771245196702745495e-02 9.465013008721165355e-02 9.995105260357542432e-02 1.055921836594688468e-01 1.074672151787731539e-01
7.120000000000000107e+00 5.081076828438368248e-02 6.643186318535930501e-02 7.801682945541604797e-02 8.283748556511731642e-02 8.443198991141967480e-02 8.859855967195098825e-02 9.557600039381780599e-02 1.013663437010821761e-01 1.067090487701461282e-01 1.084578713536332034e-01
7.129999999999999893e+00 5.134729503968834402e-02 6.702765241061911516e-02 7.913222980446181498e-02 8.382096812733019764e-02 8.523534333960650078e-02 8.948166552530570361e-02 9.646424234717090873e-02 1.027356394439266352e-01 1.077739504234295903e-01 1.094117702747107596e-01
7.139999999999999680e+00 5.184618786737964224e-02 6.758756994360451409e-02 8.016128859326411560e-02 8.471690360988495816e-02 8.597486334260781571e-02 9.034254365775966356e-02 9.729320159603777052e-02 1.040002323117527050e-01 1.087631805448391886e-01 1.103073423454774549e-01
7.150000000000000355e+00 5.230024593354889312e-02 6.810196544012915576e-02 8.108573464583143653e-02 8.551412377152443900e-02 8.664097118214039717e-02 9.116217804400947311e-02 9.804895825247385288e-02 1.051214396219132263e-01 1.096597893399809120e-01 1.111317778457406452e-01
7.160000000000000142e+00 5.270810237787520308e-02 6.856773907482265062e-02 8.190201237291482028e-02 8.621274196195094497e-02 8.723553836505879011e-02 9.192808634307593485e-02 9.872811038602784250e-02 1.060891501576089052e-01 1.104568495996151867e-01 1.118836227972723890e-01
7.169999999999999929e+00 5.307036872028966096e-02 6.898423351114857383e-02 8.261272441076582262e-02 8.681665750694719796e-02 8.776387276747589505e-02 9.263094762645651681e-02 9.933115062024798492e-02 1.069094758707548887e-01 1.111519827147437328e-01 1.125641209127164616e-01
7.179999999999999716e+00 5.338981469458066453e-02 6.935352943863282160e-02 8.322607342900835425e-02 8.733386274528188997e-02 8.823314987839600554e-02 9.326698591407099614e-02 9.986252870523389114e-02 1.075994380895133884e-01 1.117498578746703164e-01 1.131763927930036773e-01
7.190000000000000391e+00 5.367029437361862942e-02 6.967923419572118193e-02 8.375283664484624302e-02 8.865016489699695246e-02 8.777455719115327681e-02 9.383674794185944967e-02 1.003286833775851178e-01 1.081793448996870854e-01 1.122602068128771696e-01 1.137239511127448588e-01
7.200000000000000178e+00 5.391570506075366032e-02 6.996524406232548787e-02 8.420377780679223767e-02 8.902014469776488303e-02 8.814913623320856650e-02 9.434295775094911352e-02 1.007361971964454983e-01 1.086678287719686914e-01 1.126944220270255231e-01 1.142100787349693836e-01
7.209999999999999964e+00 5.413068719847947963e-02 7.021651380205858051e-02 8.459057968661004567e-02 8.934862020715776676e-02 8.846872392620787340e-02 9.479157556797258855e-02 1.010928964585229434e-01 1.090823694878018252e-01 1.130652247739189209e-01 1.146403112278019387e-01
7.219999999999999751e+00 5.431823212311199384e-02 7.043621646771972000e-02 8.492137748657162255e-02 8.963849724549555198e-02 8.874120511667445144e-02 9.518638125241471459e-02 1.014038531249478597e-01 1.094347898089988724e-01 1.133816668147901024e-01 1.150180298354695624e-01
7.230000000000000426e+00 5.448265605622656937e-02 7.062918101482562605e-02 8.520608219988631826e-02 8.989499251632354637e-02 8.897552219515880711e-02 9.553481048236676931e-02 1.016763099799042613e-01 1.097374729605764959e-01 1.136540422865580935e-01 1.153502897641139058e-01
7.240000000000000213e+00 5.462669335735393511e-02 7.079845923287664267e-02 8.545127405790045594e-02 9.012126566697210850e-02 8.917751199884831059e-02 9.584157128509473988e-02 1.019148605915053407e-01 1.099983738313874693e-01 1.138890611876760411e-01 1.156416935037412191e-01
7.250000000000000000e+00 5.475317419737982944e-02 7.094726753497017369e-02 8.566325418664001712e-02 9.032097057994536993e-02 8.935252828634651645e-02 9.611196968773193239e-02 1.021242356830349279e-01 1.102246184659061851e-01 1.140928979531787707e-01 1.158974987661832573e-01
7.259999999999999787e+00 5.486432751458737711e-02 7.107815242988869964e-02 8.584692949223846070e-02 9.049708642677373183e-02 8.950462452545518421e-02 9.635029518167487206e-02 1.023081534656931080e-01 1.104215447983012133e-01 1.142702345953887644e-01 1.161220185270440408e-01
7.269999999999999574e+00 5.496231702299265998e-02 7.119360934351369463e-02 8.600679354169372959e-02 8.963743875027423147e-02 9.065268316594848885e-02 9.656087346453993969e-02 1.024702117663527090e-01 1.105938942593224228e-01 1.144252823146850451e-01 1.163195796585886621e-01
7.280000000000000249e+00 5.504882016237579168e-02 7.129557874216477242e-02 8.614629805807202945e-02 8.975371998068981672e-02 9.079019198134508084e-02 9.674710296705717194e-02 1.026131951414383375e-01 1.107452237140715279e-01 1.145612227062698107e-01 1.164935978580670800e-01
7.290000000000000036e+00 5.512542515410765592e-02 7.138590810970815714e-02 8.626856137337007846e-02 8.985594151144968289e-02 9.091198945850939572e-02 9.691226668501559671e-02 1.027397344991821809e-01 1.108787155358357812e-01 1.146809195978965301e-01 1.166473366935017880e-01
7.299999999999999822e+00 5.519321100254011292e-02 7.146585284695541884e-02 8.637574223474468738e-02 8.994578931793345555e-02 9.101969930509816453e-02 9.705860042204246529e-02 1.028516153933827226e-01 1.109965181488639929e-01 1.147863180817815243e-01 1.167830425951619233e-01
7.309999999999999609e+00 5.525343538243311647e-02 7.153688473295230499e-02 8.647017108450331946e-02 9.002511231048919427e-02 9.111526532896062347e-02 9.718875885149381999e-02 1.029509155376762825e-01 1.111009934348248102e-01 1.148795569330914867e-01 1.169033140512730773e-01
7.320000000000000284e+00 5.530693984106205274e-02 7.159998864917549444e-02 8.655343365025508495e-02 9.009515473637999539e-02 9.119999273291663766e-02 9.730452064404367107e-02 1.030390237921354618e-01 1.111937149689121718e-01 1.149620685830954891e-01 1.170099054512745984e-01
7.330000000000000071e+00 5.535454209818376631e-02 7.165612396897476366e-02 8.662701261169566957e-02 9.015709186625697757e-02 9.127516264716259431e-02 9.740762774463598839e-02 1.031172882845522304e-01 1.112761721209493543e-01 1.150352075267911806e-01 1.171045115450876084e-01
7.339999999999999858e+00 5.539691411215409006e-02 7.170607988662829058e-02 8.669211199040281757e-02 9.021187981309186643e-02 9.134183299354453611e-02 9.749951694968557458e-02 1.031868157400716718e-01 1.113495731858014509e-01 1.151000738811659291e-01 1.171885244250940178e-01
7.349999999999999645e+00 5.543463971589477485e-02 7.175054280239193116e-02 8.674975957902610058e-02 9.026033877164299501e-02 9.140092627507759304e-02 9.758144121332475163e-02 1.032485667321260681e-01 1.114149552513752639e-01 1.151576112187048251e-01 1.172631499025902913e-01
7.360000000000000320e+00 5.546822407952332890e-02 7.179010707110249079e-02 8.680083095778758084e-02 9.030317058511691530e-02 9.145324216555587860e-02 9.765448797218435895e-02 1.033033713613141918e-01 1.114732072425469733e-01 1.152086271493757280e-01 1.173294278868885349e-01
7.370000000000000107e+00 5.549808620511245683e-02 7.182526590756639628e-02 8.684604575313603636e-02 9.034095347331737302e-02 9.149944479478594461e-02 9.771956119243820071e-02 1.033519173353534826e-01 1.115250612803784513e-01 1.152537864976540261e-01 1.173882194012644126e-01
7.379999999999999893e+00 5.552460761923488225e-02 7.185646855905650221e-02 8.688604733970849148e-02 9.037420700052647971e-02 9.154013776740772823e-02 9.777748627688415128e-02 1.033948295014210095e-01 1.115711800734636022e-01 1.152936883122051698e-01 1.174403041530748398e-01
7.389999999999999680e+00 5.554810217289372215e-02 7.188408462434241197e-02 8.692136146687473586e-02 9.040335600429021123e-02 9.157581698156538885e-02 9.782894358435312299e-02 1.034326208107540918e-01 1.116121064043461564e-01 1.153288223596855289e-01 1.174863223643238946e-01
7.400000000000000355e+00 5.556884251340611647e-02 7.190843515304792821e-02 8.695243981173830794e-02 9.042876592762338905e-02 9.160691161268678939e-02 9.787452555769801665e-02 1.034657355471590851e-01 1.116483102947852107e-01 1.153596108532540104e-01 1.175268280724539594e-01
7.410000000000000142e+00 5.558706407380831910e-02 7.192979728229866032e-02 8.697966857682265518e-02 9.045074902306123044e-02 9.163379012034532367e-02 9.791474514059778089e-02 1.034945557970777946e-01 1.116801967439377818e-01 1.153864155409336789e-01 1.175622978581975786e-01
7.419999999999999929e+00 5.560296878487784589e-02 7.194840856392754891e-02 8.700337610344084649e-02 9.046956992052641866e-02 9.165676589667262619e-02 9.795004369357088181e-02 1.035194074486529281e-01 1.117081126803330660e-01 1.154095440596504540e-01 1.175931388715885928e-01
7.429999999999999716e+00 5.561672172263245478e-02 7.196446306414491789e-02 8.702382952919712755e-02 9.048544288795377921e-02 9.167609311957032603e-02 9.798078315531090488e-02 1.035405553734466133e-01 1.117323412519382608e-01 1.154292459897764828e-01 1.176196831017066180e-01
7.440000000000000391e+00 5.562846505851046230e-02 7.197812773125340791e-02 8.704125684995790702e-02 9.049854949532314119e-02 9.169198777514202259e-02 9.800727659078577181e-02 1.035582257400023548e-01 1.117531263403324371e-01 1.154457339906928143e-01 1.176422150962702917e-01
7.450000000000000178e+00 5.563832877237601809e-02 7.198955478348932624e-02 8.705586368383755325e-02 9.050905032753357726e-02 9.170464131445267564e-02 9.802981266862934029e-02 1.035726215486503649e-01 1.117706917377584708e-01 1.154591986231835593e-01 1.176609926983033794e-01
7.459999999999999964e+00 5.564640454057662167e-02 7.199885140018361107e-02 8.706779529513265781e-02 9.051705697061379619e-02 9.171418647931778301e-02 9.804859627786635667e-02 1.035838840299253133e-01 1.117851947740203800e-01 1.154697724895604044e-01 1.176761974908573649e-01
7.469999999999999751e+00 5.565277522381152642e-02 7.200611396944492371e-02 8.707718084739077269e-02 9.052266457380755971e-02 9.172073647109973971e-02 9.806381536409525257e-02 1.035921364792211780e-01 1.117967786088391313e-01 1.154775713179956725e-01 1.176879914355753592e-01
7.480000000000000426e+00 5.565749917612699410e-02 7.201141003115314743e-02 8.708411058474783972e-02 9.052593653481523506e-02 9.172436657595095522e-02 9.807560438072764064e-02 1.035974624288891477e-01 1.118055440027763692e-01 1.154826735608962540e-01 1.176964875185753379e-01
7.490000000000000213e+00 5.566062521519353490e-02 7.201479524568554780e-02 8.708865810488349013e-02 9.052691684179227372e-02 9.172512830883926271e-02 9.808408058927400863e-02 1.035999241681985900e-01 1.118115766623241636e-01 1.154851380341844341e-01 1.177017773190320860e-01
7.500000000000000000e+00 5.566217856323685265e-02 7.201629779376193807e-02 8.709085991684485661e-02 9.052562200266597858e-02 9.172304090311064750e-02 9.808930805881142800e-02 1.035995483147428980e-01 1.118149207719547900e-01 1.154849899848594402e-01 1.177039062473081849e-01
7.509999999999999787e+00 5.566217423110380452e-02 7.201593311248681573e-02 8.709073501242120541e-02 9.052204765529484054e-02 9.171809796792608493e-02 9.809133258975837044e-02 1.035963384862155501e-01 1.118156042765505870e-01 1.154822334793214750e-01 1.177028968960514704e-01
7.519999999999999574e+00 5.566060896503768896e-02 7.201369475672059206e-02 8.708827292818299703e-02 9.051616185973825057e-02 9.171025987755974940e-02 9.809016223989877603e-02 1.035902652162337262e-01 1.118136240549566646e-01 1.154768418247771600e-01 1.176987342352830840e-01
7.530000000000000249e+00 5.565746710086120347e-02 7.200956193492399904e-02 8.708344248123836562e-02 9.050791870497576497e-02 9.169947167959803525e-02 9.808577644220359271e-02 1.035812811791524957e-01 1.118089548377651926e-01 1.154687712636709995e-01 1.176913787902458541e-01
7.540000000000000036e+00 5.565271284037663635e-02 7.200348894633948338e-02 8.707617946702016221e-02 9.049723389393357631e-02 9.168563113889310889e-02 9.807811750776455895e-02 1.035692954773445584e-01 1.118015383994798162e-01 1.154579379601393674e-01 1.176807473343147031e-01
7.549999999999999822e+00 5.564629892173410253e-02 7.199541683490538746e-02 8.706639963806224458e-02 9.048400972566091049e-02 9.166862202588929587e-02 9.806710133359443360e-02 1.035542005911024716e-01 1.117912958414079838e-01 1.154442420354719612e-01 1.176667337161940580e-01
7.559999999999999609e+00 5.563815587483338099e-02 7.198525954476524269e-02 8.705398165889230433e-02 9.046810944777079755e-02 9.164828134165152462e-02 9.805260078061421580e-02 1.035358441620711500e-01 1.117781109060496381e-01 1.154275419947615872e-01 1.176491842758353862e-01
7.570000000000000284e+00 5.562820446111377964e-02 7.197291960019593093e-02 8.703878535317358112e-02 9.044938272634096832e-02 9.162443279258021545e-02 9.803446692983283639e-02 1.035140583870450548e-01 1.117618496125662025e-01 1.154076812379951356e-01 1.176279248013962359e-01
7.580000000000000071e+00 5.561633094871261396e-02 7.195825739634788276e-02 8.702061298144599111e-02 9.042761807575358524e-02 9.159682706744183556e-02 9.801248434150960920e-02 1.034886053238627535e-01 1.117423197101622412e-01 1.153844380262174646e-01 1.176027071889313297e-01
7.589999999999999858e+00 5.560240890996465818e-02 7.194111834899134805e-02 8.699924122351089528e-02 9.040258429579983712e-02 9.156519604028995341e-02 9.798641014034679964e-02 1.034592255152439882e-01 1.117193057252491850e-01 1.153575694752062980e-01 1.175732558053397547e-01
7.599999999999999645e+00 5.558629042985663293e-02 7.192132195232758818e-02 8.697440623147204009e-02 9.037401258045346664e-02 9.152923150392537621e-02 9.795595830739013687e-02 1.034256181501309879e-01 1.116925542581227587e-01 1.153267931625428511e-01 1.175392479669624124e-01
7.610000000000000320e+00 5.556779365137674842e-02 7.189864656252085984e-02 8.694578242865171058e-02 9.034157394921649153e-02 9.148855900685490261e-02 9.792077580713205720e-02 1.033874154982370869e-01 1.116617525695017960e-01 1.152917632326497660e-01 1.175002870367591046e-01
7.620000000000000107e+00 5.554670551354288360e-02 7.187283289222466676e-02 8.691298400295437154e-02 9.030488359216794214e-02 9.144274648187505905e-02 9.788044720072115734e-02 1.033441893316365545e-01 1.116265320492015045e-01 1.152520756026854942e-01 1.174559074027614891e-01
7.629999999999999893e+00 5.552277841796350588e-02 7.184358002166862933e-02 8.687555638129010327e-02 9.026349366028368904e-02 9.139129923713573689e-02 9.783448801433172748e-02 1.032954442978628595e-01 1.115864613625346530e-01 1.152072610672247172e-01 1.174055662740575295e-01
7.639999999999999680e+00 5.549572663993632832e-02 7.181054113196562450e-02 8.683296639350705781e-02 9.021688514914615042e-02 9.133365519941809285e-02 9.778233756763451967e-02 1.032406108215420670e-01 1.115410386895581557e-01 1.151567777213192284e-01 1.173486346068729758e-01
7.650000000000000355e+00 5.546520228107744421e-02 7.177329432479188920e-02 8.678455873473689408e-02 9.016442400502772125e-02 9.126913813719146618e-02 9.772331214730706206e-02 1.031789968192762530e-01 1.114896488178820921e-01 1.150999650615310704e-01 1.172843444919827033e-01
7.660000000000000142e+00 5.543082263938543114e-02 7.173137627751929868e-02 8.672959191563800463e-02 9.010540472509130649e-02 9.119702166716027458e-02 9.765665737942708091e-02 1.031098434961211507e-01 1.114316056729825616e-01 1.150360935066032236e-01 1.172118441426116958e-01
7.669999999999999929e+00 5.539212598030394952e-02 7.168422858562084610e-02 8.666715879263811595e-02 9.003896940029997020e-02 9.111644366995437505e-02 9.758146226806230228e-02 1.030322364295010312e-01 1.113660730305120333e-01 1.149642799543651034e-01 1.171301012881577619e-01
7.679999999999999716e+00 5.534857829254187511e-02 7.163120647498120996e-02 8.659618457798849700e-02 8.996411251450746327e-02 9.102643222992315430e-02 9.749667159222624724e-02 1.029451198954213220e-01 1.112920688805359021e-01 1.148834976108306927e-01 1.170379127350466425e-01
7.690000000000000391e+00 5.529956470847458699e-02 7.157156894057881136e-02 8.651539715796545404e-02 8.987965660869803863e-02 9.092590313666669422e-02 9.740106878600580942e-02 1.028472801112336327e-01 1.112084412550354284e-01 1.147925561953185986e-01 1.169338802283287349e-01
7.700000000000000178e+00 5.524433674097219138e-02 7.150441540484026026e-02 8.642321868134909824e-02 8.978414772121763587e-02 9.081357385295681095e-02 9.729317250674643369e-02 1.027372405808554962e-01 1.111137641683989097e-01 1.146899988272707810e-01 1.168162902438051182e-01
7.709999999999999964e+00 5.518212419964840798e-02 7.142882293776117719e-02 8.631792583360574367e-02 8.967603040415950133e-02 9.068822092395348311e-02 9.717145507942323568e-02 1.026134856627462510e-01 1.110065100294784363e-01 1.145743030882264840e-01 1.166833418316088056e-01
7.719999999999999751e+00 5.511177524840109310e-02 7.134341057229603988e-02 8.619700400016140629e-02 9.054799787222185536e-02 8.955299547843295627e-02 9.703363828865503582e-02 1.024737453970448464e-01 1.108844001000523355e-01 1.144432023586359620e-01 1.165323627148525110e-01
7.730000000000000426e+00 5.503230250226133491e-02 7.124700499694408551e-02 8.605802962113649757e-02 9.039158996069168728e-02 8.941289530170430655e-02 9.687776290637500898e-02 1.023160823532296287e-01 1.107453067092046411e-01 1.142946902599224906e-01 1.163609586347418984e-01
7.740000000000000213e+00 5.494225148434973838e-02 7.113787698738430199e-02 8.589752641318290638e-02 9.021703170421976892e-02 8.925259297100818223e-02 9.670095348106629018e-02 1.021376382439067726e-01 1.105860976233878634e-01 1.141258287730850252e-01 1.161656327300813057e-01
7.750000000000000000e+00 5.484008634370034913e-02 7.101421435359824008e-02 8.571155165929529585e-02 9.002257449204317807e-02 8.906857994743110074e-02 9.650017751977793545e-02 1.019354022312759372e-01 1.104032180308567451e-01 1.139334481530263066e-01 1.159425788421189485e-01
7.759999999999999787e+00 5.472382491742493887e-02 7.087368661567780559e-02 8.549494148297903662e-02 8.980610252825854678e-02 8.885626128217238850e-02 9.627153543581977446e-02 1.017054913220170470e-01 1.101919116329357073e-01 1.137134374620020344e-01 1.156868411312245576e-01
7.769999999999999574e+00 5.459142546475868191e-02 7.071392235380738467e-02 8.524190206482970544e-02 8.861061117717113078e-02 8.956597850770865732e-02 9.601103231710778063e-02 1.014439211804340213e-01 1.099467281875856628e-01 1.134614456849823982e-01 1.153931013211714068e-01
7.780000000000000249e+00 5.444029337626833664e-02 7.053192618167510031e-02 8.494495991590080008e-02 8.832528421185312228e-02 8.930019559922662553e-02 9.571362757545279210e-02 1.011456396968041793e-01 1.096603577732673390e-01 1.131719149732065138e-01 1.150545246395044130e-01
7.790000000000000036e+00 5.426792071761571412e-02 7.032486699722745316e-02 8.459609021517623673e-02 8.799393781243722290e-02 8.900747171683551229e-02 9.537452474851298989e-02 1.008058046827586957e-01 1.093244728932001447e-01 1.128392635969273639e-01 1.146641273552274215e-01
7.799999999999999822e+00 5.407034235575000625e-02 7.008824854197796828e-02 8.418349773023439675e-02 8.760750699752796467e-02 8.868445535653879386e-02 9.498618484212603685e-02 1.004167660807898793e-01 1.089262192568424686e-01 1.124548367666104443e-01 1.142112580668798588e-01
7.809999999999999609e+00 5.384480440135863688e-02 6.981914295648154745e-02 8.369710115094021463e-02 8.715969540481441347e-02 8.832987452482614354e-02 9.454364894777020356e-02 9.997336636902426354e-02 1.084529066595744523e-01 1.120119256035295441e-01 1.136878064628782242e-01
7.820000000000000284e+00 5.358702627581661548e-02 6.951294961678031181e-02 8.312305860073475328e-02 8.664192122080156822e-02 8.793964820535858651e-02 9.403926290756976780e-02 9.946761535472042892e-02 1.078859839591056746e-01 1.115000742233404479e-01 1.130824754790405035e-01
7.830000000000000071e+00 5.329339279015503361e-02 6.916606161456144430e-02 8.244888427367702555e-02 8.604772348091553613e-02 8.751008136168116069e-02 9.346712086783338924e-02 9.889310502331320751e-02 1.072053625121672377e-01 1.109084364799325095e-01 1.123872010741110289e-01
7.839999999999999858e+00 5.296030259682304314e-02 6.877512832528381859e-02 8.166290769435249897e-02 8.537138171636639294e-02 8.703650930706297029e-02 9.282194042335727147e-02 9.824386648769577179e-02 1.063889401678199259e-01 1.102225627956701787e-01 1.115984445220194049e-01
7.849999999999999645e+00 5.258511605482652645e-02 6.833819897808382504e-02 8.075755226394605579e-02 8.460962168498727121e-02 8.651442469166785443e-02 9.210103696090726766e-02 9.751639041933325702e-02 1.054174458263979902e-01 1.094234947137757707e-01 1.107234032586518896e-01
7.860000000000000320e+00 5.216713617795518815e-02 6.785583429845415404e-02 7.973288777985103326e-02 8.376342107867328080e-02 8.594063865947661196e-02 9.130620489572252585e-02 9.671166433717062749e-02 1.042818757335790131e-01 1.084897999156368836e-01 1.097834098601117997e-01
7.870000000000000107e+00 5.170744276822015345e-02 6.733080564099894194e-02 7.859695965900466430e-02 8.283756613989902429e-02 8.531313381947208674e-02 9.044315933501374805e-02 9.583487027632317523e-02 1.029887652087261990e-01 1.074076282124116627e-01 1.088033770562174402e-01
7.879999999999999893e+00 5.121245946905936264e-02 6.677193584520471625e-02 7.737436441269054943e-02 8.184773153568043746e-02 8.463649596445067813e-02 8.952761550354984554e-02 9.490191940863651476e-02 1.015735503615250168e-01 1.061953274268648689e-01 1.078023031145790567e-01
7.889999999999999680e+00 5.069246493409729215e-02 6.619198385679983532e-02 7.610096359004496491e-02 8.081714871631298647e-02 8.392097838616423278e-02 8.858140974714920346e-02 9.393582796788155220e-02 1.000937884988054583e-01 1.048993712516367721e-01 1.067889426188469992e-01
7.900000000000000355e+00 5.016306062177194880e-02 6.560886350851866111e-02 7.482457540976453214e-02 7.977893063040195076e-02 8.318582435870218450e-02 8.763414086142218284e-02 9.296834922788516087e-02 9.862360190147979877e-02 1.035822008120991095e-01 1.057783670386390623e-01
7.910000000000000142e+00 4.964466370878013041e-02 6.504469024461534410e-02 7.360034246392041513e-02 7.877416902757469752e-02 8.245940546075179733e-02 8.672149616553075091e-02 9.203771050044438906e-02 9.723988336822243783e-02 1.023102916729985573e-01 1.047989865775081214e-01
7.919999999999999929e+00 4.916067651844021474e-02 6.452364953193111263e-02 7.248382446183973538e-02 7.784754202528770817e-02 8.177643400351665426e-02 8.588195421963880360e-02 9.118434781538244105e-02 9.600869052434239659e-02 1.011466010599027382e-01 1.038895055568626880e-01
7.929999999999999716e+00 4.873028817280959657e-02 6.406453124365035778e-02 7.151418885882385168e-02 7.703336314454803380e-02 8.116657561480571104e-02 8.514498635487072198e-02 9.043829575815502675e-02 9.496693685768582693e-02 1.001344603897962732e-01 1.030834781912012554e-01
7.940000000000000391e+00 4.836757542267489107e-02 6.368038825639955880e-02 7.071473435929316598e-02 7.635469859816518268e-02 8.065182883738651609e-02 8.453065369496669257e-02 8.981895461966146743e-02 9.412831608339905509e-02 9.929929693988730210e-02 1.024060689707659705e-01
7.950000000000000178e+00 4.808901195566567949e-02 6.338691403787286016e-02 7.011198349859956713e-02 7.583827178118504597e-02 8.025660269598437757e-02 8.406296251392812724e-02 8.934910981190638535e-02 9.350825704617571343e-02 9.866931950166812904e-02 1.018871590733336774e-01
7.959999999999999964e+00 4.788945384955687473e-02 6.317741743291788170e-02 6.968623868399913268e-02 7.547091930750610134e-02 7.997376858311772141e-02 8.373010609579280283e-02 8.901559664262682914e-02 9.307652577680849970e-02 9.822419559055987903e-02 1.015162929623003307e-01
7.969999999999999751e+00 4.776531089455651746e-02 6.304737787254018067e-02 6.942394785582756134e-02 7.524350454395331567e-02 7.979801897074252637e-02 8.352396428222394476e-02 8.880940535768290511e-02 9.281306494181526534e-02 9.794990200235917377e-02 1.012860156874918482e-01
7.980000000000000426e+00 4.769663312635980673e-02 6.297552617227589189e-02 6.927968959462185716e-02 7.511806406505523726e-02 7.970087214230681116e-02 8.341022943443580917e-02 8.869575721798893253e-02 9.266896684108440196e-02 9.779902020553372932e-02 1.011587835590999074e-01
7.990000000000000213e+00 4.767529468190972314e-02 6.295321386503197059e-02 6.923499063050225777e-02 7.507914292288589420e-02 7.967070110471920208e-02 8.337493609144817908e-02 8.866050696802832420e-02 9.262443193472957859e-02 9.775226558735243543e-02 1.011192769114685613e-01
8.000000000000000000e+00 4.766994472724903759e-02 6.294762064115459743e-02 6.922379286506703810e-02 7.506938864821091628e-02 7.966313764417852494e-02 8.336609069114517268e-02 8.865167355855663178e-02 9.261328370267439547e-02 9.774055259757492842e-02 1.011093737436182388e-01
8.009999999999999787e+00 4.768637816048439115e-02 6.296579968565123309e-02 6.923767247036648198e-02 7.508492119426821154e-02 7.967600355461895711e-02 8.338295706009855868e-02 8.866946529827754442e-02 9.262784343198887660e-02 9.774936851317371500e-02 1.011223822425438429e-01
8.019999999999999574e+00 4.775199167918057347e-02 6.303839988865705957e-02 6.929306309565717859e-02 7.514692111658315132e-02 7.972745326764472951e-02 8.345037631636258169e-02 8.874051526760046160e-02 9.268595211907522391e-02 9.778445838056502859e-02 1.011744564627459347e-01
8.029999999999999361e+00 4.796390917508646518e-02 6.327306859647098547e-02 6.947168010982873732e-02 7.534699045266259054e-02 7.989452822883312544e-02 8.366895398682332174e-02 8.897013648629881200e-02 9.287336161337141072e-02 9.789666389155300685e-02 1.013440871218615758e-01
8.039999999999999147e+00 4.834982992143689595e-02 6.370114808498604508e-02 6.979589018688180102e-02 7.571068717742578114e-02 8.020256032246005085e-02 8.407012734228047623e-02 8.938887902733398672e-02 9.321350567705294354e-02 9.809717654807459386e-02 1.016583214131188267e-01
8.050000000000000711e+00 4.897782266096544629e-02 6.439972905484191157e-02 7.032077870211635162e-02 7.630101786379481221e-02 8.071526319996784327e-02 8.473099989281979161e-02 9.007194977100399513e-02 9.376335928396996311e-02 9.841596728508855696e-02 1.021826166802901892e-01
8.060000000000000497e+00 4.986982413479708331e-02 6.539607993974362599e-02 7.106177697711398011e-02 7.713756431500501387e-02 8.147068143072322410e-02 8.568535882252802105e-02 9.104593476860135814e-02 9.453484247360190162e-02 9.886272391036923790e-02 1.029494956860881327e-01
8.070000000000000284e+00 5.105686575169460922e-02 6.672869897894685709e-02 7.204392992553169950e-02 7.825140386749378230e-02 8.253038001610760177e-02 8.698104525274756582e-02 9.234925468130718296e-02 9.553925182200366517e-02 9.947045475411032955e-02 1.039987771811635986e-01
8.080000000000000071e+00 5.249920439571437170e-02 6.835546059012756470e-02 7.324435937327643253e-02 7.961617151110091106e-02 8.390674189311518594e-02 8.859118362265533397e-02 9.394329354052764758e-02 9.671693707884249092e-02 1.002736980117088367e-01 1.053020738928892031e-01
8.089999999999999858e+00 5.415618270588789390e-02 7.022616379831496392e-02 7.466561177086866730e-02 8.121913862373829340e-02 8.561047425649151443e-02 9.048576173874262052e-02 9.577915833590582018e-02 9.801525310549671910e-02 1.013474023661947720e-01 1.068250711208444115e-01
8.099999999999999645e+00 5.595477718680145346e-02 7.224087035825321745e-02 7.632447298755976051e-02 8.302943067089066376e-02 8.760824104712318372e-02 9.259270999388566348e-02 9.771996304235111563e-02 9.944791398817152961e-02 1.027553571704251517e-01 1.085100473862037757e-01
8.109999999999999432e+00 5.778921632777716394e-02 7.425823904942807641e-02 7.823507749438826653e-02 8.498227506644528972e-02 8.980757343531153847e-02 9.479049901551712953e-02 9.947786436024283474e-02 1.012043158727679998e-01 1.044936734728387356e-01 1.102850424425954462e-01
8.119999999999999218e+00 5.955273487058616172e-02 7.617083310732729318e-02 8.036566208306553105e-02 8.699144206962847181e-02 9.208298475470613753e-02 9.694511849596697262e-02 1.009558846726682502e-01 1.033100763164376407e-01 1.065292514211576558e-01 1.120935425759229942e-01
8.130000000000000782e+00 6.115889432718414620e-02 7.794427436124283515e-02 8.260296903442500283e-02 8.896162771443474893e-02 9.430005438823120534e-02 9.894850531207409483e-02 1.023573484759012914e-01 1.054528485699350315e-01 1.088415231723881549e-01 1.139064621962758844e-01
8.140000000000000568e+00 6.255680121169862606e-02 7.957923242750226944e-02 8.480243318683251819e-02 9.080806079902810357e-02 9.634585213626019329e-02 1.007457007229024398e-01 1.037845186380937229e-01 1.074245882054366830e-01 1.113364572859883994e-01 1.157354696967554664e-01
8.150000000000000355e+00 6.373037647333226752e-02 8.106589972795938404e-02 8.684652141933960068e-02 9.246880404523256936e-02 9.815151875227620670e-02 1.023173608497444098e-01 1.052359624142349959e-01 1.091796395031730815e-01 1.137598001462807734e-01 1.176382045990199965e-01
8.160000000000000142e+00 6.469580824674270314e-02 8.239190569271072351e-02 8.867631290903375818e-02 9.392075652061508684e-02 9.970746708067514119e-02 1.036643033051069529e-01 1.066794660921276533e-01 1.107418897988760725e-01 1.158335242189178077e-01 1.196680650556768005e-01
8.169999999999999929e+00 6.548074162180021751e-02 8.354683980746314964e-02 9.027100233500097437e-02 9.516511787314330117e-02 1.010318211691843687e-01 1.047981643207287900e-01 1.080680404815219930e-01 1.121310967802149616e-01 1.174644986276541375e-01 1.217119203347045986e-01
8.179999999999999716e+00 6.611699714323290844e-02 8.453314765113568996e-02 9.163786931778505895e-02 9.622150572794441192e-02 1.021527890494736274e-01 1.057473205178142694e-01 1.093587433174773860e-01 1.133601133312409637e-01 1.187446748439778405e-01 1.235374363562988381e-01
8.189999999999999503e+00 6.663406063160834392e-02 8.536415731466139023e-02 9.279799433359856020e-02 9.711677514861928595e-02 1.030978233284688128e-01 1.065454943523102965e-01 1.105246876952709206e-01 1.144396345351347960e-01 1.197798596758279793e-01 1.249958145397829373e-01
8.199999999999999289e+00 6.705612817215848842e-02 8.605823698327251525e-02 9.377603997424986682e-02 9.787679870237155078e-02 1.038908585572366899e-01 1.072216296621259640e-01 1.115554346422445164e-01 1.153801137741248817e-01 1.206357781447484762e-01 1.260818767642941651e-01
8.210000000000000853e+00 6.740380045829230671e-02 8.663754942221153776e-02 9.460007035412637544e-02 9.852660791300392462e-02 1.045562728226399757e-01 1.078004041410570296e-01 1.124566390667451760e-01 1.161966252100220809e-01 1.213548666092476164e-01 1.268745902636347622e-01
8.220000000000000639e+00 6.769113002381975386e-02 8.711936058419095241e-02 9.529099489551674795e-02 9.908291416829977105e-02 1.051120706862790910e-01 1.082970883306567933e-01 1.132352006617299983e-01 1.168999178288059881e-01 1.219615604290905098e-01 1.274575784237276799e-01
8.230000000000000426e+00 6.793137355977452163e-02 8.752295657812103613e-02 9.587336130797287359e-02 9.956367647248409725e-02 1.055789947868522316e-01 1.087272819099184551e-01 1.139079698660586809e-01 1.175070957924500836e-01 1.224786142705390213e-01 1.279024911161312228e-01
8.240000000000000213e+00 6.813325476225670640e-02 8.786177522820382002e-02 9.636433003190465751e-02 9.998018988816340102e-02 1.059716353217998730e-01 1.091005085236878142e-01 1.144873171664768235e-01 1.180300174783738276e-01 1.229204279024922880e-01 1.282548575917065725e-01
8.250000000000000000e+00 6.830416740969683098e-02 8.814786906388763499e-02 9.677992238405502823e-02 1.003427441556528354e-01 1.063034242565395748e-01 1.094255225239793433e-01 1.149867955753130638e-01 1.184811049831357294e-01 1.232998305492910840e-01 1.285437080315603164e-01
8.259999999999999787e+00 6.844960651667876539e-02 8.839048109504957229e-02 9.713271976628956583e-02 1.006590733669020798e-01 1.065848087198270761e-01 1.097089710301660109e-01 1.154176355562525208e-01 1.188704891078492670e-01 1.236265800849684210e-01 1.287861004636935702e-01
8.269999999999999574e+00 6.857421529393564752e-02 8.859756364046805777e-02 9.743383856120962916e-02 1.009362183969915172e-01 1.068248824023573518e-01 1.099570287941172841e-01 1.157905557843473404e-01 1.192077781442538037e-01 1.239093683482954122e-01 1.289931835723026887e-01
8.279999999999999361e+00 6.868145679791791414e-02 8.877512301190013111e-02 9.769180861968786156e-02 1.011795281974588873e-01 1.070305502613581872e-01 1.101744520894848423e-01 1.161140162569104656e-01 1.195005325429485121e-01 1.241548274892288195e-01 1.291720232113217903e-01
8.289999999999999147e+00 6.877428618372825875e-02 8.892829489530727771e-02 9.791402594136937310e-02 1.013939064385115246e-01 1.072077363185961474e-01 1.103656514175705289e-01 1.163957337513340101e-01 1.197556535367757385e-01 1.243688558432870517e-01 1.293278966883191494e-01
8.300000000000000711e+00 6.885475325513013001e-02 8.906067601646619480e-02 9.810571759683060777e-02 1.015827059473123489e-01 1.073605930381424101e-01 1.105336762917924348e-01 1.166411729699814992e-01 1.199780209370517464e-01 1.245555637400664190e-01 1.294641726764976519e-01
8.310000000000000497e+00 6.892491345192452989e-02 8.917582745309513004e-02 9.827208493774192144e-02 1.017496936071205782e-01 1.074932324446478960e-01 1.106819495332735104e-01 1.168561245605975463e-01 1.201728265622828001e-01 1.247192801114697241e-01 1.295840943427419012e-01
8.320000000000000284e+00 6.898617400812483147e-02 8.927620376236533595e-02 9.841673262629412056e-02 1.018974160027176362e-01 1.076084864861209522e-01 1.108128025684831236e-01 1.170445969703685918e-01 1.203436615821711075e-01 1.248629730434490243e-01 1.296897856932288096e-01
8.330000000000000071e+00 6.903980175696014521e-02 8.936399596254522570e-02 9.854288012723784462e-02 1.020283082820694076e-01 1.077088799759935572e-01 1.109284584342708768e-01 1.172102914810692204e-01 1.204938496875981313e-01 1.249893824585705526e-01 1.297831560524145555e-01
8.339999999999999858e+00 6.908681035108540924e-02 8.944095328588630434e-02 9.865310045309573506e-02 1.021443663416125441e-01 1.077964255772444896e-01 1.110307395656374013e-01 1.173562111408226333e-01 1.206260899920308521e-01 1.251007264195245494e-01 1.298657220864240236e-01
8.349999999999999645e+00 6.912804899595978436e-02 8.950853483945146738e-02 9.874953837085537200e-02 1.022473140684793946e-01 1.078727988668358034e-01 1.111212167184339183e-01 1.174849040326268329e-01 1.207426753039322759e-01 1.251988871554356175e-01 1.299387607707616077e-01
8.359999999999999432e+00 6.916422924066456535e-02 8.956795858620784923e-02 9.883398151087262329e-02 1.023386351179041698e-01 1.079393948986377277e-01 1.112012382382502329e-01 1.175985276539179003e-01 1.208455487461801980e-01 1.252854592204104833e-01 1.300033511296696531e-01
8.369999999999999218e+00 6.919592982829952943e-02 8.962021317727879299e-02 9.890787937436448796e-02 1.024195576365727750e-01 1.079973432913294007e-01 1.112719185148540041e-01 1.176988507732037031e-01 1.209363042286826090e-01 1.253617494645862807e-01 1.300603749029248801e-01
8.380000000000000782e+00 6.922365834250095162e-02 8.966616237685277879e-02 9.897249345986425251e-02 1.024911904868208573e-01 1.080476260878972528e-01 1.113342588442242792e-01 1.177874390662196624e-01 1.210163535603944879e-01 1.254289167676456429e-01 1.301106194631305168e-01
8.390000000000000568e+00 6.924782608553113616e-02 8.970650606207397626e-02 9.902884377914494829e-02 1.025544445485818551e-01 1.080910353057898537e-01 1.113890800444115037e-01 1.178655702996213583e-01 1.210868490258147079e-01 1.254879059564385224e-01 1.301547262070889555e-01
8.400000000000000355e+00 6.926878176723957892e-02 8.974183743915889466e-02 9.907779147934742126e-02 1.026101072247257162e-01 1.081282374989091383e-01 1.114370888647123470e-01 1.179343368773776851e-01 1.211487757062623682e-01 1.255395245244390057e-01 1.301932454593076882e-01
8.410000000000000142e+00 6.928681966559885330e-02 8.977265798914489670e-02 9.912006108288751172e-02 1.026588553462583209e-01 1.081597906276458576e-01 1.114788901770427249e-01 1.179946696265940370e-01 1.212029725968860050e-01 1.255844594580824425e-01 1.302266467669227212e-01
8.419999999999999929e+00 6.930218658644163310e-02 8.979939013791538027e-02 9.915625929311790154e-02 1.027012669841776138e-01 1.081861582617684031e-01 1.115149980425247517e-01 1.180473586141336101e-01 1.212501511267848608e-01 1.256232919622991828e-01 1.302553278272540194e-01
8.429999999999999716e+00 6.931508155095160439e-02 8.982237671984488747e-02 9.918687598243799974e-02 1.027378141989204741e-01 1.082077112388042522e-01 1.115458305751124840e-01 1.180930487552128844e-01 1.212908912775973042e-01 1.256564940482663151e-01 1.302796104553274881e-01
8.439999999999999503e+00 6.932567170532423495e-02 8.984190833707804413e-02 9.921232284626589626e-02 1.027689016383168397e-01 1.082247569393321729e-01 1.115717437623797437e-01 1.181322911149637750e-01 1.213256876585303984e-01 1.256844664458346417e-01 1.302997674855769783e-01
8.449999999999999289e+00 6.933410278424091688e-02 8.985824394084046540e-02 9.923296017568739025e-02 1.027948957129331820e-01 1.082375561170022954e-01 1.115930557515519700e-01 1.181655832827761682e-01 1.213549849610666420e-01 1.257075661518024801e-01 1.303160409856232715e-01
8.460000000000000853e+00 6.934047743994821433e-02 8.987156986201405573e-02 9.924904514477271567e-02 1.028160565064565601e-01 1.082462900118037891e-01 1.116099909977651822e-01 1.181932851164970572e-01 1.213791035476303459e-01 1.257260469700171301e-01 1.303285989685574742e-01
8.470000000000000639e+00 6.934488216731342358e-02 8.988205057994647085e-02 9.926079770018911286e-02 1.028326163656555076e-01 1.082511033711799214e-01 1.116227456125883227e-01 1.182157204291394564e-01 1.213983293103562539e-01 1.257401309126595090e-01 1.303375855779824455e-01
8.480000000000000426e+00 6.934737562361004137e-02 8.988980416936455387e-02 9.926837151158225681e-02 1.028447392919252523e-01 1.082520891433003535e-01 1.116314551051490050e-01 1.182331251809579098e-01 1.214128685857427253e-01 1.257499735314127343e-01 1.303430969981055620e-01
8.490000000000000213e+00 6.934799866469737450e-02 8.989492801493866037e-02 9.927188209440450384e-02 1.028525600966996439e-01 1.082492981538830945e-01 1.116362240063172168e-01 1.182457028083228473e-01 1.214228951642497140e-01 1.257556973292402180e-01 1.303452014495861122e-01
8.500000000000000000e+00 6.934676867930816835e-02 8.989747655044663666e-02 9.927138755544713533e-02 1.028561488749083069e-01 1.082427416225866940e-01 1.116371015810024847e-01 1.182535723220874135e-01 1.214285075953648041e-01 1.257573642013570248e-01 1.303439249073898576e-01
8.509999999999999787e+00 6.934368458770694132e-02 8.989748380452838861e-02 9.926690757586729974e-02 1.028555450760984119e-01 1.082323867052265715e-01 1.116341044066959526e-01 1.182568210427010630e-01 1.214297721416330994e-01 1.257550019812846143e-01 1.303392631836594040e-01
8.519999999999999574e+00 6.933872181005895641e-02 8.989495062618439725e-02 9.925840978846166285e-02 1.028507367449134069e-01 1.082181519395666452e-01 1.116272006208622047e-01 1.182554767550230007e-01 1.214266990282489578e-01 1.257485871933921862e-01 1.303311709627523185e-01
8.529999999999999361e+00 6.933184370745115732e-02 8.988985444054861662e-02 9.924583149158257289e-02 1.028416771023013682e-01 1.081999364163470229e-01 1.116163286404990573e-01 1.182495208848902829e-01 1.214192572930075098e-01 1.257380635956535375e-01 1.303195809912019998e-01
8.539999999999999147e+00 6.932298117415661154e-02 8.988213680257294003e-02 9.922904376552385552e-02 1.028282614739280121e-01 1.081775631908822449e-01 1.116013667957765215e-01 1.182388777963938736e-01 1.214073580497625898e-01 1.257233134863795232e-01 1.303043700444350417e-01
8.550000000000000711e+00 6.931205359183340020e-02 8.987171736259791377e-02 9.920788905088709364e-02 1.028103524428412990e-01 1.081508362136474749e-01 1.115821649219363998e-01 1.182234290654749220e-01 1.213908740635786798e-01 1.257041879564850251e-01 1.302853936588307671e-01
8.560000000000000497e+00 6.929894751436081746e-02 8.985847616731115761e-02 9.918214121597207500e-02 1.027877489350686319e-01 1.081194855693916879e-01 1.115585088777016481e-01 1.182029903782476493e-01 1.213696129662555356e-01 1.256804721067217856e-01 1.302624495932256932e-01
8.570000000000000284e+00 6.928353768627124043e-02 8.984227344125698955e-02 9.915154608697347716e-02 1.027602204578536155e-01 1.080832189345967559e-01 1.115301571137988917e-01 1.181773409533079522e-01 1.213433486118581234e-01 1.256519213827093084e-01 1.302353141572420159e-01
8.580000000000000071e+00 6.926564780021209067e-02 8.982290869149656132e-02 9.911574365357966876e-02 1.027274378894541401e-01 1.080416285895616224e-01 1.114967686649013523e-01 1.181461596923402968e-01 1.213117551836354197e-01 1.256181890562717285e-01 1.302036731226188793e-01
8.589999999999999858e+00 6.924508452114734591e-02 8.980015524358522794e-02 9.907433488400428645e-02 1.026890329323134066e-01 1.079942722544973283e-01 1.114579646203352481e-01 1.181090793846854697e-01 1.212744630853685723e-01 1.255788877470772613e-01 1.301671812724254640e-01
8.599999999999999645e+00 6.922162259815042851e-02 8.977374476313464136e-02 9.902685211043246727e-02 1.026445724903877338e-01 1.079406373913541495e-01 1.114133008615623421e-01 1.180656633070440720e-01 1.212310344103805088e-01 1.255335617953085015e-01 1.301254361784933700e-01
8.609999999999999432e+00 6.919498617259442486e-02 8.974334524948028580e-02 9.897272051798285120e-02 1.025935227742513917e-01 1.078800987232137465e-01 1.113622316937166457e-01 1.180153694269138465e-01 1.211809270959442464e-01 1.254816498689287352e-01 1.300779446293297559e-01
8.619999999999999218e+00 6.916485214673856463e-02 8.970856331806489892e-02 9.891126393495884572e-02 1.025352547814595422e-01 1.078119264701883628e-01 1.113041150787586614e-01 1.179575545230925476e-01 1.211234991001810535e-01 1.254224895482038415e-01 1.300241281249836511e-01
8.630000000000000782e+00 6.913084402810203144e-02 8.966893593484714930e-02 9.884169138281542755e-02 1.024690323896624150e-01 1.077352724365056164e-01 1.112382000056488518e-01 1.178914616549567307e-01 1.210579956152322834e-01 1.253553036444695346e-01 1.299633113498026848e-01
8.640000000000000568e+00 6.909252502788287842e-02 8.962392091493298629e-02 9.876308185398957606e-02 1.023939989777240267e-01 1.076491544873079825e-01 1.111636122703248825e-01 1.178162059754929714e-01 1.209835345531685563e-01 1.252791845961581108e-01 1.298947089990037662e-01
8.650000000000000355e+00 6.904936174479595068e-02 8.957285206930690191e-02 9.867430824674985890e-02 1.023091061001808327e-01 1.075523752425971008e-01 1.110792825694297686e-01 1.177307018916794318e-01 1.208990339738910264e-01 1.251930194963090104e-01 1.298173593822478655e-01
8.660000000000000142e+00 6.900075987318055049e-02 8.951497855849627205e-02 9.857410880234751538e-02 1.022131834882338136e-01 1.074436026423027657e-01 1.109840148330620280e-01 1.176337319584275509e-01 1.208032794963365686e-01 1.250955577284888764e-01 1.297301862163099950e-01
8.669999999999999929e+00 6.894599762405297094e-02 8.944938268144944638e-02 9.846094787500406231e-02 1.021048082519298433e-01 1.073212212649916758e-01 1.108763548506884328e-01 1.175238135369643666e-01 1.206947915341576444e-01 1.249852738506953415e-01 1.296318758846241315e-01
8.679999999999999716e+00 6.888422997447030127e-02 8.937497984137351970e-02 9.833302146364503171e-02 1.019823130437722131e-01 1.071833432166141992e-01 1.107545968125976665e-01 1.173992046026679226e-01 1.205718298678733341e-01 1.248603701686516326e-01 1.295208794163351107e-01
8.689999999999999503e+00 6.881446953753479756e-02 8.929048948812319531e-02 9.818821405992848861e-02 1.018437485445869428e-01 1.070277673629925624e-01 1.106167444347950918e-01 1.172578632854104769e-01 1.204323521360958632e-01 1.247187315037862343e-01 1.293953691881880030e-01
8.699999999999999289e+00 6.873550201732958609e-02 8.919432406123402324e-02 9.802391839731416923e-02 1.016867158804088539e-01 1.068517943934552961e-01 1.104603427506546942e-01 1.170972735914519586e-01 1.202738399730673841e-01 1.245577447850822611e-01 1.292530721064359123e-01
8.710000000000000853e+00 6.864603421415194084e-02 8.908475799815299134e-02 9.783733791966667259e-02 1.015086616033826217e-01 1.066525627637730372e-01 1.102827712741611815e-01 1.169147430716813013e-01 1.200935908458776458e-01 1.243745908296562258e-01 1.290915126297495497e-01
8.720000000000000639e+00 6.854415951724601719e-02 8.895925676432774043e-02 9.762436486276607206e-02 1.013058149109989092e-01 1.064258692056089112e-01 1.100801845944572588e-01 1.167063071661658263e-01 1.198876341641844090e-01 1.241651374468288327e-01 1.289070077883066878e-01
8.730000000000000426e+00 6.842812292267706764e-02 8.881539275379109200e-02 9.738116832979695769e-02 1.010747118232177555e-01 1.061678904141280938e-01 1.098490364363443467e-01 1.164682835760191271e-01 1.196522658110470566e-01 1.239254937174116139e-01 1.286959845274236736e-01
8.740000000000000213e+00 6.829537732598396638e-02 8.864965092331342222e-02 9.710221191527623752e-02 1.008103188839899883e-01 1.058731147818987167e-01 1.095842142420344334e-01 1.161953294462815117e-01 1.193821310171483963e-01 1.236500565774141247e-01 1.284531616051037828e-01
8.750000000000000000e+00 6.814310179107130327e-02 8.845801969891155248e-02 9.678132574629096097e-02 1.005070698623206221e-01 1.055355502739533519e-01 1.092800906857079313e-01 1.158814790745531786e-01 1.190712598721944404e-01 1.233325652830459251e-01 1.281723057509686348e-01
8.759999999999999787e+00 6.796760479755496742e-02 8.823517291058831369e-02 9.641044005816670759e-02 1.001576874134270240e-01 1.051474946166949392e-01 1.089293723138114733e-01 1.155188748080163696e-01 1.187118384065461857e-01 1.229648615200120559e-01 1.278448287740244493e-01
8.769999999999999574e+00 6.776482679016447574e-02 8.797499914068535043e-02 9.598063888424229750e-02 9.975420512207044954e-02 1.047008086919531816e-01 1.085241734372725253e-01 1.150987265442253576e-01 1.182952240654428500e-01 1.225379692504721535e-01 1.274602155395842262e-01
8.779999999999999361e+00 6.752949287346203533e-02 8.766936720999946031e-02 9.548037879697866825e-02 9.928632762006472934e-02 1.041853144724758234e-01 1.080544442796686627e-01 1.146094141057315413e-01 1.178102087610301274e-01 1.220404174319252022e-01 1.270036438317743710e-01
8.789999999999999147e+00 6.725597210251364755e-02 8.730900416715181578e-02 9.489736533748872882e-02 9.874324114492312454e-02 1.035911192239870743e-01 1.075098847806118946e-01 1.140379962699907962e-01 1.172448179463930901e-01 1.214602933195691736e-01 1.264565037577960183e-01
8.800000000000000711e+00 6.693564435618147568e-02 8.687965133416167274e-02 9.421309111058405461e-02 9.810861169823845152e-02 1.029036169114465743e-01 1.068750296262228616e-01 1.133641789445539033e-01 1.165809786721216379e-01 1.207801823197694191e-01 1.257896868858897621e-01
8.810000000000000497e+00 6.656094636873007009e-02 8.636685738913393862e-02 9.341185355837858251e-02 9.736909009719360575e-02 1.021133097461476708e-01 1.061377901741324542e-01 1.125678340099304647e-01 1.158032114260291595e-01 1.199868153675078541e-01 1.249707921174493114e-01
8.820000000000000284e+00 6.612068402958200253e-02 8.574882299703287525e-02 9.247167063154390632e-02 9.650599088884471988e-02 1.012071824526231401e-01 1.052809020461742545e-01 1.116175497260593341e-01 1.148897377092008426e-01 1.190631392020814333e-01 1.239554593403885269e-01
8.830000000000000071e+00 6.560333291387156207e-02 8.499954383089540488e-02 9.137339193760829481e-02 9.550359367693990464e-02 1.001772982035647186e-01 1.042894866949392596e-01 1.104754743171608017e-01 1.138211631415842195e-01 1.179987254549940828e-01 1.226995764212373274e-01
8.839999999999999858e+00 6.499574238310573682e-02 8.408538291753492322e-02 9.010206493091452162e-02 9.434931542496714785e-02 9.901887840223855264e-02 1.031498664508971735e-01 1.090934996213434455e-01 1.125811723055901437e-01 1.167917180818250911e-01 1.211657874862046153e-01
8.849999999999999645e+00 6.428475660832683181e-02 8.296628299210442870e-02 8.865707162965799637e-02 9.303986556284536691e-02 9.773217934894068426e-02 1.018543833097490525e-01 1.074220732591270600e-01 1.111637879313224081e-01 1.154559984300790876e-01 1.193360433721420560e-01
8.859999999999999432e+00 6.345950831750521437e-02 8.160209588299870143e-02 8.706305764363415911e-02 9.158648351220323447e-02 9.632162618259118569e-02 1.004074790233052544e-01 1.054350967213805168e-01 1.095776940599576255e-01 1.140232571723160254e-01 1.172201237230497822e-01
8.869999999999999218e+00 6.251221399971687576e-02 7.996629992195165848e-02 8.536755600230963581e-02 9.001265831299544440e-02 9.478917021259199160e-02 9.882886856214367910e-02 1.031615451767269598e-01 1.078392402172227427e-01 1.125311895792061867e-01 1.148553142424211526e-01
8.880000000000000782e+00 6.144765435804454279e-02 7.808434515749711202e-02 8.363437460403030932e-02 8.836083037842600019e-02 9.314254797925815288e-02 9.716894186611797768e-02 1.007171561216925054e-01 1.059791154099877092e-01 1.110079981886642614e-01 1.123358814805544281e-01
8.890000000000000568e+00 6.028346047365665261e-02 7.604396216774013395e-02 8.191320368454485523e-02 8.668048479562755204e-02 9.139673356354566236e-02 9.550023723025666267e-02 9.826442417364851523e-02 1.040389048626250840e-01 1.092933615952347143e-01 1.099633303085840452e-01
8.900000000000000355e+00 5.905619393284342739e-02 7.397905185347455892e-02 8.024260630556287466e-02 8.502856830554486600e-02 8.959839647135650620e-02 9.390499200974243565e-02 9.595980743229330645e-02 1.020838025550725309e-01 1.069384619789001262e-01 1.083375496165335933e-01
8.910000000000000142e+00 5.782144482146816394e-02 7.202674920072708875e-02 7.866425066306756420e-02 8.346629114032490249e-02 8.783797409431486070e-02 9.244665210675383216e-02 9.391574989643054761e-02 1.002015614653001402e-01 1.045761307094403431e-01 1.069577190198257172e-01
8.919999999999999929e+00 5.664749621025157167e-02 7.029487477912323146e-02 7.722938101948140233e-02 8.205454188579265618e-02 8.622670589291707433e-02 9.115035824488808280e-02 9.220602641950965961e-02 9.848705967183218890e-02 1.024816091435225007e-01 1.056554429325869543e-01
8.929999999999999716e+00 5.559322660347817274e-02 6.883767215143785090e-02 7.598003826941375494e-02 8.083570996807028231e-02 8.484326463791712347e-02 9.000025864633440231e-02 9.086960073519996517e-02 9.700731688736545510e-02 1.007268879514871263e-01 1.044608428723556998e-01
8.939999999999999503e+00 5.470167917860117857e-02 6.767108225218972095e-02 7.494552224550413144e-02 7.983492579614380469e-02 8.372382039042496060e-02 8.899845321730787129e-02 8.989340354382339970e-02 9.579828525540572126e-02 9.932944617620519112e-02 1.034525390058879113e-01
8.949999999999999289e+00 5.401732761617338702e-02 6.681231323110449483e-02 7.416244690761482350e-02 7.908279820518293590e-02 8.289575813349293887e-02 8.821266938848720818e-02 8.922411619702123875e-02 9.489527742633872831e-02 9.830646727213043778e-02 1.026928746419638327e-01
8.960000000000000853e+00 5.352814715732620576e-02 6.621622231557634797e-02 7.360770410512634809e-02 7.855288655188803759e-02 8.231986565073802498e-02 8.764876538668719963e-02 8.877649108553503643e-02 9.426254789577317994e-02 9.760004850893856665e-02 1.021604196848647228e-01
8.970000000000000639e+00 5.322453718193333877e-02 6.585318292764698322e-02 7.326528901321127663e-02 7.822702063412770301e-02 8.196887969181028410e-02 8.729961871591929157e-02 8.850845558307490757e-02 9.387500928460026928e-02 9.717155127837413808e-02 1.018347287840906945e-01
8.980000000000000426e+00 5.305685830629682659e-02 6.565484624525938506e-02 7.307675808495618652e-02 7.804800294913716296e-02 8.177708272120820521e-02 8.710733023749264725e-02 8.836310547256399917e-02 9.366263539429919849e-02 9.693806952823995349e-02 1.016564431273551256e-01
8.990000000000000213e+00 5.300480472723258923e-02 6.559358012722442399e-02 7.301831223101348800e-02 7.799256435892437667e-02 8.171783253195437358e-02 8.704773057333560493e-02 8.831833608776815114e-02 9.359694375970886715e-02 9.686604010469486437e-02 1.016013262827376584e-01
9.000000000000000000e+00 5.299175736479743576e-02 6.557824597290627666e-02 7.300366854859573207e-02 7.797867846402400938e-02 8.170300269999625220e-02 8.703279915011413737e-02 8.830713962940035799e-02 9.358049547769660415e-02 9.684801906299514429e-02 1.015875281042849937e-01
9.009999999999999787e+00 5.300303128403276165e-02 6.559112130573914456e-02 7.301565583281151295e-02 7.799135105365172238e-02 8.171465946109245093e-02 8.704313150006839916e-02 8.832056078695452173e-02 9.359162757182050429e-02 9.685690069965981197e-02 1.016096044638328949e-01
9.019999999999999574e+00 5.304790426189660846e-02 6.564244250672342240e-02 7.306337570191888398e-02 7.804181813789851097e-02 8.176105810549146036e-02 8.708426183444767377e-02 8.837408977393039489e-02 9.363598598897421299e-02 9.689225134071156875e-02 1.016975118889846819e-01
9.029999999999999361e+00 5.319131377314673809e-02 6.580726625753902104e-02 7.321596599380929271e-02 7.820339813279558738e-02 8.190936664451234361e-02 8.721578300520747840e-02 8.854633049207612239e-02 9.377829395931450152e-02 9.700524080254888104e-02 1.019788241537747525e-01
9.039999999999999147e+00 5.344661297572107089e-02 6.610382046373959597e-02 7.348793538064692099e-02 7.849216576838129178e-02 8.217350249065326351e-02 8.745034557933913100e-02 8.885731494596152413e-02 9.403374271645185967e-02 9.720657339447089096e-02 1.024806772626154355e-01
9.050000000000000711e+00 5.384640109852149858e-02 6.657670360528473996e-02 7.391474908863290838e-02 7.894733337376406979e-02 8.258756532153320451e-02 8.781942633109389440e-02 8.935538377177064395e-02 9.443948011621054739e-02 9.752295582471373625e-02 1.032676561619093186e-01
9.060000000000000497e+00 5.438271358169187442e-02 6.722855844823363847e-02 7.448934957073660712e-02 7.956384378719325023e-02 8.314430990808811817e-02 8.831966553840842060e-02 9.004461796050293454e-02 9.499549730501272160e-02 9.795117559959592990e-02 1.043200918271392080e-01
9.070000000000000284e+00 5.504361953111390482e-02 6.806183269922452816e-02 7.520133143000069798e-02 8.033323109030612863e-02 8.383347697024391698e-02 8.894746313104165414e-02 9.092740979352643971e-02 9.570064868071692654e-02 9.848824793619535833e-02 1.055921344800245104e-01
9.080000000000000071e+00 5.577466349672373369e-02 6.902541015013388681e-02 7.599521391250797786e-02 8.119691242408155762e-02 8.460158633568014286e-02 8.966106002523573093e-02 9.194795205124946247e-02 9.650833873988867717e-02 9.909953365354338961e-02 1.068175124774041335e-01
9.089999999999999858e+00 5.653148169428579006e-02 7.007230863199033488e-02 7.682617624924517608e-02 8.210474478462750914e-02 8.540563917362559154e-02 9.042631795063701960e-02 9.305493475947203275e-02 9.737727107873085652e-02 9.975787377751249574e-02 1.078000214667152873e-01
9.099999999999999645e+00 5.727132338563412084e-02 7.114551872556497403e-02 7.765005360740354079e-02 8.300461941807404931e-02 8.620284177447548601e-02 9.120567270053359099e-02 9.418798640902488473e-02 9.826067411439044774e-02 1.004333062663599341e-01 1.087258831892365524e-01
9.109999999999999432e+00 5.795862522963633745e-02 7.218552643190090379e-02 7.842837296852972484e-02 8.384995453671233168e-02 8.695521458150180794e-02 9.196174883613791873e-02 9.528538637934252931e-02 9.911270411736911035e-02 1.010950412566427176e-01 1.095881122224308668e-01
9.119999999999999218e+00 5.857403854992915271e-02 7.314906418158294288e-02 7.913822368753782588e-02 8.461289191107655705e-02 8.763952960447550511e-02 9.266808591296847586e-02 9.630245827581161711e-02 9.990226115602156287e-02 1.017201693093484488e-01 1.103654061719076679e-01
9.130000000000000782e+00 5.911141191818115870e-02 7.401200841298949396e-02 7.976980874768116458e-02 8.528253368699190151e-02 8.824558381222660786e-02 9.330946504293630150e-02 9.721371159797149997e-02 1.006132256814757792e-01 1.022942374092906948e-01 1.110486259463128178e-01
9.140000000000000568e+00 5.957318417767226010e-02 7.476668374612630008e-02 8.032243256291382583e-02 8.585988042714703949e-02 8.877264870358966831e-02 9.388001484340063874e-02 9.801021889581927604e-02 1.012410823510862673e-01 1.028102841797855771e-01 1.116388534142777611e-01
9.150000000000000355e+00 5.996543705447961864e-02 7.541515708416517139e-02 8.079971037252663135e-02 8.635146200854293408e-02 8.922475952927334808e-02 9.437932169244318825e-02 9.869324722730359045e-02 1.017874064553751928e-01 1.032660317220073926e-01 1.121421841710385642e-01
9.160000000000000142e+00 6.029749930651232687e-02 7.596810476501233977e-02 8.120974324583875303e-02 8.676844298441144243e-02 8.961052819801548774e-02 9.481284192178897341e-02 9.927354288321543763e-02 1.022596879224942495e-01 1.036647337602883689e-01 1.125694535791993411e-01
9.169999999999999929e+00 6.057794362559017209e-02 7.643718168115518075e-02 8.156049298126706593e-02 8.712130636134385320e-02 8.993844152016505777e-02 9.518690483757684395e-02 9.976336681445722998e-02 1.026657717084881322e-01 1.040108281963424697e-01 1.129310069372162495e-01
9.179999999999999716e+00 6.081491448535551042e-02 7.683464249177425487e-02 8.186013061824963521e-02 8.742010244171877220e-02 9.021702520712254758e-02 9.550878737257403883e-02 1.001759482837857457e-01 1.030141085360108399e-01 1.043100157265649947e-01 1.132369507017097071e-01
9.189999999999999503e+00 6.101560985488239941e-02 7.717187477236461812e-02 8.211626791938239633e-02 8.767373431986438814e-02 9.045406238477152194e-02 9.578566937876607790e-02 1.005237470075407702e-01 1.033128002669052581e-01 1.045682414191387438e-01 1.134963536835405101e-01
9.199999999999999289e+00 6.118592400697852457e-02 7.745844316531935725e-02 8.233534572252451667e-02 8.788948609903859954e-02 9.065603974858843506e-02 9.602380361296732059e-02 1.008173206205443401e-01 1.035688297300687011e-01 1.047908417127413200e-01 1.137167002510758584e-01
9.210000000000000853e+00 6.133127943379847180e-02 7.770329834610861797e-02 8.252356463316751212e-02 8.807407194310255816e-02 9.082904667687695388e-02 9.622941384198180348e-02 1.010664885072175140e-01 1.037890910498032448e-01 1.049833103883876934e-01 1.139049184643938922e-01
9.220000000000000639e+00 6.145527336825916398e-02 7.791240179643517394e-02 8.268502602213970154e-02 8.823191683948942987e-02 9.097711012629947080e-02 9.640659230577852679e-02 1.012778889648442704e-01 1.039781619439202470e-01 1.051492733004038005e-01 1.140656026653446981e-01
9.230000000000000426e+00 6.156188820735981199e-02 7.809240423526370156e-02 8.282451582943295421e-02 8.836796305836347454e-02 9.110479160119280828e-02 9.656029418336152526e-02 1.014587252883218244e-01 1.041415168629389459e-01 1.052932487201864303e-01 1.142038634699010929e-01
9.240000000000000213e+00 6.165370300495607442e-02 7.824760987869806839e-02 8.294512302578979646e-02 8.848539265977987955e-02 9.121503125895787101e-02 9.669369591287357846e-02 1.016137087014279267e-01 1.042827050821161783e-01 1.054181435988701260e-01 1.143230044722531868e-01
9.250000000000000000e+00 6.173311238346961688e-02 7.838202267884389340e-02 8.304978536210039231e-02 8.858717525139608862e-02 9.131058757039162144e-02 9.680986786561346369e-02 1.017471512575234688e-01 1.044051364916656066e-01 1.055267996619156795e-01 1.144260984267963521e-01
9.259999999999999787e+00 6.180195047559450955e-02 7.849870711986392524e-02 8.314076890159567690e-02 8.867558399986448514e-02 9.139357606818228341e-02 9.691118415350667703e-02 1.018623463101157034e-01 1.045114564294653686e-01 1.056214274092335675e-01 1.145154976156626814e-01
9.269999999999999574e+00 6.186188095478944993e-02 7.860044637034797887e-02 8.322016168567425431e-02 8.875269146899812667e-02 9.146593054525148370e-02 9.699985812603660607e-02 1.019622417050152496e-01 1.046041129326169411e-01 1.057040980989269047e-01 1.145933387639377216e-01
9.279999999999999361e+00 6.191417296884145494e-02 7.868936137937244946e-02 8.328956360980072082e-02 8.882007835122746053e-02 9.152912708112059814e-02 9.707758801397833870e-02 1.020490793399556478e-01 1.046849881415755773e-01 1.057764071749483503e-01 1.146612509717158945e-01
9.289999999999999147e+00 6.195997191056781123e-02 7.876736936713187032e-02 8.335043468586526838e-02 8.887917838039982588e-02 9.158450612054354345e-02 9.714593832949654229e-02 1.021248591632708397e-01 1.047558013959332818e-01 1.058398266308009650e-01 1.147207063833638602e-01
9.300000000000000711e+00 6.200006696096174719e-02 7.883578698177208521e-02 8.340377908568633036e-02 8.893097573041942872e-02 9.163298801856044340e-02 9.720597971958845618e-02 1.021909637890440342e-01 1.048177399087015654e-01 1.058953689957816274e-01 1.147727176793179593e-01
9.310000000000000497e+00 6.203531515793593576e-02 7.889605198474465564e-02 8.345070381692941408e-02 8.897655013526020729e-02 9.167558315369547794e-02 9.725891235377562283e-02 1.022488668145206392e-01 1.048721076852371925e-01 1.059441644571100377e-01 1.148183878466633723e-01
9.320000000000000284e+00 6.206629813320189287e-02 7.894913706652738339e-02 8.349195862084105024e-02 8.901663184373928561e-02 9.171297487642279811e-02 9.730554525802508070e-02 1.022995715280711482e-01 1.049197907613152875e-01 1.059869783442692476e-01 1.148584642605986333e-01
9.330000000000000071e+00 6.209356154172924330e-02 7.899595762462487125e-02 8.352825189774311376e-02 8.905190946671530383e-02 9.174580744407311028e-02 9.734664933317659086e-02 1.023440097570755686e-01 1.049616241786962556e-01 1.060245376847408771e-01 1.148936488194825106e-01
9.339999999999999858e+00 6.211754887447373114e-02 7.903725796383727353e-02 8.356016076104426371e-02 8.908294329419177981e-02 9.177460487359891117e-02 9.738285400022846094e-02 1.023829360850262021e-01 1.049982880181966893e-01 1.060574360351587420e-01 1.149245118323964227e-01
9.349999999999999645e+00 6.213863908968123018e-02 7.907367506674382873e-02 8.358817978511080826e-02 8.911021306176472589e-02 9.179981550049402805e-02 9.741470069904296925e-02 1.024169918946564867e-01 1.050303641940811827e-01 1.060861830129928435e-01 1.149515404802547297e-01
9.359999999999999432e+00 6.215715502031644857e-02 7.910575249826889976e-02 8.361273119488492334e-02 8.913412810877374692e-02 9.182182139498228091e-02 9.744265323073578178e-02 1.024467208085898529e-01 1.050583485548820528e-01 1.061112140413021238e-01 1.149751494366772903e-01
9.369999999999999218e+00 6.217336194646558983e-02 7.913393726431361408e-02 8.363416231841627746e-02 8.915502500868154045e-02 9.184093635424338264e-02 9.746709381772211689e-02 1.024725680566645480e-01 1.050826485464706056e-01 1.061328874857660476e-01 1.149956790942144730e-01
9.380000000000000782e+00 6.218749628143852709e-02 7.915862905219858692e-02 8.365278309605443663e-02 8.917320417944152311e-02 9.185743963539938495e-02 9.748836504140313830e-02 1.024949276388458369e-01 1.051036263352724126e-01 1.061515225956257136e-01 1.150134320617687417e-01
9.390000000000000568e+00 6.219975061918155135e-02 7.918015382988015383e-02 8.366884592824368194e-02 8.918891026493235008e-02 9.187155806782656975e-02 9.750674625259853068e-02 1.025141193507529969e-01 1.051215762903228296e-01 1.061673789544431146e-01 1.150286541829883546e-01
9.400000000000000355e+00 6.221028942251963928e-02 7.919879070900266715e-02 8.368256619211823788e-02 8.920235213228039362e-02 9.188348449321152855e-02 9.752247646448354568e-02 1.025304146193874305e-01 1.051367486366985432e-01 1.061806772864136994e-01 1.150415544980869648e-01
9.410000000000000142e+00 6.221925201437272096e-02 7.921477688870003087e-02 8.369412597301137402e-02 8.921370650965548821e-02 9.189338111298681055e-02 9.753575823782492660e-02 1.025440417608831783e-01 1.051493538972888692e-01 1.061916031442318858e-01 1.150523089810136512e-01
9.419999999999999929e+00 6.222675523099923528e-02 7.922831205726052484e-02 8.370367739352196912e-02 8.922312122853297278e-02 9.190138246055865046e-02 9.754676118629081183e-02 1.025551905830321547e-01 1.051595668404107370e-01 1.062003102193711107e-01 1.150610638475726699e-01
9.429999999999999716e+00 6.223289282936406153e-02 7.923955686647365937e-02 8.371134194230514525e-02 8.923071449326140658e-02 9.190759514143305442e-02 9.755562091386080215e-02 1.025640122578167918e-01 1.051675262615431039e-01 1.062069202641169330e-01 1.150679352570478653e-01
9.439999999999999503e+00 6.223774302201329905e-02 7.924864606918045895e-02 8.371722021564499683e-02 8.923658440828803606e-02 9.191210634313165539e-02 9.756245000282239010e-02 1.025706312637881951e-01 1.051733459222127381e-01 1.062115326130435161e-01 1.150730185698501384e-01
9.449999999999999289e+00 6.224137265179510714e-02 7.925569647968001841e-02 8.372139664957634064e-02 8.924081375994435961e-02 9.191498709417639246e-02 9.756734341419909251e-02 1.025751507875370394e-01 1.051771189263013967e-01 1.062142272571277996e-01 1.150763922213000195e-01
9.460000000000000853e+00 6.224382736907603519e-02 7.926078801244149097e-02 8.372392792977700893e-02 8.924345833504195025e-02 9.191628391265986575e-02 9.757036483624470513e-02 1.025776402195970188e-01 1.051789069485517397e-01 1.062150567785538069e-01 1.150781081409253531e-01
9.470000000000000639e+00 6.224514348991498636e-02 7.926398605303404399e-02 8.372485707186874682e-02 8.924456103787267724e-02 9.191602925379796507e-02 9.757156299874382432e-02 1.025781509964887733e-01 1.051787538565665953e-01 1.062140568259630630e-01 1.150782037004264291e-01
9.480000000000000426e+00 6.224534342897172084e-02 7.926533179726326372e-02 8.372420875528255313e-02 8.924414698929623857e-02 9.191423924400229928e-02 9.757096602708642541e-02 1.025767122272691068e-01 1.051766826166162100e-01 1.062112448849826807e-01 1.150766986659078478e-01
9.490000000000000213e+00 6.224443805798444279e-02 7.926484874057909691e-02 8.372199015997514038e-02 8.924222488295928402e-02 9.191091143189096535e-02 9.756858272055003722e-02 1.025733301721717117e-01 1.051726929800628346e-01 1.062066158814718719e-01 1.150735938273544090e-01
9.500000000000000000e+00 6.224242757206735477e-02 7.926254054477446798e-02 8.371819535798459555e-02 8.923879049158081611e-02 9.190603304198427526e-02 9.756440704241790829e-02 1.025679959587281753e-01 1.051667712737787141e-01 1.062001544368088579e-01 1.150688783757547323e-01
9.509999999999999787e+00 6.223929973423595469e-02 7.925839169878785839e-02 8.371279942978092359e-02 8.923382177456871955e-02 9.189957104554419276e-02 9.755841192439716758e-02 1.025606760904920617e-01 1.051588786372371909e-01 1.061918207638125472e-01 1.150625208692841184e-01
9.519999999999999574e+00 6.223502855793495991e-02 7.925236382709825722e-02 8.370575785565313731e-02 8.922727801651349211e-02 9.189147316185138081e-02 9.755054838930091177e-02 1.025513126561534566e-01 1.051489520862310817e-01 1.061815530024369236e-01 1.150544697839803732e-01
9.529999999999999361e+00 6.222958294046052052e-02 7.924440837724433528e-02 8.369702016932151212e-02 8.921911263596633834e-02 9.188168297017389186e-02 9.754076089602764510e-02 1.025398412176532909e-01 1.051369231317704489e-01 1.061692862727637993e-01 1.150446686881517605e-01
9.539999999999999147e+00 6.222290966900285991e-02 7.923444214756718285e-02 8.368650225544574384e-02 8.920924739642431545e-02 9.187010841727420718e-02 9.752895640565949209e-02 1.025261542323058495e-01 1.051226791576362202e-01 1.061549131982198191e-01 1.150330248250540782e-01
9.550000000000000711e+00 6.221495044671747354e-02 7.922237172352898649e-02 8.367411392237610046e-02 8.919759814232358641e-02 9.185665302275217159e-02 9.751503529563629313e-02 1.025101374702453022e-01 1.051061017406329789e-01 1.061383234805108877e-01 1.150194402476853311e-01
9.560000000000000497e+00 6.220562555225511714e-02 7.920806908168616378e-02 8.365973298889756160e-02 8.918405055169188744e-02 9.184118721683284803e-02 9.749886238547424144e-02 1.024916362439300815e-01 1.050870314051992049e-01 1.061193685923437213e-01 1.150037829929171918e-01
9.570000000000000284e+00 6.219484919582816962e-02 7.919139465879855566e-02 8.364322921198809324e-02 8.916848266037399884e-02 9.182357439533442300e-02 9.748029393015382460e-02 1.024704864021378642e-01 1.050652997191630217e-01 1.060978943722269419e-01 1.149859133208837036e-01
9.580000000000000071e+00 6.218250193194944236e-02 7.917215456060817946e-02 8.362442194166277987e-02 8.915072497494673509e-02 9.180362565719613066e-02 9.745913013338967923e-02 1.024464600310707879e-01 1.050406734526031505e-01 1.060736863265880903e-01 1.149656377462363321e-01
9.589999999999999858e+00 6.216845477743963844e-02 7.915013736826354007e-02 8.360311724514078724e-02 8.913059550762117422e-02 9.178113969772480618e-02 9.743515709701393301e-02 1.024193131925829753e-01 1.050129037651758718e-01 1.060465191872498464e-01 1.149427493377711690e-01
9.599999999999999645e+00 6.215255869808748029e-02 7.912509767421141427e-02 8.357909172036953604e-02 8.910788457917775962e-02 9.175588549004397299e-02 9.740812885171676316e-02 1.023887651280343120e-01 1.049817048304127892e-01 1.060161365776781939e-01 1.149170100285441948e-01
9.609999999999999432e+00 6.213463216303839048e-02 7.909673596119765060e-02 8.355207379561643832e-02 8.908233719158137331e-02 9.172758283290118053e-02 9.737774661885192917e-02 1.023544745555408503e-01 1.049467297697731921e-01 1.059822288297042475e-01 1.148881305451875390e-01
9.619999999999999218e+00 6.211446378016384495e-02 7.906470202834035843e-02 8.352174790181869646e-02 8.905365703333426031e-02 9.169590705789233687e-02 9.734366390890478171e-02 1.023160450883798672e-01 1.049075764212732687e-01 1.059444403148879499e-01 1.148557748448040400e-01
9.630000000000000782e+00 6.209180839541070945e-02 7.902858811471925871e-02 8.348774870153022332e-02 8.902150111262181753e-02 9.166048322723362174e-02 9.730548054477036746e-02 1.022730179225589536e-01 1.048637801401091224e-01 1.059023644076318993e-01 1.148195537529895366e-01
9.640000000000000568e+00 6.206638275502446983e-02 7.898792117266983936e-02 8.344965469134466018e-02 8.898547381754856600e-02 9.162087974494624587e-02 9.726273612382761724e-02 1.022248636992496434e-01 1.048148058882932276e-01 1.058555382355328561e-01 1.147790178313377596e-01
9.650000000000000355e+00 6.203784180822433797e-02 7.894212386257598579e-02 8.340695289561000925e-02 8.894509366259885363e-02 9.157657207379127362e-02 9.721487127179175014e-02 1.021709378201184071e-01 1.047600033850356049e-01 1.058034029210710297e-01 1.147336193628495093e-01
9.660000000000000142e+00 6.200580281764003082e-02 7.889055185422248762e-02 8.335907519528609755e-02 8.889982781687523483e-02 9.152698098179584685e-02 9.716126951383338706e-02 1.021105262016481219e-01 1.046986545072330355e-01 1.057453526308464592e-01 1.146827502925364672e-01
9.669999999999999929e+00 6.196980184969826111e-02 7.883242244980646907e-02 8.330533350466660936e-02 8.884903101706398409e-02 9.147140590638537516e-02 9.710118606938289432e-02 1.020427631222702025e-01 1.046298911199026321e-01 1.056806610441540784e-01 1.146256722178165544e-01
9.679999999999999716e+00 6.192929733809237475e-02 7.876681817509707806e-02 8.324492554525976529e-02 8.879195130192862884e-02 9.140903187700559485e-02 9.703375632137642426e-02 1.019666381066799410e-01 1.045527041464409945e-01 1.056084960599758676e-01 1.145615209066190576e-01
9.689999999999999503e+00 6.188365826978628470e-02 7.869266535456842515e-02 8.317691771516050325e-02 8.872771414365042408e-02 9.133891288695475397e-02 9.695797918013479566e-02 1.018809735912141745e-01 1.044659239863167388e-01 1.055279082035649879e-01 1.144892855658328351e-01
9.699999999999999289e+00 6.183210987118593904e-02 7.860864283006228914e-02 8.310016490098545705e-02 8.865524711731100072e-02 9.125989074226076303e-02 9.687263116010398634e-02 1.017843228262453187e-01 1.043681218817917727e-01 1.054377474841318857e-01 1.144077197438711779e-01
9.710000000000000853e+00 6.177383131381811859e-02 7.851333783190896087e-02 8.301345694889576687e-02 8.857341865139857495e-02 9.117074778776965149e-02 9.677643356659149099e-02 1.016751526812291334e-01 1.042578020919013859e-01 1.053368494220634499e-01 1.143154909668742808e-01
9.720000000000000639e+00 6.170760898646514975e-02 7.840467450663798910e-02 8.291500431352250011e-02 8.848055320538156243e-02 9.106968087798249234e-02 9.666748790076813702e-02 1.015511936266205867e-01 1.041327563504036852e-01 1.052234551805217161e-01 1.142106239163915293e-01
9.730000000000000426e+00 6.163233621518808547e-02 7.828072677656466860e-02 8.280318359516504467e-02 8.837513537116761797e-02 9.095507121858441291e-02 9.654411022461024949e-02 1.014103749813277805e-01 1.039910255954139967e-01 1.050960989291291892e-01 1.140912783594623947e-01
9.740000000000000213e+00 6.154640174994324003e-02 7.813870908262622594e-02 8.267563167486322029e-02 8.825495600983268574e-02 9.082455942796106851e-02 9.640383908241736965e-02 1.012496794855519966e-01 1.038297705388881442e-01 1.049525911908063269e-01 1.139547590462699905e-01
9.750000000000000000e+00 6.144802926974574780e-02 7.797552599189953859e-02 8.252975563046781315e-02 8.811759376385994158e-02 9.067557617196209119e-02 9.624401405976175383e-02 1.010657787233604082e-01 1.036459522128474614e-01 1.047906406253312495e-01 1.137980166451473818e-01
9.759999999999999787e+00 6.133489446119791411e-02 7.778712997277384411e-02 8.236217266504310131e-02 8.795988759640986643e-02 9.050477954559218996e-02 9.606118016957293504e-02 1.008543184114135960e-01 1.034356756009273265e-01 1.046072692491643169e-01 1.136169742529366949e-01
9.769999999999999574e+00 6.120445303698468509e-02 7.756905728498043884e-02 8.216920898698397424e-02 8.777840552711557720e-02 9.030857799937289099e-02 9.585165922292861185e-02 1.006105366972664950e-01 1.031948928678501909e-01 1.043994132099709676e-01 1.134069371369955531e-01
9.779999999999999361e+00 6.105339827003981867e-02 7.731551705093110682e-02 8.194611621930374123e-02 8.756870396648781807e-02 9.008235038051920496e-02 9.561072801852116276e-02 1.003282637989212217e-01 1.029185301132825858e-01 1.041631214606706102e-01 1.131615174812000552e-01
9.789999999999999147e+00 6.087821585362750837e-02 7.702031940515487174e-02 8.168792187138441963e-02 8.732611942883029832e-02 8.982133278552208167e-02 9.533357776430377573e-02 1.000009902005207507e-01 1.026016915348058889e-01 1.038945178527789226e-01 1.128731574938683785e-01
9.800000000000000711e+00 6.067349877589398727e-02 7.667404403713813654e-02 8.138699554584241658e-02 8.704346533894534443e-02 8.951819038937929018e-02 9.501275176499068831e-02 9.961878602853661835e-02 1.022368772325725067e-01 1.035873341757269084e-01 1.125296352019086316e-01
9.810000000000000497e+00 6.043453252386920410e-02 7.626843509368751162e-02 8.103693217161690721e-02 8.671464803805593868e-02 8.916697635502880692e-02 9.464235548463841019e-02 9.917326444540566777e-02 1.018189694832335040e-01 1.032369780760721278e-01 1.121170429931128004e-01
9.820000000000000284e+00 6.015428291987325038e-02 7.579138750060167296e-02 8.062824123021328226e-02 8.633055856211931112e-02 8.875883082646962574e-02 9.421350218698358592e-02 9.865221353765753209e-02 1.013402564999239530e-01 1.028361597063389282e-01 1.116125666298957986e-01
9.830000000000000071e+00 5.982546744145734313e-02 7.523061145863352284e-02 8.015156411572256501e-02 8.588199391026644924e-02 8.828526168628439419e-02 9.371775443661729821e-02 9.804390988931008244e-02 1.007945212169156085e-01 1.023781657660283867e-01 1.109854673456064506e-01
9.839999999999999858e+00 5.943965170535629033e-02 7.457238980139439810e-02 7.959659490107170998e-02 8.535848233762785564e-02 8.773709136286997334e-02 9.314592933811359499e-02 9.733614958938792416e-02 1.001757863504045554e-01 1.018557069870199422e-01 1.101959857451630109e-01
9.849999999999999645e+00 5.898813971799247297e-02 7.380356801293005975e-02 7.895367867064227718e-02 8.474955804959544148e-02 8.710604771453198114e-02 9.248958655409231233e-02 9.651888922976439855e-02 9.947988746230336521e-02 1.012622806375448603e-01 1.092057848443070550e-01
9.859999999999999432e+00 5.846320100472057746e-02 7.291430546799974877e-02 7.821585519082223381e-02 8.404643092071006905e-02 8.638671202681347250e-02 9.174272574821527859e-02 9.558755128439101745e-02 9.870596683537272154e-02 1.005936835802720558e-01 1.079935012745558282e-01
9.869999999999999218e+00 5.785825244637048115e-02 7.189910953718683939e-02 7.737927881575543121e-02 8.324218327100174619e-02 8.557679974621541785e-02 9.090157655179588458e-02 9.454412124300851095e-02 9.785578983434946310e-02 9.984781850693379146e-02 1.065587146601747331e-01
9.880000000000000782e+00 5.717357048846530981e-02 7.076677885234571030e-02 7.645086169398450371e-02 8.233922314565540745e-02 8.468432573168457878e-02 8.997145552465671270e-02 9.340666833142599601e-02 9.694005802269863026e-02 9.903071451660831748e-02 1.049314377590349345e-01
9.890000000000000568e+00 5.641640348787826942e-02 6.953966644971812383e-02 7.544723822087809340e-02 8.134911774146351415e-02 8.372618041023352498e-02 8.896503559249084592e-02 9.220677911711182284e-02 9.597559087130190514e-02 9.815458682108693655e-02 1.031686971069988024e-01
9.900000000000000355e+00 5.560547001973475956e-02 6.825842924872822792e-02 7.439887063799642541e-02 8.029813147770560600e-02 8.273160290656027260e-02 8.790683076026295506e-02 9.099186516357095356e-02 9.498829533682598414e-02 9.724064053815238695e-02 1.013587985232426297e-01
9.910000000000000142e+00 5.477273627746735013e-02 6.698051206999752760e-02 7.334980003839126905e-02 7.922892424616397034e-02 8.174152564575547231e-02 8.683525948395662275e-02 8.982034498632025799e-02 9.401295273978770017e-02 9.631852766830392709e-02 9.961224177938587943e-02
9.919999999999999929e+00 5.396183769383021411e-02 6.577336239874781443e-02 7.235349567927445991e-02 7.819766832875711671e-02 8.080464530921327437e-02 8.580225589670023578e-02 8.875180370447645350e-02 9.309117427143907830e-02 9.542390725539699747e-02 9.804141277897310269e-02
9.929999999999999716e+00 5.321491610969177055e-02 6.469332015230945532e-02 7.145635011281119275e-02 7.725664873464054005e-02 7.996252266359135663e-02 8.485840156148176383e-02 8.782721527873176004e-02 9.225928252301837662e-02 9.458809868520214048e-02 9.672353481086830296e-02
9.939999999999999503e+00 5.256767854837146592e-02 6.378116350646942379e-02 7.069372518375548198e-02 7.644824323067908600e-02 7.924676300619427904e-02 8.404681556806409271e-02 8.706868590007324493e-02 9.154707943210745047e-02 9.384220014578302516e-02 9.569188614082342614e-02
9.949999999999999289e+00 5.206025738740419073e-02 6.308076304527319988e-02 7.010478170910863782e-02 7.581908216239154064e-02 7.869345144100063638e-02 8.341542333599211156e-02 8.649930165909963664e-02 9.099209244171391209e-02 9.323802082341586805e-02 9.495785690048587357e-02
9.960000000000000853e+00 5.169154616982529760e-02 6.257958877626383642e-02 6.968146822942054841e-02 7.536446019002768226e-02 7.829516295476986187e-02 8.295980370364947065e-02 8.609836411463622774e-02 9.058983824382209338e-02 9.278820363076437094e-02 9.446452915144525064e-02
9.970000000000000639e+00 5.146008645765588752e-02 6.226819868139024661e-02 6.941763366642271504e-02 7.508016433349727625e-02 7.804658655467382189e-02 8.267532211005436393e-02 8.585181512135758863e-02 9.033754832948993896e-02 9.250194055860769260e-02 9.417085195641484996e-02
9.980000000000000426e+00 5.133137416241014689e-02 6.209608809816016123e-02 6.927153290198088953e-02 7.492243464532316599e-02 7.790880297796845544e-02 8.251767588200081827e-02 8.571634840572149583e-02 9.019729046642362136e-02 9.234172911111925008e-02 9.401250187352000465e-02
9.990000000000000213e+00 5.129128811710800817e-02 6.204263733341035258e-02 6.922611956869931249e-02 7.487336449411043093e-02 7.786595410615487767e-02 8.246866220901245825e-02 8.567439137643477476e-02 9.015361167434056411e-02 9.229170934347502575e-02 9.396387468713546243e-02
1.000000000000000000e+01 5.128123080799086575e-02 6.202923810968149348e-02 6.921473219862052384e-02 7.486105708469917297e-02 7.785520817109667369e-02 8.245637134950896396e-02 8.566388177980391316e-02 9.014265311809215031e-02 9.227915141801952548e-02 9.395172462275167002e-02
1.000999999999999979e+01 5.129043809075484184e-02 6.203333355752910921e-02 6.922634865409184324e-02 7.487180486243942557e-02 7.787012596844994361e-02 8.246998989258480517e-02 8.567417596068746533e-02 9.015855364799765792e-02 9.229429728754232065e-02 9.396465579910426302e-02
1.001999999999999957e+01 5.132714189680834954e-02 6.204963917000554108e-02 6.927263823001411636e-02 7.491463524849104050e-02 7.792957330276384376e-02 8.252437689660396813e-02 8.571521970572881788e-02 9.022178141619159597e-02 9.235436074556845065e-02 9.401679726943941440e-02
1.002999999999999936e+01 5.144505844860185889e-02 6.210180460365667676e-02 6.942115430380105257e-02 7.505208159380627464e-02 7.812030812195461249e-02 8.270016925328405044e-02 8.584717084533574627e-02 9.042306049406359514e-02 9.254399349565743671e-02 9.419076619411773099e-02
1.003999999999999915e+01 5.165736839338749137e-02 6.219490684748767845e-02 6.968780447709485570e-02 7.529899551720573014e-02 7.846257320347545250e-02 8.302079446297905285e-02 8.608523960533895347e-02 9.077706616469143064e-02 9.287384045862480397e-02 9.452858809757842817e-02
1.005000000000000071e+01 5.199636011661350199e-02 6.234146246554381904e-02 7.011155428893986463e-02 7.569187155020398738e-02 7.900508307002417074e-02 8.354354476908244787e-02 8.646743214353959373e-02 9.131324778548663423e-02 9.338058492478545913e-02 9.512741967995835823e-02
1.006000000000000050e+01 5.246472900396846606e-02 6.253998240597159752e-02 7.069300909410244915e-02 7.623225501413080640e-02 7.974420784240610072e-02 8.428607085374081875e-02 8.700270545514368625e-02 9.197620434937579803e-02 9.408475139404534615e-02 9.604226644868646412e-02
1.007000000000000028e+01 5.306591171516191613e-02 6.278868543451697481e-02 7.143266305732574872e-02 7.692235600257903150e-02 8.067117972001358606e-02 8.526467899753358004e-02 8.771213314835027419e-02 9.267571512922721799e-02 9.506956643099068183e-02 9.728141799282688518e-02
1.008000000000000007e+01 5.376611835036187309e-02 6.307081134048417304e-02 7.228507113344326274e-02 7.772194866593064300e-02 8.171694876114560246e-02 8.640957623369462104e-02 8.859748541487161289e-02 9.331613236815942958e-02 9.634483810134181203e-02 9.865739786198315930e-02
1.008999999999999986e+01 5.453588107303650873e-02 6.337322074225344715e-02 7.321161160874774254e-02 7.859654680025564277e-02 8.282628155381478730e-02 8.760535019431442416e-02 8.969692939385934261e-02 9.390300227938182254e-02 9.783532059468127984e-02 9.975803651102342628e-02
1.009999999999999964e+01 5.533892693926038137e-02 6.368210805849490452e-02 7.416752706414614371e-02 7.950458244839220256e-02 8.394609684473983147e-02 8.871088117747756574e-02 9.101823412561640958e-02 9.447914893781272916e-02 9.940421681354889849e-02 1.004079107208280947e-01
1.010999999999999943e+01 5.613537770751796802e-02 6.398409242205851943e-02 7.510615869333192585e-02 8.040111522390609722e-02 8.502859920826373596e-02 8.966564419996132795e-02 9.242635052170621035e-02 9.510715454249234202e-02 1.008231391613630540e-01 1.009707363605147346e-01
1.011999999999999922e+01 5.689371087549906919e-02 6.426991817279517627e-02 7.599261323471571961e-02 8.125132853320166104e-02 8.604111999920110998e-02 9.048659669277926698e-02 9.367034281186792377e-02 9.589756959684110627e-02 1.012976678551024412e-01 1.022437062774740613e-01
1.013000000000000078e+01 5.759290708129358866e-02 6.453419979122049233e-02 7.680514678389553651e-02 8.203271754760817214e-02 8.696364162055923719e-02 9.119625524419910922e-02 9.455720611787531149e-02 9.692909412636219191e-02 1.016958501967090978e-01 1.033332765366376665e-01
1.014000000000000057e+01 5.822196136938790484e-02 6.477457810592256171e-02 7.753362142203679142e-02 8.273420569107996225e-02 8.778670713665795433e-02 9.180846450987904805e-02 9.514663902453025790e-02 9.807345842189908736e-02 1.020762290456351529e-01 1.042001690207214754e-01
1.015000000000000036e+01 5.877656948725199643e-02 6.499027055500498917e-02 7.817510145370183683e-02 8.335211671373579656e-02 8.850763381366098803e-02 9.233245032403179786e-02 9.557750484995188034e-02 9.915415093806131952e-02 1.024485079900023660e-01 1.048831266206885909e-01
1.016000000000000014e+01 5.925998987312310062e-02 6.518256529036804692e-02 7.873467174441700633e-02 8.389092035387370194e-02 8.913246275340054592e-02 9.277901863833118434e-02 9.592349616138931556e-02 1.000876932905872957e-01 1.028237512958073696e-01 1.054284217781908950e-01
1.016999999999999993e+01 5.967749796872039852e-02 6.535297999951961145e-02 7.921909896947647300e-02 8.435699063776770645e-02 8.966927084207812482e-02 9.315788148858063222e-02 9.621486910469040366e-02 1.008463355254598515e-01 1.032103465023772176e-01 1.058724407289548114e-01
1.017999999999999972e+01 6.003625232815710394e-02 6.550349391035854840e-02 7.963685836268090401e-02 8.475850243867484590e-02 9.012825458693296543e-02 9.347878883615504120e-02 9.646586923591769780e-02 1.014348390747579765e-01 1.036085238748695875e-01 1.062423453587728744e-01
1.018999999999999950e+01 6.034387388513568623e-02 6.563621339903100149e-02 7.999667704356024089e-02 8.510393886352370096e-02 9.051998165012688224e-02 9.375081161522023920e-02 9.668448281184709170e-02 1.018793923274058377e-01 1.040064801298879182e-01 1.065575731780766117e-01
1.019999999999999929e+01 6.060729758747743917e-02 6.575303053522575658e-02 8.030634316344119339e-02 8.540089562680867885e-02 9.085395897603643078e-02 9.398165490819142265e-02 9.687571716994167192e-02 1.022147659234443340e-01 1.043858148632167276e-01 1.068314018753001443e-01
1.021000000000000085e+01 6.083359904788553790e-02 6.585606802919057035e-02 8.057377979934719769e-02 8.565708564087222421e-02 9.113970368713966708e-02 9.417860046665801899e-02 9.704385081301711291e-02 1.024733592956187933e-01 1.047329122647723959e-01 1.070737768148318642e-01
1.022000000000000064e+01 6.102757027782970689e-02 6.594660708156689644e-02 8.080424161931094862e-02 8.587764365221613183e-02 9.138370459025685344e-02 9.434655116301819688e-02 9.719131748031673013e-02 1.026773067855002997e-01 1.050394377434439586e-01 1.072900575990482636e-01
1.023000000000000043e+01 6.119494979496649389e-02 6.602655772912206789e-02 8.100416323166598209e-02 8.606881114452485937e-02 9.159352548274092565e-02 9.449095926297040871e-02 9.732137768230998687e-02 1.028429528783321167e-01 1.053059392204468842e-01 1.074854292467676276e-01
1.024000000000000021e+01 6.133949357041835332e-02 6.609708166142470864e-02 8.117769401254605610e-02 8.623462145326200867e-02 9.177414111099141403e-02 9.461537296108474271e-02 9.743599070285444141e-02 1.029799963785288791e-01 1.055345705342010942e-01 1.076623243653162115e-01
1.025000000000000000e+01 6.146479535336439592e-02 6.615941104720002297e-02 8.132885674909366702e-02 8.637896964232877339e-02 9.193025034162877196e-02 9.472307680980074363e-02 9.753719760190382448e-02 1.030953023392212758e-01 1.057298119629408034e-01 1.078228804600963181e-01
1.025999999999999979e+01 6.157364374582698779e-02 6.621451122716619231e-02 8.146077053433044279e-02 8.650487326643267749e-02 9.206548904205218153e-02 9.481658074026176608e-02 9.762659228727275929e-02 1.031934310669855859e-01 1.058961283760694871e-01 1.079684408150396319e-01
1.026999999999999957e+01 6.166860522682754420e-02 6.626334294748401077e-02 8.157634314487216542e-02 8.661513699175800440e-02 9.218317155311440969e-02 9.489815164063045150e-02 9.770575484387621079e-02 1.032778562718689452e-01 1.060381312322497965e-01 1.081004231828706502e-01
1.027999999999999936e+01 6.175165056477734116e-02 6.630665033520852236e-02 8.167780797434183448e-02 8.671191338250577862e-02 9.228583786323250882e-02 9.496951245872113645e-02 9.777591011933252363e-02 1.033510088091306178e-01 1.061596260331413716e-01 1.082198517103515334e-01
1.028999999999999915e+01 6.182457195343189077e-02 6.634515414941814793e-02 8.176722091070230680e-02 8.679717929411140398e-02 9.237578004611478322e-02 9.503221368941106029e-02 9.783824198998790356e-02 1.034148669190905340e-01 1.062640706604709995e-01 1.083278955344541689e-01
1.030000000000000071e+01 6.188860588288784548e-02 6.637933682535930580e-02 8.184598950708940612e-02 8.687228856944527455e-02 9.245458385715907279e-02 9.508731732484101973e-02 9.789354569359516589e-02 1.034707485323245746e-01 1.063539752081029133e-01 1.084252524163915182e-01
1.031000000000000050e+01 6.194510456845622737e-02 6.640978486516883883e-02 8.191568958486092344e-02 8.693875206197047845e-02 9.252396172676574659e-02 9.513597939209873788e-02 9.794278229706190886e-02 1.035199703827421741e-01 1.064318552201564960e-01 1.085130818331258434e-01
1.032000000000000028e+01 6.199498578461683229e-02 6.643688622987317660e-02 8.197738344003012434e-02 8.699758846293752235e-02 9.258507907778033841e-02 9.517897972140930418e-02 9.798658928490242004e-02 1.035634090956201597e-01 1.064994716202688346e-01 1.085921140998773321e-01
1.033000000000000007e+01 6.203911370650489615e-02 6.646102560208509702e-02 8.203208354031288341e-02 8.704976718784229739e-02 9.263902604023382947e-02 9.521705144271971899e-02 9.802559679957112415e-02 1.036018585792281843e-01 1.065583914295732681e-01 1.086631749168156386e-01
1.033999999999999986e+01 6.207819192103315037e-02 6.648252076750620077e-02 8.208061692651748287e-02 8.709607959953982737e-02 9.268668826629125612e-02 9.525078981688220314e-02 9.806032507720360836e-02 1.036359516194682445e-01 1.066098646301948116e-01 1.087269766124886183e-01
1.034999999999999964e+01 6.211282319734412471e-02 6.650165015105378996e-02 8.212369606112235321e-02 8.713720695734235300e-02 9.272882200991350299e-02 9.528070419121185963e-02 9.809122928656409390e-02 1.036662209226331399e-01 1.066549281977241109e-01 1.087841772128025769e-01
1.035999999999999943e+01 6.214352269236689957e-02 6.651865632139959683e-02 8.216193285406730995e-02 8.717373408404632817e-02 9.276607160332302204e-02 9.530722954752698928e-02 9.811870548303250339e-02 1.036931160571987337e-01 1.066944420284216682e-01 1.088353749012968413e-01
1.036999999999999922e+01 6.217071473701965556e-02 6.653374119528990271e-02 8.219583269988370300e-02 8.720614384065285274e-02 9.279896678533003374e-02 9.533072368685202580e-02 9.814308311933385431e-02 1.037170037992042049e-01 1.067291003291423457e-01 1.088810810107839616e-01
1.038000000000000078e+01 6.219478003043978076e-02 6.654708989253903251e-02 8.222585176986015043e-02 8.723487200004929887e-02 9.282798082072689361e-02 9.535150788784665932e-02 9.816466381042303346e-02 1.037382113974050363e-01 1.067595040200084999e-01 1.089217827625827972e-01
1.039000000000000057e+01 6.221603021661366306e-02 6.655885486048100652e-02 8.225236414896393289e-02 8.726027592766272267e-02 9.285350042022727513e-02 9.536984478206218807e-02 9.818369586397210358e-02 1.037570053440840939e-01 1.067861373113260376e-01 1.089578884417679583e-01
1.040000000000000036e+01 6.223473366338160701e-02 6.656916880010632642e-02 8.227569304576205778e-02 8.728266446776430931e-02 9.287585753248721321e-02 9.538596046124664385e-02 9.820039531761463880e-02 1.037736145848354719e-01 1.068094076270164061e-01 1.089897613979845109e-01
1.041000000000000014e+01 6.225112032932227785e-02 6.657814629725569699e-02 8.229611614644304074e-02 8.730230311766870588e-02 9.289533562741729422e-02 9.540004851033570543e-02 9.821494870113046949e-02 1.037882351230434708e-01 1.068296569665519863e-01 1.090177213741733570e-01
1.041999999999999993e+01 6.226538611515433641e-02 6.658588538787990618e-02 8.231387047220412034e-02 8.731941871325692162e-02 9.291217527156510336e-02 9.541227359940100683e-02 9.822751567492553348e-02 1.038010339916924096e-01 1.068471713995199079e-01 1.090420465849295112e-01
1.042999999999999972e+01 6.227769068511246342e-02 6.659246582636721423e-02 8.232914925413149787e-02 8.733419637803041535e-02 9.292657200542714380e-02 9.542276952396276657e-02 9.823822627606626501e-02 1.038121472147220808e-01 1.068621816368718336e-01 1.090629659763605458e-01
1.043999999999999950e+01 6.228817062596152948e-02 6.659795586369324227e-02 8.234211801622902394e-02 8.734679496873365423e-02 9.293869229605716820e-02 9.543165042561413403e-02 9.824719195755704515e-02 1.038216914653324191e-01 1.068748816467316315e-01 1.090806787222927954e-01
1.044999999999999929e+01 6.229694943546196240e-02 6.660241691930673946e-02 8.235292660128998299e-02 8.735735885080338214e-02 9.294868507148952574e-02 9.543901905670298946e-02 9.825451332844296892e-02 1.038297732106788079e-01 1.068854424040332346e-01 1.090953686440515186e-01
1.046000000000000085e+01 6.230411463748762591e-02 6.660589149486473293e-02 8.236168072055211065e-02 8.736599016636700799e-02 9.295665566730930418e-02 9.544494738979755755e-02 9.826026041385342580e-02 1.038364676448001733e-01 1.068939856513034387e-01 1.091071639618074879e-01
1.047000000000000064e+01 6.230974435566392911e-02 6.660841669337401461e-02 8.236847460976774726e-02 8.737278063982062415e-02 9.296269650272562246e-02 9.544949895839777154e-02 9.826449482509358457e-02 1.038418429072061749e-01 1.069006170226349389e-01 1.091161807040917781e-01
1.048000000000000043e+01 6.231389359859309390e-02 6.661001742468358744e-02 8.237337416950764324e-02 8.737779494979687478e-02 9.296687195970346207e-02 9.545271744487393573e-02 9.826725856034299045e-02 1.038459471834635994e-01 1.069054104122554166e-01 1.091224992320582871e-01
1.049000000000000021e+01 6.231660762058495451e-02 6.661071199067136739e-02 8.237643288840409972e-02 8.738108677498011845e-02 9.296923252681647820e-02 9.545463725877283145e-02 9.826858350462160108e-02 1.038488215393326974e-01 1.069084241409366393e-01 1.091261845992006901e-01
1.050000000000000000e+01 6.231790971871371820e-02 6.661050777471835826e-02 8.237767758057878975e-02 8.738268398395759862e-02 9.296980311126210039e-02 9.545527425475376637e-02 9.826848386595361806e-02 1.038504875312793868e-01 1.069096873519683466e-01 1.091272681531623573e-01
1.050999999999999979e+01 6.231781297250545137e-02 6.660940492374109456e-02 8.237712189409399088e-02 8.738260283337219436e-02 9.296859409292636267e-02 9.545463435175011169e-02 9.826696286769061317e-02 1.038509592028368095e-01 1.069092134667576771e-01 1.091257641859500610e-01
1.051999999999999957e+01 6.231631315718327846e-02 6.660739326000937599e-02 8.237475780433120565e-02 8.738083942343909116e-02 9.296559391786311799e-02 9.545270778229697495e-02 9.826400759352116321e-02 1.038502362127578516e-01 1.069069918968882787e-01 1.091216586959710133e-01
1.052999999999999936e+01 6.231339410455382505e-02 6.660445722805746760e-02 8.237056315751996316e-02 8.737737611823659378e-02 9.296077753395445842e-02 9.544947470673813272e-02 9.825959654824140133e-02 1.038483076006580380e-01 1.069029950755410879e-01 1.091149213753276337e-01
1.053999999999999915e+01 6.230902034886413865e-02 6.660056743912852462e-02 8.236449069911722098e-02 8.737217292335154595e-02 9.295409316067552996e-02 9.544489640573768086e-02 9.825368717325939916e-02 1.038451475096260346e-01 1.068971677185189123e-01 1.091054876117694555e-01
1.055000000000000071e+01 6.230314512155962076e-02 6.659568953351593934e-02 8.235647995424567880e-02 8.736517704779377114e-02 9.294547631160106349e-02 9.543892443858216501e-02 9.824622915093754461e-02 1.038407200790986834e-01 1.068894375449096906e-01 1.090932785039636782e-01
1.056000000000000050e+01 6.229570025357128449e-02 6.658977503441096402e-02 8.234644320971057363e-02 8.735631104187173424e-02 9.293483411961152296e-02 9.543148981520684082e-02 9.823715066155658260e-02 1.038349723198419422e-01 1.068797010305869571e-01 1.090781796162912792e-01
1.057000000000000028e+01 6.228660734293748474e-02 6.658277089511548119e-02 8.233428094222912386e-02 8.734548626558115425e-02 9.292206189321648713e-02 9.542251428894187038e-02 9.822637308395880396e-02 1.038278424919511916e-01 1.068678372358216888e-01 1.090600655035399852e-01
1.058000000000000007e+01 6.227575483995839017e-02 6.657460196715635214e-02 8.231985133025841728e-02 8.733257583835724036e-02 9.290701089002960378e-02 9.541188753822892055e-02 9.821378418352888495e-02 1.038192422179979590e-01 1.068536766571762386e-01 1.090387555120213015e-01
1.058999999999999986e+01 6.226301755376866670e-02 6.656518674531598789e-02 8.230299680242514349e-02 8.731743816753757825e-02 9.288951622912854089e-02 9.539948643370887993e-02 9.819926247773658190e-02 1.038090715986920293e-01 1.068370250798565957e-01 1.090140554128071898e-01
1.059999999999999964e+01 6.224824810858409913e-02 6.655443109183022121e-02 8.228353291169938910e-02 8.729990713260923907e-02 9.286938491047634636e-02 9.538516634360762192e-02 9.818266780673247374e-02 1.037972125593297906e-01 1.068176503415379924e-01 1.089857429804646921e-01
1.060999999999999943e+01 6.223126487733689205e-02 6.654222022036290762e-02 8.226123298888969593e-02 8.727977822365816374e-02 9.284637977178128443e-02 9.536874926969225730e-02 9.816382920523263056e-02 1.037835190095313387e-01 1.067952637887146505e-01 1.089535488584788964e-01
1.061999999999999922e+01 6.221185360994246211e-02 6.652842098135799964e-02 8.223583105979630214e-02 8.725681109371911937e-02 9.282022230659776885e-02 9.535002522288242577e-02 9.814254874276978624e-02 1.037678178859012396e-01 1.067695186933207557e-01 1.089171652422030040e-01
1.063000000000000078e+01 6.218976327842012236e-02 6.651288002322704174e-02 8.220701724569123847e-02 8.723072538319746883e-02 9.279058754342166260e-02 9.532874782717816464e-02 9.811859909354878062e-02 1.037499055042847423e-01 1.067399999916774089e-01 1.088762447571682834e-01
1.064000000000000057e+01 6.216470139960249275e-02 6.649542188429882761e-02 8.217443270005722611e-02 8.720119611006509064e-02 9.275709834209783233e-02 9.530462928070466966e-02 9.809172110352881724e-02 1.037295433039207571e-01 1.067062118957218669e-01 1.088304003695862859e-01
1.065000000000000036e+01 6.213630993648085188e-02 6.647583410255425429e-02 8.213763967588466608e-02 8.716782647945452156e-02 9.271929400753153860e-02 9.527731644024678426e-02 9.806160153767005949e-02 1.037064374907433612e-01 1.066675371248786558e-01 1.087791730004431523e-01
1.066000000000000014e+01 6.210418838424650034e-02 6.645388558692130743e-02 8.209615323953195487e-02 8.713017655550628349e-02 9.267666206438550380e-02 9.524641200906414085e-02 9.802790221022678052e-02 1.036802565854242908e-01 1.066232574412374762e-01 1.087220886490510297e-01
1.066999999999999993e+01 6.206784968936497615e-02 6.642929913959259858e-02 8.204938631341407440e-02 8.708771331467127230e-02 9.262858073544572024e-02 9.521143068839808821e-02 9.799021883568755087e-02 1.036505936128275102e-01 1.065724798377451071e-01 1.086585983978739373e-01
1.067999999999999972e+01 6.202672255549904895e-02 6.640175707428926100e-02 8.199665559686508676e-02 8.703981583615752471e-02 9.257432368088751307e-02 9.517179936642393423e-02 9.794809115907526786e-02 1.036169648178378450e-01 1.065141213747915067e-01 1.085881091503478613e-01
1.068999999999999950e+01 6.198013847498579088e-02 6.637089720973686491e-02 8.193716834990193154e-02 8.698576307865235613e-02 9.251304473040919407e-02 9.512684180038448456e-02 9.790099868221893709e-02 1.035787940769122978e-01 1.064468690933159378e-01 1.085099936392486669e-01
1.069999999999999929e+01 6.192727496368007067e-02 6.633628157987941920e-02 8.186995445757844214e-02 8.692467181045858415e-02 9.244370575869838291e-02 9.507571980427641234e-02 9.784831543857254454e-02 1.035353582044036963e-01 1.063690707766302285e-01 1.084235378737448824e-01
1.071000000000000085e+01 6.186725455972085647e-02 6.629746880664395825e-02 8.179399767915412900e-02 8.685561542456840534e-02 9.236520959373872852e-02 9.501752349370581885e-02 9.778942323642543510e-02 1.034858551236449015e-01 1.062788515790874799e-01 1.083281530439649670e-01
1.072000000000000064e+01 6.179878630465674566e-02 6.625379250039541146e-02 8.170778915529093578e-02 8.677721728541447355e-02 9.227593539730762073e-02 9.495091568265988380e-02 9.772337964414036515e-02 1.034290859230092979e-01 1.061735437098639961e-01 1.082228691500562306e-01
1.073000000000000043e+01 6.172067971027542926e-02 6.620470494562344377e-02 8.160998563051548305e-02 8.668824815036786646e-02 9.217441570296310005e-02 9.487461974634654738e-02 9.764944410219536519e-02 1.033638423520566035e-01 1.060504424927300460e-01 1.081072131552582721e-01
1.074000000000000021e+01 6.163121182072563847e-02 6.614938897355664149e-02 8.149862311676991933e-02 8.658690953470209173e-02 9.205851820183053036e-02 9.478678864229059253e-02 9.756649714294747533e-02 1.032883184508740781e-01 1.059058382724694380e-01 1.079803037866717969e-01
1.075000000000000000e+01 6.152847771523813764e-02 6.608700236217175672e-02 8.137157206699748013e-02 8.647124532048189316e-02 9.192591279417154648e-02 9.468532446355575061e-02 9.747341721061589248e-02 1.032002897269712616e-01 1.057356151635055752e-01 1.078414523128348734e-01
1.075999999999999979e+01 6.140999239576723501e-02 6.601645984778134468e-02 8.122606020681494288e-02 8.633870393695600165e-02 9.177357037255359784e-02 9.456745672664046420e-02 9.736876203633293425e-02 1.030965733589127298e-01 1.055347768512182455e-01 1.076896402704852207e-01
1.076999999999999957e+01 6.127303712115123729e-02 6.593667459999998093e-02 8.105912017211945597e-02 8.618654066635648980e-02 9.159822818546038692e-02 9.443004515402667054e-02 9.725113318942009422e-02 1.029729597823955817e-01 1.052984162108577537e-01 1.075239512210971055e-01
1.077999999999999936e+01 6.111409956774719460e-02 6.584626359627407388e-02 8.086692486405130942e-02 8.601120424873372194e-02 9.139569604066043185e-02 9.426896998700177999e-02 9.711873469076055809e-02 1.028230374120911172e-01 1.050215482076870821e-01 1.073427305997963627e-01
1.078999999999999915e+01 6.092947335973368517e-02 6.574393220957314155e-02 8.064553625809867121e-02 8.580900810609522200e-02 9.116165592200986545e-02 9.407967428301257373e-02 9.696990974050322121e-02 1.026375039568708930e-01 1.047015815311328479e-01 1.071440300201198931e-01
1.080000000000000071e+01 6.071351133980931736e-02 6.562755313383791811e-02 8.038883307552138757e-02 8.557421923813335329e-02 9.088949844537631828e-02 9.385529178192433819e-02 9.680172318911720031e-02 1.024001653904385717e-01 1.043377907068606808e-01 1.069233299617808053e-01
1.081000000000000050e+01 6.046139984296616116e-02 6.549572813038206931e-02 8.009183850919320002e-02 8.530207190458244382e-02 9.057390100777201747e-02 9.358941645414056709e-02 9.661203974066524813e-02 1.020876363867543324e-01 1.039395897277865799e-01 1.066758622334088163e-01
1.082000000000000028e+01 6.016605905643541280e-02 6.534613371771343104e-02 7.974702353062153304e-02 8.498534664185569687e-02 9.020701490432661562e-02 9.327279177750077976e-02 9.639671305773879484e-02 1.016641784556996803e-01 1.035235525360684028e-01 1.063924548358445715e-01
1.083000000000000007e+01 5.982044040323362954e-02 6.517673841744762997e-02 7.934699121386681875e-02 8.461676854801797321e-02 8.978148768705503102e-02 9.289560307383398774e-02 9.615044405506588399e-02 1.010908805369414992e-01 1.031114226904940590e-01 1.060602709713216185e-01
1.083999999999999986e+01 5.941672337440133400e-02 6.498530521560115514e-02 7.888343533553522635e-02 8.418797454768689459e-02 8.928962781809926530e-02 9.244650113984416440e-02 9.586407904542601499e-02 1.003417072848577646e-01 1.027134824129973950e-01 1.056592133872514966e-01
1.084999999999999964e+01 5.894742044613129894e-02 6.476977571255046473e-02 7.834826368002958952e-02 8.369045287254529841e-02 8.872496613752323125e-02 9.191357125035530540e-02 9.552055643510513894e-02 9.941766726451230218e-02 1.023215738595556756e-01 1.051583057110308389e-01
1.085999999999999943e+01 5.840678089405578616e-02 6.452863508900684442e-02 7.773496858292146261e-02 8.311673533045116358e-02 8.808409375836097344e-02 9.128546522131390784e-02 9.508428490863297944e-02 9.835372472888276318e-02 1.019162789464152785e-01 1.045112308308162041e-01
1.086999999999999922e+01 5.779097483453160544e-02 6.426063358902417422e-02 7.703857969349156565e-02 8.246033396778768010e-02 8.736683748445972508e-02 9.055062676184633119e-02 9.447595718980864032e-02 9.723672311372208443e-02 1.014712236687166091e-01 1.036570474240883083e-01
1.088000000000000078e+01 5.710361609681483680e-02 6.396681156459016471e-02 7.626171298409153976e-02 8.172159831703333654e-02 8.658211078903230162e-02 8.970208359479012183e-02 9.356426369169816570e-02 9.622883078051210071e-02 1.009442923293335237e-01 1.025596413371599874e-01
1.089000000000000057e+01 5.635507771641255076e-02 6.364991163115998885e-02 7.541380314751573721e-02 8.090749095020829951e-02 8.574540120808668564e-02 8.873432726798742565e-02 9.229232944715384801e-02 9.544291754543043904e-02 1.002132415710740576e-01 1.013042988196501126e-01
1.090000000000000036e+01 5.556590754517939240e-02 6.331596522291249585e-02 7.451536210325367116e-02 8.003636493248260375e-02 8.487978397599434122e-02 8.764674303379134390e-02 9.081029934353077038e-02 9.482064748573243440e-02 9.900426067173236089e-02 1.001620748027576419e-01
1.091000000000000014e+01 5.476745683760293054e-02 6.297520932168951258e-02 7.359953265059053507e-02 7.914019902614008450e-02 8.401275233473570747e-02 8.645529490053308064e-02 8.933283083731348440e-02 9.426122596633267070e-02 9.743486929049627321e-02 9.899469221142330466e-02
1.091999999999999993e+01 5.399981552850013911e-02 6.264235431863872383e-02 7.271085619618999907e-02 7.826370290076409275e-02 8.317064766373295781e-02 8.522349867500651766e-02 8.801631564976729327e-02 9.368779994764500629e-02 9.588257495603887126e-02 9.755823672870260477e-02
1.092999999999999972e+01 5.329981623151584802e-02 6.233249719684488127e-02 7.189224659968136699e-02 7.745113029357232615e-02 8.236640119973262508e-02 8.406717652378793704e-02 8.692017512161523407e-02 9.299921105554759260e-02 9.460614431873974606e-02 9.605293306070153414e-02
1.093999999999999950e+01 5.269763875290242594e-02 6.205991875925254142e-02 7.118095396026111188e-02 7.674155643985980380e-02 8.160947415687998252e-02 8.310757618682033943e-02 8.604477820583868175e-02 9.213497572099367539e-02 9.373725749491292059e-02 9.474248771143704839e-02
1.094999999999999929e+01 5.222781264847027594e-02 6.184276129337597933e-02 7.062104676086398969e-02 7.618092620458991049e-02 8.095339386718727881e-02 8.241927961005204861e-02 8.539498448469978742e-02 9.129727570946412352e-02 9.309351473516604136e-02 9.385075414466517718e-02
1.096000000000000085e+01 5.188742156336650924e-02 6.168271005923078171e-02 7.021252141895945043e-02 7.577080631653521081e-02 8.043923102648659063e-02 8.196179018400466532e-02 8.493841856659195555e-02 9.064342761766890078e-02 9.249994164088407023e-02 9.338975366896747066e-02
1.097000000000000064e+01 5.167409609732671882e-02 6.158116026760208223e-02 6.995522088191091781e-02 7.551206571661327194e-02 8.010273759883905498e-02 8.169159747439913577e-02 8.465739569583376201e-02 9.022375987587119561e-02 9.207494388570579280e-02 9.317055179499120210e-02
1.098000000000000043e+01 5.155557100767021311e-02 6.152430684209546363e-02 6.981182927340900957e-02 7.536773152453393743e-02 7.991192727631608872e-02 8.154629633941475053e-02 8.450278743614438037e-02 8.998873074925693716e-02 9.182952181881354203e-02 9.306253326250293889e-02
1.099000000000000021e+01 5.151867143173700925e-02 6.150654275520701236e-02 6.976712426062892103e-02 7.532271267269417814e-02 7.985204173379759074e-02 8.150169839718769682e-02 8.445486571898228045e-02 8.991537507887845115e-02 9.175227428967117072e-02 9.303033873805913179e-02
1.100000000000000000e+01 5.150941457098438120e-02 6.150208150736202056e-02 6.975590449490523537e-02 7.531141266983959470e-02 7.983698524641931471e-02 8.149055553926000395e-02 8.444285916666328939e-02 8.989696120480976382e-02 9.173284569600906324e-02 9.302235442365562601e-02
1.100999999999999979e+01 5.152370274116566812e-02 6.151745209404350240e-02 6.976953296355488388e-02 7.532408078630546677e-02 7.985441148815655699e-02 8.150306616839878004e-02 8.445602846716475376e-02 8.991476392130179351e-02 9.174849512608318491e-02 9.304183130352346176e-02
1.101999999999999957e+01 5.158069696720303521e-02 6.157884244548531005e-02 6.982389758713415662e-02 7.537463594960944202e-02 7.992399670120028943e-02 8.155304137383793950e-02 8.450867495005624785e-02 8.998589858448845236e-02 9.181090333110221435e-02 9.311968405493886713e-02
1.102999999999999936e+01 5.176418484242727852e-02 6.177734370187831087e-02 6.999894449161922494e-02 7.553766230649230917e-02 8.014878448146917078e-02 8.171476887859692451e-02 8.467941602774450849e-02 9.021623761065589164e-02 9.201167613249676414e-02 9.337206275246250076e-02
1.103999999999999915e+01 5.209599752423544478e-02 6.213971060556254533e-02 7.031562983858385962e-02 7.583366290254228703e-02 8.055788442124385551e-02 8.201106460821280808e-02 8.499300660919152650e-02 9.063800731185472914e-02 9.237442763308933991e-02 9.383509583772672857e-02
1.105000000000000071e+01 5.262942730433393251e-02 6.273178300694692844e-02 7.082534848106826486e-02 7.631351161980300113e-02 8.122006222820309096e-02 8.250138100280118847e-02 8.551012864306868633e-02 9.133059961780018443e-02 9.295789300629662966e-02 9.459705062647444374e-02
1.106000000000000050e+01 5.337307130982867076e-02 6.357771494009983870e-02 7.153815773094023001e-02 7.699332377714317166e-02 8.213936566107656045e-02 8.323004707038030026e-02 8.625782553177394063e-02 9.232717099254848792e-02 9.377545483685195693e-02 9.569494198555333897e-02
1.107000000000000028e+01 5.433696941789561280e-02 6.471149108801843575e-02 7.246924130175792789e-02 7.790028424347775204e-02 8.327657078259989576e-02 8.430717787714130107e-02 8.727453302885504471e-02 9.367403319936230821e-02 9.485172924775200909e-02 9.718058847501026554e-02
1.108000000000000007e+01 5.546912837736366064e-02 6.609794889282764874e-02 7.358230154136780055e-02 7.901655817382310931e-02 8.448853440042422558e-02 8.581678589685461100e-02 8.854233941401096208e-02 9.533040224906667859e-02 9.616498057479148931e-02 9.902112731950094004e-02
1.108999999999999986e+01 5.671939876926175572e-02 6.769331784288488973e-02 7.485685721572650497e-02 8.033498476587608295e-02 8.575227890652338536e-02 8.770870401663372062e-02 9.004918644323436916e-02 9.720708673217015594e-02 9.775868546214140642e-02 1.011873396724558005e-01
1.109999999999999964e+01 5.802193599868430557e-02 6.940953551958338463e-02 7.627406078439731563e-02 8.183209278063190151e-02 8.708136103185216970e-02 8.980365968530615306e-02 9.176691311330113787e-02 9.912474805727941596e-02 9.973250783011618215e-02 1.036153744261023302e-01
1.110999999999999943e+01 5.930312497033468633e-02 7.111763532235497454e-02 7.781048465107631706e-02 8.345792471878660246e-02 8.844421551849765417e-02 9.187576193536960145e-02 9.363291965498832248e-02 1.011552608206526677e-01 1.019051419972500511e-01 1.061880395642896407e-01
1.111999999999999922e+01 6.050488908863634052e-02 7.269916025397245296e-02 7.942974606362093737e-02 8.514928065894236675e-02 8.979223258067385582e-02 9.375464762032607868e-02 9.552443806399911475e-02 1.034329874160847262e-01 1.040344970041683775e-01 1.087275384120499205e-01
1.113000000000000078e+01 6.159046613175232776e-02 7.408686920586005087e-02 8.106525803594594182e-02 8.683697974315875145e-02 9.107903099965704297e-02 9.538138082660971295e-02 9.729842849331779564e-02 1.057288936497519094e-01 1.061985435776307135e-01 1.110003704343998088e-01
1.114000000000000057e+01 6.254359210352859744e-02 7.527091116049709763e-02 8.263500567419983234e-02 8.845510718545880613e-02 9.226980174388292599e-02 9.675396257153022483e-02 9.889554387347490594e-02 1.074766726222756569e-01 1.087415889086305459e-01 1.128721406632123558e-01
1.115000000000000036e+01 6.336189056035528011e-02 7.627110562564071161e-02 8.407083981833977926e-02 8.994714650739919770e-02 9.334161895980208623e-02 9.789181932326103397e-02 1.003178657863348228e-01 1.089013639506329484e-01 1.111827182922315582e-01 1.144390366868528880e-01
1.116000000000000014e+01 6.405607730322629423e-02 7.711840221627443148e-02 8.534294822305266148e-02 9.128199574008893924e-02 9.428884619709101966e-02 9.883567189508522810e-02 1.015800421415211097e-01 1.100919824145517867e-01 1.132322151488746598e-01 1.158920899624031053e-01
1.116999999999999993e+01 6.464000195226707324e-02 7.783829682529973260e-02 8.644612376106719509e-02 9.244633432548483853e-02 9.511382968838355545e-02 9.962592836391639950e-02 1.026893275379440335e-01 1.110840503384244032e-01 1.147758945367019640e-01 1.173304919991180889e-01
1.117999999999999972e+01 6.512948086575377771e-02 7.845199542897883516e-02 8.739192142603330327e-02 9.344426211331113841e-02 9.582629591264288371e-02 1.002960529919433158e-01 1.036551373624857719e-01 1.119088103098930947e-01 1.159040702062048289e-01 1.186913472292606825e-01
1.118999999999999950e+01 6.553980074284940227e-02 7.897677918732778912e-02 8.819870493347783946e-02 9.429010238214009798e-02 9.643949771478843580e-02 1.008705941337680323e-01 1.044904311520979401e-01 1.125945550666439116e-01 1.167696771394740318e-01 1.198779850326235630e-01
1.119999999999999929e+01 6.588410792787142978e-02 7.942624545959348081e-02 8.888518615651075372e-02 9.500162326387839862e-02 9.696674129149891741e-02 1.013664760697284423e-01 1.052092454573662350e-01 1.131652823513690509e-01 1.174687336088893197e-01 1.208601859512635213e-01
1.121000000000000085e+01 6.617462750263276849e-02 7.981302922299148006e-02 8.947102144438884297e-02 9.559961011108224216e-02 9.742213376299219130e-02 1.017975783495462527e-01 1.058281881605113439e-01 1.136430315619391535e-01 1.180525821068517528e-01 1.216570733723404268e-01
1.122000000000000064e+01 6.641975102076863591e-02 8.014534666734646207e-02 8.996992076272909700e-02 9.609982066208563878e-02 9.781519251193912523e-02 1.021720420308984550e-01 1.063589840110672063e-01 1.140431322281643262e-01 1.185465804430169273e-01 1.222975872241421347e-01
1.123000000000000043e+01 6.662838877701225682e-02 8.043284940211259393e-02 9.039780956713470983e-02 9.652060134728093765e-02 9.815716859473412603e-02 1.024994571051959513e-01 1.068167154945954544e-01 1.143813764630819130e-01 1.189704960441353293e-01 1.228168742220018261e-01
1.124000000000000021e+01 6.680642949243104090e-02 8.068175694194236469e-02 9.076525008657757021e-02 9.687482479347001019e-02 9.845513938144129229e-02 1.027856948891279071e-01 1.072114460348902315e-01 1.146682744883805172e-01 1.193358333238970920e-01 1.232408304896088075e-01
1.125000000000000000e+01 6.695918971720525581e-02 8.089803194694673849e-02 9.108215725937168772e-02 9.717440996449264179e-02 9.871578626501709142e-02 1.030365770307544587e-01 1.075529925539221998e-01 1.149131243568523586e-01 1.196524033405097498e-01 1.235909188834565936e-01
1.125999999999999979e+01 6.709072211491443061e-02 8.108629209355626422e-02 9.135620185875061028e-02 9.742867787982853467e-02 9.894416769699378167e-02 1.032566328586365240e-01 1.078490568519882148e-01 1.151229611734017055e-01 1.199274722642849345e-01 1.238826941959645100e-01
1.126999999999999957e+01 6.720460837077735228e-02 8.125081561801866803e-02 9.159433096171136490e-02 9.764580060601077416e-02 9.914498742901708961e-02 1.034502243173617830e-01 1.081067572905820284e-01 1.153038917417835707e-01 1.201675555611830121e-01 1.241284116215265187e-01
1.127999999999999936e+01 6.730356585275232284e-02 8.139488883006364139e-02 9.180186514949999210e-02 9.783201716620436306e-02 9.932183243367954939e-02 1.036207355812061442e-01 1.083315851158942605e-01 1.154605167923842129e-01 1.203776032929738116e-01 1.243368792440007892e-01
1.128999999999999915e+01 6.738999238382904766e-02 8.152152016365156462e-02 9.198357807943131903e-02 9.799270242652100005e-02 9.947804660886053196e-02 1.037713654631812615e-01 1.085285264968857272e-01 1.155968364184781078e-01 1.205621041079092820e-01 1.245151881184639042e-01
1.130000000000000071e+01 6.746554951523560384e-02 8.163277809165954413e-02 9.214278111933767168e-02 9.813163497433345650e-02 9.961590488356455997e-02 1.039043030880275748e-01 1.087010414062298397e-01 1.157156209814266812e-01 1.207241477634911908e-01 1.246682124147204668e-01
1.131000000000000050e+01 6.753197968265847728e-02 8.173095105769236091e-02 9.228301505531877336e-02 9.825255974375886325e-02 9.973802982595908473e-02 1.040220797299173383e-01 1.088528775589380909e-01 1.158197196626201825e-01 1.208671276077994544e-01 1.248005250438641994e-01
1.132000000000000028e+01 6.759047172693397054e-02 8.181758696531817032e-02 9.240669575895037180e-02 9.835805856551162185e-02 9.984618719566691614e-02 1.041264011187973820e-01 1.089865899477125283e-01 1.159110763310601394e-01 1.209933474188364666e-01 1.249152561081579849e-01
1.133000000000000007e+01 6.764212181775380861e-02 8.189415107773870273e-02 9.251607247672891110e-02 9.845043341287848526e-02 9.994208636411551494e-02 1.042189170702143980e-01 1.091045704733333566e-01 1.159914645566408054e-01 1.211049828358477937e-01 1.250151276985076165e-01
1.133999999999999986e+01 6.768781573023903431e-02 8.196183732389146492e-02 9.261297061912360240e-02 9.853151951586808233e-02 1.000271338826405482e-01 1.043009834519396384e-01 1.092087636232415004e-01 1.160623102583321908e-01 1.212038083585047776e-01 1.251022854883143409e-01
1.134999999999999964e+01 6.772830505492954956e-02 8.202167000700121002e-02 9.269894655724530974e-02 9.860284550332847064e-02 1.001025507514209656e-01 1.043737756174450415e-01 1.093008300092498247e-01 1.161248161682038454e-01 1.212913467631987902e-01 1.251784959833402155e-01
1.135999999999999943e+01 6.776422707790477618e-02 8.207452505971297996e-02 9.277532536649105155e-02 9.866568577380448180e-02 1.001693918898809849e-01 1.044383077084957978e-01 1.093821842797450955e-01 1.161799964597804991e-01 1.213689011360795655e-01 1.252452175473598994e-01
1.136999999999999922e+01 6.779610425938306650e-02 8.212112357304895971e-02 9.284319640872747137e-02 9.872107335258306637e-02 1.002285321912532445e-01 1.044954196354273557e-01 1.094539893008894121e-01 1.162286791674071867e-01 1.214375458741819153e-01 1.253036247219132537e-01
1.138000000000000078e+01 6.782440187733021486e-02 8.216211216387213356e-02 9.290353363427220068e-02 9.876991065307275108e-02 1.002807641174339737e-01 1.045458716537483596e-01 1.095172831679035313e-01 1.162715968047446646e-01 1.214982452844978050e-01 1.253547327526130795e-01
1.139000000000000057e+01 6.784950000934694692e-02 8.219801875493876198e-02 9.295713429415963791e-02 9.881292827940445223e-02 1.003267386174937631e-01 1.045902875439538998e-01 1.095729136739671955e-01 1.163093451223672220e-01 1.215517890069331003e-01 1.253993591210805503e-01
1.140000000000000036e+01 6.787172501743164721e-02 8.222929644142074057e-02 9.300468473349193799e-02 9.885074560233436669e-02 1.003670184891938127e-01 1.046292062709523463e-01 1.096216078717910103e-01 1.163424325542421062e-01 1.215988568883456383e-01 1.254381913048019104e-01
1.141000000000000014e+01 6.789135626881744046e-02 8.225633137967917896e-02 9.304677386417337104e-02 9.888388658320147739e-02 1.004020868862799676e-01 1.046630902655756451e-01 1.096639859059603817e-01 1.163712912479568096e-01 1.216400311145827695e-01 1.254718060040378169e-01
1.141999999999999993e+01 6.790863202075134164e-02 8.227944984951109098e-02 9.308390508444874811e-02 9.891279313584715183e-02 1.004323552150408888e-01 1.046923330611708586e-01 1.097005732780554216e-01 1.163962865952936077e-01 1.216758071039565903e-01 1.255006851075873564e-01
1.142999999999999972e+01 6.792374707980022852e-02 8.229891508408428147e-02 9.311649062472376892e-02 9.893782409272193490e-02 1.004581577547245808e-01 1.047172540757356357e-01 1.097317963985875999e-01 1.164177149593277893e-01 1.217065881084726658e-01 1.255252170209408269e-01
1.143999999999999950e+01 6.793686882643831804e-02 8.231494912667527974e-02 9.314488547343642566e-02 9.895928431283089466e-02 1.004797792062940148e-01 1.047381251962684195e-01 1.097580173967978162e-01 1.164358279473066277e-01 1.217327183136174135e-01 1.255457277783084968e-01
1.144999999999999929e+01 6.794815039494944697e-02 8.232774716762888967e-02 9.316941575714457469e-02 9.897744733041198562e-02 1.004974741602374239e-01 1.047551894987788640e-01 1.097795590244970837e-01 1.164508502569420317e-01 1.217545076124136455e-01 1.255625030438764500e-01
1.146000000000000085e+01 6.795770180254510906e-02 8.233744337382621625e-02 9.319031584717131500e-02 9.899250976376688937e-02 1.005114200427515703e-01 1.047686157878469915e-01 1.097966484300154505e-01 1.164629409700625590e-01 1.217721746905982977e-01 1.255757463380309524e-01
1.147000000000000064e+01 6.796562374190887046e-02 8.234415065299065251e-02 9.320780143638661419e-02 9.900464713601739297e-02 1.005217710652305391e-01 1.047785505886120599e-01 1.098094834281169163e-01 1.164722397631294676e-01 1.217859131470919870e-01 1.255856323676402264e-01
1.148000000000000043e+01 6.797198937216847314e-02 8.234794207765985807e-02 9.322202952081797001e-02 9.901398587072500479e-02 1.005286313180480812e-01 1.047850921868613422e-01 1.098182000727761787e-01 1.164788441262579327e-01 1.217958576664129183e-01 1.255922830603598273e-01
1.149000000000000021e+01 6.797686377014633408e-02 8.234886542880595628e-02 9.323314137720729866e-02 9.902063320860256257e-02 1.005320782668500112e-01 1.047883130658773670e-01 1.098229024962237704e-01 1.164828314340618648e-01 1.218021163797847056e-01 1.255957914172529111e-01
1.150000000000000000e+01 6.798028429518725158e-02 8.234693401929542300e-02 9.324121824884432086e-02 9.902464949963357688e-02 1.005321437943021839e-01 1.047882418519186787e-01 1.098236387536463826e-01 1.164842401675260930e-01 1.218047418859305592e-01 1.255962038646508683e-01
1.150999999999999979e+01 6.798228024753937004e-02 8.234213371684728777e-02 9.324632564824976433e-02 9.902607620399446475e-02 1.005288310742720459e-01 1.047848791834018189e-01 1.098204232973541694e-01 1.164830879838253397e-01 1.218037587402942407e-01 1.255935377073690018e-01
1.151999999999999957e+01 6.798286268633160767e-02 8.233441474664511539e-02 9.324849066960459731e-02 9.902492070791044099e-02 1.005221016722453037e-01 1.047781852618702436e-01 1.098132211649016921e-01 1.164793602105628906e-01 1.217991460964873013e-01 1.255877693442098986e-01
1.152999999999999936e+01 6.798202689681132060e-02 8.232370901724081480e-02 9.324770565061187011e-02 9.902116406732536236e-02 1.005118927432398918e-01 1.047680967137820246e-01 1.098019673210822444e-01 1.164730210979171426e-01 1.217908524397739306e-01 1.255788497267274206e-01
1.153999999999999915e+01 6.797975249481467974e-02 8.230989795287729782e-02 9.324393166470155980e-02 9.901475325229841529e-02 1.004980878904839503e-01 1.047544975885312535e-01 1.097865351255847277e-01 1.164639968134174031e-01 1.217787737247483654e-01 1.255666792540213739e-01
1.155000000000000071e+01 6.797600419552601858e-02 8.229284469505294963e-02 9.323709666241537797e-02 9.900561018412347425e-02 1.004805471617879059e-01 1.047372489249447092e-01 1.097667691497044712e-01 1.164521934596107894e-01 1.217627763721203238e-01 1.255511337378707737e-01
1.156000000000000050e+01 6.797072709286598735e-02 8.227236045901195616e-02 9.322708792856518323e-02 9.899361712937457258e-02 1.004590741811919458e-01 1.047161561512418709e-01 1.097424485893009061e-01 1.164374758892274681e-01 1.217426688828462111e-01 1.255320352055024624e-01
1.157000000000000028e+01 6.796385348223457634e-02 8.224823690443576474e-02 9.321376411683565677e-02 9.897863349512746323e-02 1.004334497339261084e-01 1.046910018598186110e-01 1.097133249932775445e-01 1.164196901356423647e-01 1.217182319939908719e-01 1.255091810956879828e-01
1.158000000000000007e+01 6.795528563036411229e-02 8.222018423842954171e-02 9.319692168093414442e-02 9.896045759000933473e-02 1.004033668629632919e-01 1.046614817099126848e-01 1.096790483887230688e-01 1.163986183403697555e-01 1.216891566246471601e-01 1.254822855315873009e-01
1.158999999999999986e+01 6.794490954165294250e-02 8.218788384722584828e-02 9.317632066931426371e-02 9.893885717881495401e-02 1.003684870493955772e-01 1.046272590637330191e-01 1.096392306303832637e-01 1.163740170577610006e-01 1.216550960298852374e-01 1.254510279871617062e-01
1.159999999999999964e+01 6.793258841232627243e-02 8.215096440367786190e-02 9.315167167434316997e-02 9.891355416993133365e-02 1.003284162096858695e-01 1.045879406372415416e-01 1.095934176214704014e-01 1.163456002271198997e-01 1.216156422436329848e-01 1.254150300255300332e-01
1.160999999999999943e+01 6.791815170738717267e-02 8.210897167913053241e-02 9.312261312211955744e-02 9.888420158012800609e-02 1.002826732713219537e-01 1.045430445317023921e-01 1.095410523800986191e-01 1.163130158708587519e-01 1.215702933258253488e-01 1.253738242759788457e-01
1.161999999999999922e+01 6.790139523368757257e-02 8.206137283285208639e-02 9.308871020936117235e-02 9.885038279794573779e-02 1.002306967486490258e-01 1.044920049689330582e-01 1.094814809501351710e-01 1.162758491571584951e-01 1.215184570735857589e-01 1.253268562274684750e-01
1.163000000000000078e+01 6.788207639839383134e-02 8.200754558526636429e-02 9.304944414666065089e-02 9.881159982379421336e-02 1.001718361636997068e-01 1.044341612843566747e-01 1.094139401988241944e-01 1.162336141608344281e-01 1.214594391115356442e-01 1.252734707400942893e-01
1.164000000000000057e+01 6.785990865297583663e-02 8.194676599489832125e-02 9.300419947429565404e-02 9.876725861993286559e-02 1.001053434876850029e-01 1.043687456095912930e-01 1.093375443020283694e-01 1.161857445543505452e-01 1.213924294644315449e-01 1.252128960580781991e-01
1.165000000000000036e+01 6.783453805574043982e-02 8.187814919232715150e-02 9.295221437870024306e-02 9.871661679584320392e-02 1.000303155202575262e-01 1.042948201110305284e-01 1.092512126335817291e-01 1.161315471388551790e-01 1.213164370040922257e-01 1.251441790769572682e-01
1.166000000000000014e+01 6.780556107176796687e-02 8.180070411279001530e-02 9.289261488800702737e-02 9.865881041706960064e-02 9.994576477974445594e-02 1.042113373654152408e-01 1.091537419366873096e-01 1.160702453284110369e-01 1.212303499226869974e-01 1.250662321126383980e-01
1.166999999999999993e+01 6.777248166941919616e-02 8.171322539129501072e-02 9.282432439033660998e-02 9.859275427229340083e-02 9.985051827195923213e-02 1.041170258805466098e-01 1.090436749740434363e-01 1.160008941977483249e-01 1.211328163238355460e-01 1.249777135218637369e-01
1.167999999999999972e+01 6.773470828354132001e-02 8.161429725893386278e-02 9.274605405512427458e-02 9.851711319187329841e-02 9.974324832839347177e-02 1.040103969110816456e-01 1.089193118376436120e-01 1.159223838376595428e-01 1.210222486763560257e-01 1.248770150769379778e-01
1.168999999999999950e+01 6.769153556826600082e-02 8.150226007507854753e-02 9.265626174441671248e-02 9.843022911379839535e-02 9.962247750692018733e-02 1.038897119513681605e-01 1.087786767519950543e-01 1.158334131865324662e-01 1.208967873286224265e-01 1.247622048740726075e-01
1.169999999999999929e+01 6.764208265153720534e-02 8.137507130378709985e-02 9.255301979239194399e-02 9.832993764824247973e-02 9.948649448532553841e-02 1.037528377801340135e-01 1.086193561040733752e-01 1.157323796628703383e-01 1.207541457295176063e-01 1.246308501595677215e-01
1.171000000000000085e+01 6.758537362683011973e-02 8.123054129549772684e-02 9.243417987235696964e-02 9.821363799255895810e-02 9.933370768835002307e-02 1.035975062794373264e-01 1.084388107632937026e-01 1.156175657806955137e-01 1.205918758856714956e-01 1.244802106651126949e-01
1.172000000000000064e+01 6.751998095248086529e-02 8.106546779477312448e-02 9.229662321620094034e-02 9.807741214344282976e-02 9.916189140216118136e-02 1.034203924582165757e-01 1.082333196545599147e-01 1.154864494811808084e-01 1.204063969596110284e-01 1.243062584209537885e-01
1.173000000000000043e+01 6.744448762058539992e-02 8.087687354764065695e-02 9.213723078587932047e-02 9.896972412273269404e-02 9.791675598179139239e-02 1.032184538550895841e-01 1.079995584439604750e-01 1.153366821051940161e-01 1.201943832162365722e-01 1.241048544363090866e-01
1.174000000000000021e+01 6.735684692067084312e-02 8.066048339669927569e-02 9.195154378936228057e-02 9.772494961754690790e-02 9.875551890755157602e-02 1.029873081211492569e-01 1.077327523410291643e-01 1.151648679869737568e-01 1.199510458942790458e-01 1.238699646871869592e-01
1.175000000000000000e+01 6.725466360844319091e-02 8.041157926964624669e-02 9.173437373724022126e-02 9.749334028350374604e-02 9.851844247035904112e-02 1.027221625950243689e-01 1.074278111866316388e-01 1.149672222334592736e-01 1.196710747707534911e-01 1.235942896084194637e-01
1.175999999999999979e+01 6.713472121258559633e-02 8.012406025839823032e-02 9.147884352124312224e-02 9.721021289420081479e-02 9.825772616292366424e-02 1.024168203073081568e-01 1.070782781600953804e-01 1.147387832387173623e-01 1.193475376926783488e-01 1.232678515852984602e-01
1.176999999999999957e+01 6.699320912369199910e-02 7.979133137866221970e-02 9.117695890258155356e-02 9.686186162356115459e-02 9.797302557037929072e-02 1.020646202866415109e-01 1.066775686598912670e-01 1.144740413703805165e-01 1.189727887624313502e-01 1.228785651999124012e-01
1.177999999999999936e+01 6.682497652941953026e-02 7.940504113279421572e-02 9.081818941076091889e-02 9.643222723962846521e-02 9.766200121209893392e-02 1.016570527276150215e-01 1.062176632091497153e-01 1.141657922712851631e-01 1.185368652437219505e-01 1.224106379409295731e-01
1.178999999999999915e+01 6.662390241636977073e-02 7.895671374774648754e-02 9.039056517385488099e-02 9.590566184339570366e-02 9.732006517268963763e-02 1.011853481697098239e-01 1.056913909103114751e-01 1.138061790688807695e-01 1.180289900798774105e-01 1.218471827708889621e-01
1.180000000000000071e+01 6.638058979619895772e-02 7.843382499028470067e-02 8.987632658359763493e-02 9.526243654859056775e-02 9.693628554822804333e-02 1.006360195821775216e-01 1.050883580632106379e-01 1.133830629298851200e-01 1.174325184198774380e-01 1.211667598290397108e-01
1.181000000000000050e+01 6.608484568581193819e-02 7.782706810811154674e-02 8.925811866691658880e-02 9.448662639528707108e-02 9.649819505860046664e-02 9.999778528775682407e-02 1.044042262528482173e-01 1.128850169386516333e-01 1.167322251743025119e-01 1.203537343508723767e-01
1.182000000000000028e+01 6.572137993732123096e-02 7.712371804042823797e-02 8.851141520916486205e-02 9.355704397893245539e-02 9.598579872187459894e-02 9.925317194184715697e-02 1.036342426217320423e-01 1.122944655190012131e-01 1.159054185810304699e-01 1.193893431426368140e-01
1.183000000000000007e+01 6.527134487154641340e-02 7.631447071578892349e-02 8.761004566247937442e-02 9.245525532007668745e-02 9.537458072499531425e-02 9.838324222196147273e-02 1.027826477446431991e-01 1.115907673801021932e-01 1.149284972129806515e-01 1.182597915494807972e-01
1.183999999999999986e+01 6.471021016311086227e-02 7.539315636520851904e-02 8.652480861991485028e-02 9.116556795596079954e-02 9.463284718053814604e-02 9.736388648493814191e-02 1.018636568237028112e-01 1.107462970488958948e-01 1.137764197881242501e-01 1.169563510961314085e-01
1.184999999999999964e+01 6.400840597607340698e-02 7.436082732138869777e-02 8.522795477710662371e-02 8.968182435812517561e-02 9.372384753265873558e-02 9.616760208895615281e-02 1.009048378021561165e-01 1.097258505177381716e-01 1.124295003535353138e-01 1.154841015820105982e-01
1.185999999999999943e+01 6.313435420912867635e-02 7.322873940204756293e-02 8.370046987518817150e-02 8.801453272679238271e-02 9.261235199012643471e-02 9.476974822629090356e-02 9.994315929827433942e-02 1.084893040745082693e-01 1.108804207196779634e-01 1.138717100251323000e-01
1.186999999999999922e+01 6.205903688121360007e-02 7.201492061207247219e-02 8.193796064401190349e-02 8.619098991968397738e-02 9.127316261546206122e-02 9.315730845074443600e-02 9.900969206122531285e-02 1.069995624092774100e-01 1.091324818382545109e-01 1.121674927200292243e-01
1.188000000000000078e+01 6.077418605298059995e-02 7.074599342999655927e-02 7.997213002625072620e-02 8.426543827394264441e-02 8.971188409880843928e-02 9.135340707882928790e-02 9.812159813536493191e-02 1.052477582608833950e-01 1.072153494633418802e-01 1.104116958344913829e-01
1.189000000000000057e+01 5.930144625337254588e-02 6.944379917145200587e-02 7.786956263846543658e-02 8.230447367570106754e-02 8.796526072848824540e-02 8.942162985016642585e-02 9.727404783470838812e-02 1.032494937256456524e-01 1.051920063766138835e-01 1.082030099538600909e-01
1.190000000000000036e+01 5.770188200378938842e-02 6.812677986507262307e-02 7.573132299357523967e-02 8.038343622663310373e-02 8.609761564769076447e-02 8.747403132518148661e-02 9.644979710748639856e-02 1.010578217472343637e-01 1.031423737857928985e-01 1.057157921526996058e-01
1.191000000000000014e+01 5.606931513697643865e-02 6.681878457544875027e-02 7.367522451648034210e-02 7.857794734768556999e-02 8.419331183442191335e-02 8.565149851490944100e-02 9.562742022388275032e-02 9.880218767396045654e-02 1.011358777733494252e-01 1.036070682686429240e-01
1.191999999999999993e+01 5.451162307649686650e-02 6.556142486630306410e-02 7.181204962359818977e-02 7.695605763234711350e-02 8.236292608605279286e-02 8.407056221685720032e-02 9.478558475755351209e-02 9.667198661946005411e-02 9.928837122022342310e-02 1.018998704175391734e-01
1.192999999999999972e+01 5.311571612204140508e-02 6.440498411441447635e-02 7.021170636207806071e-02 7.555969880523945303e-02 8.071417473792148745e-02 8.277783381493204751e-02 9.388585991753785331e-02 9.484671688115894894e-02 9.772519899527611076e-02 1.005017325408447126e-01
1.193999999999999950e+01 5.194009418255151472e-02 6.340099724237531487e-02 6.890747074966817320e-02 7.441165519022296948e-02 7.932498913081299785e-02 8.177304464949607110e-02 9.283265360778525377e-02 9.352880075883703015e-02 9.650667510263732929e-02 9.935475080609881826e-02
1.194999999999999929e+01 5.104129236992763219e-02 6.261292643956113679e-02 6.793358292115211916e-02 7.354521014807743895e-02 7.826515108215505168e-02 8.105328040429458925e-02 9.178781423466894629e-02 9.269970216166753540e-02 9.564373946017361294e-02 9.847482975835096519e-02
1.196000000000000085e+01 5.040080501486389475e-02 6.204035526130048661e-02 6.725039444493251251e-02 7.293164458536768868e-02 7.751189915227116312e-02 8.056473339755954033e-02 9.099591802890932835e-02 9.212258516238615302e-02 9.506248800908570495e-02 9.784159651248501566e-02
1.197000000000000064e+01 5.000410701683003639e-02 6.168121000837059609e-02 6.683131989249116445e-02 7.255269248215123756e-02 7.704636748762014320e-02 8.027194235800162725e-02 9.050051969349773295e-02 9.175714690087770353e-02 9.471402131119864565e-02 9.744630147539208587e-02
1.198000000000000043e+01 4.978528067328227835e-02 6.148165181444086025e-02 6.660139100349292407e-02 7.234390295872410170e-02 7.678993174827260237e-02 8.011356164919720968e-02 9.022695316260025133e-02 9.155207270862082691e-02 9.452482981207763202e-02 9.722723015971256044e-02
1.199000000000000021e+01 4.971738661248184532e-02 6.141952990414489832e-02 6.653022439204019089e-02 7.227915127680541174e-02 7.671042298755466338e-02 8.006486744915672360e-02 9.014209394801868391e-02 9.148792110218055551e-02 9.446650220961416711e-02 9.715911592950994546e-02
1.200000000000000000e+01 4.970037155859586414e-02 6.140394623422076870e-02 6.651240174226548396e-02 7.226292560358248129e-02 7.669050123462715918e-02 8.005269697091393910e-02 9.012083019074931811e-02 9.147180492799253382e-02 9.445190995862623451e-02 9.714203515276657874e-02
1.200999999999999979e+01 4.970529961289566617e-02 6.141213108344183158e-02 6.652154213774125191e-02 7.227119480881931401e-02 7.669885473287652022e-02 8.005968676470899548e-02 9.012738356758567826e-02 9.148217296907142082e-02 9.446047370474973393e-02 9.715482805596099836e-02
1.201999999999999957e+01 4.972494751753939179e-02 6.144479211067492563e-02 6.655803453312902906e-02 7.230418229080283476e-02 7.673218645564881812e-02 8.008757762956789095e-02 9.015351139851725260e-02 9.152357069770632181e-02 9.449464271769009160e-02 9.720590878522784861e-02
1.202999999999999936e+01 4.978809988125811048e-02 6.155007979364730125e-02 6.667587358761317695e-02 7.241041159748044798e-02 7.683961189082440246e-02 8.017747321943008432e-02 9.023749579244054464e-02 9.165728881715358434e-02 9.460474782273292638e-02 9.737091870235968505e-02
1.203999999999999915e+01 4.990192856867117083e-02 6.174104733270437129e-02 6.689039379360019189e-02 7.260265462365804445e-02 7.703436686543178868e-02 8.034046827612244257e-02 9.038893735422807996e-02 9.190082803800646294e-02 9.480427789860788879e-02 9.767154130922287014e-02
1.205000000000000071e+01 5.008402792679011312e-02 6.204975592002200113e-02 6.723935600927725964e-02 7.291224186303346677e-02 7.734897723723856144e-02 8.060382360107343214e-02 9.063159229378560389e-02 9.229712673946086077e-02 9.512632870048705336e-02 9.816110820826255690e-02
1.206000000000000050e+01 5.033641913781795874e-02 6.248418781474020245e-02 6.773509333688436385e-02 7.334542401226201713e-02 7.779133220896417011e-02 8.097420584945515254e-02 9.096926217246302515e-02 9.285992808497452178e-02 9.557842685319392628e-02 9.885737209803634185e-02
1.207000000000000028e+01 5.066194212780896627e-02 6.305579415109970054e-02 6.839586166746537688e-02 7.391094880037228643e-02 7.837288371177285329e-02 8.146129609293313589e-02 9.140821017202709065e-02 9.360885543928398889e-02 9.617117772749958493e-02 9.978539047318421562e-02
1.208000000000000007e+01 5.104372613423256017e-02 6.374236704256648622e-02 6.920255450283628595e-02 7.458358276500001716e-02 7.907106653989291745e-02 8.204634741547123244e-02 9.192963531057214699e-02 9.451984184882274154e-02 9.687989738599291079e-02 1.009106271777001351e-01
1.208999999999999986e+01 5.146743884154100085e-02 6.452449147749203529e-02 7.013891261152886691e-02 7.534117842631815609e-02 7.986656445888781763e-02 8.271345314190528542e-02 9.251877083526688361e-02 9.557041292963006085e-02 9.768320113874746913e-02 1.021205257828489837e-01
1.209999999999999964e+01 5.191499236955084834e-02 6.537290135241650979e-02 7.117497995981617032e-02 7.615307286354235095e-02 8.073040822953614359e-02 8.343878584253802688e-02 9.315522662782159402e-02 9.672054570636044735e-02 9.855115632136128567e-02 1.030781134033039032e-01
1.210999999999999943e+01 5.236577757353895468e-02 6.624927541460153002e-02 7.226553380059203002e-02 7.698203546691785581e-02 8.162450889612006544e-02 8.419094385520368984e-02 9.381305675706373692e-02 9.791087197584152912e-02 9.944805881713487949e-02 1.039498571269040217e-01
1.211999999999999922e+01 5.280289967621767250e-02 6.711823750595667659e-02 7.336360185432615200e-02 7.779631849305713998e-02 8.251348464069035993e-02 8.494063550353160574e-02 9.446862695856966807e-02 9.907796696604879993e-02 1.003465976962030631e-01 1.047930588112414713e-01
1.213000000000000078e+01 5.321433231798280983e-02 6.795131413243162000e-02 7.442652720891032581e-02 7.857294180539017847e-02 8.336846619848745088e-02 8.566366116088817984e-02 9.510255995854124955e-02 1.001620608928197875e-01 1.012320559123247588e-01 1.055935931465874916e-01
1.214000000000000057e+01 5.359285838167786309e-02 6.872871405873683115e-02 7.542069907190393496e-02 7.929819724043378482e-02 8.416893912885303752e-02 8.634242983002364535e-02 9.570066091097759187e-02 1.011183200555485495e-01 1.020977272318860096e-01 1.063383125022344389e-01
1.215000000000000036e+01 5.393447623670624691e-02 6.943747430770801088e-02 7.632186187715306325e-02 7.996447645264877224e-02 8.490102762213984355e-02 8.696465819022836108e-02 9.625264052273650728e-02 1.019302359876335246e-01 1.029283549105769607e-01 1.070181597741251961e-01
1.216000000000000014e+01 5.423938442811794547e-02 7.007426488933514441e-02 7.712055865162509294e-02 8.057172824555035306e-02 8.556063083486362131e-02 8.752626830822521353e-02 9.675478027685996407e-02 1.026141843105449897e-01 1.037016090589825829e-01 1.076316453578233107e-01
1.216999999999999993e+01 5.450896841796545877e-02 7.063936047686170117e-02 7.781506008001498609e-02 8.112129771686692192e-02 8.614738861562074024e-02 8.802644243907639665e-02 9.720578564039686342e-02 1.031937810502344399e-01 1.043982988761177066e-01 1.081795728180533073e-01
1.217999999999999972e+01 5.474594398279083313e-02 7.113679967096091239e-02 7.841115047040904396e-02 8.161624018608842901e-02 8.666493985812430412e-02 8.846791703080872371e-02 9.760728565313796234e-02 1.036889889735400777e-01 1.050122578964288317e-01 1.086656326582992882e-01
1.218999999999999950e+01 5.495360193614245992e-02 7.157256795540795080e-02 7.891882217284146295e-02 8.206024878392680078e-02 8.711907466913339226e-02 8.885541001751619261e-02 9.796263529413797022e-02 1.041146265095198448e-01 1.055466504866131999e-01 1.090950109303082810e-01
1.219999999999999929e+01 5.513509559025720624e-02 7.195286002749051724e-02 7.934911409146964967e-02 8.245669016417386810e-02 8.751592120167590860e-02 8.919403844775741774e-02 9.827561132165402169e-02 1.044815187632649189e-01 1.060084197523320920e-01 1.094729435773294374e-01
1.221000000000000085e+01 5.529401116950120182e-02 7.228507929845105762e-02 7.971437115413139429e-02 8.281028853164221215e-02 8.786296921503543300e-02 8.949015070394947258e-02 9.855126070663147719e-02 1.047994082866544191e-01 1.064073542614474011e-01 1.098058817566545942e-01
1.222000000000000064e+01 5.543263996860586101e-02 7.257408676691154414e-02 8.002359180723478405e-02 8.312352305115595918e-02 8.816512946375043569e-02 8.974793156483634737e-02 9.879277436986165506e-02 1.050744050555884879e-01 1.067505414017489718e-01 1.100978344323965824e-01
1.223000000000000043e+01 5.555420604034089216e-02 7.282676654292384588e-02 8.028723541818121034e-02 8.340163293743174666e-02 8.842948268576271420e-02 8.997343276847734328e-02 9.900524083207225268e-02 1.053138981723077405e-01 1.070474095068299769e-01 1.103549902816284567e-01
1.224000000000000021e+01 5.566073708074044391e-02 7.304752995231807156e-02 8.051236890423076054e-02 8.364775756865656942e-02 8.866056400473974752e-02 9.017053796018420497e-02 9.919185687481832381e-02 1.055225568110117196e-01 1.073042234200333733e-01 1.105811950038611685e-01
1.225000000000000000e+01 5.575431709067447950e-02 7.324089903961958359e-02 8.070554075655426984e-02 8.386563988396918135e-02 8.886305136623308398e-02 9.034325073840851483e-02 9.935604588155005912e-02 1.057049472343068036e-01 1.075271371240941326e-01 1.107805457318669085e-01
1.225999999999999979e+01 5.583657860972740528e-02 7.341043834679299163e-02 8.087179822787966821e-02 8.405834180578258819e-02 8.904063918372376318e-02 9.049473188222173503e-02 9.950052676757563386e-02 1.058646076150766141e-01 1.077209693263530971e-01 1.109562816744794622e-01
1.226999999999999957e+01 5.590910376460000997e-02 7.355957919362164643e-02 8.101563630869695887e-02 8.422907191035666763e-02 8.919689527461198419e-02 9.062803022719984058e-02 9.962798724278550122e-02 1.060048762025008751e-01 1.078901969162178592e-01 1.111116103881159556e-01
1.227999999999999936e+01 5.597311512411347334e-02 7.369098253771880214e-02 8.114047566451931814e-02 8.438038061248943900e-02 9.074551051513980726e-02 8.933458928634653573e-02 9.974052066430630359e-02 1.061283207011108481e-01 1.080382670975648940e-01 1.112490264111534038e-01
1.228999999999999915e+01 5.602977066102677456e-02 7.380714918187203377e-02 8.124933968114053662e-02 8.451479296023392540e-02 8.945632903015970916e-02 9.084939712750116081e-02 9.984013064389705983e-02 1.062373302181068568e-01 1.081683281677744274e-01 1.113709263453965259e-01
1.230000000000000071e+01 5.607985361280041353e-02 7.390978747930877779e-02 8.134432516141854030e-02 8.463403098849368866e-02 8.956389591700777975e-02 9.094120779115105746e-02 9.992817696915262671e-02 1.063335325873132065e-01 1.082825501000958396e-01 1.114789300112968840e-01
1.231000000000000050e+01 5.612428114516133243e-02 7.400086027796308474e-02 8.142762958512213267e-02 8.474019220187847812e-02 8.965934080548861040e-02 9.102268940578953083e-02 1.000062641179046002e-01 1.064187831749429103e-01 1.083833180452012934e-01 1.115749669055179916e-01
1.232000000000000028e+01 5.616366458937425976e-02 7.408168722367644565e-02 8.150075253304413236e-02 8.483468414980642469e-02 8.974404231855978575e-02 9.109501482091700297e-02 1.000754644165190305e-01 1.064943272261102414e-01 1.084722484846546431e-01 1.116603225257176285e-01
1.233000000000000007e+01 5.619859900496771560e-02 7.415354163597212556e-02 8.156507515246258500e-02 8.491890055386340508e-02 8.981933176234838112e-02 9.115931652538543373e-02 1.001368247208265089e-01 1.065613618830837939e-01 1.085508668386174769e-01 1.117362584255847807e-01
1.233999999999999986e+01 5.622957293235901488e-02 7.421746831022905944e-02 8.162171266958111182e-02 8.499399710134274144e-02 8.988630176898933233e-02 9.121652348544755096e-02 1.001912063115096146e-01 1.066208672010357239e-01 1.086204154728123983e-01 1.118038141442732197e-01
1.234999999999999964e+01 5.625701060637028350e-02 7.427437246889183331e-02 8.167161009670916016e-02 8.506098673006137756e-02 8.994589923104884255e-02 9.126744058996945352e-02 1.002393581780984116e-01 1.066736903875633580e-01 1.086819594181563375e-01 1.118638963347376863e-01
1.235999999999999943e+01 5.628127861565922208e-02 7.432503551378040474e-02 8.171556719532553636e-02 8.512075208833906614e-02 8.999894160650355468e-02 9.131276261556826868e-02 1.002819281788841499e-01 1.067205611085618316e-01 1.087364092163241730e-01 1.119172917259072392e-01
1.236999999999999922e+01 5.630268047818195315e-02 7.437010488693591992e-02 8.175423866007881790e-02 8.517402909092687546e-02 9.004610619013966866e-02 9.135306504718983256e-02 1.003194532592438376e-01 1.067620827432578523e-01 1.087845148825302560e-01 1.119646537071774944e-01
1.238000000000000078e+01 5.632149166058963985e-02 7.441016846779155425e-02 8.178820500616086620e-02 8.522149160380865229e-02 9.138887052119012977e-02 9.008800791018591048e-02 1.003524207395703055e-01 1.067988014950219111e-01 1.088269492459428278e-01 1.120065785368051930e-01
1.239000000000000057e+01 5.633793780853087879e-02 7.444570974414045639e-02 8.181793892382828448e-02 8.526369624890978161e-02 9.012515234825203836e-02 9.142060863836945495e-02 1.003812300958216164e-01 1.068311652819156632e-01 1.088642627057262030e-01 1.120435565439756170e-01
1.240000000000000036e+01 5.635221376708077212e-02 7.447714833036701843e-02 8.184384403648860273e-02 8.530112864343940282e-02 9.015797811135974060e-02 9.144865212282834999e-02 1.004062263248375331e-01 1.068595613348836404e-01 1.088969287378865752e-01 1.120760135352307368e-01
1.241000000000000014e+01 5.636448631545867144e-02 7.450484646981389569e-02 8.186626321068395107e-02 8.533420997149222809e-02 9.018686359409817943e-02 9.147332255187788641e-02 1.004277047714027121e-01 1.068843222226554257e-01 1.089253523178380506e-01 1.121043165729913166e-01
1.241999999999999993e+01 5.637489670581895956e-02 7.452911503044537533e-02 8.188548580110624475e-02 8.536330326771712773e-02 9.021213321632454152e-02 9.149489563844327711e-02 1.004459156305678169e-01 1.069057313673841547e-01 1.089498774610135473e-01 1.121287794206381055e-01
1.242999999999999972e+01 5.638355881546124049e-02 7.455020857294952785e-02 8.190174603933905728e-02 8.538870674880627565e-02 9.023405231514004810e-02 9.151359683918362797e-02 1.004610607884570683e-01 1.069240191054190020e-01 1.089707837227707615e-01 1.121496573960225757e-01
1.243999999999999950e+01 5.639056873441652962e-02 7.456834671765377731e-02 8.191524194794889968e-02 8.541067881320153765e-02 9.025284943838360330e-02 9.152962036726393358e-02 1.004733106651399116e-01 1.069393820239109838e-01 1.089883091543269178e-01 1.121671689973237351e-01
1.244999999999999929e+01 5.639601052875577863e-02 7.458373107674973190e-02 8.192614825317010019e-02 8.542945841306895383e-02 9.026873379379374285e-02 9.154314401477028906e-02 1.004828143364007581e-01 1.069519967550246892e-01 1.090026665854054166e-01 1.121815112057732156e-01
1.246000000000000085e+01 5.639994129883311308e-02 7.459650485726490587e-02 8.193458800288434818e-02 8.544521564656087920e-02 9.028185345218721347e-02 9.155429352255697872e-02 1.004896734930522395e-01 1.069619863821516526e-01 1.090140058651265925e-01 1.121928209547078947e-01
1.247000000000000064e+01 5.640240820673313865e-02 7.460679871144962338e-02 8.194066668037283674e-02 8.545810728384745092e-02 9.029234276779078694e-02 9.156318296363603892e-02 1.004939722465156976e-01 1.069694587449089018e-01 1.090224579374653724e-01 1.122012185341023788e-01
1.248000000000000043e+01 5.640344085845444555e-02 7.461470599460592878e-02 8.194445639649075575e-02 8.546824608971170800e-02 9.030029694917769689e-02 9.156989312268537518e-02 1.004957638855619589e-01 1.069744871052112495e-01 1.090281132267068159e-01 1.122067855638606559e-01
1.249000000000000021e+01 5.640305618770968116e-02 7.462030733490931933e-02 8.194600982782744569e-02 8.547573173742044339e-02 9.030579695065660273e-02 9.157449255051086645e-02 1.004950794307096912e-01 1.069771271507665433e-01 1.090310411417394210e-01 1.122095839136475065e-01
1.250000000000000000e+01 5.640125677407709093e-02 7.462364666558277126e-02 8.194535052528588437e-02 8.548061958119668180e-02 9.030888550892908484e-02 9.157701740193370521e-02 1.004919247874166283e-01 1.069774029280396860e-01 1.090312745653716497e-01 1.122096402482357230e-01
1.250999999999999979e+01 5.639803129875227417e-02 7.462475450951679135e-02 8.194248169311185714e-02 8.548295113134411760e-02 9.030959021857816460e-02 9.157749081720373274e-02 1.004862815455269259e-01 1.069753194714536532e-01 1.090288241950736203e-01 1.122069597225899412e-01
1.251999999999999957e+01 5.639335172435847032e-02 7.462363487910224358e-02 8.193737896519313890e-02 8.548273748054167898e-02 9.030791017197353776e-02 9.157591162758588199e-02 1.004781021256243301e-01 1.069708534846046111e-01 1.090236682626098824e-01 1.122015155909343170e-01
1.252999999999999936e+01 5.638718320735188611e-02 7.462027208532384659e-02 8.193000283399277939e-02 8.547996554559852966e-02 9.030382386023576291e-02 9.157226136497416402e-02 1.004673271472472790e-01 1.069639650555630345e-01 1.090157661744164813e-01 1.121932632603377111e-01
1.253999999999999915e+01 5.637946522893921147e-02 7.461462373365693179e-02 8.192027722831295156e-02 8.547459386991777819e-02 9.029727986481070334e-02 9.156649580171905001e-02 1.004538525117972814e-01 1.069545782090552122e-01 1.090050363373674669e-01 1.121821169278286179e-01
1.255000000000000071e+01 5.637013071935560726e-02 7.460662924005480312e-02 8.190811166336230131e-02 8.546655865541588626e-02 9.028820755525207575e-02 9.155855465539441962e-02 1.004375628773734458e-01 1.069426010991715026e-01 1.089913795854984130e-01 1.121679741035335465e-01
1.256000000000000050e+01 5.635908739808238865e-02 7.459619743089380972e-02 8.189337801912441317e-02 8.545576239804983376e-02 9.027650241587902025e-02 9.154834866486473433e-02 1.004182991474477232e-01 1.069279037837772561e-01 1.089746539950225274e-01 1.121506894253669340e-01
1.257000000000000028e+01 5.634623590482438354e-02 7.458322196482543298e-02 8.187593391861923420e-02 8.544208933662211791e-02 9.026204345121539852e-02 9.153577489483855079e-02 1.003958901905885048e-01 1.069103411967903955e-01 1.089547013439919609e-01 1.121301021344304344e-01
1.258000000000000007e+01 5.633143718965708674e-02 7.456754923026136239e-02 8.185557843519852828e-02 8.542537183853000926e-02 9.024465717443004575e-02 9.152068547523646569e-02 1.003700960709929396e-01 1.068897087217939162e-01 1.089312969347116938e-01 1.121059843954217983e-01
1.258999999999999986e+01 5.631454142261067136e-02 7.454900636109630663e-02 8.183209046648612373e-02 8.540541961419736983e-02 9.022414877600873351e-02 9.150291485867566299e-02 1.003406585912933052e-01 1.068657806519147796e-01 1.089041937346319489e-01 1.120780870716818894e-01
1.259999999999999964e+01 5.629710604512171840e-02 7.452567374207617890e-02 8.180521016138508905e-02 8.538200795665205900e-02 9.020028914344527249e-02 9.148226862889881350e-02 1.003072803211420283e-01 1.068382936318101051e-01 1.088731040043269815e-01 1.120461209758188414e-01
1.260999999999999943e+01 5.627373037970838376e-02 7.450244867098566870e-02 8.177462692328174576e-02 8.535485963970190770e-02 9.017279591570051545e-02 9.145850726432411260e-02 1.002695993492971754e-01 1.068069247935594657e-01 1.088376751921910496e-01 1.120097324217699253e-01
1.261999999999999922e+01 5.624936090088941687e-02 7.447388727577373968e-02 8.173996440135711250e-02 8.532364765680287844e-02 9.014133671069207709e-02 9.143134920746441574e-02 1.002271959891802705e-01 1.067712956853847373e-01 1.087974952341613788e-01 1.119685091438287761e-01
1.263000000000000078e+01 5.622198571547375179e-02 7.444136098759240872e-02 8.170079236767403830e-02 8.528799081364103751e-02 9.010552343315975099e-02 9.140046617013826424e-02 1.001795862138416954e-01 1.067309653173668937e-01 1.087520857426744064e-01 1.119219738463464314e-01
1.264000000000000057e+01 5.619128108822599166e-02 7.440447061812613394e-02 8.165660951830959469e-02 8.524744796966025884e-02 9.006490590567563237e-02 9.136547796545942124e-02 1.001262146434054451e-01 1.066854224132857132e-01 1.087008946136179266e-01 1.118695772909785446e-01
1.265000000000000036e+01 5.615685397504278920e-02 7.436272911838769095e-02 8.160680369956938018e-02 8.520148189850844378e-02 9.001893443028563535e-02 9.132592066953076904e-02 1.000664076146322162e-01 1.066340427484680359e-01 1.086432499062398305e-01 1.118106519746042138e-01
1.266000000000000014e+01 5.611827284760895901e-02 7.431559826291778137e-02 8.155069343335209775e-02 8.514950043162548832e-02 8.996699927022738796e-02 9.128128112285416318e-02 9.999942745530132626e-02 1.065761323249033721e-01 1.085784107503671991e-01 1.117444652956941231e-01
1.266999999999999993e+01 5.607501748022578059e-02 7.426242735819280072e-02 8.148745161596590569e-02 8.509079020621232448e-02 8.990836194744585008e-02 9.123093843744106701e-02 9.992438618516996662e-02 1.065108490870245866e-01 1.085054827198084909e-01 1.116701343813259473e-01
1.267999999999999972e+01 5.602648635127688292e-02 7.420246131568131176e-02 8.141611116434864515e-02 8.502452730987017371e-02 8.984216251857522761e-02 9.117417110902335808e-02 9.984025968830340103e-02 1.064372091717363938e-01 1.084234293436784902e-01 1.115866396342705402e-01
1.268999999999999950e+01 5.597198646188913246e-02 7.413482756984861310e-02 8.133554409217251535e-02 8.494976554775647559e-02 8.976740305936981024e-02 9.111014383961496543e-02 9.974587176871213545e-02 1.063540657476075152e-01 1.083310543261682829e-01 1.114928086784316291e-01
1.269999999999999929e+01 5.591067398605328170e-02 7.405846151446013326e-02 8.124436564776915670e-02 8.486535795153395123e-02 8.968286238455454307e-02 9.103783584039924770e-02 9.963979380626708515e-02 1.062600104206253421e-01 1.082269001868439856e-01 1.113872160969232306e-01
1.271000000000000085e+01 5.584167755741681338e-02 7.397225920340030902e-02 8.114110788986811373e-02 8.477013117111900642e-02 8.958726143267181641e-02 9.095618389214560340e-02 9.952056132394876409e-02 1.061535522713339258e-01 1.081094572425969069e-01 1.112683983780607816e-01
1.272000000000000064e+01 5.576369783070896785e-02 7.387457580305099858e-02 8.102360707557143549e-02 8.466233964243272125e-02 8.947870182273787165e-02 9.086360505113494357e-02 9.938598682131545570e-02 1.060324857156310779e-01 1.079764816378836340e-01 1.111341680326232012e-01
1.273000000000000043e+01 5.567561151800333452e-02 7.376397929131120468e-02 8.088989304692408011e-02 8.454050940808273407e-02 8.935549534019264495e-02 9.075870761391599539e-02 9.923420994808025697e-02 1.058948055742363337e-01 1.078260242816939246e-01 1.109826585805739618e-01
1.274000000000000021e+01 5.557576934391280504e-02 7.363836931424447285e-02 8.073711129093395777e-02 8.440248199813578378e-02 8.921517534481226974e-02 9.063945169269442548e-02 9.906249562870944603e-02 1.057375926779797470e-01 1.076552351290712695e-01 1.108111227947942146e-01
1.275000000000000000e+01 5.546242136289660646e-02 7.349550706918232812e-02 8.056213760433846016e-02 8.424602168694259041e-02 8.905507241549091846e-02 9.050364527176513185e-02 9.886798251205991539e-02 1.055576402510492312e-01 1.074610910685555726e-01 1.106166737228390790e-01
1.275999999999999979e+01 5.533330934233927911e-02 7.333249833324347045e-02 8.036091932337392774e-02 8.406827997480920134e-02 8.887171721511104294e-02 9.034844428950196404e-02 9.864700435915664534e-02 1.053507637577713318e-01 1.072397037012992188e-01 1.103955968462854292e-01
1.276999999999999957e+01 5.518609276655676854e-02 7.314632537588061645e-02 8.012909670812791429e-02 8.386641972861721972e-02 8.866141107910868735e-02 9.017084634523915565e-02 9.839585268265722828e-02 1.051124190986922474e-01 1.069870587068570827e-01 1.101440952661982275e-01
1.277999999999999936e+01 5.501779748636403261e-02 7.293314406960660357e-02 7.986110322300495057e-02 8.363690433315913719e-02 8.841939898023191968e-02 8.996700491412298883e-02 9.810988077648404027e-02 1.048367440490095698e-01 1.066980865590833744e-01 1.098573624233322304e-01
1.278999999999999915e+01 5.482552435742010788e-02 7.268917266076735384e-02 7.955125693664708009e-02 8.337652291205824295e-02 8.814082862816401132e-02 8.973305786819942009e-02 9.778477709905510074e-02 1.045176313004227697e-01 1.063679033566279908e-01 1.095308044987668428e-01
1.280000000000000071e+01 5.460472379586985697e-02 7.240849174072239158e-02 7.919095952698360086e-02 8.308012516472981779e-02 8.781816906715905757e-02 8.946299114932614038e-02 9.741374991661222449e-02 1.041457725059786177e-01 1.059888825073444230e-01 1.091571154684031347e-01
1.281000000000000050e+01 5.435217289489439191e-02 7.208681320405453674e-02 7.877354295626289027e-02 8.274471039057715305e-02 8.744543647759965566e-02 8.915223053579102164e-02 9.699268828027816924e-02 1.037135682528588648e-01 1.055558054233364240e-01 1.087313018172173101e-01
1.282000000000000028e+01 5.406291822885286869e-02 7.171758484711626691e-02 7.828940022491072404e-02 8.236537469117174992e-02 8.701360981421070451e-02 8.879387657870886630e-02 9.651520352225548272e-02 1.032100231009016461e-01 1.050606383314915404e-01 1.082454161708984453e-01
1.283000000000000007e+01 5.373273350433015183e-02 7.129511049802755851e-02 7.773024688087165623e-02 8.193861590925100025e-02 8.651409956271656487e-02 8.838171933431088201e-02 9.597696872004225777e-02 1.026251252611626585e-01 1.044967113353165444e-01 1.076925049307721621e-01
1.283999999999999986e+01 5.335740480285489085e-02 7.081364559400629699e-02 7.708835667317122387e-02 8.146132056147095679e-02 8.593758655587775686e-02 8.790943852963850613e-02 9.537474120648627152e-02 1.019491753597317613e-01 1.038573027214579336e-01 1.070650079817576233e-01
1.284999999999999964e+01 5.293381928656149676e-02 7.026881398773854315e-02 7.635897572907743291e-02 8.093200999177388444e-02 8.527564192580672220e-02 8.737216689378178580e-02 9.470827155157088284e-02 1.011756496643316100e-01 1.031370381142211606e-01 1.063559711897437282e-01
1.285999999999999943e+01 5.246110688427804009e-02 6.965913317062145949e-02 7.554293232828666882e-02 8.035196261613068713e-02 8.452271982554829255e-02 8.676832899546882416e-02 9.398195951960847117e-02 1.003045213494269533e-01 1.023330156808033436e-01 1.055602523439975043e-01
1.286999999999999922e+01 5.194049008735352607e-02 6.898591081453860074e-02 7.464680557223946078e-02 7.972463852691796804e-02 8.367648256410992191e-02 8.609998149297708181e-02 9.320405803846112947e-02 9.934296571156991940e-02 1.014435011937250969e-01 1.046740388677435685e-01
1.288000000000000078e+01 5.137935388293791289e-02 6.825862735745132082e-02 7.368972725872996454e-02 7.906014657435496418e-02 8.274548763767040904e-02 8.537851480176081309e-02 9.239158249730886063e-02 9.831272616462261027e-02 1.004742153146273437e-01 1.037034901679001059e-01
1.289000000000000057e+01 5.078956882218040730e-02 6.749289599141711227e-02 7.269921579925747723e-02 7.837273347218055852e-02 8.174806822482683089e-02 8.462253317177059753e-02 9.156590797910796331e-02 9.724493318245701345e-02 9.943663784897183167e-02 1.026674384404142742e-01
1.290000000000000036e+01 5.018911569205079110e-02 6.671260926741205688e-02 7.171169556868366157e-02 7.768244593475592819e-02 8.071628613775053140e-02 8.385911633650404429e-02 9.075335931899124187e-02 9.617935342197141135e-02 9.835522951240173450e-02 1.016069672905592358e-01
1.291000000000000014e+01 4.960142805847278513e-02 6.594897943449354316e-02 7.076877151516929032e-02 7.701428369512541838e-02 7.969503993512565276e-02 8.312138066012855764e-02 8.998311374660965256e-02 9.515950086500436778e-02 9.727278816469937806e-02 1.005819862657424124e-01
1.291999999999999993e+01 4.905321293102047481e-02 6.523742260496120937e-02 6.991187833575936150e-02 7.639594487487234853e-02 7.873690033369119823e-02 8.244404459438009480e-02 8.928441408213799724e-02 9.422749465437033067e-02 9.624880040059249908e-02 9.965276460241750955e-02
1.292999999999999972e+01 4.856622793272654531e-02 6.460655508793856916e-02 6.916962881586029288e-02 7.584915887488040409e-02 7.788533938467259721e-02 8.185257625084381428e-02 8.867766622004985555e-02 9.341237688961388785e-02 9.533763562006203340e-02 9.885582382023233583e-02
1.293999999999999950e+01 4.815627933652115444e-02 6.407676048819298253e-02 6.855863568796842500e-02 7.538937158485083112e-02 7.717111300513383731e-02 8.136282591017648946e-02 8.817556284236678643e-02 9.273277072618298089e-02 9.457760871420081705e-02 9.820672627913265562e-02
1.294999999999999929e+01 4.784176380938903045e-02 6.367129126832911379e-02 6.809834411906554030e-02 7.503594933742112338e-02 7.662657035899370084e-02 8.099240923201608822e-02 8.779489896496937840e-02 9.221378791174676681e-02 9.400321963795420233e-02 9.772162761571964729e-02
1.296000000000000085e+01 4.761663864257667522e-02 6.338167563355359690e-02 6.777330906263265287e-02 7.478202630390738681e-02 7.623952461300553818e-02 8.073019373598526449e-02 8.752449847392983207e-02 9.184291703913863292e-02 9.359842818515991258e-02 9.738080059911463637e-02
1.297000000000000064e+01 4.747667417357202824e-02 6.320189844849653793e-02 6.757306332949497563e-02 7.462351449595303055e-02 7.600037167048021014e-02 8.056841847810221335e-02 8.735714680002693022e-02 9.161241510374307229e-02 9.334988630537693899e-02 9.717142337494177884e-02
1.298000000000000043e+01 4.739927205694868112e-02 6.310257743984482026e-02 6.746292156320453370e-02 7.453557756644423049e-02 7.586868863657132700e-02 8.047936932696890533e-02 8.726482562729542813e-02 9.148493689566877807e-02 9.321355403378067672e-02 9.705642680925388732e-02
1.299000000000000021e+01 4.737522710141409826e-02 6.307173799731413677e-02 6.742879192503985208e-02 7.450821360346122912e-02 7.582787163483729886e-02 8.045176656387932612e-02 8.723617694909845122e-02 9.144533250649307388e-02 9.317137014964120556e-02 9.702081484302549352e-02
1.300000000000000000e+01 4.736919888546656937e-02 6.306400746133535018e-02 6.742024177981009725e-02 7.450134962776715220e-02 7.581764553962806741e-02 8.044485087559608005e-02 8.722899678198600681e-02 9.143540313618929438e-02 9.316080704916213096e-02 9.701189490655284797e-02
1.300999999999999979e+01 4.738467469268003995e-02 6.307878596374380531e-02 6.743267605429018041e-02 7.451712089813958273e-02 7.583410008773111555e-02 8.045950591574532740e-02 8.724764628939039868e-02 9.145220374950338571e-02 9.317301899294448686e-02 9.702822469228788993e-02
1.301999999999999957e+01 4.744644139836488861e-02 6.313770812940491806e-02 6.748242582790178745e-02 7.458012443105106748e-02 7.589981059702413657e-02 8.051807437115988952e-02 8.732208727572773888e-02 9.151919789064315303e-02 9.322184765220294100e-02 9.709340435582353157e-02
1.302999999999999936e+01 4.764567629667369741e-02 6.332708684277897626e-02 6.764427038260306668e-02 7.478398301944894078e-02 7.611218203463135379e-02 8.070784262411315191e-02 8.756227428123133927e-02 9.173457317548056045e-02 9.338042133943802448e-02 9.730371283592548215e-02
1.303999999999999915e+01 4.800745620241406164e-02 6.366822461661647559e-02 6.794383867484805883e-02 7.515669292758495046e-02 7.649950098957247757e-02 8.105578771882221423e-02 8.799857764552072859e-02 9.212221891834569687e-02 9.367354760111219758e-02 9.768599131677553615e-02
1.305000000000000071e+01 4.859311477540565610e-02 6.421261530371200066e-02 6.844595432792205392e-02 7.576728013258898775e-02 7.713145835308042597e-02 8.162844771224858631e-02 8.870464268614228209e-02 9.273686724706207973e-02 9.416776853855127194e-02 9.830666021203578187e-02
1.306000000000000050e+01 4.941790132097091670e-02 6.496234664688246840e-02 6.919404229598787037e-02 7.664340607662298299e-02 7.803312843650174468e-02 8.245553115400232336e-02 8.969562447648049552e-02 9.356498167002032240e-02 9.492344922573198174e-02 9.918730582052037725e-02
1.307000000000000028e+01 5.050096569722063028e-02 6.591870897287759046e-02 7.025982868934986525e-02 7.782569285808213500e-02 7.924181778811593968e-02 8.358118375895595698e-02 9.098047773615489109e-02 9.458201437111586618e-02 9.605012992815219197e-02 1.003627307694330978e-01
1.308000000000000007e+01 5.179107182014832528e-02 6.702921798024732980e-02 7.166837473454673590e-02 7.928776459188199843e-02 8.072777478845304111e-02 8.498856392323254905e-02 9.245714080456880757e-02 9.576313743270958856e-02 9.757782335318367084e-02 1.018052052851291384e-01
1.308999999999999986e+01 5.323177336587815722e-02 6.826937380614885031e-02 7.343769372915674720e-02 8.100210191302488483e-02 8.246714700818508215e-02 8.666339949030234246e-02 9.398411243830036288e-02 9.720809941403277255e-02 9.946750801650494633e-02 1.034898408228316080e-01
1.309999999999999964e+01 5.473657045618647576e-02 6.962998528345233640e-02 7.553216909681521873e-02 8.290415268778827951e-02 8.441195950240290569e-02 8.856199672444668713e-02 9.542273896478051243e-02 9.899246706197957490e-02 1.016247486498566138e-01 1.053491339379074576e-01
1.310999999999999943e+01 5.619873516061221763e-02 7.109993906021365440e-02 7.785134119597382496e-02 8.488612139339200835e-02 8.648585678510690988e-02 9.060320405079692885e-02 9.675448788966563296e-02 1.010200877791521679e-01 1.039174860018258761e-01 1.072746175283846859e-01
1.311999999999999922e+01 5.752923678635667865e-02 7.265169234825859246e-02 8.026274449491475893e-02 8.683011667709542025e-02 8.860409340993451177e-02 9.268900352049441738e-02 9.804563617910669326e-02 1.031107334985477270e-01 1.062067863790828320e-01 1.092149365275758705e-01
1.313000000000000078e+01 5.867644715897861463e-02 7.422963221327719130e-02 8.262639723028396277e-02 8.863739048116224539e-02 9.067875453229704008e-02 9.471518680263153744e-02 9.934649822890884163e-02 1.051270203428518041e-01 1.083842847387658931e-01 1.111903247080603396e-01
1.314000000000000057e+01 5.962866133352557468e-02 7.576184076709127635e-02 8.481978432659238731e-02 9.024828215033169065e-02 9.263049327998308657e-02 9.658786280375228350e-02 1.006682459542586755e-01 1.069974024203828172e-01 1.104088376885759143e-01 1.131749107821510558e-01
1.315000000000000036e+01 6.040011226964445146e-02 7.717986292599596232e-02 8.675444893599305873e-02 9.163903721447215489e-02 9.439889401391347856e-02 9.824226979880476551e-02 1.019851401199597801e-01 1.086890811914428545e-01 1.122739825571960198e-01 1.150737124324218430e-01
1.316000000000000014e+01 6.102023383435225407e-02 7.844396842437791062e-02 8.839705466887685936e-02 9.281864336237925783e-02 9.595805882209418325e-02 9.966612961449444752e-02 1.032557516954016735e-01 1.101957333909579645e-01 1.139691025052947254e-01 1.168071978859114290e-01
1.316999999999999993e+01 6.151805523503064976e-02 7.953802742821831917e-02 8.975180751504008292e-02 9.380742002591579976e-02 9.730151061316952288e-02 1.008780900331776725e-01 1.044372139284254764e-01 1.115167751894112491e-01 1.154685460527311719e-01 1.183378208877990806e-01
1.317999999999999972e+01 6.191949379795516628e-02 8.046708166036924126e-02 9.085050495464203069e-02 9.463151369022179682e-02 9.844001048777399621e-02 1.019094898902248580e-01 1.055043587810523126e-01 1.126596675787467361e-01 1.167581617700068214e-01 1.196684439329322031e-01
1.318999999999999950e+01 6.224561711593314117e-02 8.124781275797803015e-02 9.173567381369449047e-02 9.531701260209216042e-02 9.939433859897264800e-02 1.027898001470520239e-01 1.064501554276957862e-01 1.136383582219942928e-01 1.178434060158950469e-01 1.208211593358307495e-01
1.319999999999999929e+01 6.251249026496860650e-02 8.190028580940067471e-02 9.244845127648795846e-02 9.588677299523071240e-02 1.001885972780957451e-01 1.035421872929427195e-01 1.072779121758671433e-01 1.144698288564639094e-01 1.187437941216492043e-01 1.218196809116502410e-01
1.321000000000000085e+01 6.273320244370850229e-02 8.244655604071914057e-02 9.302657198191389976e-02 9.636229181444204428e-02 1.008497712668008500e-01 1.041877490773028270e-01 1.079990738374261572e-01 1.151752251487767331e-01 1.194887153930911522e-01 1.226874411310294039e-01
1.322000000000000064e+01 6.291645280509373939e-02 8.290302934600499163e-02 9.349702397091357031e-02 9.675878996096817786e-02 1.013985028399085331e-01 1.047401676795950004e-01 1.086224402023116958e-01 1.157706102972537732e-01 1.201030728327790870e-01 1.234384634865031000e-01
1.323000000000000043e+01 6.307040061770328998e-02 8.328753769855329336e-02 9.388473631516808249e-02 9.709218355822707425e-02 1.018573420742150265e-01 1.052156780987074103e-01 1.091626683222919197e-01 1.162757786525745601e-01 1.206142435735934604e-01 1.240909518128403832e-01
1.324000000000000021e+01 6.320035621151150196e-02 8.361224200920484850e-02 9.420630830907521236e-02 9.737324715876387315e-02 1.022419467032556900e-01 1.056249648510267924e-01 1.096298034166758445e-01 1.167045061426736918e-01 1.210413439900362154e-01 1.246565748958585462e-01
1.325000000000000000e+01 6.331083913512841610e-02 8.388802801879442772e-02 9.447541168953631219e-02 9.761155841784670273e-02 1.025662528940691348e-01 1.059783682077916483e-01 1.100344264202029326e-01 1.170698105614560725e-01 1.214009295645044617e-01 1.251474871572942904e-01
1.325999999999999979e+01 6.340520800373687649e-02 8.412320884996321579e-02 9.470207869356492281e-02 9.781441943026795982e-02 1.028409076706867792e-01 1.062840173488009410e-01 1.103851376269892742e-01 1.173819068592467235e-01 1.217054050305555052e-01 1.255735608648160251e-01
1.326999999999999957e+01 6.348632413500009120e-02 8.432499237566556949e-02 9.489454192776225483e-02 9.798814360676454116e-02 1.030750257419544708e-01 1.065494287303595938e-01 1.106901561721120864e-01 1.176499147212360513e-01 1.219651580102951161e-01 1.259443750416386620e-01
1.327999999999999936e+01 6.355632562486654424e-02 8.449882730233844452e-02 9.505886684735063985e-02 9.813750100845085311e-02 1.032754716833795688e-01 1.067804249816509260e-01 1.109559456619478857e-01 1.178808400066240908e-01 1.221879014165418442e-01 1.262675216568301395e-01
1.328999999999999915e+01 6.361705300231379479e-02 8.464942223257547471e-02 9.520010020723990163e-02 9.826660271521936441e-02 1.034480931015650251e-01 1.069822870673426962e-01 1.111884575682764720e-01 1.180808329358007253e-01 1.223801297505435065e-01 1.265500763944790441e-01
1.330000000000000071e+01 6.366978018027134867e-02 8.478006269487485536e-02 9.532174077341871998e-02 9.837832067864259178e-02 1.035969793977594006e-01 1.071587056884930333e-01 1.113918765612882250e-01 1.182542243620384043e-01 1.225463434661481221e-01 1.267970392282908310e-01
1.331000000000000050e+01 6.371580359925645143e-02 8.489406797553077089e-02 9.542717647233769918e-02 9.847554035588794441e-02 1.037261633627505480e-01 1.073136405317696301e-01 1.115707347315046949e-01 1.184054265641338172e-01 1.226909712163679056e-01 1.270138767772932276e-01
1.332000000000000028e+01 6.375600886652985078e-02 8.499371813382884666e-02 9.551873013004198720e-02 9.856024584650782683e-02 1.038384213970650616e-01 1.074498074826219784e-01 1.117281516331614100e-01 1.185374895165123427e-01 1.228170442562135090e-01 1.272043667542419876e-01
1.333000000000000007e+01 6.379119959364464021e-02 8.508107199822835531e-02 9.559845278638133548e-02 9.863422223913449749e-02 1.039362252469582526e-01 1.075697349438875794e-01 1.118670427770160208e-01 1.186531758386151492e-01 1.229272639347504248e-01 1.273720530976029108e-01
1.333999999999999986e+01 6.382202062119823882e-02 8.515778044632282828e-02 9.566797169553380165e-02 9.869889854182291311e-02 1.040215444641070519e-01 1.076754769694030084e-01 1.119897830798216448e-01 1.187547074682486908e-01 1.230237817358554170e-01 1.275198303344489137e-01
1.334999999999999964e+01 6.384901415127269830e-02 8.522522879302728283e-02 9.572863600943457008e-02 9.875547077101105853e-02 1.040960181186119521e-01 1.077687833155080710e-01 1.120984001612142511e-01 1.188439517652174066e-01 1.231083908665682597e-01 1.276501732427956226e-01
1.335999999999999943e+01 6.387263577434214301e-02 8.528457948973244829e-02 9.578156567598426763e-02 9.880493955964793351e-02 1.041610106357532956e-01 1.078511409639853480e-01 1.121946207493033087e-01 1.189224770601778197e-01 1.231825874564695111e-01 1.277651902669941775e-01
1.336999999999999922e+01 6.389325661998496164e-02 8.533677923041597946e-02 9.582766581403384665e-02 9.884811796004036588e-02 1.042176268700609615e-01 1.079237710383510462e-01 1.122798655093336928e-01 1.189915619963730631e-01 1.232475849013849462e-01 1.278666168812005177e-01
1.338000000000000078e+01 6.391120280156796507e-02 8.538265976903779142e-02 9.586772189583746273e-02 9.888571662723268096e-02 1.042668274160369474e-01 1.079877596423017005e-01 1.123554012820838915e-01 1.190523292872146532e-01 1.233044433374640148e-01 1.279559972600599338e-01
1.339000000000000057e+01 6.392673850240089550e-02 8.542289635671714010e-02 9.590236691483028375e-02 9.891831041784900080e-02 1.043093873248278486e-01 1.080439934485364351e-01 1.124222650928095452e-01 1.191056912562381276e-01 1.233540202781402140e-01 1.280345940322373532e-01
1.340000000000000036e+01 6.394008753797811306e-02 8.545806295795702057e-02 9.593213330694062846e-02 9.894638509569604612e-02 1.043459592724958473e-01 1.080932316200957227e-01 1.124813480235750812e-01 1.191524234796318693e-01 1.233970412140085321e-01 1.281034888210783040e-01
1.341000000000000014e+01 6.395143833191881122e-02 8.548864570052945588e-02 9.595746677275109049e-02 9.897034897457508695e-02 1.043770901765116027e-01 1.081361210484137469e-01 1.125334130946311073e-01 1.191931831828103028e-01 1.234341174375067907e-01 1.281636038625196816e-01
1.341999999999999993e+01 6.396094818163154672e-02 8.551505439408066400e-02 9.597873784929930596e-02 9.899054282097563551e-02 1.044032351889905841e-01 1.081732097934349768e-01 1.125791111274642708e-01 1.192285250441397909e-01 1.234657611108303521e-01 1.282157212237763910e-01
1.342999999999999972e+01 6.396874318387732461e-02 8.553762134552578278e-02 9.599624321330668675e-02 9.900724023882344349e-02 1.044247591598195801e-01 1.082049433414431772e-01 1.126189750270001622e-01 1.192588998427248220e-01 1.234923851005951256e-01 1.282604777977074950e-01
1.343999999999999950e+01 6.397492827801087856e-02 8.555662798584690032e-02 9.601022918668569717e-02 9.902066932427699975e-02 1.044419654446342577e-01 1.082317004500016056e-01 1.126534626900691088e-01 1.192846901961037154e-01 1.235143360322449729e-01 1.282984158328104307e-01
1.344999999999999929e+01 6.397959300771126345e-02 8.557232420979021814e-02 9.602090576757657536e-02 9.903102585101877797e-02 1.044551131489619283e-01 1.082538192819360867e-01 1.126829918414408160e-01 1.193062373969405593e-01 1.235319163858031588e-01 1.283300206443782898e-01
1.346000000000000085e+01 6.398279925502881049e-02 8.558488847259249077e-02 9.602841935717995603e-02 9.903844659482588519e-02 1.044643835532872433e-01 1.082715403031545842e-01 1.127078647396292377e-01 1.193237871333684558e-01 1.235453396131350329e-01 1.283556396077712158e-01
1.347000000000000064e+01 6.398459664723465945e-02 8.559447669148435855e-02 9.603288824385311506e-02 9.904304329083124525e-02 1.044699238032833627e-01 1.082850744738746013e-01 1.127283572271980533e-01 1.193375563516909516e-01 1.235547862103066191e-01 1.283755794170032549e-01
1.348000000000000043e+01 6.398501676218479317e-02 8.560119896576257048e-02 9.603438932163498032e-02 9.904488929689050924e-02 1.044718305525164787e-01 1.082945699115678562e-01 1.127446716732241061e-01 1.193477008289783869e-01 1.235603791745519264e-01 1.283900580469299613e-01
1.349000000000000021e+01 6.398407665022286250e-02 8.560514259827908812e-02 9.603296755532436668e-02 9.904402946391357987e-02 1.044701617974573837e-01 1.083001439782719094e-01 1.127569875188683124e-01 1.193543488547695597e-01 1.235622058143422131e-01 1.283992527148161145e-01
1.350000000000000000e+01 6.398177942303770460e-02 8.560635342704119022e-02 9.602863540205446025e-02 9.904047796533221870e-02 1.044649360071115557e-01 1.083018565954761703e-01 1.127654115686003850e-01 1.193575721502513343e-01 1.235603044235690645e-01 1.284032583423319607e-01
1.350999999999999979e+01 6.397811281245628645e-02 8.560485420840607818e-02 9.602137200915539239e-02 9.903421914724522268e-02 1.044561314937801494e-01 1.082997359759881595e-01 1.127700283600134856e-01 1.193574152279838207e-01 1.235546764190422753e-01 1.284021284381719752e-01
1.351999999999999957e+01 6.397304739052511735e-02 8.560063304154129360e-02 9.601111863585247430e-02 9.902520262129103912e-02 1.044436808484901918e-01 1.082937620726256711e-01 1.127708743708440431e-01 1.193538786287534209e-01 1.235452753905422335e-01 1.283958505722123111e-01
1.352999999999999936e+01 6.396654696414251495e-02 8.559365585574127411e-02 9.599780008366673445e-02 9.901336238503931353e-02 1.044274971533802054e-01 1.082838841072056718e-01 1.127679460716538296e-01 1.193469321414871442e-01 1.235320292281052168e-01 1.283843674606224283e-01
1.353999999999999915e+01 6.395854840683873332e-02 8.558384760228657240e-02 9.598128360425535466e-02 9.899858048458252957e-02 1.044074242451982215e-01 1.082699938503548648e-01 1.127611981859540508e-01 1.193364976661479698e-01 1.235148010786869116e-01 1.283675474056948651e-01
1.355000000000000071e+01 6.394898196458577433e-02 8.557111241311930738e-02 9.596142021986807380e-02 9.898072357434854751e-02 1.043832871237159871e-01 1.082519540974632433e-01 1.127505487497962311e-01 1.193224683987131052e-01 1.234934293480678819e-01 1.283452164087725000e-01
1.356000000000000050e+01 6.393775171923042622e-02 8.555531065324113726e-02 9.593800430132015666e-02 9.895960677137867478e-02 1.043548430977825209e-01 1.082295661471679993e-01 1.127358654533693605e-01 1.193046848971024421e-01 1.234676861945053911e-01 1.283171191362455776e-01
1.357000000000000028e+01 6.392475404958361529e-02 8.553628328055488950e-02 9.591081163748826910e-02 9.893502778987914303e-02 1.043218283490784104e-01 1.082026043191808146e-01 1.127169859509186828e-01 1.192829617920932728e-01 1.234373183671314128e-01 1.282829613749439102e-01
1.358000000000000007e+01 6.390984438079523600e-02 8.551380372210687364e-02 9.587952960417989168e-02 9.890670376144490572e-02 1.042838735293354357e-01 1.081707478197221767e-01 1.126936714345581209e-01 1.192570330188817834e-01 1.234019696229875784e-01 1.282423236979257086e-01
1.358999999999999986e+01 6.389286624024012595e-02 8.548761911201549490e-02 9.584381735226051025e-02 9.887432538494296541e-02 1.042405773588897383e-01 1.081336392741423513e-01 1.126656461562804273e-01 1.192265982981032257e-01 1.233612471833649693e-01 1.281947347576356533e-01
1.359999999999999964e+01 6.387363858921124571e-02 8.545743216147219656e-02 9.580327881928193956e-02 9.883753232727289506e-02 1.041914744328296255e-01 1.080908592060229045e-01 1.126325808902992887e-01 1.191913025041150404e-01 1.233146919344920295e-01 1.281396387467642617e-01
1.360999999999999943e+01 6.385194074345444670e-02 8.542287659974695524e-02 9.575743013645891810e-02 9.879588322326086913e-02 1.041359965070693949e-01 1.080418914787631274e-01 1.125940658110129861e-01 1.191507064815872652e-01 1.232617405486500922e-01 1.280763500595371862e-01
1.361999999999999922e+01 6.382751552535673167e-02 8.538352067886791075e-02 9.570570516079650314e-02 9.874886006189535770e-02 1.040734802396277442e-01 1.079861286276437016e-01 1.125496137031241767e-01 1.191042904147795872e-01 1.232017310690902423e-01 1.280040589492759673e-01
1.363000000000000078e+01 6.380006452488985735e-02 8.533885861420395513e-02 9.564744419242222906e-02 9.869585707274619590e-02 1.040031548024718394e-01 1.079228602543034349e-01 1.124986508512344496e-01 1.190514431644948828e-01 1.231338893982488608e-01 1.279218153671386471e-01
1.364000000000000057e+01 6.376924283838665553e-02 8.528830087375754987e-02 9.558188125701372329e-02 9.863616790167442638e-02 1.039241281084400392e-01 1.078512600114432118e-01 1.124405067650929568e-01 1.189914500751590720e-01 1.230573139354031731e-01 1.278285106887752376e-01
1.365000000000000036e+01 6.373463034543172534e-02 8.523112523963280451e-02 9.550808091608337103e-02 9.856892619964251201e-02 1.038353127904880630e-01 1.077703173730469866e-01 1.123743586488891028e-01 1.189234338706026822e-01 1.229709008354045036e-01 1.277227869249736580e-01
1.366000000000000014e+01 6.369576097776999402e-02 8.516652276479315387e-02 9.542499798242937148e-02 9.849315724952896478e-02 1.037355009118645643e-01 1.076789042502283994e-01 1.122992856471904666e-01 1.188464079899797660e-01 1.228734126561697448e-01 1.276031213455091073e-01
1.366999999999999993e+01 6.365207005009773655e-02 8.509350805384051364e-02 9.533136196746247459e-02 9.840766863295016820e-02 1.036232285395962405e-01 1.075756501990562941e-01 1.122141669451685864e-01 1.187591683179766433e-01 1.227633415534827438e-01 1.274676607176532805e-01
1.367999999999999972e+01 6.360289874778252139e-02 8.501092257717630940e-02 9.522568225978313150e-02 9.831104886349728567e-02 1.034967870800380663e-01 1.074589504064116102e-01 1.121176877143236494e-01 1.186602949220121744e-01 1.226389130159590279e-01 1.273142278951588380e-01
1.368999999999999950e+01 6.354748011489161352e-02 8.491740645166830082e-02 9.510621289091633623e-02 9.820162634861885620e-02 1.033541876072082699e-01 1.073269305245583699e-01 1.120083095670687257e-01 1.185481158234490962e-01 1.224980416474341222e-01 1.271402712382588285e-01
1.369999999999999929e+01 6.348487364112943843e-02 8.481128125637138471e-02 9.497080469747795628e-02 9.807732065257761256e-02 1.031929936517877316e-01 1.071772883496723699e-01 1.118841377646675461e-01 1.184205631003129727e-01 1.223381529220671365e-01 1.269426499835784039e-01
1.371000000000000085e+01 6.341408481429273991e-02 8.469074397586318081e-02 9.481715588418453133e-02 9.793585310760183349e-02 1.030106317699028134e-01 1.070075776424352226e-01 1.117431534826000827e-01 1.182754021210070811e-01 1.221564740893078815e-01 1.267180016546650412e-01
1.372000000000000064e+01 6.333364538185383419e-02 8.455313961351199059e-02 9.464189029172918877e-02 9.777386833814045997e-02 1.028033157826110516e-01 1.068142001072866359e-01 1.115823698833871280e-01 1.181093505360078094e-01 1.219489375740893944e-01 1.264613969533932014e-01
1.373000000000000043e+01 6.324222255988855290e-02 8.439598260270717023e-02 9.444186840786616965e-02 9.758809860247871781e-02 1.025676270067878981e-01 1.065938669574929554e-01 1.113990341909074921e-01 1.179193034480292557e-01 1.217117236556836957e-01 1.261682609029899094e-01
1.374000000000000021e+01 6.313787970344097999e-02 8.421566798726502767e-02 9.421256133745005423e-02 9.737379488829742136e-02 1.022986284893897674e-01 1.063418251246575214e-01 1.111891302739585474e-01 1.177007726703979129e-01 1.214393260737823554e-01 1.258319970704924740e-01
1.375000000000000000e+01 6.301849401992055955e-02 8.400815016709226035e-02 9.394894155460174756e-02 9.712545037978549678e-02 1.019909764997743717e-01 1.060528700490664111e-01 1.109481797353513849e-01 1.174487014158466930e-01 1.211255982334283887e-01 1.254452951020037788e-01
1.375999999999999979e+01 6.288130006862549526e-02 8.376809957779596250e-02 9.364445447184838178e-02 9.683568544004211853e-02 1.016378062159511014e-01 1.057202625276287278e-01 1.106702663665254660e-01 1.171564432585784493e-01 1.207625278351395909e-01 1.249986219641519708e-01
1.376999999999999957e+01 6.272330052022113966e-02 8.348954115686303690e-02 9.329190018480258695e-02 9.649586170523512252e-02 1.012318973364394054e-01 1.053367639305700931e-01 1.103487728819561309e-01 1.168165570532166825e-01 1.203413018074395019e-01 1.244815004376542411e-01
1.377999999999999936e+01 6.254062809207516782e-02 8.316462394774577771e-02 9.288198810394542038e-02 9.609439537805147813e-02 1.007642148780932972e-01 1.048931661767468909e-01 1.099749337047186554e-01 1.164193684559958336e-01 1.198506404597956682e-01 1.238803396032675530e-01
1.378999999999999915e+01 6.232924630082440492e-02 8.278470058498155204e-02 9.240487803274527456e-02 9.561786544893266515e-02 1.002260003825565515e-01 1.043801274475820440e-01 1.095390189738786185e-01 1.159544385361431923e-01 1.192787889616356567e-01 1.231805735783149530e-01
1.380000000000000071e+01 6.208296284087038569e-02 8.233650300070961825e-02 9.184565981463638229e-02 9.504603436348756096e-02 9.960419047390368930e-02 1.037835817542062805e-01 1.090258300225453031e-01 1.154062276981581842e-01 1.186084212273831873e-01 1.223597812438257937e-01
1.381000000000000050e+01 6.179661544374467907e-02 8.180752794364684610e-02 9.119150984073469413e-02 9.435876848808585904e-02 9.889018329345372615e-02 1.030928271405636976e-01 1.084206827342326374e-01 1.147614096291499769e-01 1.178258294082480534e-01 1.213977808589731394e-01
1.382000000000000028e+01 6.146255224785335952e-02 8.117910965058589001e-02 9.042359814606149016e-02 9.352823618249840598e-02 9.807179552200172290e-02 1.022925244272880341e-01 1.077012375418805595e-01 1.140018158038924728e-01 1.169122385082864701e-01 1.202643920283307799e-01
1.383000000000000007e+01 6.107327442459911659e-02 8.043052213148413343e-02 8.952282177897800952e-02 9.252726505520587896e-02 9.714068335785550068e-02 1.013697436627907789e-01 1.068421273797878074e-01 1.131118372627384905e-01 1.158520246584580915e-01 1.189285741303783284e-01
1.383999999999999986e+01 6.062056518788925402e-02 7.953651162674794939e-02 8.846717997120109866e-02 9.133306045436932752e-02 9.609036649898797244e-02 1.003124902298110771e-01 1.058128513829606765e-01 1.120783483976230954e-01 1.146307741247712536e-01 1.173592896404638819e-01
1.384999999999999964e+01 6.009681058509202395e-02 7.846915192141379336e-02 8.723377426279016467e-02 8.994114170480202453e-02 9.491857963948718835e-02 9.911312388300748399e-02 1.045825995212215642e-01 1.108930819743854379e-01 1.132376704914587889e-01 1.155420312474749883e-01
1.385999999999999943e+01 5.949668255228864749e-02 7.720181905256602584e-02 8.580279909635003810e-02 8.838163735426292356e-02 9.362938346862563488e-02 9.777178041974272926e-02 1.031302221261298779e-01 1.095448894046124888e-01 1.116686775046898117e-01 1.135067087277899789e-01
1.386999999999999922e+01 5.881749765547501785e-02 7.571350183756665742e-02 8.416513893044370864e-02 8.671965660133983123e-02 9.223258201700627879e-02 9.629614346557209548e-02 1.014540810415917038e-01 1.079870880338381356e-01 1.099387731998992257e-01 1.113438534853564005e-01
1.388000000000000078e+01 5.806541059056803677e-02 7.401072311353498745e-02 8.235451468349498649e-02 8.504210769806162806e-02 9.075559588664730559e-02 9.471373358711170087e-02 9.959229210388431675e-02 1.061325287416501478e-01 1.081114886338591791e-01 1.091948180925952500e-01
1.389000000000000057e+01 5.725446649366534163e-02 7.213636881499710385e-02 8.045114456674021253e-02 8.341610640150740053e-02 8.923907940063531552e-02 9.306814881338118517e-02 9.761399608707922726e-02 1.039858633200063942e-01 1.061438743882066049e-01 1.072432847305512388e-01
1.390000000000000036e+01 5.640971198760249411e-02 7.017892788565202600e-02 7.856040016907220314e-02 8.188737581337331151e-02 8.773877761601625580e-02 9.142277592151829002e-02 9.561213670077438331e-02 1.017413789478469610e-01 1.039732942223390716e-01 1.055991618881867294e-01
1.391000000000000014e+01 5.556671347562158747e-02 6.825755673739453133e-02 7.677975111837094524e-02 8.049256468948258469e-02 8.631870492604762357e-02 8.985395851634411790e-02 9.368936156691061445e-02 9.960564826444667785e-02 1.018459328996853819e-01 1.041184611489826550e-01
1.391999999999999993e+01 5.476805560095882042e-02 6.649255076792265351e-02 7.518681870499963060e-02 7.926486094971067764e-02 8.504081168863111828e-02 8.843764830921442555e-02 9.194371635585202318e-02 9.771002796459447859e-02 9.996586116327912941e-02 1.027376226462744097e-01
1.392999999999999972e+01 5.405023072957981789e-02 6.496511564178160392e-02 7.382619063995547737e-02 7.822288105746874609e-02 8.394486895012390204e-02 8.722400251998663201e-02 9.044072171227506007e-02 9.611255936957262269e-02 9.840566689970919878e-02 1.014960693525159413e-01
1.393999999999999950e+01 5.344080724108178637e-02 6.371692699252751169e-02 7.271893702775424073e-02 7.737520717037710272e-02 8.305071839184531568e-02 8.623786554953602468e-02 8.921478231683589721e-02 9.483030592229652056e-02 9.717319387959670596e-02 1.004490717839401082e-01
1.394999999999999929e+01 5.297051777618845547e-02 6.278536282035823701e-02 7.189217161339020445e-02 7.674048268623975821e-02 8.238173812228367920e-02 8.550439255372935254e-02 8.830051035482819333e-02 9.388397517942047299e-02 9.627501212057060220e-02 9.964999221128388596e-02
1.396000000000000085e+01 5.263261096216702989e-02 6.213318740829990722e-02 7.131212812882084529e-02 7.629353077137276951e-02 8.191155346837861173e-02 8.499196006908785184e-02 8.766080299428599676e-02 9.322586189886181152e-02 9.565574307738103355e-02 9.908193381914723319e-02
1.397000000000000064e+01 5.242203940236168230e-02 6.173401080563434978e-02 7.095633280335114645e-02 7.601850181193835210e-02 8.162271574544451014e-02 8.467868931640328001e-02 8.726947247885216696e-02 9.282457318473953667e-02 9.528014058017640620e-02 9.873079537445088316e-02
1.398000000000000043e+01 5.230544009297821012e-02 6.151535358652206881e-02 7.076114001643281359e-02 7.586729645103412745e-02 8.146409394497859668e-02 8.450719528368491607e-02 8.705520675305430944e-02 9.260519753452811642e-02 9.507540947296259926e-02 9.853735134238299220e-02
1.399000000000000021e+01 5.226919749816034272e-02 6.144773232183824846e-02 7.070072870740871929e-02 7.582044980200611239e-02 8.141497569725283934e-02 8.445417358074769343e-02 8.698895946539134116e-02 9.253741308638151197e-02 9.501223295374007505e-02 9.847737030309325346e-02
1.400000000000000000e+01 5.226010972238096658e-02 6.143080192858220434e-02 7.068559991063547154e-02 7.580871425733567981e-02 8.140267305771578532e-02 8.444089948406072188e-02 8.697237434108334719e-02 9.252044607611477345e-02 9.499642536614313904e-02 9.846234119929689332e-02
1.400999999999999979e+01 5.227305934930405462e-02 6.143982867150327154e-02 7.069657238820115097e-02 7.581933717617425628e-02 8.141329632617118339e-02 8.445448716001614786e-02 8.698186729857645960e-02 9.253450476531363544e-02 9.501098363154197868e-02 9.847994581834369765e-02
1.401999999999999957e+01 5.232460978986209349e-02 6.147581134595447167e-02 7.074027468523104434e-02 7.586162853069269851e-02 8.145560771456153426e-02 8.450856769800831059e-02 8.701963006645446752e-02 9.259047390157244817e-02 9.506901613023430175e-02 9.855008802864199946e-02
1.402999999999999936e+01 5.248943836247486894e-02 6.159140075750484111e-02 7.088025975101397425e-02 7.599689202307034763e-02 8.159113786507646293e-02 8.468138054037260831e-02 8.714010563823211541e-02 9.276946973237155947e-02 9.525541376273809202e-02 9.877498481956799303e-02
1.403999999999999915e+01 5.278312594743093250e-02 6.179952341949736250e-02 7.113069730561691340e-02 7.623810592620068605e-02 8.183361443502758237e-02 8.498889679813317888e-02 8.735396069400173935e-02 9.308855034535509776e-02 9.559073916878292609e-02 9.917774136780400929e-02
1.405000000000000071e+01 5.324349620386158860e-02 6.213203387369102548e-02 7.152623399486050804e-02 7.661701413145467765e-02 8.221664117678605110e-02 8.546989569062438119e-02 8.768812701246231356e-02 9.358921272221845666e-02 9.612473232467352857e-02 9.981245490820500610e-02
1.406000000000000050e+01 5.386132431464438208e-02 6.259240802764233502e-02 7.206381644709297651e-02 7.712789233494113383e-02 8.273748576283877776e-02 8.611314800294704586e-02 8.813777388717423944e-02 9.426267821678013803e-02 9.685758966189852992e-02 1.006627987750167708e-01
1.407000000000000028e+01 5.462142159903143196e-02 6.318599884671184663e-02 7.273836956072061988e-02 7.776223566915899110e-02 8.339185223730315177e-02 8.689963453259021142e-02 8.870094266054402710e-02 9.509584072498949991e-02 9.778511694120954612e-02 1.016836462668332386e-01
1.408000000000000007e+01 5.545748134868042772e-02 6.388232256366828399e-02 7.350161711209217408e-02 7.847123763281010911e-02 8.413415445966689055e-02 8.775401190943692142e-02 8.934922377974523211e-02 9.602265398408905972e-02 9.883923174531182576e-02 1.027503949840069125e-01
1.408999999999999986e+01 5.631339385580223789e-02 6.465438631617720366e-02 7.431229809625096439e-02 7.921488432458105577e-02 8.492611087121713920e-02 8.860751250698022108e-02 9.006991344384972231e-02 9.698929911037053320e-02 9.995678986426509427e-02 1.038030026518076271e-01
1.409999999999999964e+01 5.713576102059021028e-02 6.546590893964820967e-02 7.512597295624121041e-02 7.995286045118643603e-02 8.572637464511694005e-02 8.939680797575223770e-02 9.084595837413457498e-02 9.794229090532131921e-02 1.010692645685218327e-01 1.048147320926472725e-01
1.410999999999999943e+01 5.788288922474613823e-02 6.627398196453213042e-02 7.590068712468506229e-02 8.064935036222407871e-02 8.649516468727683205e-02 9.008625690234835226e-02 9.164155545315685880e-02 9.883519487530841030e-02 1.021146230451034365e-01 1.057510858158344919e-01
1.411999999999999922e+01 5.853541759046085313e-02 6.704282979022853362e-02 7.660904438994207977e-02 8.128257207300770837e-02 8.720553955160929849e-02 9.067518010003020046e-02 9.241338810488859690e-02 9.964119973558255294e-02 1.030554862853190201e-01 1.065846946330266942e-01
1.413000000000000078e+01 5.909113115067313876e-02 6.774827394043514417e-02 7.723788274116574759e-02 8.184311552616407859e-02 8.784328733931173749e-02 9.117658653701359028e-02 9.312818266419425894e-02 1.003504102274211246e-01 1.038772632212414254e-01 1.073038545562551571e-01
1.414000000000000057e+01 5.955768105546452307e-02 6.837824074861495460e-02 7.778496355950163810e-02 8.233043006698995137e-02 8.840431603899523427e-02 9.160404575614503053e-02 9.376920854799442040e-02 1.009644234511388045e-01 1.045813286043710960e-01 1.079113688384142206e-01
1.415000000000000036e+01 5.994592147427209305e-02 6.892906706524461191e-02 7.825383786937137320e-02 8.274832468081583237e-02 8.889016805871975679e-02 9.196815358629405190e-02 9.433120929588323378e-02 1.014899325460430907e-01 1.051765414630561751e-01 1.084176250194059943e-01
1.416000000000000014e+01 6.026884053102076616e-02 6.940544485875885239e-02 7.865328947874017373e-02 8.310477288050756306e-02 8.930797623130490304e-02 9.227903713838118971e-02 9.481847262951195732e-02 1.019382129388288205e-01 1.056776354264099965e-01 1.088382149915467084e-01
1.416999999999999993e+01 6.053753536566156002e-02 6.981414757706748409e-02 7.899219034078557022e-02 8.340759951423082352e-02 8.966537891739417843e-02 9.254459468522618915e-02 9.523762217673774344e-02 1.023197522769775381e-01 1.060984664007595391e-01 1.091874221748727475e-01
1.417999999999999972e+01 6.076176833583504799e-02 7.016352240228693193e-02 7.927952379853049625e-02 8.366466545063828975e-02 8.997056225192545664e-02 9.277179713055569432e-02 9.559690277053338459e-02 1.026446606485569013e-01 1.064521839931800579e-01 1.094781704442385761e-01
1.418999999999999950e+01 6.094970919140801913e-02 7.046197930421091438e-02 7.952350579316588841e-02 8.388316045773447360e-02 9.023128548706244034e-02 9.296665467169756836e-02 9.590463892668832369e-02 1.029219564077300114e-01 1.067503252572807176e-01 1.097213487257506642e-01
1.419999999999999929e+01 6.110781533100088925e-02 7.071690963543647568e-02 7.973098844552786724e-02 8.406909386683966701e-02 9.045415948669242867e-02 9.313404022230739598e-02 9.616815084392543733e-02 1.031590488229930658e-01 1.070022722078974309e-01 1.099255535416740204e-01
1.421000000000000085e+01 6.124176590988082702e-02 7.093557086877372297e-02 7.990837804668861344e-02 8.422811731650166334e-02 9.064555088777551117e-02 9.327854850423539235e-02 9.639468355086845686e-02 1.033628669730200927e-01 1.072165157361410492e-01 1.100982882603436935e-01
1.422000000000000064e+01 6.135532566057452092e-02 7.112282833009318794e-02 8.005992991654663216e-02 8.436398800502849238e-02 9.080967744031413769e-02 9.340314282245766597e-02 9.658906785251845928e-02 1.035379345004064783e-01 1.073987027701837071e-01 1.102445177283101624e-01
1.423000000000000043e+01 6.145245740973900861e-02 7.128434415912997257e-02 8.019041613707927896e-02 8.448095051041339121e-02 9.095143705510140564e-02 9.351132753477699178e-02 9.675701637129779931e-02 1.036894437975768857e-01 1.075549334324051726e-01 1.103694143480162676e-01
1.424000000000000021e+01 6.153573207761547231e-02 7.142379652674581136e-02 8.030292350489171005e-02 8.458175454634177248e-02 9.107398948562070440e-02 9.360532640663858650e-02 9.690222803391718154e-02 1.038207115778968792e-01 1.076891628484594743e-01 1.104763270575637585e-01
1.425000000000000000e+01 6.160748064556687692e-02 7.154466842577021646e-02 8.040033292203672965e-02 8.466897517057453415e-02 9.118033137889358652e-02 9.368727722652074597e-02 9.702823389657408426e-02 1.039348764160146488e-01 1.078050176601371007e-01 1.105682768847868480e-01
1.425999999999999979e+01 6.166947518302647729e-02 7.164964633978497532e-02 8.048485278161773837e-02 8.474459055351601933e-02 9.127277054278436219e-02 9.375882523173706407e-02 9.713776281716393624e-02 1.040343448337059939e-01 1.079052633442425663e-01 1.106475548824433913e-01
1.426999999999999957e+01 6.172329770941575172e-02 7.174119377797960606e-02 8.055849315112852127e-02 8.481040387772023625e-02 9.135342998162168660e-02 9.382150484487661313e-02 9.723333188800270532e-02 1.041213354823774945e-01 1.079923866829781559e-01 1.107161999057067331e-01
1.427999999999999936e+01 6.177014945840104965e-02 7.182119700907943494e-02 8.062278782347553907e-02 8.486779301619294669e-02 9.142393448319419136e-02 9.387649091885499897e-02 9.731687120859500162e-02 1.041975424453364940e-01 1.080682787614551110e-01 1.107757578011167726e-01
1.428999999999999915e+01 6.181110217149710095e-02 7.189137015579250001e-02 8.067912479635108713e-02 8.491800504101711111e-02 9.148576551672517321e-02 9.392486833831059645e-02 9.739014228874333379e-02 1.042645166754099934e-01 1.081346354962861578e-01 1.108276041031661108e-01
1.430000000000000071e+01 6.184689563868887158e-02 7.195289363166708363e-02 8.072845880341911196e-02 8.496189959411232229e-02 9.153994096388053114e-02 9.396737671887889221e-02 9.745435740524596713e-02 1.043233175801778628e-01 1.081926254858503883e-01 1.108726892389069463e-01
1.431000000000000050e+01 6.187832063548794753e-02 7.200706043388736821e-02 8.077183179778596456e-02 8.500041247932842159e-02 9.158758296612209970e-02 9.400485100472882882e-02 9.751085203289758252e-02 1.043751266441725334e-01 1.082435074981198952e-01 1.109120238529444774e-01
1.432000000000000028e+01 6.190591502983389810e-02 7.205474722053611947e-02 8.080994974270741538e-02 8.503417891439946086e-02 9.162945083492163301e-02 9.403785222290914070e-02 9.756053103674573734e-02 1.044207392221544739e-01 1.082881360020699346e-01 1.109462961317498747e-01
1.433000000000000007e+01 6.193017951084153067e-02 7.209677995702135078e-02 8.084347650176133826e-02 8.506379513359751954e-02 9.166626199175163803e-02 9.406691677502328208e-02 9.760424907313039466e-02 1.044609114012913370e-01 1.083273091006240613e-01 1.109761441238327900e-01
1.433999999999999986e+01 6.195151996614356449e-02 7.213383102175059680e-02 8.087295186775754485e-02 8.508974573084379656e-02 9.169860068067872683e-02 9.409248273931378193e-02 9.764270239677048935e-02 1.044962595403953615e-01 1.083616741075361239e-01 1.110020840323095725e-01
1.434999999999999964e+01 6.197028204932127776e-02 7.216647618745314352e-02 8.089883745011237914e-02 8.511244454848926333e-02 9.172696745214831138e-02 9.411492729081598341e-02 9.767648764408615181e-02 1.045273130654636312e-01 1.083917826665899142e-01 1.110245538055194409e-01
1.435999999999999943e+01 6.198675942489279694e-02 7.219520694252513915e-02 8.092152668135454974e-02 8.513224368049771007e-02 9.175178947383348660e-02 9.413457363263384725e-02 9.770611418915954582e-02 1.045545248437918240e-01 1.084181034265316312e-01 1.110439236241673733e-01
1.436999999999999922e+01 6.200119305878381420e-02 7.222042766463504515e-02 8.094134287529092253e-02 8.514943211630160436e-02 9.177341798264791739e-02 9.415168800458054155e-02 9.773200109497612309e-02 1.045782675831501418e-01 1.084410206611866739e-01 1.110604960885751558e-01
1.438000000000000078e+01 6.201379716877820913e-02 7.224249973590469998e-02 8.095857419250857001e-02 8.516426644177080285e-02 9.179216618928917604e-02 9.416650892710663745e-02 9.775452242280531501e-02 1.045988747662058016e-01 1.084608754237265937e-01 1.110745371977673729e-01
1.439000000000000057e+01 6.202474622224510292e-02 7.226171796194313934e-02 8.097345521989324224e-02 8.517695503806563262e-02 9.180828892426713683e-02 9.417923050246414240e-02 9.777398292000795410e-02 1.046166177985448364e-01 1.084779446987982898e-01 1.110862618807830354e-01
1.440000000000000036e+01 6.203418913303138799e-02 7.227833468500714786e-02 8.098618608553663500e-02 8.518767489852997754e-02 9.182200336348766978e-02 9.419001835877452433e-02 9.779064280651177110e-02 1.046317283263586417e-01 1.084924639108784256e-01 1.110958510189559156e-01
1.441000000000000014e+01 6.204225210968575960e-02 7.229256426426718118e-02 8.099693602321465791e-02 8.519657482285271366e-02 9.183349276989943855e-02 9.419901223777818466e-02 9.780472230587554383e-02 1.046444020113246193e-01 1.085046312933560658e-01 1.111034549568698376e-01
1.441999999999999993e+01 6.204904116529760816e-02 7.230458707158070319e-02 8.100584653863715512e-02 8.520377824328269345e-02 9.184290982989737340e-02 9.420632833127040584e-02 9.781640569244924588e-02 1.046548019173802330e-01 1.085146117326160758e-01 1.111091965618368621e-01
1.442999999999999972e+01 6.205464162920530657e-02 7.231454823675538546e-02 8.101303079973178056e-02 8.520938310422053463e-02 9.185037610174627554e-02 9.421205869880439066e-02 9.782584040187287944e-02 1.046630576458145584e-01 1.085225364074855897e-01 1.111131721679081974e-01
1.443999999999999950e+01 6.205912497653599119e-02 7.232256941435849518e-02 8.101858271792930499e-02 8.521346960689507588e-02 9.185599175627021107e-02 9.421627875401955565e-02 9.783314886404090305e-02 1.046692758838505960e-01 1.085285132697812183e-01 1.111154588380927066e-01
1.444999999999999929e+01 6.206255284045177761e-02 7.232875581509937146e-02 8.102258151803569397e-02 8.521610327273641816e-02 9.185983992235309537e-02 9.421905023088714137e-02 9.783843450692630839e-02 1.046735450665129408e-01 1.085326318263332701e-01 1.111161153917459010e-01
1.446000000000000085e+01 6.206496787334656734e-02 7.233317957856062741e-02 8.102508073404483813e-02 8.521732741116189169e-02 9.186197584052679943e-02 9.422041309117763774e-02 9.784176720407689043e-02 1.046759232062793865e-01 1.085349516560693006e-01 1.111151798008621627e-01
1.447000000000000064e+01 6.206640484000808949e-02 7.233589951848257149e-02 8.102612159467217912e-02 8.521717267091152848e-02 9.186244014924940804e-02 9.422039525723820141e-02 9.784320089623929628e-02 1.046764524885472336e-01 1.085355166442192876e-01 1.111126738573388478e-01
1.448000000000000043e+01 6.206688614170129126e-02 7.233695277359056264e-02 8.102572841948250948e-02 8.521565493472535446e-02 9.186125499593766897e-02 9.421901008645323927e-02 9.784276742577610597e-02 1.046751548348208161e-01 1.085343507899274446e-01 1.111086054899981662e-01
1.449000000000000021e+01 6.206642470009261781e-02 7.233636026801937291e-02 8.102390992176536355e-02 8.521277355565703981e-02 9.185842356513966578e-02 9.421625482175133293e-02 9.784047842467133438e-02 1.046720313138974623e-01 1.085314579377948813e-01 1.111029607809333047e-01
1.450000000000000000e+01 6.206502367356703936e-02 7.233412536541697357e-02 8.102066255013629092e-02 8.520851847526866862e-02 9.185393640881726884e-02 9.421211714295615880e-02 9.783632938372179011e-02 1.046670690104390955e-01 1.085268281541101609e-01 1.110957202988016312e-01
1.450999999999999979e+01 6.206267612084945956e-02 7.233023392763829329e-02 8.101596587660427062e-02 8.520286170258832559e-02 9.184776345148822074e-02 9.420656699535719103e-02 9.783029391986478029e-02 1.046602321243465389e-01 1.085204295998119101e-01 1.110868411038578168e-01
1.451999999999999957e+01 6.205936349524417139e-02 7.232465124795511846e-02 8.100978180433023035e-02 8.519575813907971640e-02 9.183985404954256304e-02 9.419955710347174827e-02 9.782232262474395423e-02 1.046514619063863283e-01 1.085122084416676319e-01 1.110762611519830606e-01
1.452999999999999936e+01 6.205506256717308738e-02 7.231733372656584669e-02 8.100206668710460689e-02 8.518715889144092002e-02 9.183015207057707019e-02 9.419103606868474421e-02 9.781235871992365050e-02 1.046406932902452236e-01 1.085021045004440632e-01 1.110639183298470084e-01
1.453999999999999915e+01 6.204973218412900698e-02 7.230820631416146060e-02 8.099274697617542262e-02 8.517698365640541391e-02 9.181856493976492395e-02 9.418092096038442607e-02 9.780030663143260417e-02 1.046278204461398575e-01 1.084900189597818726e-01 1.110497102550159071e-01
1.455000000000000071e+01 6.204332668014121699e-02 7.229718508488423845e-02 8.098174355517333278e-02 8.516514814206144202e-02 9.180499439724676414e-02 9.416912433032785523e-02 9.778606338908833739e-02 1.046127307847643656e-01 1.084758462530097528e-01 1.110335345157246328e-01
1.456000000000000050e+01 6.203578292898115354e-02 7.228415491143752591e-02 8.096894885103723960e-02 8.515153890529057745e-02 9.178930789811130808e-02 9.415552909122808234e-02 9.776948903340111630e-02 1.045952730460171926e-01 1.084594440819208055e-01 1.110152536331300427e-01
1.457000000000000028e+01 6.202703275087396995e-02 7.226899058708267931e-02 8.095424812860729791e-02 8.513603629470122003e-02 9.177136486873244126e-02 9.414001123987708608e-02 9.775043417588043237e-02 1.045752863312506137e-01 1.084406606309323146e-01 1.109947269485877241e-01
1.458000000000000007e+01 6.201698061227386288e-02 7.225151795005188560e-02 8.093748184733871864e-02 8.511847464557339982e-02 9.175097066208826035e-02 9.412239986899230415e-02 9.772869121672025927e-02 1.045525486256832504e-01 1.084192861098902672e-01 1.109717582528074731e-01
1.458999999999999986e+01 6.200552324348793803e-02 7.223154747475520054e-02 8.091847877442549797e-02 8.509867742143607805e-02 9.172791707331880151e-02 9.410251208854510108e-02 9.770403725460601041e-02 1.045268216475528922e-01 1.083950947726711467e-01 1.109461435145383534e-01
1.459999999999999964e+01 6.199254122357116675e-02 7.220885936272589123e-02 8.089704166367360505e-02 8.507644201336395096e-02 9.170196477261106927e-02 9.408013760535323400e-02 9.767621555282490764e-02 1.044978309984583159e-01 1.083678260982759989e-01 1.109176513080528254e-01
1.460999999999999943e+01 6.197788890673442547e-02 7.218318543790842867e-02 8.087293065718838270e-02 8.505152265647628052e-02 9.167282326339970533e-02 9.405502121694762907e-02 9.764491401958418082e-02 1.044652433813557102e-01 1.083371631262868007e-01 1.108860021799353418e-01
1.461999999999999922e+01 6.196139668226613439e-02 7.215421242723642214e-02 8.084586711749326693e-02 8.502363462889624135e-02 9.164015562886780597e-02 9.402686660855789913e-02 9.760977021806636900e-02 1.044286713673172190e-01 1.083027366054906959e-01 1.108508757836466074e-01
1.463000000000000078e+01 6.194286794367177829e-02 7.212157591633283626e-02 8.081552862248050917e-02 8.499244921185349078e-02 9.160357255107326457e-02 9.399533079509142519e-02 9.757036494824236628e-02 1.043876660680772561e-01 1.082641176589359960e-01 1.108119061958671575e-01
1.464000000000000057e+01 6.192207573115053598e-02 7.208485357868268939e-02 8.078154343118351677e-02 8.495758814756838861e-02 9.156262573940851524e-02 9.396001794057973200e-02 9.752621518971062164e-02 1.043417089722077917e-01 1.082208095094182171e-01 1.107686769475592914e-01
1.465000000000000036e+01 6.189874359120926123e-02 7.204353023737103401e-02 8.074345920568652690e-02 8.491859180538045837e-02 9.151677043331639394e-02 9.392044633288823552e-02 9.747673366334620726e-02 1.042901687780205949e-01 1.081722059851765311e-01 1.107206841863569158e-01
1.466000000000000014e+01 6.187256558590562699e-02 7.199703188487020789e-02 8.070077568794931100e-02 8.487495297529777660e-02 9.146540503418003343e-02 9.387608166888961048e-02 9.742127158742631965e-02 1.042323445110217572e-01 1.081176310666345508e-01 1.106673815313930498e-01
1.466999999999999993e+01 6.184317108892551512e-02 7.194466169833768632e-02 8.065288721342445122e-02 8.482605837707007934e-02 9.140780228760783666e-02 9.382627647696614726e-02 9.735904444792245482e-02 1.041673863776167858e-01 1.080562627718406055e-01 1.106081116731229552e-01
1.467999999999999972e+01 6.181012816998360943e-02 7.188560385426522037e-02 8.059908828335268782e-02 8.477119495804896765e-02 9.134311662957284028e-02 9.377027482128512392e-02 9.728913992421540924e-02 1.040943015354949125e-01 1.079871365306468572e-01 1.105421189431601003e-01
1.468999999999999950e+01 6.177293451027380394e-02 7.181890488351763691e-02 8.053855878346516395e-02 8.470953550358296946e-02 9.127036730711234058e-02 9.370719558338320987e-02 9.721049970906306403e-02 1.040119319170623724e-01 1.079091215127094550e-01 1.104685369962833397e-01
1.469999999999999929e+01 6.173097386033662287e-02 7.174339242704569353e-02 8.047029322072091206e-02 8.464006758833092503e-02 9.118835469313738007e-02 9.363595695986749734e-02 9.712182910870702235e-02 1.039188551477754352e-01 1.078208230130907608e-01 1.103863104976193638e-01
1.471000000000000085e+01 6.168359640595182797e-02 7.165781632257366141e-02 8.039323165762599088e-02 8.456172819996665702e-02 9.109581955553901211e-02 9.355541098816909373e-02 9.702176935129418200e-02 1.038135597650293312e-01 1.077207437655322286e-01 1.102943612569045606e-01
1.472000000000000064e+01 6.162983801065882727e-02 7.156033682263211737e-02 8.030580341910872888e-02 8.447294196035300129e-02 9.099089811820899876e-02 9.346386372489949579e-02 9.690830851462042816e-02 1.036938172245169959e-01 1.076066801234519116e-01 1.101910547811349589e-01
1.473000000000000043e+01 6.156882762139978538e-02 7.144925592413593762e-02 8.020659042169589470e-02 8.437229822277987623e-02 9.087192276210569186e-02 9.335976530245823635e-02 9.677964765185852192e-02 1.035575832512586614e-01 1.074765701750703267e-01 1.100750019396755097e-01
1.474000000000000021e+01 6.149929245002054568e-02 7.132211399375132377e-02 8.009352363424636356e-02 8.425773935314884167e-02 9.073646401483947965e-02 9.324086385251831310e-02 9.663316536382393629e-02 1.034018901243155542e-01 1.073274264439562226e-01 1.099441229348058630e-01
1.475000000000000000e+01 6.141983570267446624e-02 7.117618550063091465e-02 7.996433685449506890e-02 8.412702812240334393e-02 9.058188439597493480e-02 9.310467410556280687e-02 9.646601769729129527e-02 1.032234581112585897e-01 1.071559018710884492e-01 1.097962001925894271e-01
1.475999999999999979e+01 6.132862961795989415e-02 7.100790768394918406e-02 7.981607116227341925e-02 8.397725581793567817e-02 9.040475871520896323e-02 9.294794666867231547e-02 9.627451314928042736e-02 1.030179984265162385e-01 1.069575993875814951e-01 1.096283244151485953e-01
1.476999999999999957e+01 6.122368351272198389e-02 7.081336369832795519e-02 7.964551670789091209e-02 8.380530385173645680e-02 9.020142197616726198e-02 9.276712159272509917e-02 9.605470852887694477e-02 1.027808049509153498e-01 1.067276142360686769e-01 1.094374132997571747e-01
1.477999999999999936e+01 6.110241031876222778e-02 7.058747369386073056e-02 7.944851815923949234e-02 8.360716443387346264e-02 8.996716741045371335e-02 9.255757655117162475e-02 9.580154828349754514e-02 1.025057649356491130e-01 1.064595467835359743e-01 1.092194286497738254e-01
1.478999999999999915e+01 6.096207636053996987e-02 7.032482667195759374e-02 7.922072192469363505e-02 8.337872479655610014e-02 8.969717261701430633e-02 9.231439691389591029e-02 9.550987698104547452e-02 1.021863642273928285e-01 1.061464489908455489e-01 1.089701802645900580e-01
1.480000000000000071e+01 6.079845588504931980e-02 7.001716550953214491e-02 7.895542040289105223e-02 8.311365452152939814e-02 8.938399589028324377e-02 9.203003860969356797e-02 9.517175605340962019e-02 1.018126084579723256e-01 1.057777787655708596e-01 1.086828800480455492e-01
1.481000000000000050e+01 6.060790342362101096e-02 6.965729613436334733e-02 7.864696104702233181e-02 8.280688885448708736e-02 8.902167317628274790e-02 9.169792378378203990e-02 9.478092645254027060e-02 1.013757311361909164e-01 1.053440264310505359e-01 1.083516297092710218e-01
1.482000000000000028e+01 6.038494538997277866e-02 6.923462552530570968e-02 7.828691806237308981e-02 8.245089788555104438e-02 8.860126566992411468e-02 9.130827305592657817e-02 9.432806709518491706e-02 1.008626864051382632e-01 1.048313515169297799e-01 1.079667309325332142e-01
1.483000000000000007e+01 6.012392711760004838e-02 6.873839546821566837e-02 7.786688706636255008e-02 8.203859770865921941e-02 8.811421100657385042e-02 9.085102129571877294e-02 9.380452162716348963e-02 1.002599251789530049e-01 1.042255046364232579e-01 1.075164916404521553e-01
1.483999999999999986e+01 5.981826893779693122e-02 6.815653369634991354e-02 7.737747804504656324e-02 8.156248280336331202e-02 8.755114056405205458e-02 9.031465188859613691e-02 9.320119505557564188e-02 9.955175498117448118e-02 1.035106138256547542e-01 1.069834049175870799e-01
1.484999999999999964e+01 5.946112221005073889e-02 6.747733651221481110e-02 7.680966321434150312e-02 8.101605440473989839e-02 8.690331650267289765e-02 8.968763262571109729e-02 9.251034526144580328e-02 9.872204638814106870e-02 1.026716184997163578e-01 1.063397350767808641e-01
1.485999999999999943e+01 5.904624365243767159e-02 6.669179308610501122e-02 7.615654239189577346e-02 8.039548967606872931e-02 8.616427832033153600e-02 8.896051711506473836e-02 9.172762722204719221e-02 9.775674084819628573e-02 1.016977978325464965e-01 1.055399628611223134e-01
1.486999999999999922e+01 5.856798629935872080e-02 6.579441129321009218e-02 7.541373112439632431e-02 7.969973202504693210e-02 8.532962237947504247e-02 8.812689349292333885e-02 9.085209811957911663e-02 9.664482127290133229e-02 1.005845894600348595e-01 1.045208508640453199e-01
1.488000000000000078e+01 5.802561894275887894e-02 6.479204442234812178e-02 7.458625622451353632e-02 7.893628721895103173e-02 8.440389359470747144e-02 8.719218625042393644e-02 8.989339022295610160e-02 9.539003625379319229e-02 9.934493865625794451e-02 1.032511049029420369e-01
1.489000000000000057e+01 5.742326639004922267e-02 6.370354715597574546e-02 7.368786470870425376e-02 7.811946547141274122e-02 8.339918794553270731e-02 8.617433859697598564e-02 8.886944484357185703e-02 9.401261595510559954e-02 9.800792295153835931e-02 1.017729889089037387e-01
1.490000000000000036e+01 5.677355483617999715e-02 6.256454179856477116e-02 7.274494463710642900e-02 7.727300614400606227e-02 8.234007090940670404e-02 8.510892693731701708e-02 8.780995216915979396e-02 9.255783693498213782e-02 9.662196344124200642e-02 1.001807285217160004e-01
1.491000000000000014e+01 5.609959930509553910e-02 6.142659409266267717e-02 7.179660355080821899e-02 7.642975795817290308e-02 8.126580738631179746e-02 8.404767911813566805e-02 8.675617662708830224e-02 9.109602194766500127e-02 9.525077613760271622e-02 9.858284809322827302e-02
1.491999999999999993e+01 5.543488890303015226e-02 6.035113344308198902e-02 7.089125277142151182e-02 7.562928670045665491e-02 8.022939119087688087e-02 8.305051226628323846e-02 8.575794661594615675e-02 8.971262733361250186e-02 9.396516770745336200e-02 9.708368741876900743e-02
1.492999999999999972e+01 5.481374797374306135e-02 5.938985504970394069e-02 7.007181316894790790e-02 7.490622740510075039e-02 7.928185186055368427e-02 8.216537434590530375e-02 8.485871904483036077e-02 8.847924858543028404e-02 9.282179500837475783e-02 9.575872404404470184e-02
1.493999999999999950e+01 5.426759416906088568e-02 5.857982791650787058e-02 6.937192466532329793e-02 7.428819536138853152e-02 7.846620774333491755e-02 8.142410976610078843e-02 8.409258556939083751e-02 8.744516125401424755e-02 9.186043750435599065e-02 9.465457645898699146e-02
1.494999999999999929e+01 5.383375807906080196e-02 5.795964991904206665e-02 6.882924783799387880e-02 7.380790170720780141e-02 7.783057686037740674e-02 8.085901904160597287e-02 8.349915802155703781e-02 8.665811318843436029e-02 9.112460020062723709e-02 9.381679246646240644e-02
1.496000000000000085e+01 5.351518886397452907e-02 5.751713128718524692e-02 6.843797982189435414e-02 7.346070248526771762e-02 7.737101190296975795e-02 8.045676842400989459e-02 8.307142802626289735e-02 8.609959156115037926e-02 9.059923296258458325e-02 9.322283309041586030e-02
1.497000000000000064e+01 5.331371917146261047e-02 5.724279843632439774e-02 6.819359747083202083e-02 7.324336566090551559e-02 7.708358426576555900e-02 8.020766342740717758e-02 8.280427973813567211e-02 8.575480034302872256e-02 9.027328903708384256e-02 9.285613345439187871e-02
1.498000000000000043e+01 5.320117713300515083e-02 5.709138987640630797e-02 6.805809505008864058e-02 7.312268101417003507e-02 7.692412112877596020e-02 8.007023009670256875e-02 8.265614967085468945e-02 8.556501934491116124e-02 9.009329133286599067e-02 9.265422234698887649e-02
1.499000000000000021e+01 5.316605238279456525e-02 5.704440159299285079e-02 6.801595076024906372e-02 7.308511798896336065e-02 7.687451374847624475e-02 8.002758332014499321e-02 8.261007681777586542e-02 8.550619991069843828e-02 9.003741399881350083e-02 9.259162813804848458e-02
1.500000000000000000e+01 5.315723423237293799e-02 5.703262492208999168e-02 6.800538121631584387e-02 7.307569531246942141e-02 7.686207179703127834e-02 8.001689498369486675e-02 8.259852192225794476e-02 8.549146384249578512e-02 9.002340817831122610e-02 9.257594507498319303e-02
1.500999999999999979e+01 5.318869948262815173e-02 5.707395362305184988e-02 6.804277051763597817e-02 7.310980314100534727e-02 7.690029180716065338e-02 8.005868866927713656e-02 8.264445280715500275e-02 8.553770449864346592e-02 9.006396616763058527e-02 9.261568323649473078e-02
1.501999999999999957e+01 5.331380596601162369e-02 5.723905586747825985e-02 6.819162379316123790e-02 7.324566649228378412e-02 7.705335886748064522e-02 8.022593947916809021e-02 8.282788831941280405e-02 8.572221203409151336e-02 9.022553697348040247e-02 9.277446423339413828e-02
1.502999999999999936e+01 5.371209283337149282e-02 5.777324012041788054e-02 6.866755382587444445e-02 7.368140771739176142e-02 7.755279502401361824e-02 8.076999598763429100e-02 8.342074457410747490e-02 8.631675730293468518e-02 9.074331246080639957e-02 9.328875252580022537e-02
1.503999999999999915e+01 5.441433915178846975e-02 5.874930790323257962e-02 6.951423888550332941e-02 7.446661158723666407e-02 7.848126649714624870e-02 8.177352774537302582e-02 8.450090598568617273e-02 8.739323432675104308e-02 9.166973122232473237e-02 9.423237252234481498e-02
1.505000000000000071e+01 5.549196747326805290e-02 6.034406733992435379e-02 7.083268812380981438e-02 7.573912720896108786e-02 8.003602695972433789e-02 8.343112143255798641e-02 8.625502731225960507e-02 8.912357039258585190e-02 9.313068007836292073e-02 9.579271484979708096e-02
1.506000000000000050e+01 5.688212731480371542e-02 6.261230113453472579e-02 7.257553639908091714e-02 7.757607909347037645e-02 8.230255574750069969e-02 8.580974058270253446e-02 8.872336795675075938e-02 9.152371643146216262e-02 9.511252239484474513e-02 9.806603696651436386e-02
1.507000000000000028e+01 5.848119349127151728e-02 6.560192606426759609e-02 7.468629524319678192e-02 8.009417422901839168e-02 8.533967239690024020e-02 8.895789533224414403e-02 9.193067797853513023e-02 9.458474290686737229e-02 9.761366728677223215e-02 1.010689730491275834e-01
1.508000000000000007e+01 6.006903316686400263e-02 6.910502157974347803e-02 7.703150876122225044e-02 8.315768908030436724e-02 8.893226482438912339e-02 9.263372326907196030e-02 9.566941042699304842e-02 9.799918388540998504e-02 1.004817149705940910e-01 1.037275358165319350e-01
1.508999999999999986e+01 6.148868622976404186e-02 7.278349941001317769e-02 7.956963878069574225e-02 8.643310273818433087e-02 9.276892360757202360e-02 9.643274266935333849e-02 9.970822037989290898e-02 1.011834393430732920e-01 1.036584235820720845e-01 1.069514193988207323e-01
1.509999999999999964e+01 6.265620067309349284e-02 7.612171522165035731e-02 8.224026404714362970e-02 8.944877229709392863e-02 9.639944315880458192e-02 9.966146600843274472e-02 1.042719940421427266e-01 1.034154608623750193e-01 1.075183564170455741e-01 1.113084304000867553e-01
1.510999999999999943e+01 6.356358059258047921e-02 7.871156032245618661e-02 8.484618725761822189e-02 9.187188949159899587e-02 9.929124878848996638e-02 1.018144535656240468e-01 1.066881498560548480e-01 1.078684984748880249e-01 1.116558168104051646e-01 1.156279285246808175e-01
1.511999999999999922e+01 6.425185511766455526e-02 8.055247643187883611e-02 8.709058353041373990e-02 9.367018096521749493e-02 1.010365274848489120e-01 1.036004424446952538e-01 1.094575753264862561e-01 1.113667712021104705e-01 1.152477749211281294e-01 1.191635363355547511e-01
1.513000000000000078e+01 6.477222589679015874e-02 8.184936670579009976e-02 8.882886916734324123e-02 9.497220659034891210e-02 1.019191661371977586e-01 1.052691854170275665e-01 1.114135419082638440e-01 1.143373742035457968e-01 1.178457957305189124e-01 1.210155573633933251e-01
1.514000000000000057e+01 6.516874488124189957e-02 8.278328196962438101e-02 9.011118812635096620e-02 9.592042425494341773e-02 1.024305263542369254e-01 1.066345898324100733e-01 1.127856563743857288e-01 1.165092889724620440e-01 1.195205213216400525e-01 1.217471450730098909e-01
1.515000000000000036e+01 6.547406990839121921e-02 8.347201957726224641e-02 9.104892297610445162e-02 9.662174634618173052e-02 1.027721203838858760e-01 1.076921942914493141e-01 1.137718140296311853e-01 1.180085056727220028e-01 1.205667019463368822e-01 1.223273627860722162e-01
1.516000000000000014e+01 6.571279241530626758e-02 8.399273493030218196e-02 9.174444817791770068e-02 9.715183884180196572e-02 1.030196334323303098e-01 1.085071568164345662e-01 1.145016978616069381e-01 1.190496607023964343e-01 1.212393290776324212e-01 1.228188667890936503e-01
1.516999999999999993e+01 6.590184885981047180e-02 8.439419298582276352e-02 9.226980438057746925e-02 9.756008806000526778e-02 1.032072958444755773e-01 1.091395970427982143e-01 1.150551958455775792e-01 1.197901766321786965e-01 1.216970263204981695e-01 1.232315195990067169e-01
1.517999999999999972e+01 6.605347985263175514e-02 8.470918541159200288e-02 9.267445937647594834e-02 9.788009255350380022e-02 1.033538907311837146e-01 1.096363566699951331e-01 1.154840464458576771e-01 1.203314538829567820e-01 1.220288981832227115e-01 1.235725267530117938e-01
1.518999999999999950e+01 6.617655209746668710e-02 8.496021356991462214e-02 9.299194080816752805e-02 9.813495406667363530e-02 1.034709023560077962e-01 1.100317267102651764e-01 1.158225469480868158e-01 1.207372593125608379e-01 1.222824463594992805e-01 1.238525032698355038e-01
1.519999999999999929e+01 6.627741269381828837e-02 8.516277610458426739e-02 9.324485674872695640e-02 9.834055905027254407e-02 1.035657454691815832e-01 1.103500475586822321e-01 1.160936873876718539e-01 1.210479954669453906e-01 1.224832856209427667e-01 1.240823824118289648e-01
1.521000000000000085e+01 6.636104715078465499e-02 8.532852985800717938e-02 9.344966692210170123e-02 9.850881602911751300e-02 1.036438011194376618e-01 1.106098693198099142e-01 1.163142908264154646e-01 1.212910891904911692e-01 1.226468289865874500e-01 1.242724882639293371e-01
1.522000000000000064e+01 6.643070349380253425e-02 8.546500747598209657e-02 9.361688985163625631e-02 9.864740115406027410e-02 1.037084673589388356e-01 1.108232713510825806e-01 1.164951162244398652e-01 1.214836903593095596e-01 1.227818074468165210e-01 1.244300798799938823e-01
1.523000000000000043e+01 6.648941317354534197e-02 8.557889481313905866e-02 9.375549243615081962e-02 9.876310739149830875e-02 1.037627608421198000e-01 1.110009424240976650e-01 1.166454744976619246e-01 1.216392104691611797e-01 1.228951083431830821e-01 1.245621865042666476e-01
1.524000000000000021e+01 6.653913487049922804e-02 8.567450500906245714e-02 9.387122067891416621e-02 9.886030799726329421e-02 1.038086078535461892e-01 1.111497928763349186e-01 1.167713432904531889e-01 1.217661485698910834e-01 1.229909221799212471e-01 1.246734487473755287e-01
1.525000000000000000e+01 6.658154115642825333e-02 8.575541927804775089e-02 9.396873603903577177e-02 9.894262943249451658e-02 1.038476190293446261e-01 1.112755351390607161e-01 1.168776207765405417e-01 1.218710196605298918e-01 1.230726246152384767e-01 1.247678311072464158e-01
1.525999999999999979e+01 6.661787580458336522e-02 8.582427276382886827e-02 9.405143061889786882e-02 9.901273690261881699e-02 1.038809804337106069e-01 1.113823652541785364e-01 1.169678888158860314e-01 1.219584360783596000e-01 1.231426558282879835e-01 1.248482884443704033e-01
1.526999999999999957e+01 6.664920509970605200e-02 8.588327658740022019e-02 9.412210489849887063e-02 9.907286659603611878e-02 1.039096975913597620e-01 1.114737877933415083e-01 1.170451270218745843e-01 1.220320293806911871e-01 1.232030723153725166e-01 1.249173316318683974e-01
1.527999999999999936e+01 6.667632754484313640e-02 8.593407454818012547e-02 9.418282559648459562e-02 9.912467995660892428e-02 1.039345197273964794e-01 1.115524035808095199e-01 1.171115420069801100e-01 1.220944231688067538e-01 1.232554011758472262e-01 1.249768377582255729e-01
1.528999999999999915e+01 6.669993519146329153e-02 8.597806691115875144e-02 9.423533317100708795e-02 9.916959324924580488e-02 1.039560919189980587e-01 1.116204190868742702e-01 1.171690023018283067e-01 1.221477416470833077e-01 1.233009623310272335e-01 1.250284165077737430e-01
1.530000000000000071e+01 6.672050666753912007e-02 8.601622433068487061e-02 9.428083198388030606e-02 9.920858706058839627e-02 1.039748598521307021e-01 1.116793640485559680e-01 1.172188021681424830e-01 1.221934511147903801e-01 1.233406659425233115e-01 1.250731850343882179e-01
1.531000000000000050e+01 6.673853454439387933e-02 8.604952048462291558e-02 9.432051458685503098e-02 9.924264753486096435e-02 1.039912790604983206e-01 1.117307640232281796e-01 1.172622310503558946e-01 1.222329278885870285e-01 1.233754520786375097e-01 1.251122711396516762e-01
1.532000000000000028e+01 6.675435510476264434e-02 8.607862231066028269e-02 9.435519742781318941e-02 9.927244944160640294e-02 1.040056604953958352e-01 1.117756643646526521e-01 1.173001720798304698e-01 1.222671154555976386e-01 1.234059619374941463e-01 1.251464474280960804e-01
1.533000000000000007e+01 6.676827560593337485e-02 8.610413077734332954e-02 9.438561143191522007e-02 9.929860179547558841e-02 1.040182872577172513e-01 1.118150040517082305e-01 1.173334182571749290e-01 1.222968333479918651e-01 1.234327828907839791e-01 1.251764122007360536e-01
1.533999999999999986e+01 6.678054346128314833e-02 8.612652724600346199e-02 9.441234035312762174e-02 9.932159264466774995e-02 1.040293869308840380e-01 1.118495341888346151e-01 1.173626037712251630e-01 1.223227272137057675e-01 1.234563884459500133e-01 1.252027254834664483e-01
1.534999999999999964e+01 6.679136767983072376e-02 8.614621546018873255e-02 9.443587236560431475e-02 9.934183174442598463e-02 1.040391513757729508e-01 1.118798837581111705e-01 1.173882596426147479e-01 1.223453280900654305e-01 1.234771791215731884e-01 1.252258576477693619e-01
1.535999999999999943e+01 6.680092476451382488e-02 8.616353416875373317e-02 9.445661617439057856e-02 9.935966325286513245e-02 1.040477422774543359e-01 1.119065797718956368e-01 1.174108307912975768e-01 1.223650739493627460e-01 1.234954934292675499e-01 1.252462037753144242e-01
1.536999999999999922e+01 6.680935905407807407e-02 8.617875924581511193e-02 9.447490418497200837e-02 9.937536764628396302e-02 1.040552916590497534e-01 1.119300510431136125e-01 1.174306792258714705e-01 1.223823173320324476e-01 1.235116083336522397e-01 1.252640858291119152e-01
1.538000000000000078e+01 6.681679836506099202e-02 8.619213309374783305e-02 9.449102818965272876e-02 9.938919180854667579e-02 1.040619160652310193e-01 1.119506738706445015e-01 1.174481226647878795e-01 1.223973624727471704e-01 1.235257690496045363e-01 1.252797869696921640e-01
1.539000000000000057e+01 6.682334681179917524e-02 8.620385248452250293e-02 9.450522507106863535e-02 9.940133633789322021e-02 1.040677102331007270e-01 1.119687535583293314e-01 1.174634188969457399e-01 1.224104541500005972e-01 1.235381752100022518e-01 1.252935371157818389e-01
1.540000000000000036e+01 6.682909334892545017e-02 8.621408463018966073e-02 9.451769627130632290e-02 9.941197198018177084e-02 1.040727548390284890e-01 1.119845493758335753e-01 1.174767868749641286e-01 1.224217978684778441e-01 1.235489971520390556e-01 1.253055317089150911e-01
1.541000000000000014e+01 6.683411367323023600e-02 8.622297106396373256e-02 9.452861261270069371e-02 9.942124354388549856e-02 1.040771182499007630e-01 1.119982806844178891e-01 1.174884118845343495e-01 1.224315656272560449e-01 1.235583794884514003e-01 1.253159361871183930e-01
1.541999999999999993e+01 6.683847187230053388e-02 8.623063096135354100e-02 9.453811840471841588e-02 9.942927325677927697e-02 1.040808580347581253e-01 1.120101321622633816e-01 1.174984499535006166e-01 1.224399006946031432e-01 1.235664442120597006e-01 1.253248898207476036e-01
1.542999999999999972e+01 6.684222001442823025e-02 8.623716078867384172e-02 9.454633090485194125e-02 9.943616026743405667e-02 1.040840207300968989e-01 1.120202533115620680e-01 1.175070274167786394e-01 1.224469181640606558e-01 1.235732900507643534e-01 1.253325052817031438e-01
1.543999999999999950e+01 6.684540236268264601e-02 8.624264202473004570e-02 9.455334975498939920e-02 9.944198861634849507e-02 1.040866455766331494e-01 1.120287704297734527e-01 1.175142510390098233e-01 1.224527140929968366e-01 1.235790004098890754e-01 1.253388776646284231e-01
1.544999999999999929e+01 6.684805853275123388e-02 8.624714668891146629e-02 9.455926423818696025e-02 9.944683312980123757e-02 1.040887670730369780e-01 1.120357952660785972e-01 1.175202153561497181e-01 1.224573716771112514e-01 1.235836489052462295e-01 1.253440908640165163e-01
1.546000000000000085e+01 6.685021666758632353e-02 8.625072584327819758e-02 9.456413831727718267e-02 9.945074706424736344e-02 1.040904094873000424e-01 1.120414071406677231e-01 1.175249874934727601e-01 1.224609496183321766e-01 1.235872873175287434e-01 1.253482042290828546e-01
1.547000000000000064e+01 6.685190157718803872e-02 8.625342364123941841e-02 9.456802879035729192e-02 9.945377707625176200e-02 1.040915935133622516e-01 1.120456748215322706e-01 1.175286257218697006e-01 1.224634971172724185e-01 1.235899600706239082e-01 1.253512688565096567e-01
1.548000000000000043e+01 6.685313066548852212e-02 8.625527067209876053e-02 9.457097618190182797e-02 9.945595590604312808e-02 1.040923332079215780e-01 1.120486460919861288e-01 1.175311705810008350e-01 1.224650474304406073e-01 1.235916974020056514e-01 1.253533199404647525e-01
1.549000000000000021e+01 6.685391795880520072e-02 8.625629035606724448e-02 9.457301423979043442e-02 9.945730964400283092e-02 1.040926387129464809e-01 1.120503579200556321e-01 1.175326535573470166e-01 1.224656238507001726e-01 1.235925215429229257e-01 1.253543839839041107e-01
1.550000000000000000e+01 6.685427053916913331e-02 8.625649386244638173e-02 9.457416123660622453e-02 9.945785150885835812e-02 1.040925143600328617e-01 1.120508281817111373e-01 1.175330899690354980e-01 1.224652359219268877e-01 1.235924420854315198e-01 1.253544732495561198e-01
1.550999999999999979e+01 6.685419199680962821e-02 8.625588496486227830e-02 9.457442863605379502e-02 9.945758790547616635e-02 1.040919603820178313e-01 1.120500636253506377e-01 1.175324858239522319e-01 1.224638829250062622e-01 1.235914602116892774e-01 1.253535909958026495e-01
1.551999999999999957e+01 6.685368031303316749e-02 8.625445672676773645e-02 9.457381620332463990e-02 9.945651465918425860e-02 1.040909714889887150e-01 1.120480545983221082e-01 1.175308333188684606e-01 1.224615508213672682e-01 1.235895654191159487e-01 1.253517277295362053e-01
1.552999999999999936e+01 6.685272956801902033e-02 8.625219538788721219e-02 9.457231490529890983e-02 9.945462039061286896e-02 1.040895392593827046e-01 1.120447807111599886e-01 1.175281155558454138e-01 1.224582177160644797e-01 1.235867402549675476e-01 1.253488660724081383e-01
1.553999999999999915e+01 6.685132746509660218e-02 8.624907402335091344e-02 9.456990343584152636e-02 9.945188147987196747e-02 1.040876479546820471e-01 1.120402017634988395e-01 1.175242990433331830e-01 1.224538439294209774e-01 1.235829521496665945e-01 1.253449726187357560e-01
1.555000000000000071e+01 6.684945792413964083e-02 8.624505903204673918e-02 9.456655201229258179e-02 9.944826732426706450e-02 1.040852787791627931e-01 1.120342670179751143e-01 1.175193413716597995e-01 1.224483817734701441e-01 1.235781616973345570e-01 1.253400062374262491e-01
1.556000000000000050e+01 6.684709776686685589e-02 8.624010262956589845e-02 9.456221676825417310e-02 9.944373383790264254e-02 1.040824053135237515e-01 1.120269041813294481e-01 1.175131820388022191e-01 1.224417647101504886e-01 1.235723135000764833e-01 1.253339086859281970e-01
1.557000000000000028e+01 6.684422019469332676e-02 8.623415035059112110e-02 9.455684591277102591e-02 9.943823018774620992e-02 1.040789980062233472e-01 1.120180304261696597e-01 1.175057516537352381e-01 1.224339173769194156e-01 1.235653451827727345e-01 1.253266139199433749e-01
1.558000000000000007e+01 6.684078742602582446e-02 8.622712574169251465e-02 9.455036598538756054e-02 9.943168469321225778e-02 1.040750154445261727e-01 1.120075295192767550e-01 1.174969527890843274e-01 1.224247350243189980e-01 1.235571694971590168e-01 1.253180293404918544e-01
1.558999999999999986e+01 6.683675673559659469e-02 8.621894298263411971e-02 9.454269290014929994e-02 9.942401641013838554e-02 1.040704117367872994e-01 1.119952704871099575e-01 1.174866755966127163e-01 1.224140999034384336e-01 1.235476892789780512e-01 1.253080513441833799e-01
1.559999999999999964e+01 6.683207757436315788e-02 8.620950084239961675e-02 9.453372650362945606e-02 9.941512959446792419e-02 1.040651331309328659e-01 1.119810985039482315e-01 1.174747901776719422e-01 1.224018727052023914e-01 1.235367904586417709e-01 1.252965579452058609e-01
1.560999999999999943e+01 6.682668752420989344e-02 8.619867454676176377e-02 9.452334259553100970e-02 9.940490601854737318e-02 1.040591136407549161e-01 1.119648225008278986e-01 1.174611361788518021e-01 1.223878814001527759e-01 1.235243328838646765e-01 1.252833989614807741e-01
1.561999999999999922e+01 6.682051251111763290e-02 8.618631626869525941e-02 9.451139299703989471e-02 9.939320537604356964e-02 1.040522755677424360e-01 1.119462156400578140e-01 1.174455231688847356e-01 1.223719210204669144e-01 1.235101511951247344e-01 1.252683967380261720e-01
1.563000000000000078e+01 6.681346509971869407e-02 8.617225167898154292e-02 9.449770191379584794e-02 9.937986201641919870e-02 1.040445278475803093e-01 1.119250098310272806e-01 1.174277260146255747e-01 1.223537479695829128e-01 1.234940512031695858e-01 1.252513420881110617e-01
1.564000000000000057e+01 6.680544250716095867e-02 8.615627591966784626e-02 9.448206164262758222e-02 9.936468113105691169e-02 1.040357641527334398e-01 1.119008892863681132e-01 1.174074794395212618e-01 1.223330731582543823e-01 1.234758057231895162e-01 1.252319895782717796e-01
1.565000000000000036e+01 6.679631821667289526e-02 8.613813683195245541e-02 9.446421559904169540e-02 9.934742280826892868e-02 1.040258541344820931e-01 1.118734646826556045e-01 1.173844562796338697e-01 1.223095379986846726e-01 1.234551360532819136e-01 1.252100374518005377e-01
1.566000000000000014e+01 6.678594849400473765e-02 8.611754779550556682e-02 9.444387022383997354e-02 9.932781424505426893e-02 1.040146510178978773e-01 1.118422918828527596e-01 1.173582831169781016e-01 1.222827278677669494e-01 1.234317274725843377e-01 1.251851434966184118e-01
1.566999999999999993e+01 6.677415704771300087e-02 8.609415702473338650e-02 9.442066389779020519e-02 9.930552055287736324e-02 1.040019755494999559e-01 1.118068246287501344e-01 1.173285004363753686e-01 1.222521278789139576e-01 1.234051954014975944e-01 1.251568883208413197e-01
1.567999999999999972e+01 6.676073412331909318e-02 8.606754549563655488e-02 9.439416359825675285e-02 9.928014278507923951e-02 1.039876158790094957e-01 1.117664101507583607e-01 1.172945587333070749e-01 1.222171139029515768e-01 1.233750847013462965e-01 1.251247734823409397e-01
1.568999999999999950e+01 6.674543014170292166e-02 8.603721386993390396e-02 9.436385034213659595e-02 9.925120551067810604e-02 1.039713217183966115e-01 1.117202677354981882e-01 1.172558001983974446e-01 1.221769268185385893e-01 1.233408570363084128e-01 1.250882065447024571e-01
1.569999999999999929e+01 6.672793401651445910e-02 8.600253885451578095e-02 9.432907334602592953e-02 9.921811521945431145e-02 1.039527825818344214e-01 1.116674201125990307e-01 1.172114005730931774e-01 1.221306022616243797e-01 1.233018447311121091e-01 1.250464497032291178e-01
1.571000000000000085e+01 6.670790187603366228e-02 8.596282915498922039e-02 9.428910319506178528e-02 9.918021376342486817e-02 1.039316598293888172e-01 1.116067758119923536e-01 1.171604375332842146e-01 1.220770281265077389e-01 1.232573178993801172e-01 1.249986889014797764e-01
1.572000000000000064e+01 6.668483144841975963e-02 8.591707500300085898e-02 9.424287535988679076e-02 9.913653932361658760e-02 1.039074564312550686e-01 1.115367424168940275e-01 1.171015643397363970e-01 1.220145807548931177e-01 1.232062096514824484e-01 1.249437352377849170e-01
1.573000000000000043e+01 6.665822573852293875e-02 8.586427051058986848e-02 9.418930879833277425e-02 9.908613408243019394e-02 1.038796921467966400e-01 1.114557133541939776e-01 1.170334167557861293e-01 1.219415238714142286e-01 1.231474854796518054e-01 1.248804164899634944e-01
1.574000000000000021e+01 6.662736774173011467e-02 8.580296362827470602e-02 9.412684218208433595e-02 9.902761454701151933e-02 1.038476708282601163e-01 1.113613708344464714e-01 1.169540233693146247e-01 1.218553388685149619e-01 1.230796519586901810e-01 1.248070426994105087e-01
1.575000000000000000e+01 6.659142043208701733e-02 8.573144946918356823e-02 9.405361515412453965e-02 9.895935580248303720e-02 1.038105904091300435e-01 1.112509696051365432e-01 1.168610377731073985e-01 1.217529036136632964e-01 1.230009884409315746e-01 1.247216482116586395e-01
1.575999999999999979e+01 6.654926112039408204e-02 8.564743328062014716e-02 9.396710295247429068e-02 9.887916920511609364e-02 1.037673778661025170e-01 1.111208002267832923e-01 1.167512756291876064e-01 1.216298860758306261e-01 1.229091948238254517e-01 1.246216045850429555e-01
1.576999999999999957e+01 6.649956160010084272e-02 8.554817787977377075e-02 9.386423472455986128e-02 9.878444187848353653e-02 1.037167797945113962e-01 1.109663918201574812e-01 1.166208658425684497e-01 1.214807609055896520e-01 1.228015750162753938e-01 1.245038227341556114e-01
1.577999999999999936e+01 6.644052447728616972e-02 8.542995873856309985e-02 9.374078001450059094e-02 9.867161435302608530e-02 1.036571017961450403e-01 1.107816310888595362e-01 1.164644716351959930e-01 1.212977071254650735e-01 1.226744573126702098e-01 1.243641491744302136e-01
1.578999999999999915e+01 6.637000669387613239e-02 8.528828072576477570e-02 9.359149390180646066e-02 9.853638345431375845e-02 1.035863423650822401e-01 1.105590509269257504e-01 1.162754688527707914e-01 1.210704908492942766e-01 1.225234105954831482e-01 1.241976993924200634e-01
1.580000000000000071e+01 6.628469200939050843e-02 8.511616383621274651e-02 9.340817560391423413e-02 9.837205936074552848e-02 1.035013675015429430e-01 1.102870664457085564e-01 1.160434687874647985e-01 1.207830003997131391e-01 1.223413081932958613e-01 1.239969880649513384e-01
1.581000000000000050e+01 6.618091134151397881e-02 8.490570648853909552e-02 9.318109766039105180e-02 9.817104790174338569e-02 1.033987207825360632e-01 1.099523451944705854e-01 1.157560711507917145e-01 1.204146799461825734e-01 1.221196432422636952e-01 1.237540376209951692e-01
1.582000000000000028e+01 6.605301153300807693e-02 8.464464195379672873e-02 9.289495686369551863e-02 9.792155065216441578e-02 1.032729388985791918e-01 1.095342731984480095e-01 1.153935796453105789e-01 1.199330484726171542e-01 1.218439452498671777e-01 1.234569265321796422e-01
1.583000000000000007e+01 6.589359992400048438e-02 8.431655506778953924e-02 9.252844398591425490e-02 9.760776702165614716e-02 1.031166002748231530e-01 1.090052868215844739e-01 1.149279997513274337e-01 1.192914150061211848e-01 1.214916586949273958e-01 1.230912421270565354e-01
1.583999999999999986e+01 6.569210546259965366e-02 8.389745818419976076e-02 9.204945379608928113e-02 9.720666716137561780e-02 1.029182955516080439e-01 1.083258733762232501e-01 1.143156117089051960e-01 1.184196336886865486e-01 1.210228370448393487e-01 1.226386244372114492e-01
1.584999999999999964e+01 6.543344269334777641e-02 8.335215035458327926e-02 9.140951650041542753e-02 9.668474772186398669e-02 1.026593904899409937e-01 1.074410563500176191e-01 1.134856845758720340e-01 1.172172402436951200e-01 1.203635379869647248e-01 1.220766987344294174e-01
1.585999999999999943e+01 6.509580015366650541e-02 8.262811830494770637e-02 9.053577087590602979e-02 9.599306764967352468e-02 1.023051883858517447e-01 1.062801496168761517e-01 1.123171636020576791e-01 1.155621887732910524e-01 1.193765441524930748e-01 1.213707654319165358e-01
1.586999999999999922e+01 6.464585435295541749e-02 8.164334540386627981e-02 8.932056129068710604e-02 9.505819516203820041e-02 1.017726070205474120e-01 1.047762171062360248e-01 1.105931973871251417e-01 1.133746349900345424e-01 1.178283832776518547e-01 1.203872894364512586e-01
1.588000000000000078e+01 6.403547921058258541e-02 8.027990599126820503e-02 8.763877199516054151e-02 9.378153466097195745e-02 1.008008026483714625e-01 1.030113825398985411e-01 1.080442192324846951e-01 1.107319618662104127e-01 1.154488803066203023e-01 1.183870950065458727e-01
1.589000000000000057e+01 6.319340060606436216e-02 7.838698431363064212e-02 8.541562583599973668e-02 9.204281310085528356e-02 9.880176985330803296e-02 1.013424657200246298e-01 1.047640342050122492e-01 1.076624161966422549e-01 1.121888491747309868e-01 1.149950813641297670e-01
1.590000000000000036e+01 6.202602936863856053e-02 7.587322232760178309e-02 8.275077246725261182e-02 8.974477294399309246e-02 9.582394617288675365e-02 9.902334892872044492e-02 1.017428764853544193e-01 1.040637577575110190e-01 1.084384421094819750e-01 1.108342770686641943e-01
1.591000000000000014e+01 6.044729651702771683e-02 7.289629992592842889e-02 7.989891444493962824e-02 8.690668472581948578e-02 9.238579659736412264e-02 9.520987478281364713e-02 9.922507710453930263e-02 1.004531288802803374e-01 1.047333533853926080e-01 1.067425504469541597e-01
1.591999999999999993e+01 5.846813238176616634e-02 6.985876286837146287e-02 7.711994375211804476e-02 8.375478477064353389e-02 8.885802532388155373e-02 9.113655178167076598e-02 9.520503103660431232e-02 9.813272167914813271e-02 1.010614435839436859e-01 1.037004297894114080e-01
1.592999999999999972e+01 5.626599312872005570e-02 6.708220974823120297e-02 7.461179726548611280e-02 8.065705051410768101e-02 8.552934407801880690e-02 8.750844330367864299e-02 9.118456957709594746e-02 9.589253763007417330e-02 9.742664385496389856e-02 1.013733127106146575e-01
1.593999999999999950e+01 5.412806957211422493e-02 6.470531638174058242e-02 7.248799990734014487e-02 7.795489097209949703e-02 8.265226039386018575e-02 8.454384544272584845e-02 8.779043239079836747e-02 9.361866640584416699e-02 9.439901084408054699e-02 9.789826575800995856e-02
1.594999999999999929e+01 5.235586527176624289e-02 6.284757100860817458e-02 7.083183535541477671e-02 7.588855958462180362e-02 8.047627493167551493e-02 8.231345278695779977e-02 8.524969762153068731e-02 9.145939914416176264e-02 9.237113415156091023e-02 9.520106136639820693e-02
1.596000000000000085e+01 5.103816443476415915e-02 6.149720609126112236e-02 6.961462850807610681e-02 7.442997891893898821e-02 7.897525942521424480e-02 8.073152918429206404e-02 8.348271616245706017e-02 8.979354400761675736e-02 9.099637428117018922e-02 9.330677089350218611e-02
1.597000000000000064e+01 5.020429393933217854e-02 6.064946995361709947e-02 6.883925720395119019e-02 7.353243627726134546e-02 7.807536669145465069e-02 7.975473899705660952e-02 8.240973845823441890e-02 8.875009074502987483e-02 9.013230160504658028e-02 9.215662426973329768e-02
1.598000000000000043e+01 4.973951972984225200e-02 6.017824728187059352e-02 6.840358461844993354e-02 7.303857413410909383e-02 7.758971049739844805e-02 7.921774222606053906e-02 8.182553855902147122e-02 8.817404226124696265e-02 8.964736272803867922e-02 9.153238593296600389e-02
1.599000000000000021e+01 4.959469786056159429e-02 6.003154149596609535e-02 6.826721370239687003e-02 7.288544460142475090e-02 7.744058076430443416e-02 7.905151456782423536e-02 8.164544840350870802e-02 8.799538552890964760e-02 8.949547248488326501e-02 9.134040079718760974e-02


==> anc/supplementary/braiding/path1_r=1.1/V=100/phases.txt <==
1  0.2820668825330035
2  -0.02735084561473879
5  -0.026608899779514205
10 -0.022404972733831366


==> anc/supplementary/braiding/path1_r=1.1/V=100/spectrum_ab.txt <==
0.000000000000000000e+00 5.088243745483873870e-02 5.543921529668602993e-02 6.793462773202450788e-02 7.090313831756928087e-02 7.556871514130931999e-02 8.206546916857614116e-02 8.316815379990322166e-02 8.773681400700530930e-02 9.070699341288923634e-02 9.582204303518321309e-02
1.000000000000000056e-01 6.464481111103483058e-02 9.064274689312253053e-02 9.783459273372710485e-02 1.029179796456996254e-01 1.070479221806892728e-01 1.124599653602469801e-01 1.176795114259663183e-01 1.216473713343977359e-01 1.259999670775159841e-01 1.284986088652522174e-01
2.000000000000000111e-01 6.514847803604692511e-02 9.197495427948271240e-02 9.857273063339684616e-02 1.038464266059674346e-01 1.084749757229919037e-01 1.137517017704954836e-01 1.185332228348934952e-01 1.226288695200048323e-01 1.269044646411288113e-01 1.294150570573563974e-01
2.999999999999999889e-01 6.520230243197469577e-02 9.211014948659419777e-02 9.864194691989967845e-02 1.039455861714559531e-01 1.086183897183067432e-01 1.138804137363964991e-01 1.186222585593889045e-01 1.227291358445868896e-01 1.269945531074715139e-01 1.294993598066445650e-01
4.000000000000000222e-01 6.521495990443068602e-02 9.214163069902436831e-02 9.865797432996030458e-02 1.039689994874739010e-01 1.086516687297015143e-01 1.139103721780829609e-01 1.186431873631365735e-01 1.227523971888660054e-01 1.270155555362132427e-01 1.295188295771252940e-01
5.000000000000000000e-01 6.521776520865368854e-02 9.214837879758001893e-02 9.866148530652012194e-02 1.039744155702018308e-01 1.086586318305990811e-01 1.139168828242670822e-01 1.186479225173352470e-01 1.227571125745511443e-01 1.270201448404470190e-01 1.295230498530503538e-01
5.999999999999999778e-01 6.521499047768904156e-02 9.214091285496218975e-02 9.865790885346198413e-02 1.039698904256383671e-01 1.086502936077656384e-01 1.139100216400274479e-01 1.186436040774992012e-01 1.227508691421070747e-01 1.270153933184851591e-01 1.295185971180433937e-01
6.999999999999999556e-01 6.520238544657880331e-02 9.210796197752302295e-02 9.864175522472358459e-02 1.039483130657491983e-01 1.086141891181930386e-01 1.138793275475216416e-01 1.186235356117127382e-01 1.227244732760413848e-01 1.269940201853554107e-01 1.294987081418145225e-01
8.000000000000000444e-01 6.514862827153475311e-02 9.196727930443772403e-02 9.857218337357243065e-02 1.038561480793970676e-01 1.084600925214073280e-01 1.137476419241291309e-01 1.185377996130823064e-01 1.226124324739176902e-01 1.269020249767587039e-01 1.294136020040398127e-01
9.000000000000000222e-01 6.463830945744893086e-02 9.058063822254057429e-02 9.784363118409007687e-02 1.030017226916216527e-01 1.069163222304561345e-01 1.124149861624526014e-01 1.177201378023646217e-01 1.215106577448011316e-01 1.259369246167628409e-01 1.285475457722009274e-01
1.000000000000000000e+00 4.880550306253790549e-02 5.682049954747350751e-02 6.742483290122480710e-02 7.140204836531671706e-02 7.533303838288236964e-02 8.069801669492075724e-02 8.381238331160384414e-02 8.813736035390101753e-02 9.075413169636102617e-02 9.481416799217858016e-02
1.100000000000000089e+00 5.659042862690499137e-02 7.037373137719571403e-02 7.845116985586909897e-02 8.640495926356694945e-02 8.918474058943189064e-02 9.353608553927690583e-02 1.034766403763012904e-01 1.058372374056972265e-01 1.077449031769282251e-01 1.112829598855930302e-01
1.199999999999999956e+00 5.769544893076172104e-02 7.227058363753099957e-02 8.017819851092305994e-02 8.843859960234183581e-02 9.129156031637999935e-02 9.595457261437410901e-02 1.060904716660394376e-01 1.076613777429181740e-01 1.100712810536600833e-01 1.139766597842109958e-01
1.300000000000000044e+00 5.783400225718523385e-02 7.249285964335561161e-02 8.039500797508516983e-02 8.867969798697818151e-02 9.155209240378867075e-02 9.625802488154824865e-02 1.063878714236490552e-01 1.078917122261699169e-01 1.103590578048512100e-01 1.142928613226583678e-01
1.399999999999999911e+00 5.786858516797058899e-02 7.254655045429155014e-02 8.044881956928449929e-02 8.873903926376772167e-02 9.161715241498111229e-02 9.633333123931413222e-02 1.064609391243761666e-01 1.079508137303824972e-01 1.104305552304460925e-01 1.143716041962138663e-01
1.500000000000000000e+00 5.787851106663537831e-02 7.255990961908298509e-02 8.046366548988599654e-02 8.875546078004585560e-02 9.163623723851783975e-02 9.635473601857610926e-02 1.064823121179983567e-01 1.079693623800508789e-01 1.104517829379998151e-01 1.143950040715663863e-01
1.600000000000000089e+00 5.787669217746613248e-02 7.255185727308169352e-02 8.045925765168814026e-02 8.875084975106996288e-02 9.163395357702959487e-02 9.635030128642804725e-02 1.064798690120382363e-01 1.079702129617966799e-01 1.104500784953669767e-01 1.143930962869326995e-01
1.699999999999999956e+00 5.785845357989997939e-02 7.250902072085577132e-02 8.042650500184424234e-02 8.871546266304429496e-02 9.160293389170019729e-02 9.630924524023307121e-02 1.064455105311292171e-01 1.079499688955449094e-01 1.104183576331308342e-01 1.143579372734333383e-01
1.800000000000000044e+00 5.777786559842869318e-02 7.232708383965605337e-02 8.028457939205141392e-02 8.856115951886180115e-02 9.146514378861551886e-02 9.612763664367908467e-02 1.062919767401400706e-01 1.078547026615407078e-01 1.102765130035175956e-01 1.141997186753086341e-01
1.899999999999999911e+00 5.710776532280409379e-02 7.079707005800299491e-02 7.912223981498493763e-02 8.725961355713755807e-02 9.034231841172495059e-02 9.459192621371655119e-02 1.050097156790756880e-01 1.070403150989144431e-01 1.091309720537603917e-01 1.128786333453709462e-01
2.000000000000000000e+00 5.139934246136221296e-02 5.823959420286452943e-02 7.003519484541233242e-02 7.546860044437618542e-02 8.051709628241826566e-02 8.481255992439611091e-02 9.193472502468222340e-02 9.667429970705355979e-02 9.950359755234097769e-02 1.014289479561579915e-01
2.100000000000000089e+00 6.671072371813131785e-02 8.409308857353522959e-02 9.293138395710316690e-02 9.704254120531387307e-02 1.022684999402651285e-01 1.082434897504494509e-01 1.142494490753819536e-01 1.200948627546474939e-01 1.235208650291472615e-01 1.271996962014606269e-01
2.200000000000000178e+00 6.859062207051559723e-02 8.817567863252602500e-02 9.662721153808753738e-02 1.006087366525967308e-01 1.072857088165848627e-01 1.129243356272180837e-01 1.166271365104777635e-01 1.235383086733174290e-01 1.260387373612707473e-01 1.306659692279311391e-01
2.299999999999999822e+00 6.880991726721615021e-02 8.864585279308989652e-02 9.704749990384911595e-02 1.010605444449133583e-01 1.078667225515890227e-01 1.134855450452027931e-01 1.168810688032989042e-01 1.239395239057565767e-01 1.263128718829497621e-01 1.310582384030743730e-01
2.399999999999999911e+00 6.886368657724578624e-02 8.875824601846700468e-02 9.714862236959656561e-02 1.011716549549378785e-01 1.080068131812325777e-01 1.136210404170943794e-01 1.169418940494391101e-01 1.240366345723200314e-01 1.263777570089617830e-01 1.311487715431499113e-01
2.500000000000000000e+00 6.887855248667361374e-02 8.878225133838023309e-02 9.717303446484605589e-02 1.011988251705816244e-01 1.080421658317871764e-01 1.136530298193939165e-01 1.169555094783520516e-01 1.240606570697209976e-01 1.263907786395898625e-01 1.311620060260502429e-01
2.600000000000000089e+00 6.887437177377930819e-02 8.875461993650038406e-02 9.715578702137964151e-02 1.011803063212478038e-01 1.080224493909748423e-01 1.136278768965771069e-01 1.169422134126703872e-01 1.240455426245407056e-01 1.263726486820425654e-01 1.311237420027900336e-01
2.700000000000000178e+00 6.884220560705153757e-02 8.863421812911807807e-02 9.706868033732242440e-02 1.010862269550708986e-01 1.079134389007129630e-01 1.135057397686099340e-01 1.168815800220348311e-01 1.239659281271024982e-01 1.262969515301307910e-01 1.309821499003945011e-01
2.799999999999999822e+00 6.869999896533825201e-02 8.812753466094770671e-02 9.669240715347297843e-02 1.006895853042790584e-01 1.074361201846584235e-01 1.129868807873676689e-01 1.166229570936315740e-01 1.236206617023370424e-01 1.259782447667541216e-01 1.304033255307063821e-01
2.899999999999999911e+00 6.732934556176614627e-02 8.355484790765282943e-02 9.296964413934358240e-02 9.722219795111278207e-02 1.026377594540714977e-01 1.084335375518457462e-01 1.140916241895605227e-01 1.201596749959201738e-01 1.228639249007696249e-01 1.259662189877538141e-01
3.000000000000000000e+00 4.853775337595161998e-02 6.126646877090633631e-02 6.608095490619338153e-02 7.149822828354832072e-02 7.660285966303403971e-02 8.113707219514368352e-02 9.126707538271393305e-02 9.774772741967974188e-02 9.956537535734710787e-02 1.017503681439622942e-01
3.100000000000000089e+00 5.378893639195525544e-02 7.438879492184093112e-02 7.948032451912842578e-02 8.208638507383990424e-02 8.776100062552823211e-02 9.320444578758170506e-02 1.022730086831270258e-01 1.100131926138972482e-01 1.153382807290773554e-01 1.169370106722726482e-01
3.200000000000000178e+00 5.483713443162818030e-02 7.664559338871117233e-02 8.180849057182397466e-02 8.512134742088819928e-02 9.004916388908308644e-02 9.567514682714813035e-02 1.041918692928105739e-01 1.121150481399354054e-01 1.182178367070842867e-01 1.197812415411299153e-01
3.299999999999999822e+00 5.497780143310934675e-02 7.693021384384284012e-02 8.209553573498394596e-02 8.550654057647424922e-02 9.035497607763368078e-02 9.600397864707033158e-02 1.044372266756412870e-01 1.123740026847411255e-01 1.185835286362711544e-01 1.201870089566518529e-01
3.399999999999999911e+00 5.501180925803453303e-02 7.699964349829672983e-02 8.216447491805770054e-02 8.559891480520939733e-02 9.043114214940185802e-02 9.608398042145974149e-02 1.044961032962315739e-01 1.124346967862911023e-01 1.186731701663780864e-01 1.202888837397657895e-01
3.500000000000000000e+00 5.501860087044132402e-02 7.701619755245633914e-02 8.217866912508259292e-02 8.561958690654679349e-02 9.045119225967543364e-02 9.610085674859890348e-02 1.045074730328887092e-01 1.124440007585166545e-01 1.186955822331651339e-01 1.203145281779907233e-01
3.600000000000000089e+00 5.500889965975504919e-02 7.700364690098109033e-02 8.216027401886277781e-02 8.559960096193443280e-02 9.044222232546116069e-02 9.608037657797141584e-02 1.044897247387960720e-01 1.124194828130750390e-01 1.186821569397153858e-01 1.202991149373015267e-01
3.700000000000000178e+00 5.496891103295542536e-02 7.694234454604442774e-02 8.208279895180552177e-02 8.550910291046295852e-02 9.038801107637510490e-02 9.599283180622501799e-02 1.044180821582921664e-01 1.123289880680975600e-01 1.186109424119578259e-01 1.202170680261797769e-01
3.799999999999999822e+00 5.480546504900411092e-02 7.668710429164297959e-02 8.176467872352347066e-02 8.513578426777765329e-02 9.015533946663156772e-02 9.563387367535894357e-02 1.041286058695938127e-01 1.119743209490429992e-01 1.183137116650085502e-01 1.198713776071070464e-01
3.899999999999999911e+00 5.351868427628241054e-02 7.466458551936791532e-02 7.924757820072150794e-02 8.223846196045379864e-02 8.820374212436554728e-02 9.285075803103992609e-02 1.019462850281404598e-01 1.094671911941453857e-01 1.159151263575271679e-01 1.170274408458531479e-01
4.000000000000000000e+00 4.646417699615926211e-02 6.330754174577543636e-02 6.730515248963364616e-02 6.949228977610673319e-02 7.511258649931659703e-02 8.093142458933842709e-02 9.164536340418927285e-02 9.593167813094474750e-02 9.994790566048090963e-02 1.010638868685102554e-01
4.099999999999999645e+00 5.864433531342934380e-02 8.217192423041201621e-02 8.745786488296229677e-02 9.298295339133542947e-02 1.013487594347838722e-01 1.054256608327277661e-01 1.106638890387851570e-01 1.151157925959068878e-01 1.201085858238927218e-01 1.250143075601892195e-01
4.200000000000000178e+00 5.961027716553012057e-02 8.525637909491272370e-02 9.016163846207149446e-02 9.530824338936505491e-02 1.039777593155267604e-01 1.097514176235507011e-01 1.133515196857829560e-01 1.170999747433674049e-01 1.222660085218344045e-01 1.287392282375245112e-01
4.299999999999999822e+00 5.972067219833566282e-02 8.561205944333014073e-02 9.047665976702484736e-02 9.557978638873966537e-02 1.042718057055611602e-01 1.101876470366127264e-01 1.136459785091884916e-01 1.173182570442912881e-01 1.225160027486864173e-01 1.291718247912706785e-01
4.400000000000000355e+00 5.974564070539047783e-02 8.569811788775136274e-02 9.055072836329730590e-02 9.564190834498555172e-02 1.043388375941948082e-01 1.102890328901235256e-01 1.137159279569553982e-01 1.173692844554949377e-01 1.225743767755043678e-01 1.292734074039093850e-01
4.500000000000000000e+00 5.974810652557777102e-02 8.571988217487472306e-02 9.056448787312280924e-02 9.564912270727639332e-02 1.043475104607601012e-01 1.103103501841666001e-01 1.137322057508498296e-01 1.173791847145834455e-01 1.225844680930703312e-01 1.292932117997488972e-01
4.599999999999999645e+00 5.973443294283894284e-02 8.570794364948632060e-02 9.054100156361047369e-02 9.561792431203043618e-02 1.043163168993213874e-01 1.102852684076964379e-01 1.137188797455453843e-01 1.173642282452900532e-01 1.225639477575874298e-01 1.292635807909957302e-01
4.700000000000000178e+00 5.968678549623688406e-02 8.564235121331484346e-02 9.044750103464914426e-02 9.550745055617018697e-02 1.042037321215610046e-01 1.101768008177305691e-01 1.136552496233419057e-01 1.173032128411517355e-01 1.224843397240012177e-01 1.291423149689025773e-01
4.799999999999999822e+00 5.949501058234053091e-02 8.536634457390733510e-02 9.006543769688463152e-02 9.506421241622661777e-02 1.037460605945423053e-01 1.097219922464562764e-01 1.133871524911413547e-01 1.170516482466752162e-01 1.221557997796738348e-01 1.286408127326133521e-01
4.900000000000000355e+00 5.792575493114773127e-02 8.305976699069873848e-02 8.695870218851210753e-02 9.150929487116837846e-02 9.982883656311736242e-02 1.057113987484395029e-01 1.109556607303881365e-01 1.148386238664505649e-01 1.191745763479258174e-01 1.243756108854298520e-01
5.000000000000000000e+00 4.779572508636208139e-02 6.410559568676232889e-02 6.993518841949537823e-02 7.287556960580175713e-02 7.715817690325543765e-02 8.072294086122819290e-02 8.537850050652533163e-02 9.063493520035517670e-02 9.247367064473220599e-02 1.004514664578688432e-01
5.099999999999999645e+00 5.950165527150741429e-02 6.911969597010372834e-02 8.138761005016204031e-02 8.439345166146328125e-02 9.065384125511642688e-02 1.026380658846802602e-01 1.091666802891012866e-01 1.100641997166347946e-01 1.110755588315295583e-01 1.155457401093988590e-01
5.200000000000000178e+00 6.116112526723523762e-02 7.002238841588646900e-02 8.332722492985407403e-02 8.629549752568725640e-02 9.267737838365691649e-02 1.054767783142453452e-01 1.102841098900921857e-01 1.113042634571562578e-01 1.150340132468583576e-01 1.180037901206980183e-01
5.299999999999999822e+00 6.135645701620544290e-02 7.014460923435916762e-02 8.357112608474019655e-02 8.653579713032172327e-02 9.293430273639079198e-02 1.057950511660323695e-01 1.104248665433349985e-01 1.114517163630225904e-01 1.155094792335174536e-01 1.182934885301851480e-01
5.400000000000000355e+00 6.140311358098921035e-02 7.017464092499613171e-02 8.363021563754317877e-02 8.659410615138396494e-02 9.299676830277942008e-02 1.058704264500356790e-01 1.104593384646424814e-01 1.114877465037949211e-01 1.156230684993315716e-01 1.183634859946977869e-01
5.500000000000000000e+00 6.141346501832178895e-02 7.018135307515799282e-02 8.364337521031088574e-02 8.660709793211793239e-02 9.301069418658840238e-02 1.058871142877951671e-01 1.104670403671504791e-01 1.114957900784711714e-01 1.156482715294386981e-01 1.183790707264173042e-01
5.599999999999999645e+00 6.140311358087793131e-02 7.017464092479656912e-02 8.363021563757921939e-02 8.659410615157636659e-02 9.299676830213526868e-02 1.058704264504114340e-01 1.104593384640962239e-01 1.114877465033113496e-01 1.156230684993051622e-01 1.183634859943260842e-01
5.700000000000000178e+00 6.135645701660142476e-02 7.014460923412481341e-02 8.357112608404508591e-02 8.653579713044946831e-02 9.293430273672155517e-02 1.057950511666196358e-01 1.104248665438381932e-01 1.114517163632983837e-01 1.155094792335466386e-01 1.182934885302042438e-01
5.799999999999999822e+00 6.116112526754696743e-02 7.002238841663160906e-02 8.332722493000510600e-02 8.629549752576787247e-02 9.267737838382272830e-02 1.054767783138422649e-01 1.102841098899008526e-01 1.113042634569377243e-01 1.150340132468524595e-01 1.180037901208278311e-01
5.900000000000000355e+00 5.950165527182554176e-02 6.911969597032191492e-02 8.138761005066404153e-02 8.439345166146633437e-02 9.065384125468493870e-02 1.026380658842172972e-01 1.091666802891286814e-01 1.100641997165437563e-01 1.110755588313849379e-01 1.155457401090102809e-01
6.000000000000000000e+00 4.779572508524606439e-02 6.410559568603857450e-02 6.993518841934490138e-02 7.287556960598023936e-02 7.715817690310443344e-02 8.072294086106784894e-02 8.537850050652694145e-02 9.063493520069940135e-02 9.247367064428321792e-02 1.004514664577492861e-01
6.099999999999999645e+00 5.792575493151690125e-02 8.305976699080333536e-02 8.695870218834415855e-02 9.150929487077746893e-02 9.982883656305431563e-02 1.057113987481937273e-01 1.109556607305650922e-01 1.148386238667757353e-01 1.191745763477923548e-01 1.243756108856594600e-01
6.200000000000000178e+00 5.949501058267753217e-02 8.536634457401146014e-02 9.006543769721668535e-02 9.506421241663164101e-02 1.037460605946799591e-01 1.097219922468474357e-01 1.133871524913431239e-01 1.170516482467187508e-01 1.221557997793549927e-01 1.286408127327831885e-01
6.299999999999999822e+00 5.968678549631751401e-02 8.564235121330940337e-02 9.044750103375612249e-02 9.550745055625341207e-02 1.042037321205721151e-01 1.101768008173254765e-01 1.136552496232176301e-01 1.173032128415226888e-01 1.224843397238373072e-01 1.291423149683292582e-01
6.400000000000000355e+00 5.973443294209841020e-02 8.570794364998182702e-02 9.054100156389011111e-02 9.561792431212277898e-02 1.043163168992592288e-01 1.102852684064588168e-01 1.137188797454092432e-01 1.173642282448533886e-01 1.225639477577668696e-01 1.292635807909610357e-01
6.500000000000000000e+00 5.974810652499755459e-02 8.571988217477262417e-02 9.056448787374064835e-02 9.564912270762641888e-02 1.043475104607949622e-01 1.103103501842633699e-01 1.137322057508446532e-01 1.173791847147424294e-01 1.225844680935075093e-01 1.292932117999701092e-01
6.599999999999999645e+00 5.974564070536149407e-02 8.569811788725957558e-02 9.055072836261246483e-02 9.564190834358202165e-02 1.043388375933931300e-01 1.102890328901506706e-01 1.137159279568652898e-01 1.173692844552951253e-01 1.225743767753469521e-01 1.292734074043232206e-01
6.700000000000000178e+00 5.972067219769781887e-02 8.561205944350590291e-02 9.047665976698526791e-02 9.557978638838383889e-02 1.042718057050502634e-01 1.101876470362071897e-01 1.136459785092665820e-01 1.173182570437097672e-01 1.225160027483423175e-01 1.291718247910703110e-01
6.799999999999999822e+00 5.961027716537290605e-02 8.525637909521205371e-02 9.016163846203159582e-02 9.530824338928059469e-02 1.039777593156630264e-01 1.097514176235676320e-01 1.133515196856605262e-01 1.170999747432978494e-01 1.222660085218084391e-01 1.287392282375491859e-01
6.900000000000000355e+00 5.864433531300375368e-02 8.217192423059641038e-02 8.745786488316849294e-02 9.298295339090655032e-02 1.013487594345981041e-01 1.054256608331038958e-01 1.106638890389937957e-01 1.151157925963450096e-01 1.201085858241674187e-01 1.250143075596023556e-01
7.000000000000000000e+00 4.646417699630009390e-02 6.330754174506490750e-02 6.730515249018576007e-02 6.949228977668779617e-02 7.511258649899724138e-02 8.093142458963380192e-02 9.164536340439058404e-02 9.593167813115867359e-02 9.994790566004789489e-02 1.010638868686392633e-01
7.099999999999999645e+00 5.351868427608908602e-02 7.466458551914455233e-02 7.924757820128154606e-02 8.223846196040349166e-02 8.820374212382948997e-02 9.285075803120572402e-02 1.019462850280099669e-01 1.094671911942996373e-01 1.159151263570361856e-01 1.170274408458410048e-01
7.200000000000000178e+00 5.480546505011114899e-02 7.668710429183299426e-02 8.176467872374830470e-02 8.513578426825807455e-02 9.015533946712875335e-02 9.563387367578754517e-02 1.041286058699263661e-01 1.119743209488951730e-01 1.183137116648248915e-01 1.198713776071525516e-01
7.299999999999999822e+00 5.496891103315202504e-02 7.694234454656788402e-02 8.208279895133908932e-02 8.550910291070591696e-02 9.038801107635192900e-02 9.599283180597804888e-02 1.044180821583798879e-01 1.123289880677650621e-01 1.186109424117659378e-01 1.202170680257921842e-01
7.400000000000000355e+00 5.500889966103684331e-02 7.700364690042683924e-02 8.216027401873926550e-02 8.559960096191962520e-02 9.044222232600900024e-02 9.608037657763371375e-02 1.044897247386346872e-01 1.124194828134033181e-01 1.186821569400066112e-01 1.202991149378464797e-01
7.500000000000000000e+00 5.501860086978061642e-02 7.701619755269528689e-02 8.217866912550161884e-02 8.561958690677555495e-02 9.045119225958697662e-02 9.610085674890091190e-02 1.045074730328459101e-01 1.124440007584320000e-01 1.186955822332881882e-01 1.203145281781411030e-01
7.599999999999999645e+00 5.501180925767447383e-02 7.699964349829156729e-02 8.216447491816297743e-02 8.559891480595355207e-02 9.043114214984088184e-02 9.608398042089690005e-02 1.044961032959652869e-01 1.124346967863433105e-01 1.186731701663139571e-01 1.202888837399248428e-01
7.700000000000000178e+00 5.497780143233127470e-02 7.693021384382744965e-02 8.209553573479606847e-02 8.550654057676758402e-02 9.035497607746705018e-02 9.600397864640304590e-02 1.044372266754457768e-01 1.123740026852836915e-01 1.185835286365340274e-01 1.201870089571523553e-01
7.799999999999999822e+00 5.483713443142560623e-02 7.664559338839745106e-02 8.180849057244360401e-02 8.512134742032517742e-02 9.004916388895155277e-02 9.567514682758511413e-02 1.041918692923169271e-01 1.121150481398730941e-01 1.182178367072997810e-01 1.197812415406160902e-01
7.900000000000000355e+00 5.378893639184108982e-02 7.438879492136236948e-02 7.948032451911160590e-02 8.208638507377738480e-02 8.776100062518812917e-02 9.320444578756133247e-02 1.022730086826785373e-01 1.100131926142867700e-01 1.153382807284944883e-01 1.169370106725121511e-01
8.000000000000000000e+00 4.853775337519609240e-02 6.126646877062717073e-02 6.608095490586438081e-02 7.149822828389726381e-02 7.660285966282476267e-02 8.113707219508912993e-02 9.126707538260650510e-02 9.774772741922981012e-02 9.956537535745377254e-02 1.017503681441287722e-01
8.099999999999999645e+00 6.732934556114225644e-02 8.355484790711847909e-02 9.296964413966686547e-02 9.722219795136313736e-02 1.026377594540907323e-01 1.084335375519005495e-01 1.140916241898704137e-01 1.201596749953546678e-01 1.228639249000559180e-01 1.259662189876399885e-01
8.199999999999999289e+00 6.869999896577222431e-02 8.812753466102557498e-02 9.669240715454018031e-02 1.006895853046319289e-01 1.074361201850489583e-01 1.129868807875792497e-01 1.166229570936582888e-01 1.236206617025613907e-01 1.259782447671100314e-01 1.304033255307829875e-01
8.300000000000000711e+00 6.884220560696985292e-02 8.863421812887486984e-02 9.706868033700417897e-02 1.010862269549223785e-01 1.079134389005194233e-01 1.135057397684984953e-01 1.168815800218760276e-01 1.239659281268998825e-01 1.262969515303468959e-01 1.309821499003487044e-01
8.400000000000000355e+00 6.887437177291957924e-02 8.875461993667718708e-02 9.715578702129916422e-02 1.011803063213862069e-01 1.080224493912346623e-01 1.136278768957466323e-01 1.169422134126809204e-01 1.240455426239787801e-01 1.263726486818849692e-01 1.311237420023493583e-01
8.500000000000000000e+00 6.887855248683072418e-02 8.878225133796370516e-02 9.717303446473342377e-02 1.011988251702800323e-01 1.080421658317280847e-01 1.136530298195538441e-01 1.169555094784615612e-01 1.240606570697740385e-01 1.263907786395511157e-01 1.311620060259889309e-01
8.599999999999999645e+00 6.886368657783496772e-02 8.875824601833268157e-02 9.714862236946746055e-02 1.011716549549345062e-01 1.080068131817450011e-01 1.136210404170156507e-01 1.169418940498700571e-01 1.240366345728673297e-01 1.263777570089961166e-01 1.311487715434252743e-01
8.699999999999999289e+00 6.880991726685201093e-02 8.864585279278341945e-02 9.704749990346386856e-02 1.010605444451214419e-01 1.078667225516495853e-01 1.134855450451750097e-01 1.168810688035916145e-01 1.239395239057559939e-01 1.263128718831922348e-01 1.310582384028216307e-01
8.800000000000000711e+00 6.859062206949137486e-02 8.817567863325304067e-02 9.662721153776201999e-02 1.006087366524852783e-01 1.072857088169776457e-01 1.129243356267464887e-01 1.166271365102422020e-01 1.235383086734561098e-01 1.260387373611679129e-01 1.306659692277881979e-01
8.900000000000000355e+00 6.671072371805890355e-02 8.409308857382123692e-02 9.293138395795653983e-02 9.704254120520511284e-02 1.022684999402614786e-01 1.082434897502036059e-01 1.142494490754289160e-01 1.200948627545493780e-01 1.235208650288449062e-01 1.271996962014057819e-01
9.000000000000000000e+00 5.139934246022318659e-02 5.823959420288207789e-02 7.003519484572556797e-02 7.546860044439632209e-02 8.051709628236858318e-02 8.481255992397798704e-02 9.193472502461456919e-02 9.667429970695001762e-02 9.950359755250819116e-02 1.014289479558680707e-01
9.099999999999999645e+00 5.710776532292151375e-02 7.079707005814452059e-02 7.912223981478412604e-02 8.725961355697062216e-02 9.034231841146452002e-02 9.459192621360550113e-02 1.050097156791365560e-01 1.070403150987931512e-01 1.091309720539216932e-01 1.128786333451627377e-01
9.199999999999999289e+00 5.777786559826357526e-02 7.232708383925350037e-02 8.028457939203297034e-02 8.856115951937812425e-02 9.146514378849437965e-02 9.612763664336240743e-02 1.062919767396752202e-01 1.078547026613398546e-01 1.102765130035039537e-01 1.141997186752289201e-01
9.300000000000000711e+00 5.785845357980901049e-02 7.250902072087032912e-02 8.042650500300346783e-02 8.871546266390981095e-02 9.160293389192354641e-02 9.630924524026428235e-02 1.064455105317515249e-01 1.079499688961547965e-01 1.104183576335441980e-01 1.143579372734515737e-01
9.400000000000000355e+00 5.787669217820975293e-02 7.255185727312817023e-02 8.045925765155383103e-02 8.875084975118698039e-02 9.163395357710468758e-02 9.635030128628167823e-02 1.064798690122738534e-01 1.079702129621039203e-01 1.104500784954286219e-01 1.143930962870597368e-01
9.500000000000000000e+00 5.787851106687653263e-02 7.255990961879862922e-02 8.046366548989376810e-02 8.875546078044774245e-02 9.163623723884350980e-02 9.635473601840521818e-02 1.064823121181507626e-01 1.079693623803325009e-01 1.104517829383057370e-01 1.143950040716670280e-01
9.599999999999999645e+00 5.786858516706332167e-02 7.254655045459537654e-02 8.044881956895773290e-02 8.873903926345562410e-02 9.161715241444774727e-02 9.633333123870965742e-02 1.064609391243068331e-01 1.079508137301390253e-01 1.104305552301182991e-01 1.143716041962331009e-01
9.699999999999999289e+00 5.783400225812398987e-02 7.249285964353174849e-02 8.039500797391870013e-02 8.867969798651156865e-02 9.155209240355982603e-02 9.625802488120313583e-02 1.063878714232655981e-01 1.078917122258391398e-01 1.103590578044583159e-01 1.142928613225160234e-01
9.800000000000000711e+00 5.769544893114515044e-02 7.227058363715062328e-02 8.017819851099529382e-02 8.843859960250066710e-02 9.129156031596465104e-02 9.595457261426561246e-02 1.060904716659080427e-01 1.076613777428741120e-01 1.100712810537946701e-01 1.139766597839299289e-01
9.900000000000000355e+00 5.659042862674536906e-02 7.037373137700629611e-02 7.845116985574945856e-02 8.640495926378463643e-02 8.918474058908087976e-02 9.353608553934902869e-02 1.034766403766984727e-01 1.058372374056543580e-01 1.077449031767322984e-01 1.112829598857089514e-01
1.000000000000000000e+01 4.880550306214338080e-02 5.682049954768937650e-02 6.742483290079683000e-02 7.140204836543290190e-02 7.533303838369143079e-02 8.069801669518712750e-02 8.381238331206873615e-02 8.813736035406553870e-02 9.075413169635555832e-02 9.481416799228123415e-02
1.009999999999999964e+01 6.463830945747624235e-02 9.058063822209989902e-02 9.784363118462049980e-02 1.030017226921518952e-01 1.069163222304644473e-01 1.124149861624484242e-01 1.177201378020318878e-01 1.215106577445628083e-01 1.259369246165554235e-01 1.285475457722232429e-01
1.019999999999999929e+01 6.514862827218374786e-02 9.196727930479620117e-02 9.857218337366567551e-02 1.038561480800364867e-01 1.084600925212365063e-01 1.137476419238259845e-01 1.185377996128826467e-01 1.226124324737680599e-01 1.269020249766215913e-01 1.294136020040353718e-01
1.030000000000000071e+01 6.520238544657636082e-02 9.210796197672337093e-02 9.864175522392670814e-02 1.039483130659358961e-01 1.086141891182153124e-01 1.138793275475563083e-01 1.186235356118149897e-01 1.227244732758396434e-01 1.269940201853552997e-01 1.294987081419328723e-01
1.040000000000000036e+01 6.521499047749163003e-02 9.214091285494054040e-02 9.865790885327573034e-02 1.039698904254730411e-01 1.086502936079856568e-01 1.139100216401411625e-01 1.186436040776630008e-01 1.227508691422394965e-01 1.270153933184818840e-01 1.295185971182511997e-01
1.050000000000000000e+01 6.521776520938184218e-02 9.214837879910783847e-02 9.866148530656831950e-02 1.039744155702879841e-01 1.086586318310525379e-01 1.139168828243854459e-01 1.186479225176419600e-01 1.227571125746638736e-01 1.270201448407423106e-01 1.295230498529650887e-01
1.059999999999999964e+01 6.521495990415324129e-02 9.214163069935361883e-02 9.865797433024320329e-02 1.039689994873377182e-01 1.086516687295995542e-01 1.139103721779308465e-01 1.186431873631590694e-01 1.227523971889029064e-01 1.270155555363324806e-01 1.295188295771620146e-01
1.069999999999999929e+01 6.520230243206599774e-02 9.211014948651291556e-02 9.864194691980496255e-02 1.039455861713470125e-01 1.086183897182018410e-01 1.138804137362723484e-01 1.186222585592907885e-01 1.227291358445121994e-01 1.269945531074698208e-01 1.294993598065883322e-01
1.080000000000000071e+01 6.514847803578897867e-02 9.197495427911947519e-02 9.857273063344672293e-02 1.038464266060058344e-01 1.084749757229766937e-01 1.137517017705783340e-01 1.185332228350458039e-01 1.226288695199419243e-01 1.269044646408953592e-01 1.294150570572925596e-01
1.090000000000000036e+01 6.464481111075251474e-02 9.064274689287399323e-02 9.783459273383611488e-02 1.029179796456861778e-01 1.070479221805352293e-01 1.124599653599506199e-01 1.176795114258761127e-01 1.216473713343485530e-01 1.259999670774342717e-01 1.284986088651076941e-01
1.100000000000000000e+01 5.088243745508955196e-02 5.543921529703439016e-02 6.793462773213122807e-02 7.090313831805276912e-02 7.556871514229766829e-02 8.206546916890311572e-02 8.316815379992892332e-02 8.773681400737774749e-02 9.070699341327000120e-02 9.582204303520489019e-02
1.109999999999999964e+01 5.911679005132648712e-02 6.917392351938569939e-02 7.943508406062931015e-02 8.390334688666579999e-02 9.055268673108227140e-02 9.487426287563067995e-02 1.003558241201617934e-01 1.056998671795611050e-01 1.077442750763238644e-01 1.131322390358101004e-01
1.119999999999999929e+01 6.019107373716651305e-02 7.109046496982059093e-02 8.115269309411572707e-02 8.602583857601027451e-02 9.265565031679286190e-02 9.741740464358876472e-02 1.026317837388800031e-01 1.074069126895507154e-01 1.102980545983745508e-01 1.157329078099135905e-01
1.130000000000000071e+01 6.032381884834304986e-02 7.131438345161500436e-02 8.136674655153841584e-02 8.628508274480489737e-02 9.291449317151988241e-02 9.773273229506061754e-02 1.028963597805532398e-01 1.076360680187716107e-01 1.106038676060702164e-01 1.160179437577910644e-01
1.140000000000000036e+01 6.035671322642815334e-02 7.136849171058320951e-02 8.141986536566175880e-02 8.634925274651884808e-02 9.297887586873655741e-02 9.781072010150852758e-02 1.029618515291901432e-01 1.076953301521565709e-01 1.106798358450560293e-01 1.160881581729745482e-01
1.150000000000000000e+01 6.036581431507836992e-02 7.138210900320975105e-02 8.143462880812238347e-02 8.636733778767451131e-02 9.299724392791780536e-02 9.783273890976466880e-02 1.029814254637516496e-01 1.077140366276865824e-01 1.107024587727961779e-01 1.161089386823517672e-01
1.159999999999999964e+01 6.036319777882792614e-02 7.137441992462140172e-02 8.143058041768620747e-02 8.636317512275817898e-02 9.299361140423505201e-02 9.782780269722260447e-02 1.029802774022820222e-01 1.077150723771628932e-01 1.107008267154724751e-01 1.161071709849218203e-01
1.169999999999999929e+01 6.034334827310401661e-02 7.133246680539979956e-02 8.139910354796195402e-02 8.632720054390591313e-02 9.295906373969101133e-02 9.778433901904939884e-02 1.029524363878619869e-01 1.076952116640508550e-01 1.106676229759538527e-01 1.160757051060843370e-01
1.180000000000000071e+01 6.025652216589010013e-02 7.115405754152973050e-02 8.126228849941050103e-02 8.616947938697898379e-02 9.280760696486067829e-02 9.759235355587958516e-02 1.028274370423938044e-01 1.076012977389103620e-01 1.105188681401461231e-01 1.159336846861905440e-01
1.190000000000000036e+01 5.951252038079293816e-02 6.966541307462040256e-02 8.013670629446081883e-02 8.485343734431298468e-02 9.157157805986458621e-02 9.595520666584868297e-02 1.018281332525011601e-01 1.067988132088942832e-01 1.093164828752066497e-01 1.147088301145823414e-01
1.200000000000000000e+01 5.143080510195905536e-02 5.886871296975262208e-02 7.060707183667354336e-02 7.476913268787564737e-02 8.070739443567434557e-02 8.477359733724416924e-02 9.283729800865911375e-02 9.669311056442889130e-02 9.778889895350781347e-02 1.011323001308272324e-01
1.209999999999999964e+01 6.292335993274110473e-02 8.517336802360930825e-02 9.462156182856956699e-02 9.642558645186892485e-02 1.031358181073335212e-01 1.055189392199100407e-01 1.158598990006950297e-01 1.183359030381593291e-01 1.230554497443998307e-01 1.275040398553290988e-01
1.219999999999999929e+01 6.455459105884640836e-02 8.889453944071494529e-02 9.874802990195973018e-02 1.000713023402082513e-01 1.073570539304896237e-01 1.104671846465510726e-01 1.182825695839149344e-01 1.209239681374350839e-01 1.255910779609060168e-01 1.318031038622750062e-01
1.230000000000000071e+01 6.475055022117846837e-02 8.932780400454966296e-02 9.923068648270376435e-02 1.005040443331374350e-01 1.078672297698967109e-01 1.110346551668497245e-01 1.185839639790815109e-01 1.212342113787159142e-01 1.258675715759053348e-01 1.322709972347323737e-01
1.240000000000000036e+01 6.479844224099794159e-02 8.943152063660475548e-02 9.934798964099889051e-02 1.006088113182652399e-01 1.079895606359697474e-01 1.111721575836095710e-01 1.186549867360195548e-01 1.213086018100860142e-01 1.259345621086349065e-01 1.323813248618448679e-01
1.250000000000000000e+01 6.481093214665525903e-02 8.945371162192855552e-02 9.937860694608974255e-02 1.006323239727952706e-01 1.080154818586544913e-01 1.112099046073639491e-01 1.186651623728209592e-01 1.213242667489790039e-01 1.259520879704217056e-01 1.324047954684393902e-01
1.259999999999999964e+01 6.480517228402130070e-02 8.942828147147301177e-02 9.936473195048159401e-02 1.006093384558134629e-01 1.079847851436950695e-01 1.111988693698142128e-01 1.186340866451740667e-01 1.213053222420044652e-01 1.259442880267305220e-01 1.323778613332124710e-01
1.269999999999999929e+01 6.477078421213373904e-02 8.931729011755554226e-02 9.928132807230712065e-02 1.005044728208335514e-01 1.078520533321218194e-01 1.111156457884626969e-01 1.185191741057525228e-01 1.212238416340996466e-01 1.258968538578154606e-01 1.322607354144241243e-01
1.280000000000000071e+01 6.462168145724331292e-02 8.884922689819675645e-02 9.891969378941367630e-02 1.000572784653961378e-01 1.072957748823573226e-01 1.107448524185306454e-01 1.180411628202918950e-01 1.208826747951359804e-01 1.256888046382797774e-01 1.317721950683770904e-01
1.290000000000000036e+01 6.322105075216133407e-02 8.453368802209479393e-02 9.529949139734711361e-02 9.588008085699373240e-02 1.024174098960810020e-01 1.070836055111687585e-01 1.137359687095692989e-01 1.177779716863076309e-01 1.234906433953029126e-01 1.277364994886829030e-01
1.300000000000000000e+01 4.581707503538717807e-02 6.235955601907387097e-02 6.563063692082962697e-02 7.067884744600846925e-02 7.529704471249160092e-02 7.990426543381481950e-02 9.224795094056861822e-02 9.601168870715778847e-02 9.986866942340819064e-02 1.022898265131482604e-01
1.309999999999999964e+01 5.262851782068932172e-02 7.257203522738527035e-02 8.151811451456141000e-02 8.322925593028825120e-02 8.594324348665595414e-02 9.134493995789487453e-02 1.039540745819254042e-01 1.114699828229020334e-01 1.155746548868199775e-01 1.173931889851622667e-01
1.319999999999999929e+01 5.396861036940051731e-02 7.457679424477839381e-02 8.555468553475982507e-02 8.495229521344493939e-02 8.808654313640068567e-02 9.405589355066137913e-02 1.061387064625493593e-01 1.139763574987614492e-01 1.183930435962255445e-01 1.198041130194864995e-01
1.330000000000000071e+01 5.414408372447694628e-02 7.483711845645817096e-02 8.534506633549586441e-02 8.586780836409160789e-02 8.837088268457500562e-02 9.441211721772645171e-02 1.064293853233915094e-01 1.143071510397989238e-01 1.187138328050424962e-01 1.201454614912400992e-01
1.340000000000000036e+01 5.418684731764113888e-02 7.490041835417482474e-02 8.594581126036748842e-02 8.543658792053633599e-02 8.844023730887122514e-02 9.449887670825977970e-02 1.065006135395285825e-01 1.143888015501861866e-01 1.187904336001015110e-01 1.202294441300485045e-01
1.350000000000000000e+01 5.419638323739277980e-02 7.491452542441319473e-02 8.596330821366945929e-02 8.545674933885218094e-02 8.845570485356865631e-02 9.451822018566884143e-02 1.065165207945902859e-01 1.144070760300098522e-01 1.188074340469557760e-01 1.202482126985283811e-01
1.359999999999999964e+01 5.418684731799514737e-02 7.490041835428627726e-02 8.594581126026143436e-02 8.543658792066488594e-02 8.844023730876997280e-02 9.449887670792325722e-02 1.065006135390456493e-01 1.143888015504704314e-01 1.187904336001097405e-01 1.202294441301116623e-01
1.369999999999999929e+01 5.414408372391846247e-02 7.483711845556306752e-02 8.534506633579411194e-02 8.586780836409162176e-02 8.837088268455019213e-02 9.441211721711487148e-02 1.064293853235478288e-01 1.143071510398107060e-01 1.187138328049210517e-01 1.201454614911797447e-01
1.380000000000000071e+01 5.396861036936313055e-02 7.457679424458701911e-02 8.495229521355160407e-02 8.555468553487120820e-02 8.808654313649563750e-02 9.405589355064115920e-02 1.061387064624868676e-01 1.139763574989324652e-01 1.183930435962879391e-01 1.198041130195685727e-01
1.390000000000000036e+01 5.262851782100991249e-02 7.257203522724101075e-02 8.151811451491432214e-02 8.322925593073089712e-02 8.594324348692418403e-02 9.134493995694385748e-02 1.039540745820508455e-01 1.114699828232471740e-01 1.155746548872877699e-01 1.173931889853497973e-01
1.400000000000000000e+01 4.581707503489475947e-02 6.235955601840373341e-02 6.563063692054713072e-02 7.067884744588733004e-02 7.529704471298195867e-02 7.990426543433157280e-02 9.224795094078469537e-02 9.601168870752527229e-02 9.986866942320668517e-02 1.022898265129565665e-01
1.409999999999999964e+01 6.322105075220557646e-02 8.453368802145365402e-02 9.529949139666506197e-02 9.588008085618961174e-02 1.024174098963049895e-01 1.070836055112001917e-01 1.137359687093294491e-01 1.177779716855576475e-01 1.234906433948579491e-01 1.277364994884310212e-01
1.419999999999999929e+01 6.462168145734514813e-02 8.884922689922813976e-02 9.891969378920863198e-02 1.000572784652730557e-01 1.072957748820928953e-01 1.107448524184191929e-01 1.180411628204643265e-01 1.208826747952217034e-01 1.256888046383319857e-01 1.317721950682324006e-01
1.430000000000000071e+01 6.477078421219351068e-02 8.931729011818909103e-02 9.928132807216587252e-02 1.005044728207176025e-01 1.078520533317409019e-01 1.111156457882203630e-01 1.185191741053391729e-01 1.212238416337776126e-01 1.258968538574169738e-01 1.322607354145044489e-01
1.440000000000000036e+01 6.480517228466679824e-02 8.942828147173172149e-02 9.936473195085984700e-02 1.006093384562268683e-01 1.079847851442451989e-01 1.111988693705071723e-01 1.186340866448831327e-01 1.213053222418851718e-01 1.259442880266919418e-01 1.323778613329053000e-01
1.450000000000000000e+01 6.481093214657640544e-02 8.945371162204075743e-02 9.937860694599587319e-02 1.006323239727754670e-01 1.080154818585292581e-01 1.112099046072099889e-01 1.186651623727978250e-01 1.213242667490596893e-01 1.259520879703515672e-01 1.324047954683269523e-01
1.459999999999999964e+01 6.479844223967702599e-02 8.943152063765695547e-02 9.934798964035763957e-02 1.006088113177903698e-01 1.079895606353085402e-01 1.111721575834962311e-01 1.186549867356572890e-01 1.213086018098951530e-01 1.259345621084901889e-01 1.323813248616069471e-01
1.469999999999999929e+01 6.475055022179887487e-02 8.932780400454880254e-02 9.923068648305723161e-02 1.005040443334765249e-01 1.078672297697131077e-01 1.110346551662318021e-01 1.185839639791080036e-01 1.212342113787538977e-01 1.258675715764537295e-01 1.322709972348456720e-01
1.480000000000000071e+01 6.455459105868208147e-02 8.889453944003608554e-02 9.874802990237217803e-02 1.000713023406666208e-01 1.073570539304139065e-01 1.104671846463183837e-01 1.182825695840754726e-01 1.209239681373178721e-01 1.255910779607834205e-01 1.318031038624223605e-01
1.490000000000000036e+01 6.292335993268538541e-02 8.517336802373169646e-02 9.462156182853230513e-02 9.642558645181370514e-02 1.031358181074658598e-01 1.055189392199935017e-01 1.158598990007886492e-01 1.183359030380053828e-01 1.230554497440439071e-01 1.275040398553333731e-01
1.500000000000000000e+01 5.143080510192850341e-02 5.886871297019756477e-02 7.060707183699008183e-02 7.476913268803035695e-02 8.070739443551863679e-02 8.477359733713085710e-02 9.283729800829731982e-02 9.669311056435843377e-02 9.778889895330666882e-02 1.011323001304624408e-01
1.509999999999999964e+01 5.951252038153332508e-02 6.966541307491463941e-02 8.013670629441667359e-02 8.485343734414994843e-02 9.157157805982726884e-02 9.595520666575688140e-02 1.018281332521038668e-01 1.067988132089990050e-01 1.093164828752950235e-01 1.147088301144397887e-01
1.519999999999999929e+01 6.025652216657659960e-02 7.115405754191325705e-02 8.126228849969090173e-02 8.616947938746340185e-02 9.280760696455574166e-02 9.759235355631964981e-02 1.028274370428448048e-01 1.076012977393119990e-01 1.105188681406314988e-01 1.159336846864135184e-01
1.530000000000000071e+01 6.034334827311083754e-02 7.133246680552607355e-02 8.139910354786768221e-02 8.632720054365324025e-02 9.295906373948814583e-02 9.778433901910014991e-02 1.029524363878139004e-01 1.076952116641033269e-01 1.106676229754041257e-01 1.160757051061462874e-01
1.540000000000000036e+01 6.036319777928766950e-02 7.137441992453120998e-02 8.143058041771389366e-02 8.636317512283929465e-02 9.299361140421273653e-02 9.782780269741855883e-02 1.029802774026731399e-01 1.077150723773138835e-01 1.107008267156187609e-01 1.161071709849462036e-01
1.550000000000000000e+01 6.036581431544095488e-02 7.138210900366052936e-02 8.143462880791531300e-02 8.636733778776402304e-02 9.299724392787039884e-02 9.783273890959741370e-02 1.029814254637985288e-01 1.077140366274325911e-01 1.107024587726353620e-01 1.161089386825349540e-01
1.559999999999999964e+01 6.035671322665180083e-02 7.136849171031224570e-02 8.141986536556392040e-02 8.634925274625925018e-02 9.297887586844297281e-02 9.781072010137975559e-02 1.029618515288145270e-01 1.076953301520824219e-01 1.106798358448486397e-01 1.160881581725859979e-01
1.569999999999999929e+01 6.032381884824282448e-02 7.131438345171400850e-02 8.136674655130941847e-02 8.628508274459677219e-02 9.291449317139841013e-02 9.773273229508762372e-02 1.028963597806783065e-01 1.076360680184755281e-01 1.106038676064222681e-01 1.160179437581043971e-01
1.580000000000000071e+01 6.019107373712204861e-02 7.109046496918219882e-02 8.115269309389967767e-02 8.602583857616180607e-02 9.265565031676034624e-02 9.741740464356031526e-02 1.026317837388093651e-01 1.074069126897380239e-01 1.102980545983898858e-01 1.157329078098695008e-01
1.590000000000000036e+01 5.911679005135581089e-02 6.917392351913582982e-02 7.943508406067525951e-02 8.390334688635202320e-02 9.055268673096394938e-02 9.487426287553196724e-02 1.003558241207365698e-01 1.056998671793694944e-01 1.077442750765813945e-01 1.131322390359995739e-01


==> anc/supplementary/braiding/path1_r=1.1/V=100/spectrum_ex.txt <==
0.000000000000000000e+00 4.961491157820793058e-02 6.007605138178931381e-02 6.835239791831504430e-02 7.299842792345000164e-02 7.756474296416557279e-02 7.928370120528271947e-02 8.182349731807651849e-02 8.819590959316409018e-02 8.973909896280689302e-02 9.158547716914901271e-02
1.000000000000000056e-01 6.654152685301850667e-02 8.570686877658473257e-02 9.399933319546469046e-02 9.894083760219866963e-02 1.037251901181504843e-01 1.110480605452624780e-01 1.167338140863774382e-01 1.215728720733780244e-01 1.228497724645407629e-01 1.245897990855321935e-01
2.000000000000000111e-01 6.698285402835849056e-02 8.658451291425885155e-02 9.489168368653656815e-02 9.977968164529328610e-02 1.041828237505783156e-01 1.123917298028328099e-01 1.178566603234816323e-01 1.227559762172345248e-01 1.238370322996718148e-01 1.256412350916761567e-01
2.999999999999999889e-01 6.702860728686355074e-02 8.667458791047914779e-02 9.498033342941888946e-02 9.986612970822926483e-02 1.042329284201977263e-01 1.125262330195894861e-01 1.179688038689747781e-01 1.228624525526900851e-01 1.239418318075906633e-01 1.257505658994463038e-01
4.000000000000000222e-01 6.703926596513636038e-02 8.669571616421636873e-02 9.500078084929693134e-02 9.988632931907474866e-02 1.042448643643881095e-01 1.125576204437195582e-01 1.179949737434064921e-01 1.228872897308302264e-01 1.239665414997406789e-01 1.257762857782048771e-01
5.000000000000000000e-01 6.704151283078310652e-02 8.670051167019825200e-02 9.500483817883879911e-02 9.989070470143267266e-02 1.042477291665310779e-01 1.125646172777411552e-01 1.180007870882806009e-01 1.228932666421373165e-01 1.239723124474637478e-01 1.257822153554425948e-01
5.999999999999999778e-01 6.703888358838509809e-02 8.669620125352751894e-02 9.499913502584116098e-02 9.988602508683207259e-02 1.042456830991862482e-01 1.125578997125323694e-01 1.179951295378722093e-01 1.228891556027494336e-01 1.239676977423272985e-01 1.257772058212338617e-01
6.999999999999999556e-01 6.702746523575259241e-02 8.667606149467944887e-02 9.497532531199112671e-02 9.986520269827629803e-02 1.042354081840270452e-01 1.125271012785959979e-01 1.179692903725305109e-01 1.228681522064578729e-01 1.239453846222663275e-01 1.257533668135401017e-01
8.000000000000000444e-01 6.697917346736889654e-02 8.658961750835730831e-02 9.487422986264978930e-02 9.977643573461068838e-02 1.041913045624335704e-01 1.123950201566442514e-01 1.178585434271534893e-01 1.227761905759003347e-01 1.238498948016706902e-01 1.256510036525353979e-01
9.000000000000000222e-01 6.653036006374760114e-02 8.574472934324228746e-02 9.386829549415111329e-02 9.891657360446322322e-02 1.037795914177449402e-01 1.110905964975148208e-01 1.167649626494800807e-01 1.217603432560479121e-01 1.229657384082596255e-01 1.246597985176222528e-01
1.000000000000000000e+00 5.320422504275947040e-02 5.714207316362389377e-02 6.812878306368526371e-02 7.322578736350685014e-02 7.705838948510759789e-02 8.025215323624726449e-02 8.279835142454998465e-02 8.575820142011277014e-02 9.031770363645154343e-02 9.285149571905465526e-02
1.100000000000000089e+00 6.121206014944721718e-02 7.076998926386372790e-02 7.962024047002695670e-02 8.380398537049385532e-02 9.018761708200123683e-02 9.282844946896640081e-02 9.602980332810615027e-02 1.028106567518805581e-01 1.067466818236436077e-01 1.093542437296358416e-01
1.199999999999999956e+00 6.223019465050053101e-02 7.261852167841542638e-02 8.127080552716912931e-02 8.547631901616663253e-02 9.216443214889742663e-02 9.455187464050933410e-02 9.816690958847051895e-02 1.050658350567259813e-01 1.088871795695270511e-01 1.112922259102155226e-01
1.300000000000000044e+00 6.235550795713677014e-02 7.283340152382838939e-02 8.147272336581254382e-02 8.568183538934447119e-02 9.240558823596276006e-02 9.475620929700959150e-02 9.842838511758640607e-02 1.053317451535762395e-01 1.091348820175494644e-01 1.115603198194489165e-01
1.399999999999999911e+00 6.238641390195016900e-02 7.288547944386666866e-02 8.152265162577709834e-02 8.573293263051204316e-02 9.246516686017035302e-02 9.480654992581073748e-02 9.849285634067614370e-02 1.053970461987482898e-01 1.091958058161064116e-01 1.116296000260244142e-01
1.500000000000000000e+00 6.239466041427152443e-02 7.289896531767767196e-02 8.153646808651179856e-02 8.574767992429112307e-02 9.248195669194948787e-02 9.482081334578582044e-02 9.851061831043779471e-02 1.054152799696569248e-01 1.092129522815278031e-01 1.116512026847970990e-01
1.600000000000000089e+00 6.239139205602964311e-02 7.289257168656619601e-02 8.153253591132450517e-02 8.574526588776629210e-02 9.247812629682544694e-02 9.481783177555117015e-02 9.850537427651488709e-02 1.054107207285029796e-01 1.092090167990843463e-01 1.116516878761281140e-01
1.699999999999999956e+00 6.237045339303724789e-02 7.285499356873974264e-02 8.150258337023309763e-02 8.571910973164596770e-02 9.244485728648749179e-02 9.479055177329973048e-02 9.846625219353791203e-02 1.053733940542956188e-01 1.091749370402886193e-01 1.116263975208485609e-01
1.800000000000000044e+00 6.227967539086215476e-02 7.269391646316676614e-02 8.137210121855376066e-02 8.560292245019221480e-02 9.229910137325057773e-02 9.467178544944457319e-02 9.829596377726763923e-02 1.052115356507213328e-01 1.090251175907568371e-01 1.115081426213169746e-01
1.899999999999999911e+00 6.148891800674742558e-02 7.133791379094657492e-02 8.027741876505302410e-02 8.461942293568860962e-02 9.109156028258083571e-02 9.373064990641129246e-02 9.687419298062847905e-02 1.039113875792201241e-01 1.077455756728216418e-01 1.104802583596880133e-01
2.000000000000000000e+00 5.234622077588999001e-02 6.155822523007604269e-02 7.087064662410379190e-02 7.604379961137044952e-02 8.164641164393002248e-02 8.474994733602694841e-02 8.730519171540533641e-02 9.292991053019199199e-02 9.548088825537916213e-02 9.887730947796369296e-02
2.100000000000000089e+00 6.269751345873952886e-02 8.351453386009584368e-02 9.320571419843369509e-02 9.642750562439644790e-02 1.011367240512809351e-01 1.053537300839039181e-01 1.104492514800726050e-01 1.168574399812343095e-01 1.202618457621029979e-01 1.244628214043224795e-01
2.200000000000000178e+00 6.421213652103033298e-02 8.615023756627811224e-02 9.651956000125505586e-02 9.951983641304526507e-02 1.050361787362926042e-01 1.090168406811932028e-01 1.135423276013913796e-01 1.199890238998363307e-01 1.242113317658123661e-01 1.293349543892679532e-01
2.299999999999999822e+00 6.439372498555898106e-02 8.645755523249555596e-02 9.689886676440456759e-02 9.986691679509313024e-02 1.055021543147557778e-01 1.094512903736075682e-01 1.139151093186693969e-01 1.203467545638954445e-01 1.246652627582892497e-01 1.298932622678687088e-01
2.399999999999999911e+00 6.443825800260470638e-02 8.653152407319950057e-02 9.699103699917310806e-02 9.995173154971373486e-02 1.056163677215534308e-01 1.095557984297624576e-01 1.140033101457685050e-01 1.204321420103677959e-01 1.247752131138639697e-01 1.300261329163868995e-01
2.500000000000000000e+00 6.445023125794854812e-02 8.654849165300285141e-02 9.701553796791333173e-02 9.997410559124049467e-02 1.056468598375269602e-01 1.095795797115473175e-01 1.140194296812604702e-01 1.204508166881932407e-01 1.248026033451393180e-01 1.300552923065944333e-01
2.600000000000000089e+00 6.444583509430196200e-02 8.653341288037016965e-02 9.700584400146634867e-02 9.996456263649468321e-02 1.056349610244305404e-01 1.095577915213429010e-01 1.139904522020356581e-01 1.204310227993792698e-01 1.247860250626815770e-01 1.300249195226534371e-01
2.700000000000000178e+00 6.441658184979492940e-02 8.646280383202424591e-02 9.694355353363512395e-02 9.990542560387194460e-02 1.055579842909161459e-01 1.094568561803681839e-01 1.138752339525719859e-01 1.203425362809875526e-01 1.246976035921726067e-01 1.298887866931279778e-01
2.799999999999999822e+00 6.428901570368403262e-02 8.616167958589121545e-02 9.666984883980117571e-02 9.964708509963311756e-02 1.052201267623410347e-01 1.090296444259402503e-01 1.133933293291182892e-01 1.199632244838434308e-01 1.243164315220830207e-01 1.293090197712523370e-01
2.899999999999999911e+00 6.310702094738790402e-02 8.325741977955564144e-02 9.388726579890985247e-02 9.713747335169303776e-02 1.018361082018978681e-01 1.052101086313181749e-01 1.090381229738234398e-01 1.161908954985627490e-01 1.205858536873634368e-01 1.240107659876079071e-01
3.000000000000000000e+00 4.747076679740062921e-02 6.323080729489367890e-02 6.761992128982272088e-02 7.473240844006850958e-02 7.607310540844790248e-02 8.072754740364170012e-02 8.760152203826350459e-02 9.185630268151995237e-02 9.354448457730982214e-02 9.744675153024695557e-02
3.100000000000000089e+00 5.514478794531225969e-02 7.317329279189030422e-02 8.014614597265709572e-02 8.394665963347180959e-02 8.870131631033559283e-02 9.025799917293138297e-02 9.842163918820071022e-02 1.052091430263468047e-01 1.071030938987745929e-01 1.102441178478144740e-01
3.200000000000000178e+00 5.662777693148572655e-02 7.506145893755541976e-02 8.238079213187160521e-02 8.604084613464449416e-02 9.080494183374096528e-02 9.205794594972327438e-02 1.009486494573166721e-01 1.075155279178815620e-01 1.096274088473932207e-01 1.128081239334692149e-01
3.299999999999999822e+00 5.681902807788431764e-02 7.530453666240799482e-02 8.264831226576932477e-02 8.630934646920003506e-02 9.106783406916994783e-02 9.228831297333069117e-02 1.012794960553080881e-01 1.077967839653651699e-01 1.099485404155778195e-01 1.131450373592120945e-01
3.399999999999999911e+00 5.686625612814776715e-02 7.536294423910468165e-02 8.271325056527946418e-02 8.637291462768156847e-02 9.113074191128879564e-02 9.234384443546890531e-02 1.013614008686796186e-01 1.078648087526598159e-01 1.100267262747140207e-01 1.132275800917819791e-01
3.500000000000000000e+00 5.687839474941614598e-02 7.537452527630811305e-02 8.272908238860077201e-02 8.638456413742487405e-02 9.114341689829093263e-02 9.235520951588310767e-02 1.013825914501105541e-01 1.078803854583229860e-01 1.100450602900959196e-01 1.132468198326211789e-01
3.600000000000000089e+00 5.687214919799608859e-02 7.535770769747185405e-02 8.271832084180776035e-02 8.636387848953870627e-02 9.112593506632991891e-02 9.234015914995498397e-02 1.013720885867172711e-01 1.078664606215340716e-01 1.100300810571116228e-01 1.132306143838614498e-01
3.700000000000000178e+00 5.683693581009535700e-02 7.528862441686119678e-02 8.266340970673023703e-02 8.628205974802648226e-02 9.105337323354215084e-02 9.227717564404956663e-02 1.013118472108840012e-01 1.078019616724863045e-01 1.099584631722498318e-01 1.131543002368811807e-01
3.799999999999999822e+00 5.668991252414212062e-02 7.500630959527861130e-02 8.242923948482794305e-02 8.594842965389402900e-02 9.075663016758334090e-02 9.202013168070827254e-02 1.010592035328179705e-01 1.075356277141557293e-01 1.096582780195863582e-01 1.128408088605298010e-01
3.899999999999999911e+00 5.558493269811379950e-02 7.279161878819945253e-02 8.033221877811261291e-02 8.339131530391542813e-02 8.843259997056299171e-02 9.002425929156297746e-02 9.914923450154419782e-02 1.054542907012067793e-01 1.071651582801390473e-01 1.105023395962191346e-01
4.000000000000000000e+00 4.979138474953587190e-02 6.158026896655111049e-02 6.672713499006138749e-02 7.250516059087716569e-02 7.695004977072178454e-02 8.032087038994306649e-02 9.051830126145093969e-02 9.184639383175645377e-02 9.485483687042399470e-02 9.759073879839721966e-02
4.099999999999999645e+00 6.701663959233891688e-02 7.971710760222433523e-02 9.123854643176354529e-02 9.688023273887204356e-02 9.803340308444133400e-02 1.020580709196166613e-01 1.066667408411763607e-01 1.145407458838580417e-01 1.189896216409498247e-01 1.228951028613657070e-01
4.200000000000000178e+00 6.827850517040340295e-02 8.285765264997396740e-02 9.391285150118976188e-02 9.962642725642635588e-02 1.011448740332713953e-01 1.054197535185806139e-01 1.105238155185006288e-01 1.170107976497783697e-01 1.225102105740770025e-01 1.262138794654812102e-01
4.299999999999999822e+00 6.841210771320921369e-02 8.321408000258452564e-02 9.418162357910350724e-02 9.988495761392608696e-02 1.015420510786652214e-01 1.058096949952557209e-01 1.109778599797161397e-01 1.172955807127723515e-01 1.229047086344582512e-01 1.265591480267509172e-01
4.400000000000000355e+00 6.844282787041144900e-02 8.329959134662612286e-02 9.424234618193215451e-02 9.994561817533410830e-02 1.016364974206089289e-01 1.059028665636509298e-01 1.110862317011485911e-01 1.173634010498588037e-01 1.229974386331846165e-01 1.266415501296715429e-01
4.500000000000000000e+00 6.844778918444863192e-02 8.332026112044159383e-02 9.425116548592979426e-02 9.995742658244023693e-02 1.016580030177886979e-01 1.059241589258071853e-01 1.111108519809004547e-01 1.173782936649198916e-01 1.230170157822429028e-01 1.266607489835392952e-01
4.599999999999999645e+00 6.843613611933593854e-02 8.330593701641464399e-02 9.422566384494292235e-02 9.993963099693740915e-02 1.016387337930948070e-01 1.059052558447076964e-01 1.110884487754888600e-01 1.173628842883918805e-01 1.229940827405820031e-01 1.266449403351305458e-01
4.700000000000000178e+00 6.839188523979894407e-02 8.323396571538999034e-02 9.413130801665649250e-02 1.015493982735278661e-01 9.986664593290180136e-02 1.058175555930100653e-01 1.109848502605834675e-01 1.172941816047389230e-01 1.228949787058248033e-01 1.265692168176673627e-01
4.799999999999999822e+00 6.820970792433998786e-02 8.293403271545539412e-02 9.374359219407839283e-02 9.956050819466986945e-02 1.011772446662708852e-01 1.054545818052376599e-01 1.105505422578565294e-01 1.170073274966284410e-01 1.224823769313000271e-01 1.262444546464512041e-01
4.900000000000000355e+00 6.657955240599693070e-02 8.049570716657972191e-02 9.032030165662024990e-02 9.650381961126737462e-02 9.819721180154734885e-02 1.025929335318713082e-01 1.068088959306996710e-01 1.144233080345763570e-01 1.189893509685698153e-01 1.227608084299917357e-01
5.000000000000000000e+00 5.159410458843336628e-02 6.161548760898115373e-02 6.992347470052341640e-02 7.552591177564921265e-02 8.022835696524723004e-02 8.172165369720739425e-02 8.470840660723795434e-02 9.034974160789664699e-02 9.218859373698871928e-02 9.336369696761849524e-02
5.099999999999999645e+00 6.126857765520812155e-02 7.655966434521482844e-02 8.312619218224766293e-02 8.765809393126244853e-02 9.058997260013977593e-02 9.503876777708968049e-02 1.010818427921308243e-01 1.020962177643574553e-01 1.039765424872775290e-01 1.133285532757850461e-01
5.200000000000000178e+00 6.252417177936425707e-02 7.861781667298609055e-02 8.507082765369586297e-02 8.946261062469963721e-02 9.213050515163564991e-02 9.703190264873493009e-02 1.036778443429958729e-01 1.041095250029444030e-01 1.064134314032227357e-01 1.156307029112325496e-01
5.299999999999999822e+00 6.267550681937297807e-02 7.885784946298748932e-02 8.530337431606929699e-02 8.968595623086454693e-02 9.232551577277772759e-02 9.728105443260590124e-02 1.039631541362131401e-01 1.043889274569435865e-01 1.067384747873562634e-01 1.158878350930311052e-01
5.400000000000000355e+00 6.271258856376138446e-02 7.891603010686666642e-02 8.536051152686194299e-02 8.974138725715666287e-02 9.237437379635246582e-02 9.734296818676772822e-02 1.040336795684441429e-01 1.044596543500339453e-01 1.068200013564673395e-01 1.159513216348836973e-01
5.500000000000000000e+00 6.272239505238157153e-02 7.893106273814123885e-02 8.537619899036991145e-02 8.975686414297591453e-02 9.238856862785536916e-02 9.736033076293450217e-02 1.040547263406581824e-01 1.044799694100738696e-01 1.068436286634171922e-01 1.159698439422647137e-01
5.599999999999999645e+00 6.271829659014875602e-02 7.892383591530667541e-02 8.537144997448969930e-02 8.975282801006380373e-02 9.238643166821673691e-02 9.735601750235751972e-02 1.040533407852536479e-01 1.044760749176616987e-01 1.068398803572121053e-01 1.159674907652671755e-01
5.700000000000000178e+00 6.269272100304500162e-02 7.888170530238597378e-02 8.533651738263611786e-02 8.972049357971371986e-02 9.236192392832601183e-02 9.732046686071972597e-02 1.040226337043467786e-01 1.044382126005779371e-01 1.067983004161396077e-01 1.159369698724581066e-01
5.799999999999999822e+00 6.258213838575592269e-02 7.870230617564667741e-02 8.518451081549661963e-02 8.957947341543189002e-02 9.225381417407529927e-02 9.716549749430347660e-02 1.038810422634182523e-01 1.042724827680793082e-01 1.066131846863691696e-01 1.158016003079831019e-01
5.900000000000000355e+00 6.162641822307225042e-02 7.723173369249099196e-02 8.390474187464967704e-02 8.840551948216754385e-02 9.138210001000185434e-02 9.589376986501224609e-02 1.024506329214136258e-01 1.030451059315896090e-01 1.050821451149526048e-01 1.146994785809687945e-01
6.000000000000000000e+00 5.209998925768035555e-02 6.587867534023734983e-02 7.329777001198992115e-02 7.808782905675303032e-02 8.333992063636402881e-02 8.652623830754295475e-02 8.819991876143776222e-02 9.374165127331936243e-02 9.651731940568734902e-02 1.022909091997655229e-01
6.099999999999999645e+00 6.506297852525227965e-02 8.793372075406032107e-02 9.570229196292419360e-02 9.808229068019157226e-02 1.053727499950834617e-01 1.081335620818772714e-01 1.152985102315721988e-01 1.184208240013935737e-01 1.227903202237631275e-01 1.274260834113780938e-01
6.200000000000000178e+00 6.695519230788105070e-02 9.050718492008477667e-02 9.935204032953205699e-02 1.021583036488933061e-01 1.092526734113509063e-01 1.121098382129627757e-01 1.191569981320535626e-01 1.221157429671289596e-01 1.270351419436806240e-01 1.309312518687280325e-01
6.299999999999999822e+00 6.718166657944518727e-02 9.080313697000866324e-02 9.977502483497589780e-02 1.026467631927136248e-01 1.097095124952022355e-01 1.125737601502480451e-01 1.196182832721592038e-01 1.225345247702850360e-01 1.275121461911244425e-01 1.313246542285843033e-01
6.400000000000000355e+00 6.723691481281980631e-02 9.087318293309158690e-02 9.987690066001184142e-02 1.027660969853182032e-01 1.098208663954915870e-01 1.126879035480926605e-01 1.197275708305802211e-01 1.226339051726550028e-01 1.276250187864673424e-01 1.314188578596527657e-01
6.500000000000000000e+00 6.725110706549947137e-02 9.088706381397351763e-02 9.990162999719941206e-02 1.027967651795709120e-01 1.098487526202899245e-01 1.127199557906239796e-01 1.197488546999669057e-01 1.226549852621339198e-01 1.276481999753002750e-01 1.314405311357046413e-01
6.599999999999999645e+00 6.724388784652605977e-02 9.086701438800445785e-02 9.988460341575569612e-02 1.027811739680693226e-01 1.098322124440522241e-01 1.127123495739332237e-01 1.197165029430124206e-01 1.226303036241167405e-01 1.276181706379030389e-01 1.314217178045571643e-01
6.700000000000000178e+00 6.720260696377591825e-02 9.078382826414312101e-02 9.979770159399538321e-02 1.026921769367580145e-01 1.097434529357499966e-01 1.126477898621520285e-01 1.195834318134962049e-01 1.225228122887983134e-01 1.274908689791604266e-01 1.313336993055884416e-01
6.799999999999999822e+00 6.702430400171784097e-02 9.043244081616269581e-02 9.942003715492025995e-02 1.023106362587860030e-01 1.093632955827244374e-01 1.123631456837476811e-01 1.190196372750910309e-01 1.220646173280229146e-01 1.269559472543671241e-01 1.309682145947960452e-01
6.900000000000000355e+00 6.535598437487397105e-02 8.702666409317570684e-02 9.554218460522717615e-02 9.897137990600710089e-02 1.058938608554215594e-01 1.097204470053189385e-01 1.137695176471559683e-01 1.176236327842948293e-01 1.221725588147479225e-01 1.279872191181688768e-01
7.000000000000000000e+00 4.712072760517933140e-02 6.262496962846203497e-02 7.056811022707998315e-02 7.598794348967322088e-02 7.919977835369310104e-02 8.336758691527199061e-02 8.998404710503500603e-02 9.347676396844792346e-02 9.975606829637133355e-02 1.024889448219409860e-01
7.099999999999999645e+00 5.450000403183866138e-02 7.071360144430141603e-02 8.530685304323208651e-02 8.910104978989902280e-02 9.001786122632933484e-02 9.554212701850840761e-02 1.019535720771228698e-01 1.098998291564875912e-01 1.139851041771878515e-01 1.155949914950983870e-01
7.200000000000000178e+00 5.597196496537110155e-02 7.244604932659343133e-02 8.763904114835524561e-02 9.106739974280250727e-02 9.240882976230276047e-02 9.868509513669346256e-02 1.043964660873285683e-01 1.124651176819675830e-01 1.162733167570406678e-01 1.185593869107163106e-01
7.299999999999999822e+00 5.616418616353692495e-02 7.267293231396543263e-02 8.791092650586947166e-02 9.131067602487946688e-02 9.271962864836692797e-02 9.909756005521021260e-02 1.047173560357828048e-01 1.128025085467068561e-01 1.165671170696243042e-01 1.189332538084915680e-01
7.400000000000000355e+00 5.621123916012464583e-02 7.272835151608005033e-02 8.797651881092360959e-02 9.136851723831829197e-02 9.279375593320399185e-02 9.919897144214982754e-02 1.047950357500691404e-01 1.128865836946150031e-01 1.166386021155290803e-01 1.190239902764435032e-01
7.500000000000000000e+00 5.622224689355610761e-02 7.274108561681896790e-02 8.799208139975983611e-02 9.137968887269910800e-02 9.280771455108857704e-02 9.922399294250641710e-02 1.048110381302858329e-01 1.129071665906026950e-01 1.166536202498572178e-01 1.190446387680575702e-01
7.599999999999999645e+00 5.621312506925713048e-02 7.272973563672631425e-02 8.798010598169508922e-02 9.136238361931242613e-02 9.278449972502360310e-02 9.920780560162549555e-02 1.047902100029942662e-01 1.128929936986335647e-01 1.166351446020547911e-01 1.190256032432102512e-01
7.700000000000000178e+00 5.616989940455369840e-02 7.267714071156068656e-02 8.792146110807279313e-02 9.129221327359260396e-02 9.269177647299442491e-02 9.912431915093711243e-02 1.047027942893869051e-01 1.128216210593590840e-01 1.165565589762116994e-01 1.189381235356346961e-01
7.799999999999999822e+00 5.599155832558350143e-02 7.246068312912454235e-02 8.767091730329108767e-02 9.100534627202575000e-02 9.231620445784566309e-02 9.877659567385699280e-02 1.043473647064141613e-01 1.125266885423092666e-01 1.162361000089987551e-01 1.185760648027378295e-01
7.900000000000000355e+00 5.463116845089606433e-02 7.081893381572933188e-02 8.534884022966209016e-02 8.866820024958067814e-02 8.963078306001835693e-02 9.610479845848084179e-02 1.016605749645630857e-01 1.101761889209429829e-01 1.137364046389035543e-01 1.156796455136990531e-01
8.000000000000000000e+00 4.779437506351828790e-02 6.320044790414634794e-02 6.953050749025045663e-02 7.541963716986421762e-02 8.000429272988748841e-02 8.372489700503185639e-02 8.909034217825144431e-02 9.306701763212973932e-02 9.828937571079644775e-02 1.017132554960874652e-01
8.099999999999999645e+00 6.793083813395220383e-02 8.759992237909407231e-02 9.581802832546679194e-02 9.965477695335449304e-02 1.056894825767979856e-01 1.089240831876466947e-01 1.138371383858254177e-01 1.175491061589100938e-01 1.226221027257862750e-01 1.280057921816241673e-01
8.199999999999999289e+00 6.972796795273085435e-02 9.057906945187815806e-02 1.000922530536649813e-01 1.037737424858939106e-01 1.091877191145726178e-01 1.125011447863787928e-01 1.191092932138433647e-01 1.223450463271794769e-01 1.266616463544744386e-01 1.311290388038765797e-01
8.300000000000000711e+00 6.991572285739611203e-02 9.087267183948240235e-02 1.005076591769548111e-01 1.042721902419655733e-01 1.095370236484729393e-01 1.129255899440908539e-01 1.196630092391777894e-01 1.228495586636983578e-01 1.271038150687381074e-01 1.315026316300922093e-01
8.400000000000000355e+00 6.995925442951646256e-02 9.094139759680376633e-02 1.006032408429750752e-01 1.043918754425190165e-01 1.096161451217948918e-01 1.130262481225473847e-01 1.197935307648516357e-01 1.229679720763011547e-01 1.272080369324266880e-01 1.315922818954494977e-01
8.500000000000000000e+00 6.996723662803343291e-02 9.095692223018587985e-02 1.006219685439590922e-01 1.044192382279838516e-01 1.096276098882667666e-01 1.130476087769964194e-01 1.198248611542915149e-01 1.229954631990985009e-01 1.272304521450741965e-01 1.316104377312342921e-01
8.599999999999999645e+00 6.995327083948356395e-02 9.094275979267632537e-02 1.005947631903287981e-01 1.043948345991835142e-01 1.095942654076241252e-01 1.130227921941709679e-01 1.198028912444115412e-01 1.229730780626576148e-01 1.272057186833543962e-01 1.315857058363666954e-01
8.699999999999999289e+00 6.989782198895064247e-02 9.087734079515688568e-02 1.004827137032969914e-01 1.042816063841800617e-01 1.094711449762315603e-01 1.129152707398042993e-01 1.196925646656326475e-01 1.228660341624580044e-01 1.270972639870502907e-01 1.314826526583895705e-01
8.800000000000000711e+00 6.966984821083865853e-02 9.060271018322862968e-02 1.000176471647628712e-01 1.038110924804480223e-01 1.089680727104277158e-01 1.124671933785247879e-01 1.192269198803084657e-01 1.224151248558318222e-01 1.266451693848609228e-01 1.310591324049596718e-01
8.900000000000000355e+00 6.774382392261446562e-02 8.816812801904791441e-02 9.598139572238895134e-02 9.989997402843769914e-02 1.046991251340901180e-01 1.086138882689535734e-01 1.152383263810751873e-01 1.185026488951861356e-01 1.226898124095622822e-01 1.274932901639677929e-01
9.000000000000000000e+00 5.309562275085074473e-02 6.574465134389277654e-02 7.327148844795250415e-02 7.843215260382023490e-02 8.203177837001310313e-02 8.748331919618602959e-02 8.868724589442987527e-02 9.410279392632300843e-02 9.738577317310537218e-02 1.022327571213445530e-01
9.099999999999999645e+00 6.162405556599818285e-02 7.810361526891561323e-02 8.299522450883983771e-02 8.860124225852879232e-02 9.135193783856905558e-02 9.675844660083127158e-02 1.018173343696393562e-01 1.045131968679287870e-01 1.056704525721958859e-01 1.145656238145962430e-01
9.199999999999999289e+00 6.251097261966441498e-02 7.961087550050480188e-02 8.418367965338537096e-02 8.974471215311156935e-02 9.243517802313236387e-02 9.807848747188287197e-02 1.033151658371864456e-01 1.059034077266220036e-01 1.068812474356389819e-01 1.157137748526505111e-01
9.300000000000000711e+00 6.261523241895786129e-02 7.979187243300331356e-02 8.432631508193016989e-02 8.988307621966049044e-02 9.256566574332625308e-02 9.824259057999912281e-02 1.034861032546247062e-01 1.060685460127489821e-01 1.070275400586251646e-01 1.158510991284806280e-01
9.400000000000000355e+00 6.263929360990869166e-02 7.983439683563858802e-02 8.435899513921071846e-02 8.991494469148006430e-02 9.259518578479210282e-02 9.828053471451003720e-02 1.035246170191071180e-01 1.061055418688016116e-01 1.070601919942096164e-01 1.158821902541543186e-01
9.500000000000000000e+00 6.264289063355325815e-02 7.984190496056518815e-02 8.436315672229767471e-02 8.991914431117903339e-02 9.259791131329432601e-02 9.828554340232502351e-02 1.035286493187653201e-01 1.061086652120579177e-01 1.070624524656934584e-01 1.158852015908550664e-01
9.599999999999999645e+00 6.263296097510531735e-02 7.982731003036563910e-02 8.434773528294912948e-02 8.990446028979753867e-02 9.258123283689854988e-02 9.826804807750375015e-02 1.035082506394766344e-01 1.060870610365666489e-01 1.070420797044355637e-01 1.158680152577367117e-01
9.699999999999999289e+00 6.259607676304915214e-02 7.977017467654894112e-02 8.429221787159213441e-02 8.985137806027432283e-02 9.252346907762613870e-02 9.820481103182582272e-02 1.034367730380144207e-01 1.060127559783152346e-01 1.069730697009856624e-01 1.158082241763384729e-01
9.800000000000000711e+00 6.244571779041461351e-02 7.953354892797663556e-02 8.406696157073639819e-02 8.963674294604596915e-02 9.229137095265145529e-02 9.794956710898976293e-02 1.031491005782597253e-01 1.057145909872967138e-01 1.066999621991507885e-01 1.155674238916067492e-01
9.900000000000000355e+00 6.119331386995247729e-02 7.747522789574773361e-02 8.219862189860473178e-02 8.787577157561046737e-02 9.040039792067559865e-02 9.590137980116898719e-02 1.007675488610966369e-01 1.033277709687137336e-01 1.046543549470269341e-01 1.135324074633899671e-01
1.000000000000000000e+01 5.137373985877732169e-02 6.213236612431338735e-02 6.938809004704071803e-02 7.507176825229022743e-02 7.815669356585287775e-02 8.278647950902165431e-02 8.590669098482672794e-02 9.055764181086269071e-02 9.272039866367816352e-02 9.435318979709809983e-02
1.009999999999999964e+01 6.117943268990769928e-02 6.608128133757887324e-02 8.103066205086235929e-02 8.613906497365697579e-02 9.167005428962410329e-02 9.462289407301079092e-02 9.745893314283664288e-02 1.029797049281034604e-01 1.053915463042238015e-01 1.076129128530694395e-01
1.019999999999999929e+01 6.256952125496084705e-02 6.682048600244626380e-02 8.274035468181867303e-02 8.776766244543818263e-02 9.339458763007843500e-02 9.583156710060808381e-02 9.864440368401022896e-02 1.042216303316365056e-01 1.073761292836226816e-01 1.096395283198484949e-01
1.030000000000000071e+01 6.273435373425567674e-02 6.692158550107094039e-02 8.295225886836234130e-02 8.796949162097021657e-02 9.359506883647981945e-02 9.597910783889931907e-02 9.880640480499630618e-02 1.043703878191700879e-01 1.075650092613561620e-01 1.099488141072047093e-01
1.040000000000000036e+01 6.277403701116740509e-02 6.694614188265107790e-02 8.300349969476690515e-02 8.801849306006782891e-02 9.364281389200346251e-02 9.601490497030988613e-02 9.884590213269191239e-02 1.044071733240802685e-01 1.076094126565724646e-01 1.100247104433204198e-01
1.050000000000000000e+01 6.278324156752188023e-02 6.695121669163879574e-02 8.301510718408307288e-02 8.802985623825528017e-02 9.365305474743525205e-02 9.602299212187449806e-02 9.885413676726211019e-02 1.044162270954024085e-01 1.076195770060771051e-01 1.100414391443694379e-01
1.059999999999999964e+01 6.277546585409005120e-02 6.694465830421764130e-02 8.300426395241193578e-02 8.802016516065037932e-02 9.364153855795967485e-02 9.601529900332619882e-02 9.884375601082985574e-02 1.044102046177657617e-01 1.076106700373780367e-01 1.100239149189959215e-01
1.069999999999999929e+01 6.273868879642083285e-02 6.691705912220655139e-02 8.295458935520368116e-02 8.797460361418008024e-02 9.359138485104960548e-02 9.598014420039176209e-02 9.879997035015840312e-02 1.043794182131180109e-01 1.075687308301312983e-01 1.099464926514160668e-01
1.080000000000000071e+01 6.258438081503957251e-02 6.680466924002739781e-02 8.274855130857793062e-02 8.778575930144065509e-02 9.338421809199158596e-02 9.583301748647549134e-02 9.862344243192582016e-02 1.042507652122452166e-01 1.073875316015992093e-01 1.096329897243826235e-01
1.090000000000000036e+01 6.126993780594928996e-02 6.597637562425880120e-02 8.109548182547224315e-02 8.627850722003493900e-02 9.167849184669840668e-02 9.453952301025489446e-02 9.738334985441161884e-02 1.031399653151818252e-01 1.053732018057046554e-01 1.076707999833396157e-01
1.100000000000000000e+01 5.159410458794606164e-02 6.161548760906034733e-02 6.992347470031717860e-02 7.552591177597949013e-02 8.022835696553726192e-02 8.172165369739893548e-02 8.470840660782714970e-02 9.034974160779936370e-02 9.218859373700598325e-02 9.336369696749693969e-02
1.109999999999999964e+01 6.657955240621389603e-02 8.049570716624822320e-02 9.032030165649310161e-02 9.650381961111048623e-02 9.819721180139889816e-02 1.025929335317768837e-01 1.068088959307703367e-01 1.144233080345275905e-01 1.189893509686607842e-01 1.227608084301950592e-01
1.119999999999999929e+01 6.820970792486552581e-02 8.293403271568483559e-02 9.374359219424317768e-02 9.956050819476537639e-02 1.011772446664034736e-01 1.054545818052506773e-01 1.105505422576733843e-01 1.170073274965182236e-01 1.224823769307810395e-01 1.262444546463643291e-01
1.130000000000000071e+01 6.839188523989320201e-02 8.323396571545131628e-02 9.413130801634139733e-02 9.986664593257432720e-02 1.015493982733240985e-01 1.058175555927745870e-01 1.109848502604265652e-01 1.172941816045352664e-01 1.228949787055293730e-01 1.265692168173257748e-01
1.140000000000000036e+01 6.843613611920769391e-02 8.330593701633745574e-02 9.422566384587888200e-02 9.993963099731445476e-02 1.016387337928132961e-01 1.059052558448880105e-01 1.110884487751978150e-01 1.173628842879776285e-01 1.229940827404696763e-01 1.266449403351146696e-01
1.150000000000000000e+01 6.844778918448975180e-02 8.332026111982260286e-02 9.425116548585026066e-02 9.995742658266304481e-02 1.016580030179464189e-01 1.059241589258010235e-01 1.111108519811328244e-01 1.173782936650388520e-01 1.230170157824048427e-01 1.266607489835160638e-01
1.159999999999999964e+01 6.844282787071495622e-02 8.329959134595295300e-02 9.424234618151777765e-02 9.994561817529347414e-02 1.016364974205333921e-01 1.059028665636334576e-01 1.110862317010926498e-01 1.173634010499796515e-01 1.229974386330958125e-01 1.266415501298297497e-01
1.169999999999999929e+01 6.841210771283023906e-02 8.321408000248879666e-02 9.418162357950198016e-02 9.988495761404052320e-02 1.015420510788771213e-01 1.058096949953903770e-01 1.109778599798957599e-01 1.172955807131833145e-01 1.229047086343816320e-01 1.265591480268030977e-01
1.180000000000000071e+01 6.827850517034825262e-02 8.285765264956251874e-02 9.391285150136284565e-02 9.962642725644262065e-02 1.011448740336063634e-01 1.054197535186013335e-01 1.105238155182700216e-01 1.170107976497731517e-01 1.225102105735665914e-01 1.262138794651160023e-01
1.190000000000000036e+01 6.701663959214376742e-02 7.971710760189699985e-02 9.123854643176895762e-02 9.688023273891022136e-02 9.803340308441049755e-02 1.020580709193799895e-01 1.066667408411078738e-01 1.145407458835433073e-01 1.189896216409003504e-01 1.228951028617807362e-01
1.200000000000000000e+01 4.979138475001536335e-02 6.158026896688997137e-02 6.672713499034955975e-02 7.250516059120000467e-02 7.695004977024109960e-02 8.032087038953136804e-02 9.051830126136246879e-02 9.184639383129498957e-02 9.485483687051697588e-02 9.759073879855005573e-02
1.209999999999999964e+01 5.558493269821626614e-02 7.279161878826342913e-02 8.033221877791665855e-02 8.339131530327567599e-02 8.843259996980877558e-02 9.002425929100212054e-02 9.914923450139570549e-02 1.054542907005066033e-01 1.071651582802309044e-01 1.105023395960608862e-01
1.219999999999999929e+01 5.668991252409470716e-02 7.500630959553855615e-02 8.242923948462953232e-02 8.594842965381842281e-02 9.075663016764456970e-02 9.202013168042222357e-02 1.010592035327953775e-01 1.075356277141144984e-01 1.096582780196093676e-01 1.128408088606641102e-01
1.230000000000000071e+01 5.683693580968480347e-02 7.528862441634674718e-02 8.266340970629212914e-02 8.628205974771108178e-02 9.227717564384702031e-02 9.105337323345068234e-02 1.013118472106164097e-01 1.078019616723821933e-01 1.099584631719228989e-01 1.131543002367671746e-01
1.240000000000000036e+01 5.687214919819968961e-02 7.535770769723859619e-02 8.271832084119494499e-02 8.636387848976710691e-02 9.234015915063956137e-02 9.112593506599121762e-02 1.013720885874152405e-01 1.078664606221792222e-01 1.100300810575075561e-01 1.132306143840370455e-01
1.250000000000000000e+01 5.687839474854618216e-02 7.537452527574595162e-02 8.272908238923182278e-02 8.638456413752799989e-02 9.235520951599152095e-02 9.114341689826305215e-02 1.013825914505431247e-01 1.078803854579407778e-01 1.100450602898180863e-01 1.132468198324640546e-01
1.259999999999999964e+01 5.686625612760147497e-02 7.536294423906794715e-02 8.271325056559639122e-02 8.637291462717880397e-02 9.234384443573860624e-02 9.113074191087705556e-02 1.013614008692817758e-01 1.078648087522630500e-01 1.100267262742418151e-01 1.132275800918059877e-01
1.269999999999999929e+01 5.681902807892530438e-02 7.530453666229106058e-02 8.264831226519628316e-02 8.630934646938435983e-02 9.228831297349049390e-02 9.106783406893652344e-02 1.012794960551052642e-01 1.077967839652014120e-01 1.099485404153487667e-01 1.131450373590862368e-01
1.280000000000000071e+01 5.662777693209075647e-02 7.506145893700766347e-02 8.238079213215651619e-02 8.604084613452382679e-02 9.080494183366717709e-02 9.205794594964782085e-02 1.009486494572646026e-01 1.075155279178240941e-01 1.096274088473971758e-01 1.128081239333799668e-01
1.290000000000000036e+01 5.514478794518933025e-02 7.317329279148557242e-02 8.014614597245149630e-02 8.394665963330831537e-02 8.870131631010318152e-02 9.025799917297468167e-02 9.842163918822097179e-02 1.052091430263820404e-01 1.071030938988058595e-01 1.102441178478182626e-01
1.300000000000000000e+01 4.747076679843055536e-02 6.323080729564016511e-02 6.761992128963989490e-02 7.473240843995351823e-02 7.607310540815712119e-02 8.072754740425111541e-02 8.760152203809334903e-02 9.185630268086607264e-02 9.354448457657076055e-02 9.744675152978914123e-02
1.309999999999999964e+01 6.310702094754937208e-02 8.325741977914537240e-02 9.388726579911328696e-02 9.713747335142111639e-02 1.018361082017547048e-01 1.052101086315216788e-01 1.090381229736541446e-01 1.161908954983494613e-01 1.205858536871361741e-01 1.240107659876013985e-01
1.319999999999999929e+01 6.428901570461756365e-02 8.616167958577698738e-02 9.666984883982461529e-02 9.964708509944648906e-02 1.052201267620783837e-01 1.090296444259916675e-01 1.133933293291640720e-01 1.199632244839572565e-01 1.243164315221365473e-01 1.293090197712957745e-01
1.330000000000000071e+01 6.441658184986920332e-02 8.646280383236797096e-02 9.694355353299990985e-02 9.990542560383314230e-02 1.055579842900591092e-01 1.094568561802226614e-01 1.138752339523146917e-01 1.203425362804867171e-01 1.246976035921638359e-01 1.298887866931962287e-01
1.340000000000000036e+01 6.444583509419268830e-02 8.653341287982142804e-02 9.700584400123421491e-02 9.996456263614751647e-02 1.056349610240802234e-01 1.095577915214022147e-01 1.139904522021296662e-01 1.204310227992237969e-01 1.247860250625745238e-01 1.300249195228970478e-01
1.350000000000000000e+01 6.445023125723801927e-02 8.654849165317923809e-02 9.701553796753360770e-02 9.997410559131145180e-02 1.056468598378275670e-01 1.095795797116620590e-01 1.140194296812479385e-01 1.204508166881570058e-01 1.248026033452964284e-01 1.300552923065737831e-01
1.359999999999999964e+01 6.443825800053817887e-02 8.653152407301020754e-02 9.699103699867629713e-02 9.995173154933284509e-02 1.056163677216434421e-01 1.095557984298026616e-01 1.140033101460619092e-01 1.204321420102889145e-01 1.247752131140256460e-01 1.300261329165352531e-01
1.369999999999999929e+01 6.439372498556163171e-02 8.645755523199812054e-02 9.689886676456183068e-02 9.986691679481905781e-02 1.055021543149782803e-01 1.094512903744107868e-01 1.139151093187857205e-01 1.203467545643437803e-01 1.246652627596460394e-01 1.298932622685462501e-01
1.380000000000000071e+01 6.421213652115069503e-02 8.615023756637170405e-02 9.651956000107918265e-02 9.951983641285024051e-02 1.050361787361377558e-01 1.090168406813095681e-01 1.135423276013153571e-01 1.199890238997113612e-01 1.242113317657894400e-01 1.293349543892666764e-01
1.390000000000000036e+01 6.269751345868770920e-02 8.351453386030897874e-02 9.320571419849778272e-02 9.642750562409795057e-02 1.011367240512277554e-01 1.053537300837121549e-01 1.104492514798310343e-01 1.168574399813830794e-01 1.202618457620758391e-01 1.244628214042039910e-01
1.400000000000000000e+01 5.234622077575074722e-02 6.155822522989406326e-02 7.087064662524206193e-02 7.604379961137994193e-02 8.164641164386196581e-02 8.474994733611418418e-02 8.730519171578564330e-02 9.292991053033608506e-02 9.548088825569917004e-02 9.887730947793826886e-02
1.409999999999999964e+01 6.148891800606397229e-02 7.133791379124779231e-02 8.027741876483279748e-02 8.461942293535423820e-02 9.109156028273295014e-02 9.373064990634107085e-02 9.687419298036295534e-02 1.039113875792882224e-01 1.077455756726067027e-01 1.104802583594918369e-01
1.419999999999999929e+01 6.227967539026007388e-02 7.269391646319624256e-02 8.137210121860066758e-02 8.560292245041613290e-02 9.229910137328689590e-02 9.467178544948234853e-02 9.829596377736121715e-02 1.052115356505340799e-01 1.090251175909564413e-01 1.115081426215451949e-01
1.430000000000000071e+01 6.237045339319084725e-02 7.285499356917446434e-02 8.150258337033351730e-02 8.571910973132147726e-02 9.244485728686999138e-02 9.479055177303949420e-02 9.846625219278139218e-02 1.053733940536716734e-01 1.091749370398425595e-01 1.116263975204538489e-01
1.440000000000000036e+01 6.239139205627661916e-02 7.289257168656368413e-02 8.153253591196503447e-02 8.574526588800322757e-02 9.247812629701361586e-02 9.481783177545599628e-02 9.850537427628026921e-02 1.054107207280638586e-01 1.092090167990801275e-01 1.116516878761015658e-01
1.450000000000000000e+01 6.239466041455909301e-02 7.289896531710229888e-02 8.153646808511266775e-02 8.574767992384092763e-02 9.248195669177639022e-02 9.482081334558731256e-02 9.851061830987330181e-02 1.054152799693074960e-01 1.092129522814353770e-01 1.116512026848880124e-01
1.459999999999999964e+01 6.238641390105986034e-02 7.288547944352496977e-02 8.152265162602642667e-02 8.573293263104778128e-02 9.246516686070530011e-02 9.480654992632585321e-02 9.849285634142213031e-02 1.053970461987590035e-01 1.091958058159402667e-01 1.116296000260207644e-01
1.469999999999999929e+01 6.235550795643549776e-02 7.283340152360812114e-02 8.147272336573269103e-02 8.568183539017276695e-02 9.240558823577697811e-02 9.475620929681966009e-02 9.842838511702897697e-02 1.053317451529434262e-01 1.091348820173742296e-01 1.115603198193120260e-01
1.480000000000000071e+01 6.223019465054321214e-02 7.261852167836824190e-02 8.127080552708348948e-02 8.547631901607018190e-02 9.216443214901683112e-02 9.455187464063988245e-02 9.816690958860881111e-02 1.050658350567262173e-01 1.088871795693722722e-01 1.112922259101210287e-01
1.490000000000000036e+01 6.121206014931112466e-02 7.076998926355361486e-02 7.962024047007444649e-02 8.380398537050706698e-02 9.018761708206309013e-02 9.282844946894865112e-02 9.602980332801981656e-02 1.028106567518890513e-01 1.067466818236069703e-01 1.093542437296499414e-01
1.500000000000000000e+01 5.320422504273650960e-02 5.714207316412203697e-02 6.812878306377971593e-02 7.322578736357047979e-02 7.705838948524673659e-02 8.025215323606058049e-02 8.279835142490528377e-02 8.575820142037200722e-02 9.031770363666358215e-02 9.285149571939071977e-02
1.509999999999999964e+01 6.653036006318109596e-02 8.574472934367800836e-02 9.386829549424320629e-02 9.891657360439765068e-02 1.037795914180468654e-01 1.110905964974765597e-01 1.167649626501064825e-01 1.217603432561503718e-01 1.229657384082462751e-01 1.246597985177305551e-01
1.519999999999999929e+01 6.697917346734419408e-02 8.658961750836707827e-02 9.487422986279299419e-02 9.977643573451996928e-02 1.041913045625341844e-01 1.123950201566384227e-01 1.178585434272333976e-01 1.227761905758279204e-01 1.238498948016418244e-01 1.256510036525191054e-01
1.530000000000000071e+01 6.702746523596017636e-02 8.667606149428079554e-02 9.497532531078156648e-02 9.986520269782404868e-02 1.042354081848360786e-01 1.125271012785906410e-01 1.179692903725901854e-01 1.228681522072559706e-01 1.239453846225803124e-01 1.257533668137108540e-01
1.540000000000000036e+01 6.703888358859816377e-02 8.669620125408494804e-02 9.499913502502364826e-02 9.988602508710513195e-02 1.042456830995509426e-01 1.125578997129649539e-01 1.179951295380258502e-01 1.228891556023313791e-01 1.239676977419954668e-01 1.257772058213268151e-01
1.550000000000000000e+01 6.704151283041417941e-02 8.670051167020682847e-02 9.500483817877004855e-02 9.989070470150236691e-02 1.042477291665108302e-01 1.125646172777679116e-01 1.180007870884101223e-01 1.228932666421775066e-01 1.239723124474634841e-01 1.257822153555185063e-01
1.559999999999999964e+01 6.703926596508451297e-02 8.669571616488715160e-02 9.500078085065892519e-02 9.988632931898495937e-02 1.042448643641517153e-01 1.125576204434366179e-01 1.179949737430695672e-01 1.228872897310991502e-01 1.239665414997399989e-01 1.257762857783978339e-01
1.569999999999999929e+01 6.702860728727051687e-02 8.667458791126080031e-02 9.498033342979572691e-02 9.986612970867209116e-02 1.042329284206461870e-01 1.125262330193926436e-01 1.179688038690552832e-01 1.228624525531110123e-01 1.239418318076277864e-01 1.257505658994749476e-01
1.580000000000000071e+01 6.698285402819792456e-02 8.658451291447638587e-02 9.489168368658069952e-02 9.977968164511495652e-02 1.041828237503407556e-01 1.123917298026363143e-01 1.178566603233023452e-01 1.227559762173147523e-01 1.238370322997751627e-01 1.256412350915644682e-01
1.590000000000000036e+01 6.654152685259330513e-02 8.570686877769000123e-02 9.399933319547364163e-02 9.894083760256662530e-02 1.037251901179531699e-01 1.110480605453072755e-01 1.167338140872375557e-01 1.215728720737461188e-01 1.228497724648860978e-01 1.245897990863075178e-01


==> anc/supplementary/braiding/path1_r=1.1/V=1000/phases.txt <==
1  0.2831672461952692
2  -0.026127362250346776
5  -0.026047008862884694
10 -0.02545626265663173


==> anc/supplementary/braiding/path1_r=1.1/V=1000/spectrum_ab.txt <==
0.000000000000000000e+00 5.088808303384712711e-02 5.545218665147934323e-02 6.794853783727453078e-02 7.091877483217452760e-02 7.558741623917127062e-02 8.208618839104346587e-02 8.319911262796185480e-02 8.777300181347758024e-02 9.074477362132228608e-02 9.584707981389679887e-02
1.000000000000000056e-01 6.517980191463551565e-02 9.205753515007551735e-02 9.861067808860585204e-02 1.039039660932128545e-01 1.085580786414354904e-01 1.138217872358375238e-01 1.185856306408202970e-01 1.226978196637021901e-01 1.269600300078556898e-01 1.294793164768962002e-01
2.000000000000000111e-01 6.523285494738388646e-02 9.219036432069308007e-02 9.867819539872492440e-02 1.040017175709009589e-01 1.086989426035089162e-01 1.139480205063806151e-01 1.186732938201068427e-01 1.227965107152221430e-01 1.270483475272311535e-01 1.295615346798010825e-01
2.999999999999999889e-01 6.523830768668791025e-02 9.220393228224051108e-02 9.868504565254573868e-02 1.040117643830432703e-01 1.087133140968391948e-01 1.139608959341605054e-01 1.186822847917131246e-01 1.228066032371005339e-01 1.270573656672076002e-01 1.295698649609098585e-01
4.000000000000000222e-01 6.523958105494764848e-02 9.220708807088341674e-02 9.868664150153499959e-02 1.040141212032907742e-01 1.087166484539374006e-01 1.139638945510743906e-01 1.186843885242069851e-01 1.228089382615559222e-01 1.270594675153010611e-01 1.295718030516040953e-01
5.000000000000000000e-01 6.523986284068203356e-02 9.220776422381120330e-02 9.868699138005926352e-02 1.040146652747356709e-01 1.087173460756794274e-01 1.139645463422059857e-01 1.186848638377267506e-01 1.228094114145086013e-01 1.270599271234980898e-01 1.295722231192673324e-01
5.999999999999999778e-01 6.523958453730843710e-02 9.220701611375586859e-02 9.868663440501651563e-02 1.040142098839525325e-01 1.087165112009730455e-01 1.139638602230505227e-01 1.186844300522016948e-01 1.228087858526539511e-01 1.270594533739468068e-01 1.295717768187155394e-01
6.999999999999999556e-01 6.523831821136524822e-02 9.220371291880083420e-02 9.868502410034145356e-02 1.040120349001850131e-01 1.087128955343379666e-01 1.139607910867277973e-01 1.186824114950504189e-01 1.228061384886463547e-01 1.270573221544007980e-01 1.295697855586674663e-01
8.000000000000000444e-01 6.523289028479047069e-02 9.218959386470595985e-02 9.867812084972475695e-02 1.040026696275917900e-01 1.086974709511949327e-01 1.139476494106236859e-01 1.186737399843551394e-01 1.227948774211995442e-01 1.270481888145880423e-01 1.295612645588496703e-01
9.000000000000000222e-01 6.517996525100101801e-02 9.205146568053212963e-02 9.861018415324634967e-02 1.039115977600640617e-01 1.085463695371865350e-01 1.138186604374827743e-01 1.185892257766179014e-01 1.226848855019774115e-01 1.269583340530978655e-01 1.294778441411071346e-01
1.000000000000000000e+00 4.881182474663278703e-02 5.683232823751869361e-02 6.743795053906224968e-02 7.141864515093335197e-02 7.535143933999366439e-02 8.072318348504432806e-02 8.384242723526678931e-02 8.817133136866960041e-02 9.079202683159943998e-02 9.484133069188241394e-02
1.100000000000000089e+00 5.775587983887951748e-02 7.237292247784558874e-02 8.027438562945077294e-02 8.854785763250394570e-02 9.140585106363910417e-02 9.609179298738480812e-02 1.062257174587539071e-01 1.077593454665606021e-01 1.102037216345454484e-01 1.141195851428302710e-01
1.199999999999999956e+00 5.789432722296670997e-02 7.259371511666454224e-02 8.049118665697552188e-02 8.878762255819006022e-02 9.166565688364317066e-02 9.639431608372515947e-02 1.065192671447739436e-01 1.079908503433709144e-01 1.104895054698618317e-01 1.144337174711515248e-01
1.300000000000000044e+00 5.790900023579016731e-02 7.261674330097731000e-02 8.051414772342621595e-02 8.881281057680047442e-02 9.169313709502784071e-02 9.642622857474378306e-02 1.065498412433403819e-01 1.080157968758814896e-01 1.105195307434887891e-01 1.144668310454253213e-01
1.399999999999999911e+00 5.791254507882020314e-02 7.262219748633053085e-02 8.051966496273978147e-02 8.881886113323897436e-02 9.169979472657049935e-02 9.643392486211638248e-02 1.065572354349303280e-01 1.080219120350148082e-01 1.105268128780891868e-01 1.144748673010209106e-01
1.500000000000000000e+00 5.791355325743920146e-02 7.262354658976107047e-02 8.052117321460419697e-02 8.882052338460509622e-02 9.170172974618091832e-02 9.643609552507419191e-02 1.065593867184114474e-01 1.080238060160446933e-01 1.105289582878276056e-01 1.144772361916588793e-01
1.600000000000000089e+00 5.791336850149712834e-02 7.262272928104539227e-02 8.052072445220703756e-02 8.882005418535594832e-02 9.170149323137798125e-02 9.643564704366687501e-02 1.065591329089135841e-01 1.080238944079284086e-01 1.105287775392348737e-01 1.144770390405494276e-01
1.699999999999999956e+00 5.791150793593009133e-02 7.261836458410830808e-02 8.051737452043918053e-02 8.881644547991035532e-02 9.169831167774362968e-02 9.643147387912370805e-02 1.065556258853201932e-01 1.080218312223770877e-01 1.105255186786962829e-01 1.144734475947255248e-01
1.800000000000000044e+00 5.790309352678951749e-02 7.259940812003087829e-02 8.050246897737708962e-02 8.880035149564925734e-02 9.168377292490176300e-02 9.641265846348029411e-02 1.065395765486005786e-01 1.080119017134957005e-01 1.105105058996073975e-01 1.144568854697929072e-01
1.899999999999999911e+00 5.782210851453302436e-02 7.241763828417144278e-02 8.035979481988814177e-02 8.864564064451214975e-02 9.154456373335778663e-02 9.623076063797066093e-02 1.063851525005290455e-01 1.079156835196928704e-01 1.103669410925636057e-01 1.142975064486834724e-01
2.000000000000000000e+00 5.140719270586541906e-02 5.825722369596249978e-02 7.005522293317496818e-02 7.549693341316433826e-02 8.054224475640207881e-02 8.484221846344440487e-02 9.199360522130879680e-02 9.673436762844810077e-02 9.954230050556120424e-02 1.014660160095996605e-01
2.100000000000000089e+00 6.868985724248906355e-02 8.839417024602387596e-02 9.682170769300334212e-02 1.008116779972852844e-01 1.075427627826874982e-01 1.131803187079470641e-01 1.167625887496008680e-01 1.237308809948782784e-01 1.261885565876487425e-01 1.308635176229226704e-01
2.200000000000000178e+00 6.890749996188698379e-02 8.886438509270648545e-02 9.723925406746002087e-02 1.012666018566668186e-01 1.081183765604038644e-01 1.137401299119618486e-01 1.170157469810568368e-01 1.241301403432507333e-01 1.264617119648369092e-01 1.312564579758218331e-01
2.299999999999999822e+00 6.893028642806760253e-02 8.891373882487717262e-02 9.728281960357362812e-02 1.013150494738681850e-01 1.081782487460734854e-01 1.137988461481331953e-01 1.170422868422933832e-01 1.241719546581518674e-01 1.264902749044470864e-01 1.312973821776549643e-01
2.399999999999999911e+00 6.893575824982202394e-02 8.892525046900179309e-02 9.729310678297745096e-02 1.013265280748747582e-01 1.081924549226069981e-01 1.138126817752313502e-01 1.170485070792531279e-01 1.241818607532157170e-01 1.264968956591217275e-01 1.313066285016109558e-01
2.500000000000000000e+00 6.893726226524958534e-02 8.892769947120286733e-02 9.729558130238930014e-02 1.013293081205536017e-01 1.081960299911912116e-01 1.138159310189364032e-01 1.170498942809015258e-01 1.241843010883330323e-01 1.264982210008472607e-01 1.313079795453474530e-01
2.600000000000000089e+00 6.893684030489995174e-02 8.892491548962633274e-02 9.729385292855015355e-02 1.013274241073157805e-01 1.081940627655684911e-01 1.138133962497769602e-01 1.170485591261774400e-01 1.241827879187904077e-01 1.264963998963655467e-01 1.313041136973354395e-01
2.700000000000000178e+00 6.893358258256636339e-02 8.891271082683538385e-02 9.728508753619584393e-02 1.013177738996156318e-01 1.081831411512814145e-01 1.138010173456909385e-01 1.170424403280775350e-01 1.241747734541300136e-01 1.264887594668821502e-01 1.312897159619486054e-01
2.799999999999999822e+00 6.891903368466115176e-02 8.886067574930164858e-02 9.724711577686825925e-02 1.012760600130296895e-01 1.081354145552276824e-01 1.137476500283719355e-01 1.170162091927046677e-01 1.241399212951662945e-01 1.264563315126023268e-01 1.312295509728470533e-01
2.899999999999999911e+00 6.877758541063820619e-02 8.835852094538464152e-02 9.687622010188221000e-02 1.008785035419615672e-01 1.076662409989913860e-01 1.132324816594582895e-01 1.167610906465293419e-01 1.237994835431409230e-01 1.261422795894575066e-01 1.306541095664002228e-01
3.000000000000000000e+00 4.854876536310043234e-02 6.128626670359714479e-02 6.610753658677291644e-02 7.152386537526952970e-02 7.663106447196738058e-02 8.116820922603830424e-02 9.131102475331233370e-02 9.779303819999465852e-02 9.960297799984052514e-02 1.017910872799269451e-01
3.100000000000000089e+00 5.490422555901254553e-02 7.677893799108928552e-02 8.194577730520062608e-02 8.529675993624370733e-02 9.019049368194062555e-02 9.583446582087480625e-02 1.043138734538061885e-01 1.122479540138045656e-01 1.183893215232932339e-01 1.199723013885790196e-01
3.200000000000000178e+00 5.504660002055988127e-02 7.706460976314488676e-02 8.223448885116864393e-02 8.568155967431899389e-02 9.049865608952958884e-02 9.616738387607870475e-02 1.045614154445930477e-01 1.125091275778047073e-01 1.187554822185350190e-01 1.203844475766254613e-01
3.299999999999999822e+00 5.506175379217915361e-02 7.709482148228567755e-02 8.226497158748735661e-02 8.572178464998726766e-02 9.053155564340417683e-02 9.620289297908510284e-02 1.045876721739315146e-01 1.125366563820306698e-01 1.187942093770045782e-01 1.204289841868809441e-01
3.399999999999999911e+00 5.506526909058578195e-02 7.710195168949483813e-02 8.227205714428104111e-02 8.573119918859563315e-02 9.053941975669109465e-02 9.621117536379798774e-02 1.045937422268041345e-01 1.125428988507630179e-01 1.188033970115193044e-01 1.204395839007233460e-01
3.500000000000000000e+00 5.506596551889365171e-02 7.710363628679442471e-02 8.227350509276229462e-02 8.573328897460683051e-02 9.054146947529549683e-02 9.621290709810406683e-02 1.045949034501576363e-01 1.125438408951982133e-01 1.188056673805450852e-01 1.204422180853839813e-01
3.600000000000000089e+00 5.506497842951105226e-02 7.710235590407368833e-02 8.227163397175352166e-02 8.573124556535230423e-02 9.054056285986929187e-02 9.621082154136845199e-02 1.045930901554856102e-01 1.125413101275733463e-01 1.188042817581803079e-01 1.204406523543032348e-01
3.700000000000000178e+00 5.506086744140024219e-02 7.709605320884012347e-02 8.226368213841780963e-02 8.572193170580934274e-02 9.053503280269700748e-02 9.620181246194731139e-02 1.045856873283762395e-01 1.125318278293331031e-01 1.187969076063223606e-01 1.204322299066685753e-01
3.799999999999999822e+00 5.504348468854503018e-02 7.706892572345253045e-02 8.222997130703522950e-02 8.568215893724399901e-02 9.051074991735644226e-02 9.616356268546105701e-02 1.045544922274835309e-01 1.124923938230849851e-01 1.187649692565155429e-01 1.203956705279739803e-01
3.899999999999999911e+00 5.487936548223912303e-02 7.681213162731301280e-02 8.191090871041067922e-02 8.530652985845660341e-02 9.027760246581802150e-02 9.580252623672320944e-02 1.042626136420584937e-01 1.121310112163206585e-01 1.184642785702294254e-01 1.200481874931394327e-01
4.000000000000000000e+00 4.647410656921883987e-02 6.332785541249501271e-02 6.733111397908836393e-02 6.952214268330030034e-02 7.514519596987995209e-02 8.096333359847499023e-02 9.168388765409171692e-02 9.597528290086626557e-02 9.999219758412437875e-02 1.011032604873754459e-01
4.099999999999999645e+00 5.966932794933964279e-02 8.541297791158530828e-02 9.031252011281079572e-02 9.544761093884424064e-02 1.041286615428488049e-01 1.099562975568932621e-01 1.134881291747290022e-01 1.172049799669547948e-01 1.223931779352371157e-01 1.289465648778381768e-01
4.200000000000000178e+00 5.978024413499684331e-02 8.576612979579284479e-02 9.062722839628460647e-02 9.572093787306901191e-02 1.044224972415788016e-01 1.103852068018866123e-01 1.137787705391456877e-01 1.174214745908931101e-01 1.226426364292725335e-01 1.293766536902074826e-01
4.299999999999999822e+00 5.979178778960861362e-02 8.580299570136695753e-02 9.066006883557853335e-02 9.574951228676907566e-02 1.044529421934520391e-01 1.104290373975346240e-01 1.138088309121869784e-01 1.174438703660484196e-01 1.226686215518157652e-01 1.294212956063587883e-01
4.400000000000000355e+00 5.979434083352518081e-02 8.581174372389450966e-02 9.066762174033619892e-02 9.575588366583856481e-02 1.044597630757036627e-01 1.104392105917328670e-01 1.138158907100189909e-01 1.174490355221941423e-01 1.226745621608933134e-01 1.294316000548347834e-01
4.500000000000000000e+00 5.979459304609838211e-02 8.581393811091643509e-02 9.066901463943605188e-02 9.575662130413242767e-02 1.044606421722153872e-01 1.104413422302190778e-01 1.138175245156162474e-01 1.174500308345756971e-01 1.226755838753864347e-01 1.294335964505450853e-01
4.599999999999999645e+00 5.979320581216773095e-02 8.581270835370628791e-02 9.066662369096206708e-02 9.575344543451971835e-02 1.044574804352882968e-01 1.104388037983982662e-01 1.138161702478165255e-01 1.174485101765164602e-01 1.226735076214453130e-01 1.294305901478498000e-01
4.700000000000000178e+00 5.978833022846111178e-02 8.580594122794209244e-02 9.065703152369235240e-02 9.574208701204589556e-02 1.044459890920522577e-01 1.104278039149193258e-01 1.138096866130682838e-01 1.174422729421888273e-01 1.226654081922408102e-01 1.294182218486921165e-01
4.799999999999999822e+00 5.976814417333527890e-02 8.577653985635505518e-02 9.061664281884225514e-02 9.569498505774880204e-02 1.043981701197705808e-01 1.103809751555759749e-01 1.137818256328873984e-01 1.174159268620826868e-01 1.226313756771671426e-01 1.293659355159779423e-01
4.900000000000000355e+00 5.957701373896235469e-02 8.549862681774984818e-02 9.023443225429972347e-02 9.525149722396138163e-02 1.039431473094296066e-01 1.099300380302395963e-01 1.135151287003789422e-01 1.171652382422330579e-01 1.223056048375805310e-01 1.288668235832683140e-01
5.000000000000000000e+00 4.780527368641999258e-02 6.412277638066787855e-02 6.995550157815917658e-02 7.290000829170860397e-02 7.719251512969656226e-02 8.077661882016771988e-02 8.541882614014729980e-02 9.069471190416271422e-02 9.253354384891393503e-02 1.005204483107654673e-01
5.099999999999999645e+00 6.125073193204674110e-02 7.009155156816439247e-02 8.344785802230392235e-02 8.641441250787200434e-02 9.280783799395903033e-02 1.056343031996852394e-01 1.103681450861198621e-01 1.113884995056039356e-01 1.152565339889515261e-01 1.181543293491037067e-01
5.200000000000000178e+00 6.144521703430644299e-02 7.021545931626024806e-02 8.369288910314090502e-02 8.665601798062304295e-02 9.306644881865888674e-02 1.059496015698829785e-01 1.105103989078721899e-01 1.115373807599846084e-01 1.157297862782870335e-01 1.184444698985534644e-01
5.299999999999999822e+00 6.146551349193051655e-02 7.022874406708308481e-02 8.371881658334727472e-02 8.668162548678454149e-02 9.309391505395271660e-02 1.059822474611588766e-01 1.105256244035557889e-01 1.115532728078654501e-01 1.157791841292246521e-01 1.184751318717229829e-01
5.400000000000000355e+00 6.147026094533943053e-02 7.023186222031548021e-02 8.372489222357487604e-02 8.668762757836642741e-02 9.310035468966980365e-02 1.059898761736712963e-01 1.105291981092966919e-01 1.115570012780509879e-01 1.157907389189573727e-01 1.184823170776231477e-01
5.500000000000000000e+00 6.147130845497303375e-02 7.023255078418229325e-02 8.372623336853078635e-02 8.668895256203545951e-02 9.310177635852329159e-02 1.059915590459979129e-01 1.105299872820131313e-01 1.115578245377837757e-01 1.157932884622542014e-01 1.184839031622324929e-01
5.599999999999999645e+00 6.147026094073049229e-02 7.023186221458291301e-02 8.372489222828016775e-02 8.668762757644131456e-02 9.310035468850963447e-02 1.059898761758900770e-01 1.105291981074670860e-01 1.115570012758427682e-01 1.157907389168228857e-01 1.184823170758599609e-01
5.700000000000000178e+00 6.146551349122121588e-02 7.022874407527587848e-02 8.371881659071689352e-02 8.668162548649656352e-02 9.309391505514984233e-02 1.059822474602832854e-01 1.105256244027962853e-01 1.115532728075794566e-01 1.157791841299471713e-01 1.184751318717561647e-01
5.799999999999999822e+00 6.144521703456980871e-02 7.021545932601316875e-02 8.369288910567419804e-02 8.665601798366903696e-02 9.306644882050027490e-02 1.059496015648424411e-01 1.105103989072964282e-01 1.115373807616066304e-01 1.157297862780157921e-01 1.184444698991053424e-01
5.900000000000000355e+00 6.125073193714044434e-02 7.009155156653211483e-02 8.344785801945037162e-02 8.641441250150300180e-02 9.280783799505899767e-02 1.056343032011089061e-01 1.103681450882497278e-01 1.113884995049545801e-01 1.152565339903012243e-01 1.181543293492423458e-01
6.000000000000000000e+00 4.780527368610535538e-02 6.412277638000594970e-02 6.995550158352965842e-02 7.290000829279161265e-02 7.719251512631483680e-02 8.077661881671319155e-02 8.541882614555514064e-02 9.069471190271512218e-02 9.253354384824818979e-02 1.005204483116991510e-01
6.099999999999999645e+00 5.957701374105719982e-02 8.549862681786143948e-02 9.023443225755976849e-02 9.525149722456682788e-02 1.039431473100886627e-01 1.099300380269821326e-01 1.135151287022354988e-01 1.171652382429964473e-01 1.223056048355535136e-01 1.288668235803727968e-01
6.200000000000000178e+00 5.976814417503975574e-02 8.577653984903055306e-02 9.061664281683197431e-02 9.569498505532832155e-02 1.043981701174842569e-01 1.103809751541113271e-01 1.137818256283466417e-01 1.174159268598741340e-01 1.226313756742019728e-01 1.293659355139819833e-01
6.299999999999999822e+00 5.978833022176155421e-02 8.580594123081876357e-02 9.065703152267035048e-02 9.574208701957288847e-02 1.044459890905996696e-01 1.104278039164127007e-01 1.138096866151524778e-01 1.174422729417531064e-01 1.226654081913320787e-01 1.294182218496803261e-01
6.400000000000000355e+00 5.979320581343017943e-02 8.581270835625229298e-02 9.066662368845512798e-02 9.575344543562050448e-02 1.044574804317949940e-01 1.104388037938598827e-01 1.138161702469969311e-01 1.174485101786353070e-01 1.226735076226624366e-01 1.294305901466869801e-01
6.500000000000000000e+00 5.979459305069502462e-02 8.581393810938438282e-02 9.066901463732035538e-02 9.575662130468345912e-02 1.044606421726448076e-01 1.104413422316041782e-01 1.138175245148055764e-01 1.174500308350772265e-01 1.226755838756523470e-01 1.294335964520937632e-01
6.599999999999999645e+00 5.979434082633936637e-02 8.581174371796344846e-02 9.066762173909458100e-02 9.575588366444973132e-02 1.044597630753708456e-01 1.104392105918428207e-01 1.138158907045821872e-01 1.174490355208323705e-01 1.226745621571696948e-01 1.294316000534484201e-01
6.700000000000000178e+00 5.979178778860248789e-02 8.580299570907669315e-02 9.066006883922385351e-02 9.574951227896870420e-02 1.044529421903321875e-01 1.104290373975634898e-01 1.138088309159572820e-01 1.174438703650547144e-01 1.226686215505442129e-01 1.294212956083098665e-01
6.799999999999999822e+00 5.978024414150755195e-02 8.576612979368807010e-02 9.062722839706653655e-02 9.572093786307984964e-02 1.044224972345960956e-01 1.103852068011084014e-01 1.137787705395471444e-01 1.174214745989708847e-01 1.226426364301038408e-01 1.293766536937427936e-01
6.900000000000000355e+00 5.966932794972985843e-02 8.541297791398484718e-02 9.031252011960839987e-02 9.544761094533925350e-02 1.041286615462547471e-01 1.099562975562844436e-01 1.134881291744812837e-01 1.172049799631747213e-01 1.223931779358965188e-01 1.289465648766106309e-01
7.000000000000000000e+00 4.647410657138940221e-02 6.332785541129604123e-02 6.733111397894539496e-02 6.952214268251231954e-02 7.514519596876560736e-02 8.096333359790180983e-02 9.168388765348654823e-02 9.597528290148060748e-02 9.999219758404800928e-02 1.011032604882341757e-01
7.099999999999999645e+00 5.487936547604669452e-02 7.681213162608246936e-02 8.191090870938828872e-02 8.530652984887369950e-02 9.027760245870788958e-02 9.580252623390783651e-02 1.042626136367315881e-01 1.121310112221344246e-01 1.184642785677748750e-01 1.200481874933369691e-01
7.200000000000000178e+00 5.504348468873217215e-02 7.706892572384480000e-02 8.222997131651878233e-02 8.568215894139306898e-02 9.051074992022251076e-02 9.616356268877139513e-02 1.045544922280289279e-01 1.124923938191555728e-01 1.187649692552027597e-01 1.203956705259470600e-01
7.299999999999999822e+00 5.506086744126422600e-02 7.709605320608475809e-02 8.226368214179867466e-02 8.572193170692220254e-02 9.053503280519845098e-02 9.620181246313112833e-02 1.045856873316272084e-01 1.125318278236371455e-01 1.187969076046074268e-01 1.204322299009192992e-01
7.400000000000000355e+00 5.506497842388402564e-02 7.710235589987048110e-02 8.227163397085260343e-02 8.573124556816837105e-02 9.054056286103277784e-02 9.621082154183487056e-02 1.045930901528687451e-01 1.125413101287886380e-01 1.188042817602211892e-01 1.204406523567401327e-01
7.500000000000000000e+00 5.506596552072491602e-02 7.710363628887853538e-02 8.227350509147875190e-02 8.573328896668735988e-02 9.054146947318622574e-02 9.621290709857585610e-02 1.045949034473726141e-01 1.125438408932078471e-01 1.188056673800592933e-01 1.204422180839930662e-01
7.599999999999999645e+00 5.506526909530867070e-02 7.710195169066871856e-02 8.227205714521318436e-02 8.573119918663288375e-02 9.053941975470816694e-02 9.621117536387156777e-02 1.045937422253249149e-01 1.125428988459605123e-01 1.188033970099515030e-01 1.204395839026403819e-01
7.700000000000000178e+00 5.506175379449246288e-02 7.709482148315276173e-02 8.226497158654619279e-02 8.572178464721720570e-02 9.053155564240568387e-02 9.620289297718610799e-02 1.045876721697051870e-01 1.125366563848158169e-01 1.187942093759722650e-01 1.204289841836585911e-01
7.799999999999999822e+00 5.504660001358451654e-02 7.706460975932792612e-02 8.223448885334343206e-02 8.568155967265192463e-02 9.049865609303421599e-02 9.616738387696870116e-02 1.045614154467841700e-01 1.125091275791678391e-01 1.187554822193164494e-01 1.203844475744755421e-01
7.900000000000000355e+00 5.490422555362545198e-02 7.677893798702742356e-02 8.194577730478837252e-02 8.529675992988083877e-02 9.019049368402383415e-02 9.583446582327620478e-02 1.043138734523160888e-01 1.122479540280511140e-01 1.183893215225176598e-01 1.199723013879446104e-01
8.000000000000000000e+00 4.854876536096845718e-02 6.128626670939597842e-02 6.610753658213398831e-02 7.152386537053254112e-02 7.663106447553204303e-02 8.116820921881708062e-02 9.131102475260689799e-02 9.779303819996862379e-02 9.960297800010990688e-02 1.017910872775137782e-01
8.099999999999999645e+00 6.877758540402800769e-02 8.835852094360412134e-02 9.687622009779332799e-02 1.008785035434896782e-01 1.076662409928109687e-01 1.132324816592752276e-01 1.167610906454790293e-01 1.237994835445148656e-01 1.261422795909893368e-01 1.306541095667087260e-01
8.199999999999999289e+00 6.891903368403540231e-02 8.886067575215941816e-02 9.724711577923894623e-02 1.012760600196103006e-01 1.081354145545333489e-01 1.137476500263827212e-01 1.170162091926563036e-01 1.241399212865407914e-01 1.264563315097069207e-01 1.312295509703547691e-01
8.300000000000000711e+00 6.893358257871619321e-02 8.891271082413920723e-02 9.728508753578220258e-02 1.013177738990074239e-01 1.081831411470202814e-01 1.138010173444323758e-01 1.170424403262565194e-01 1.241747734520073504e-01 1.264887594682001515e-01 1.312897159612106956e-01
8.400000000000000355e+00 6.893684030205179947e-02 8.892491549301287379e-02 9.729385292987861866e-02 1.013274241081052879e-01 1.081940627629381368e-01 1.138133962485912976e-01 1.170485591250993856e-01 1.241827879215221808e-01 1.264963998953415603e-01 1.313041136972591671e-01
8.500000000000000000e+00 6.893726226693340509e-02 8.892769947398269925e-02 9.729558129501120201e-02 1.013293081162562337e-01 1.081960299891769617e-01 1.138159310204570340e-01 1.170498942819056393e-01 1.241843010891172799e-01 1.264982210012096375e-01 1.313079795465317556e-01
8.599999999999999645e+00 6.893575825220593645e-02 8.892525046832476521e-02 9.729310678378970401e-02 1.013265280755458880e-01 1.081924549217549575e-01 1.138126817756608539e-01 1.170485070782666670e-01 1.241818607533624053e-01 1.264968956589176963e-01 1.313066285010824064e-01
8.699999999999999289e+00 6.893028642798053329e-02 8.891373882587214061e-02 9.728281959997825412e-02 1.013150494692296871e-01 1.081782487432050438e-01 1.137988461460030798e-01 1.170422868379100284e-01 1.241719546596405516e-01 1.264902749035638208e-01 1.312973821766251492e-01
8.800000000000000711e+00 6.890749996146974810e-02 8.886438509089381044e-02 9.723925406862267418e-02 1.012666018571897336e-01 1.081183765633627752e-01 1.137401299114066122e-01 1.170157469788749710e-01 1.241301403434273143e-01 1.264617119646000154e-01 1.312564579782005969e-01
8.900000000000000355e+00 6.868985725114834517e-02 8.839417025165552388e-02 9.682170769024942003e-02 1.008116779921825329e-01 1.075427627732152003e-01 1.131803187083965517e-01 1.167625887552764252e-01 1.237308809993839520e-01 1.261885565966659739e-01 1.308635176266972067e-01
9.000000000000000000e+00 5.140719270678729275e-02 5.825722369559434982e-02 7.005522293534267864e-02 7.549693341534123581e-02 8.054224476070712124e-02 8.484221846768377762e-02 9.199360522258871742e-02 9.673436763020336338e-02 9.954230050347082082e-02 1.014660160069182221e-01
9.099999999999999645e+00 5.782210851268752838e-02 7.241763828156996818e-02 8.035979481784150114e-02 8.864564064010425903e-02 9.154456374452765721e-02 9.623076063662147628e-02 1.063851525029597817e-01 1.079156835207248921e-01 1.103669410938327988e-01 1.142975064481298736e-01
9.199999999999999289e+00 5.790309351919069314e-02 7.259940811627983714e-02 8.050246897333031282e-02 8.880035149432469188e-02 9.168377292259309586e-02 9.641265846514110449e-02 1.065395765472832434e-01 1.080119017133121528e-01 1.105105059000696666e-01 1.144568854673598257e-01
9.300000000000000711e+00 5.791150793849109135e-02 7.261836458169197706e-02 8.051737452072350865e-02 8.881644547737251039e-02 9.169831168089162543e-02 9.643147388357471705e-02 1.065556258849896937e-01 1.080218312244382306e-01 1.105255186807369699e-01 1.144734475931435680e-01
9.400000000000000355e+00 5.791336850259160007e-02 7.262272928495376589e-02 8.052072444862742873e-02 8.882005418408971120e-02 9.170149322660203772e-02 9.643564703983226183e-02 1.065591329074310201e-01 1.080238944070576051e-01 1.105287775409115048e-01 1.144770390422855666e-01
9.500000000000000000e+00 5.791355326158235256e-02 7.262354658947864361e-02 8.052117321325934218e-02 8.882052338305010397e-02 9.170172974612125771e-02 9.643609552520607253e-02 1.065593867187530630e-01 1.080238060153490554e-01 1.105289582856715802e-01 1.144772361896382734e-01
9.599999999999999645e+00 5.791254507399049012e-02 7.262219748513638884e-02 8.051966495853409012e-02 8.881886113113481029e-02 9.169979472587409808e-02 9.643392485804398728e-02 1.065572354358823998e-01 1.080219120326984944e-01 1.105268128793453625e-01 1.144748672994417155e-01
9.699999999999999289e+00 5.790900023325293300e-02 7.261674329587994303e-02 8.051414772527783204e-02 8.881281057953226143e-02 9.169313709639555221e-02 9.642622857599048025e-02 1.065498412424904645e-01 1.080157968747083169e-01 1.105195307467145699e-01 1.144668310443334863e-01
9.800000000000000711e+00 5.789432722333313214e-02 7.259371511516664321e-02 8.049118665425598895e-02 8.878762255318824181e-02 9.166565687902669679e-02 9.639431608438191190e-02 1.065192671455057194e-01 1.079908503432614741e-01 1.104895054674191746e-01 1.144337174692597048e-01
9.900000000000000355e+00 5.775587983646750939e-02 7.237292247619153684e-02 8.027438597751836158e-02 8.854978574744745701e-02 9.145686817101636445e-02 9.604325369679669877e-02 1.069076332095373894e-01 1.071604624257950639e-01 1.101941697666552200e-01 1.141191878132027382e-01
1.000000000000000000e+01 4.881182474565808060e-02 5.683232823979612186e-02 6.743795053624901392e-02 7.141864515005506842e-02 7.535143934022302259e-02 8.072318348611860761e-02 8.384242723605557501e-02 8.817133136916582847e-02 9.079202683233845994e-02 9.484133069176112207e-02
1.009999999999999964e+01 6.517996524823878313e-02 9.205146567235140964e-02 9.861018415803328441e-02 1.039115977537359015e-01 1.085463695347920338e-01 1.138186604340673952e-01 1.185892257769161767e-01 1.226848855056444226e-01 1.269583340544606920e-01 1.294778441433667993e-01
1.019999999999999929e+01 6.523289029073206513e-02 9.218959386139516377e-02 9.867812085237394337e-02 1.040026696294583525e-01 1.086974709543451628e-01 1.139476494086980873e-01 1.186737399823198646e-01 1.227948774209704219e-01 1.270481888150759298e-01 1.295612645586841361e-01
1.030000000000000071e+01 6.523831820887114608e-02 9.220371291637802225e-02 9.868502410297758098e-02 1.040120348959891056e-01 1.087128955314723283e-01 1.139607910885751113e-01 1.186824114929347085e-01 1.228061384861605376e-01 1.270573221588823798e-01 1.295697855590781100e-01
1.040000000000000036e+01 6.523958453742054187e-02 9.220701611372841833e-02 9.868663440220744321e-02 1.040142098841632390e-01 1.087165112024975344e-01 1.139638602239540638e-01 1.186844300535876001e-01 1.228087858507923014e-01 1.270594533741852827e-01 1.295717768179253659e-01
1.050000000000000000e+01 6.523986283643253004e-02 9.220776422618678914e-02 9.868699137940833976e-02 1.040146652768063201e-01 1.087173460755431476e-01 1.139645463442598428e-01 1.186848638423192853e-01 1.228094114115659136e-01 1.270599271232591976e-01 1.295722231168635330e-01
1.059999999999999964e+01 6.523958104643962086e-02 9.220708806810547220e-02 9.868664149222818038e-02 1.040141212020641998e-01 1.087166484476671108e-01 1.139638945493815503e-01 1.186843885220793954e-01 1.228089382612216202e-01 1.270594675146737018e-01 1.295718030571363921e-01
1.069999999999999929e+01 6.523830768448297956e-02 9.220393228115932038e-02 9.868504564750837926e-02 1.040117643856631607e-01 1.087133140933420894e-01 1.139608959318434978e-01 1.186822847911594286e-01 1.228066032398759527e-01 1.270573656666197648e-01 1.295698649603689856e-01
1.080000000000000071e+01 6.523285495004188528e-02 9.219036431551423660e-02 9.867819540118590027e-02 1.040017175773298719e-01 1.086989426056055585e-01 1.139480205070961122e-01 1.186732938203715754e-01 1.227965107156477470e-01 1.270483475286159902e-01 1.295615346797203415e-01
1.090000000000000036e+01 6.517980191818104063e-02 9.205753515242648399e-02 9.861067809415259566e-02 1.039039660955652783e-01 1.085580786422870037e-01 1.138217872365315519e-01 1.185856306426331802e-01 1.226978196635470086e-01 1.269600300093802481e-01 1.294793164759681925e-01
1.100000000000000000e+01 5.088808303401373689e-02 5.545218665003894681e-02 6.794853783165309691e-02 7.091877483288192008e-02 7.558741623800316334e-02 8.208618838880153701e-02 8.319911262620779957e-02 8.777300181360263298e-02 9.074477362089305998e-02 9.584707981281000155e-02
1.109999999999999964e+01 6.025059076862894492e-02 7.119379034267628303e-02 8.124869888459462786e-02 8.614105621405437896e-02 9.276863100350284108e-02 9.755932632333301491e-02 1.027578059400326288e-01 1.075032947899913216e-01 1.104389933922196310e-01 1.158661606098801145e-01
1.119999999999999929e+01 6.038314230405648908e-02 7.141604656505182169e-02 8.146254944651140639e-02 8.639929378983954300e-02 9.302690422296895634e-02 9.787326418019737240e-02 1.030196423029207942e-01 1.077345755392948995e-01 1.107424122922436582e-01 1.161476742051958805e-01
1.130000000000000071e+01 6.039715339444934328e-02 7.143920553082362679e-02 8.148517482331632533e-02 8.642650491392590839e-02 9.305421144080133766e-02 9.790629596408231827e-02 1.030470401972120725e-01 1.077596642838308388e-01 1.107742884721573673e-01 1.161770750300869792e-01
1.140000000000000036e+01 6.040052096646977148e-02 7.144469735952312106e-02 8.149061614500319184e-02 8.643305898378038366e-02 9.306080152951037854e-02 9.791425297568213948e-02 1.030536891828505996e-01 1.077658232068806343e-01 1.107820232246795183e-01 1.161842010441217626e-01
1.150000000000000000e+01 6.040144514881350124e-02 7.144607136528247082e-02 8.149211493431667008e-02 8.643489140173146734e-02 9.306266475598956589e-02 9.791648357612435516e-02 1.030556629061954305e-01 1.077677386239793422e-01 1.107843088663199721e-01 1.161862980172481130e-01
1.159999999999999964e+01 6.040118087419510395e-02 7.144528992259965849e-02 8.149170241851237673e-02 8.643446706847847383e-02 9.306229249894401589e-02 9.791598443222526704e-02 1.030555379506890440e-01 1.077678473984784585e-01 1.107841350512365763e-01 1.161861152679769943e-01
1.169999999999999929e+01 6.039916281544402410e-02 7.144101243866146644e-02 8.148848347759968247e-02 8.643079459138441889e-02 9.305875352952786006e-02 9.791157004478434622e-02 1.030526760802219777e-01 1.077658243414380129e-01 1.107807248309346931e-01 1.161829089601496695e-01
1.180000000000000071e+01 6.039016216712114055e-02 7.142239644830888912e-02 8.147412196973627396e-02 8.641430978215365599e-02 9.304280234080342105e-02 9.789171501112339802e-02 1.030394251863940291e-01 1.077560419959365523e-01 1.107649838060447839e-01 1.161681310877856060e-01
1.190000000000000036e+01 6.030331187978529850e-02 7.124399147375429231e-02 8.133656933740142370e-02 8.625590059164990608e-02 9.289015454162914687e-02 9.769961830240875278e-02 1.029127985501595011e-01 1.076611514820615678e-01 1.106144476518805403e-01 1.160254487053619110e-01
1.200000000000000000e+01 5.143893548359896456e-02 5.888579251022527106e-02 7.062839294781354804e-02 7.479290353087281185e-02 8.073700465361330347e-02 8.480151725906905080e-02 9.288960519563749241e-02 9.674777105497077423e-02 9.784114995534191894e-02 1.011950339671877780e-01
1.209999999999999964e+01 6.464336241152203455e-02 8.909783469484237883e-02 9.896170634067096017e-02 1.002732492448875495e-01 1.075931723684985103e-01 1.107176535971148290e-01 1.184458293495853770e-01 1.210740684665177203e-01 1.257348016429014892e-01 1.320292317590328335e-01
1.219999999999999929e+01 6.483854566368918437e-02 8.953141722330015817e-02 9.944128546433309013e-02 1.007072201633351510e-01 1.081044589809616457e-01 1.112768397258105668e-01 1.187519058289968205e-01 1.213848676099337498e-01 1.260087800984950324e-01 1.324929014630354951e-01
1.230000000000000071e+01 6.485904622089462557e-02 8.957697419932175720e-02 9.949140637031861356e-02 1.007531154958363345e-01 1.081582787796214196e-01 1.113347246884846542e-01 1.187844853478118579e-01 1.214176167671804779e-01 1.260373367714540116e-01 1.325409098146474174e-01
1.240000000000000036e+01 6.486393384859022448e-02 8.958760331960557988e-02 9.950335144341317106e-02 1.007638841874010649e-01 1.081708245863221285e-01 1.113485970250409213e-01 1.187918631774291106e-01 1.214252476728437946e-01 1.260441440832273663e-01 1.325520828800988149e-01
1.250000000000000000e+01 6.486520050063070142e-02 8.958986861361850629e-02 9.950645161987616005e-02 1.007662901226575175e-01 1.081734705882131109e-01 1.113523947727813185e-01 1.187929330152589918e-01 1.214268472670684829e-01 1.260459174777214253e-01 1.325544496269099592e-01
1.259999999999999964e+01 6.486461973646300005e-02 8.958730842884091161e-02 9.950504597572995547e-02 1.007639878699652797e-01 1.081703749561868377e-01 1.113512887924242301e-01 1.187898209843411407e-01 1.214249380644529669e-01 1.260451341584039042e-01 1.325517253805600926e-01
1.269999999999999929e+01 6.486113447828166512e-02 8.957606794302860886e-02 9.949656901908668361e-02 1.007534186530805037e-01 1.081569009048592434e-01 1.113429275048463396e-01 1.187782466886370958e-01 1.214166685604143592e-01 1.260403515655088846e-01 1.325398223567935130e-01
1.280000000000000071e+01 6.484583665711014799e-02 8.952812831645824698e-02 9.945936096752841515e-02 1.007080927133151976e-01 1.080995158680256168e-01 1.113055890311858281e-01 1.187298125664580928e-01 1.213814747052823911e-01 1.260193118892310449e-01 1.324891209541328718e-01
1.290000000000000036e+01 6.469765757515771876e-02 8.906475768366033108e-02 9.909955090911284903e-02 1.002670308325712273e-01 1.075473213249939497e-01 1.109392715172723975e-01 1.182596066758559161e-01 1.210431638214638783e-01 1.258137059986367545e-01 1.320030325881496325e-01
1.300000000000000000e+01 4.582768556274446903e-02 6.237866471809933033e-02 6.565592575413094212e-02 7.070626137872118577e-02 7.532725799990951099e-02 7.993725934115511467e-02 9.228698872897443672e-02 9.605949004077136977e-02 9.990949929413005248e-02 1.023379950519132525e-01
1.309999999999999964e+01 5.404944361697207322e-02 7.469824724982200570e-02 8.513689263640726590e-02 8.570160765344114751e-02 8.821931595423568306e-02 9.422448062507715605e-02 1.062782323984730604e-01 1.141322385824112828e-01 1.185545340406763404e-01 1.199705738587859283e-01
1.319999999999999929e+01 5.422648648949515010e-02 7.496051425479241526e-02 8.552176986350182308e-02 8.602268934415308044e-02 8.850644241919482236e-02 9.458391561653353707e-02 1.065723015018630732e-01 1.144684495082943926e-01 1.188736273127114634e-01 1.203173020185185627e-01
1.330000000000000071e+01 5.424531251449870445e-02 7.498834344268369423e-02 8.556089740634346963e-02 8.605758616305661524e-02 8.853699308182461092e-02 9.462211501237205447e-02 1.066037431696999216e-01 1.145046773558147657e-01 1.189069599296882079e-01 1.203544774064917167e-01
1.340000000000000036e+01 5.424972624275825606e-02 7.499486619874615179e-02 8.557001744342197791e-02 8.606578995210135974e-02 8.854415594439887793e-02 9.463107020858005369e-02 1.066111200618801436e-01 1.145131865579021996e-01 1.189147587224773650e-01 1.203632014994361760e-01
1.350000000000000000e+01 5.425070063831693296e-02 7.499630610316662671e-02 8.606760221166584457e-02 8.557202808766074809e-02 8.854573727301401354e-02 9.463304717492636298e-02 1.066127489146274920e-01 1.145150659142847444e-01 1.189164796136799040e-01 1.203651279047290995e-01
1.359999999999999964e+01 5.424972624356888540e-02 7.499486621078918502e-02 8.557001744668732424e-02 8.606578995276056854e-02 8.854415594901846043e-02 9.463107021155295340e-02 1.066111200626385647e-01 1.145131865611968003e-01 1.189147587238643111e-01 1.203632014984397786e-01
1.369999999999999929e+01 5.424531250750348754e-02 7.498834345328829476e-02 8.556089740957163736e-02 8.605758616342157330e-02 8.853699308459123118e-02 9.462211501767961441e-02 1.066037431684171699e-01 1.145046773557653469e-01 1.189069599299274471e-01 1.203544774030168019e-01
1.380000000000000071e+01 5.422648648633462964e-02 7.496051425405575452e-02 8.552176986752134391e-02 8.602268934592950667e-02 8.850644241919031208e-02 9.458391562057841262e-02 1.065723015098504201e-01 1.144684495146983116e-01 1.188736273109420316e-01 1.203173020199989340e-01
1.390000000000000036e+01 5.404944361680648346e-02 7.469824725579084224e-02 8.513689263755237768e-02 8.570160765665899016e-02 8.821931595683810134e-02 9.422448062650877476e-02 1.062782323983702537e-01 1.141322385851849114e-01 1.185545340405658732e-01 1.199705738591221038e-01
1.400000000000000000e+01 4.582768555590611276e-02 6.237866471565700621e-02 6.565592576125330038e-02 7.070626138191993260e-02 7.532725800051529030e-02 7.993725934279821699e-02 9.228698872672609632e-02 9.605949004369832012e-02 9.990949929277385955e-02 1.023379950492326745e-01
1.409999999999999964e+01 6.469765757630510650e-02 8.906475768408385341e-02 9.909955090775492137e-02 1.002670308330871479e-01 1.075473213255121602e-01 1.109392715173635330e-01 1.182596066745945085e-01 1.210431638211963146e-01 1.258137059999366036e-01 1.320030325863640608e-01
1.419999999999999929e+01 6.484583666342913499e-02 8.952812831171096108e-02 9.945936097063451387e-02 1.007080927172495227e-01 1.080995158691085978e-01 1.113055890334730541e-01 1.187298125690470357e-01 1.213814747048804765e-01 1.260193118943191692e-01 1.324891209548159920e-01
1.430000000000000071e+01 6.486113447572139368e-02 8.957606794285045970e-02 9.949656901948464305e-02 1.007534186516495234e-01 1.081569008995063169e-01 1.113429275007763591e-01 1.187782466899091199e-01 1.214166685653426669e-01 1.260403515630359184e-01 1.325398223529643538e-01
1.440000000000000036e+01 6.486461973234013134e-02 8.958730842548372209e-02 9.950504598336781803e-02 1.007639878774516523e-01 1.081703749584204122e-01 1.113512887939187290e-01 1.187898209841654479e-01 1.214249380641506115e-01 1.260451341571983963e-01 1.325517253812001639e-01
1.450000000000000000e+01 6.486520050427405093e-02 8.958986861131019996e-02 9.950645162088989082e-02 1.007662901233968844e-01 1.081734705869607516e-01 1.113523947703709133e-01 1.187929330147752122e-01 1.214268472666098220e-01 1.260459174775163393e-01 1.325544496259996041e-01
1.459999999999999964e+01 6.486393385198749306e-02 8.958760332264265047e-02 9.950335144062882886e-02 1.007638841842702915e-01 1.081708245875554752e-01 1.113485970282455800e-01 1.187918631819516180e-01 1.214252476760724619e-01 1.260441440855485651e-01 1.325520828796430406e-01
1.469999999999999929e+01 6.485904622285898480e-02 8.957697419344184953e-02 9.949140637566453171e-02 1.007531155009912666e-01 1.081582787805706186e-01 1.113347246859403283e-01 1.187844853461982320e-01 1.214176167685440677e-01 1.260373367705001912e-01 1.325409098165834521e-01
1.480000000000000071e+01 6.483854565969841832e-02 8.953141722380503209e-02 9.944128546282028636e-02 1.007072201610080819e-01 1.081044589790002841e-01 1.112768397242718255e-01 1.187519058297303309e-01 1.213848676116389691e-01 1.260087800998263563e-01 1.324929014636044844e-01
1.490000000000000036e+01 6.464336241206584954e-02 8.909783470174105491e-02 9.896170633842603370e-02 1.002732492422648419e-01 1.075931723655458583e-01 1.107176535962983571e-01 1.184458293489313585e-01 1.210740684671889889e-01 1.257348016434947369e-01 1.320292317588523667e-01
1.500000000000000000e+01 5.143893548062920817e-02 5.888579250567122642e-02 7.062839294835759896e-02 7.479290353298580218e-02 8.073700465297850570e-02 8.480151725586380917e-02 9.288960519731791210e-02 9.674777105328206950e-02 9.784114995748914578e-02 1.011950339659320741e-01
1.509999999999999964e+01 6.030331187995732062e-02 7.124399147058436965e-02 8.133656933713249992e-02 8.625590059200388682e-02 9.289015454261906335e-02 9.769961830678951242e-02 1.029127985540260054e-01 1.076611514811378623e-01 1.106144476497357143e-01 1.160254487043382438e-01
1.519999999999999929e+01 6.039016216127740533e-02 7.142239644655129505e-02 8.147412196841441467e-02 8.641430978201043722e-02 9.304280233844723635e-02 9.789171501156673783e-02 1.030394251850507981e-01 1.077560419959919386e-01 1.107649838021981664e-01 1.161681310888462437e-01
1.530000000000000071e+01 6.039916281833878492e-02 7.144101243551020941e-02 8.148848348013588982e-02 8.643079458663210923e-02 9.305875353076405176e-02 9.791157004261381858e-02 1.030526760797507851e-01 1.077658243414335998e-01 1.107807248315145626e-01 1.161829089582606250e-01
1.540000000000000036e+01 6.040118087260876872e-02 7.144528992629443909e-02 8.149170241868122777e-02 8.643446706908955446e-02 9.306229249852691898e-02 9.791598443630497584e-02 1.030555379533489996e-01 1.077678473955231281e-01 1.107841350498021404e-01 1.161861152665005087e-01
1.550000000000000000e+01 6.040144515389304913e-02 7.144607136545966242e-02 8.149211493397712225e-02 8.643489140062660114e-02 9.306266475659831505e-02 9.791648357488913490e-02 1.030556629053629297e-01 1.077677386221402717e-01 1.107843088675670579e-01 1.161862980174138416e-01
1.559999999999999964e+01 6.040052096564949013e-02 7.144469736090183765e-02 8.149061613964284079e-02 8.643305898403513821e-02 9.306080152849646736e-02 9.791425297502882874e-02 1.030536891805122895e-01 1.077658232055371257e-01 1.107820232237785307e-01 1.161842010407498904e-01
1.569999999999999929e+01 6.039715339924239118e-02 7.143920553116570038e-02 8.148517482052937411e-02 8.642650491719616745e-02 9.305421144242702336e-02 9.790629596211550267e-02 1.030470401949631909e-01 1.077596642826170736e-01 1.107742884727492688e-01 1.161770750314763262e-01
1.580000000000000071e+01 6.038314230852923764e-02 7.141604656842059917e-02 8.146254944465067260e-02 8.639929379577805657e-02 9.302690422469662990e-02 9.787326418120882721e-02 1.030196423060395911e-01 1.077345755394060467e-01 1.107424122939200256e-01 1.161476742085204572e-01
1.590000000000000036e+01 6.025059077081792308e-02 7.119379034546648166e-02 8.124869888644387084e-02 8.614105621503380383e-02 9.276863099617643771e-02 9.755932632397754101e-02 1.027578059394150395e-01 1.075032947883539647e-01 1.104389933921697681e-01 1.158661606099426478e-01


==> anc/supplementary/braiding/path1_r=1.1/V=1000/spectrum_ex.txt <==
0.000000000000000000e+00 4.962079702152990407e-02 6.008453249119326267e-02 6.836473941187613812e-02 7.301412894344273818e-02 7.758132048430170513e-02 7.931245562977159991e-02 8.184670211201372503e-02 8.822155801862661961e-02 8.976841500255154649e-02 9.161623967851911798e-02
1.000000000000000056e-01 6.700977857791172443e-02 8.664607432170287615e-02 9.495051335227507050e-02 9.983901227672931089e-02 1.042075756864130204e-01 1.124676114543618488e-01 1.179239017101987447e-01 1.228187442951392261e-01 1.238949109140817240e-01 1.257044391933626326e-01
2.000000000000000111e-01 6.705479164254089797e-02 8.673459101893193912e-02 9.503757566531521872e-02 9.992406462976478887e-02 1.042570180267035768e-01 1.125995297521991262e-01 1.180338229053729121e-01 1.229222036361116710e-01 1.239980997982468996e-01 1.258119285313249736e-01
2.999999999999999889e-01 6.705939696740556566e-02 8.674364915757619421e-02 9.504644576744950002e-02 9.993277274418527201e-02 1.042621246856924866e-01 1.126129866614690722e-01 1.180450397990635003e-01 1.229326884136308362e-01 1.240086799375328813e-01 1.258229424842965960e-01
4.000000000000000222e-01 6.706046638361455592e-02 8.674576895060935600e-02 9.504849301912193793e-02 9.993480080080642536e-02 1.042633281758836572e-01 1.126161288266846056e-01 1.180476580799108277e-01 1.229351561200692777e-01 1.240111638504511476e-01 1.258255246161325558e-01
5.000000000000000000e-01 6.706069143985433911e-02 8.674624978219809546e-02 9.504889918409692440e-02 9.993523973148653317e-02 1.042636162628652469e-01 1.126168291118598980e-01 1.180482395706837356e-01 1.229357509936929022e-01 1.240117430607406840e-01 1.258261192963025799e-01
5.999999999999999778e-01 6.706042712873439005e-02 8.674581778881021443e-02 9.504832791855878649e-02 9.993477051510119002e-02 1.042634107367799018e-01 1.126161560118994903e-01 1.180476732522230399e-01 1.229353416487085904e-01 1.240112786193841854e-01 1.258256167773665890e-01
6.999999999999999556e-01 6.705927755687063341e-02 8.674379800476431090e-02 9.504594246801353896e-02 9.993268040159537791e-02 1.042623762329556031e-01 1.126130697210017823e-01 1.180450861599002532e-01 1.229332541858305927e-01 1.240090301541554307e-01 1.258232234475507583e-01
8.000000000000000444e-01 6.705437590474219722e-02 8.673511307229055112e-02 9.503580903830489979e-02 9.992374026790513952e-02 1.042578991329287386e-01 1.125998241851329379e-01 1.180339875072337896e-01 1.229241926905309534e-01 1.239993345301971667e-01 1.258129150221808656e-01
9.000000000000000222e-01 6.700676737882145517e-02 8.665013419392716965e-02 9.493668367445289025e-02 9.983645957011301475e-02 1.042143421270958076e-01 1.124701273897002057e-01 1.179253345158730037e-01 1.228345749973055318e-01 1.239049683344029124e-01 1.257121743946121306e-01
1.000000000000000000e+00 5.320908807405777541e-02 5.715349550246424937e-02 6.814160329928942161e-02 7.324135848622108369e-02 7.707865497640317698e-02 8.027675281114053651e-02 8.281921385717558315e-02 8.578618183737166114e-02 9.034846105714348929e-02 9.288031200972428347e-02
1.100000000000000089e+00 6.228688958309936546e-02 7.271623330834925403e-02 8.136176606445484627e-02 8.557142604688722232e-02 9.227506942773923415e-02 9.465414918703624059e-02 9.828545519692753751e-02 1.051939555521088088e-01 1.090049904512833540e-01 1.114011508115620303e-01
1.199999999999999956e+00 6.241209175698537309e-02 7.292934885775817500e-02 8.156312971987987603e-02 8.577621414227422358e-02 9.251507264166061728e-02 9.485698427928328236e-02 9.854587283307450485e-02 1.054577923708208964e-01 1.092506020651799331e-01 1.116721442056975433e-01
1.300000000000000044e+00 6.242532155148074191e-02 7.295155270671466186e-02 8.158437162294281120e-02 8.579782273944888682e-02 9.254030711244071172e-02 9.487824615090195701e-02 9.857327459916997991e-02 1.054854093886882505e-01 1.092763426415995914e-01 1.117015615934680017e-01
1.399999999999999911e+00 6.242848656653069567e-02 7.295683637486596873e-02 8.158947602793163723e-02 8.580304510699765519e-02 9.254638339036987127e-02 9.488336796917047622e-02 9.857985350671949476e-02 1.054920480850312925e-01 1.092825389270270509e-01 1.117087702458513521e-01
1.500000000000000000e+00 6.242932467984449452e-02 7.295819685438868774e-02 8.159087713608779990e-02 8.580454014405700103e-02 9.254808282526580387e-02 9.488480829491990898e-02 9.858165233673829575e-02 1.054938885143655442e-01 1.092842714782729929e-01 1.117109847115705101e-01
1.600000000000000089e+00 6.242899550259575769e-02 7.295754714256283413e-02 8.159047760542972871e-02 8.580429443183532068e-02 9.254769149401011197e-02 9.488449971343906886e-02 9.858111933350899303e-02 1.054934186684798048e-01 1.092838715390510723e-01 1.117110392106542976e-01
1.699999999999999956e+00 6.242687074725204038e-02 7.295371955594566471e-02 8.158742241393494854e-02 8.580162839937995056e-02 9.254429295359249685e-02 9.488169630044809844e-02 9.857713091193842647e-02 1.054895879225606348e-01 1.092804032639450862e-01 1.117084655323950099e-01
1.800000000000000044e+00 6.241749605622687325e-02 7.293695666556555823e-02 8.157380224220728282e-02 8.578953033564030994e-02 9.252903628711572903e-02 9.486909631483175787e-02 9.855937209761685136e-02 1.054724653963781955e-01 1.092648295222059251e-01 1.116961881310424703e-01
1.899999999999999911e+00 6.232696503153100503e-02 7.277591480922161737e-02 8.144293328123020093e-02 8.567285800035399912e-02 9.238254139071937210e-02 9.474912875664763534e-02 9.838865916428482516e-02 1.053092675725811750e-01 1.091148235855576437e-01 1.115769560951308109e-01
2.000000000000000000e+00 5.235515225905491149e-02 6.157141580013365811e-02 7.088980295701544088e-02 7.606810005487900372e-02 8.167139704749420970e-02 8.478177805493578023e-02 8.733963390332047383e-02 9.297214679330829956e-02 9.553119321818258347e-02 9.891954513971998320e-02
2.100000000000000089e+00 6.429388186297420316e-02 8.629898338346556064e-02 9.669142959748715238e-02 9.967931887421926929e-02 1.052432161405048999e-01 1.092209881578145303e-01 1.137262612489073205e-01 1.201588560031952718e-01 1.244196844139572183e-01 1.295969713717180505e-01
2.200000000000000178e+00 6.447461253323262531e-02 8.660582792660193041e-02 9.706741301945688571e-02 1.000245962447087605e-01 1.057072499781385733e-01 1.096546821577788211e-01 1.141004703998785563e-01 1.205148370075937031e-01 1.248715646797892709e-01 1.301520729725350878e-01
2.299999999999999822e+00 6.449359491690485890e-02 8.663802388519084574e-02 9.710661418025146041e-02 1.000608632231305278e-01 1.057560285742515926e-01 1.097001883731767991e-01 1.141398071641052253e-01 1.205520506018903371e-01 1.249188925061483213e-01 1.302098992496379670e-01
2.399999999999999911e+00 6.449813783705862780e-02 8.664558822704986063e-02 9.711597673247021612e-02 1.000695239870620784e-01 1.057676942890859589e-01 1.097108697711952491e-01 1.141488555859182935e-01 1.205607485060042200e-01 1.249301130936843196e-01 1.302234118946266062e-01
2.500000000000000000e+00 6.449935114614598064e-02 8.664731580979995185e-02 9.711845415068803833e-02 1.000717945742061188e-01 1.057707886717998008e-01 1.097132883956190574e-01 1.141505088601341283e-01 1.205626471706428837e-01 1.249328944360420524e-01 1.302263690084179970e-01
2.600000000000000089e+00 6.449890676911307352e-02 8.664580009193921517e-02 9.711747863917676027e-02 1.000708341384420608e-01 1.057695904556261585e-01 1.097110931286565672e-01 1.141476002237019477e-01 1.205606720441684127e-01 1.249312262916871252e-01 1.302233221321162371e-01
2.700000000000000178e+00 6.449593681857335170e-02 8.663866434176820119e-02 9.711118879781879820e-02 1.000648511488377718e-01 1.057618010406734810e-01 1.097008637512946055e-01 1.141359721057595145e-01 1.205518087331861193e-01 1.249222799161955333e-01 1.302096170612400405e-01
2.799999999999999822e+00 6.448280096105454828e-02 8.660799585378675669e-02 9.708341300276690511e-02 1.000385056648640109e-01 1.057273939732419760e-01 1.096569709536121401e-01 1.140868876771132800e-01 1.205138574748522706e-01 1.248833641898152297e-01 1.301509555752302649e-01
2.899999999999999911e+00 6.435572137416614713e-02 8.631032021379998753e-02 9.681240395136007926e-02 9.978227741711823140e-02 1.053923688721701973e-01 1.092333387717771276e-01 1.136115433602347402e-01 1.201420315619519674e-01 1.245057602118678913e-01 1.295795487425463743e-01
3.000000000000000000e+00 4.748138583902838938e-02 6.324813871340212446e-02 6.764068004164289216e-02 7.475638595260016006e-02 7.609967009146625938e-02 8.075688896789999516e-02 8.764015400652279408e-02 9.190014838346410864e-02 9.358435867408484987e-02 9.749205237632362075e-02
3.100000000000000089e+00 5.671147416686875969e-02 7.517703072070570924e-02 8.250816785135361986e-02 8.617566827204686808e-02 9.093311873350916341e-02 9.217541919514489479e-02 1.010996060870663071e-01 1.076566101053615110e-01 1.097866255723213419e-01 1.129724829594743463e-01
3.200000000000000178e+00 5.690359442064184259e-02 7.542232018470997057e-02 8.277519371201075282e-02 8.644575424458736390e-02 9.119749436142089716e-02 9.240799893530445008e-02 1.014319119487676890e-01 1.079382217425012003e-01 1.101088720849250496e-01 1.133122306449371730e-01
3.299999999999999822e+00 5.692400302907068416e-02 7.544831012571161233e-02 8.280325894068572834e-02 8.647410753496007074e-02 9.122535494073244489e-02 9.243266270080581493e-02 1.014672673134853070e-01 1.079678876735972876e-01 1.101429471623463080e-01 1.133484004761476649e-01
3.399999999999999911e+00 5.692886367983544804e-02 7.545433289859429515e-02 8.280989751786667352e-02 8.648062507929717146e-02 9.123181615100470210e-02 9.243839530220107625e-02 1.014756961489420295e-01 1.079748553921542342e-01 1.101509755087820286e-01 1.133569210855877168e-01
3.500000000000000000e+00 5.693009896339760317e-02 7.545551822719240298e-02 8.281150638948109322e-02 8.648181217831565903e-02 9.123310808578687092e-02 9.243955863163977327e-02 1.014778527540616954e-01 1.079764367985476259e-01 1.101528433131256229e-01 1.133588854488303405e-01
3.600000000000000089e+00 5.692945581614963779e-02 7.545380679004970448e-02 8.281042180278652687e-02 8.647970868353643814e-02 9.123132697259067614e-02 9.243802257690769686e-02 1.014767754983578463e-01 1.079750146458687693e-01 1.101513244568585598e-01 1.133572249126743037e-01
3.700000000000000178e+00 5.692580780695685044e-02 7.544670657532738522e-02 8.280485339755717933e-02 8.647131635999787125e-02 9.122386561209994138e-02 9.243152732269012406e-02 1.014705557174272188e-01 1.079683747701415814e-01 1.101440076931243794e-01 1.133493270030283828e-01
3.799999999999999822e+00 5.690992477844124264e-02 7.541669519865441818e-02 8.278073451296251439e-02 8.643599216841450772e-02 9.119229487198643458e-02 9.240402624683649591e-02 1.014434261044936114e-01 1.079399557055413655e-01 1.101125472329932686e-01 1.133154876781538312e-01
3.899999999999999911e+00 5.676077673973143473e-02 7.513324280268647570e-02 8.254792505530139657e-02 8.610154873800787700e-02 9.089422964053782417e-02 9.214516336977841837e-02 1.011878692255869655e-01 1.076718781404138736e-01 1.098122392830501309e-01 1.129983140754677456e-01
4.000000000000000000e+00 4.980086019712597067e-02 6.159864567865990653e-02 6.674948567289697154e-02 7.253040056594282914e-02 7.697697779017911857e-02 8.034871500827103774e-02 9.055954326169272928e-02 9.188543648303461320e-02 9.489660158123276734e-02 9.763748974065150632e-02
4.099999999999999645e+00 6.834622744447006737e-02 8.302221756591166013e-02 9.405583399749507800e-02 9.976266955283114024e-02 1.013300520866069476e-01 1.056045534951020881e-01 1.107338034203763921e-01 1.171502770113048847e-01 1.227007583496388249e-01 1.263825746707879227e-01
4.200000000000000178e+00 6.847889793427622274e-02 8.337604522740994784e-02 9.432153785106221766e-02 1.000194464885899581e-01 1.017239261839324310e-01 1.059923118796242819e-01 1.111847833676180147e-01 1.174334640644688899e-01 1.230911318945398236e-01 1.267245978467918255e-01
4.299999999999999822e+00 6.849258797178035818e-02 8.341286022288110780e-02 9.434867787394640715e-02 1.000461210131105838e-01 1.017647445300934594e-01 1.060327018166146995e-01 1.112317125885760455e-01 1.174629762852398285e-01 1.231314202636550892e-01 1.267601673736419854e-01
4.400000000000000355e+00 6.849569849612890948e-02 8.342154732842974041e-02 9.435479163220412968e-02 1.000522803687931422e-01 1.017743085842367223e-01 1.060421744735899618e-01 1.112427119584810387e-01 1.174698704187087661e-01 1.231407839073465071e-01 1.267685299618502570e-01
4.500000000000000000e+00 6.849619874851177459e-02 8.342363081923036272e-02 9.435567575547737507e-02 1.000534750690691282e-01 1.017764723560618673e-01 1.060443223857377992e-01 1.112451954150075473e-01 1.174713746580416940e-01 1.231427502644566740e-01 1.267704699877013341e-01
4.599999999999999645e+00 6.849502034521816329e-02 8.342215705504033019e-02 9.435309859775739549e-02 1.000516810201335510e-01 1.017745062949108603e-01 1.060423866400015819e-01 1.112429193320667448e-01 1.174698091307232600e-01 1.231404232344680688e-01 1.267688762807253622e-01
4.700000000000000178e+00 6.849052236874882127e-02 8.341472570126710895e-02 9.434352165431192372e-02 1.000442935008430539e-01 1.017653535118800134e-01 1.060333554213604146e-01 1.112323480125242403e-01 1.174627919740793974e-01 1.231303263119734731e-01 1.267612211832268021e-01
4.799999999999999822e+00 6.847167210372340218e-02 8.338269242563461914e-02 9.430351179844972953e-02 1.000130238177758119e-01 1.017261560305271761e-01 1.059947065293289775e-01 1.111870608106375752e-01 1.174328530168015083e-01 1.230873736106777860e-01 1.267282662724560915e-01
4.900000000000000355e+00 6.829117018531552508e-02 8.308053124439303272e-02 9.391975277007436063e-02 9.971109410992368138e-02 1.013534536254021984e-01 1.056297820951369593e-01 1.107541165419878848e-01 1.171471855545218599e-01 1.226766339809775008e-01 1.264081624853764241e-01
5.000000000000000000e+00 5.160284038196140399e-02 6.162733260017935061e-02 6.994077919578316205e-02 7.554806699763677580e-02 8.026790468845917959e-02 8.174626972923364210e-02 8.473592376479395505e-02 9.039631154962517179e-02 9.223501266381003982e-02 9.339991240875544776e-02
5.099999999999999645e+00 6.259391999568252041e-02 7.872335326470819572e-02 8.518099389882835548e-02 8.957967225930170418e-02 9.223987568812325177e-02 9.715139985700249614e-02 1.038210965757684068e-01 1.042573535088841402e-01 1.065756484898009171e-01 1.157551723152436818e-01
5.200000000000000178e+00 6.274466875579803871e-02 7.896149193636357866e-02 8.541231804101395708e-02 8.980291155061578823e-02 9.243466504465476519e-02 9.740041846044761309e-02 1.041043965228102275e-01 1.045385499150467412e-01 1.069002180338599894e-01 1.160108037689615290e-01
5.299999999999999822e+00 6.276050886971214215e-02 7.898631400007870285e-02 8.543658809082599337e-02 8.982652366126564480e-02 9.245536324879764789e-02 9.742677494438102548e-02 1.041340552332816194e-01 1.045687335016633468e-01 1.069347230052066916e-01 1.160375930463011795e-01
5.400000000000000355e+00 6.276429170235803268e-02 7.899221893717144061e-02 8.544241083460442365e-02 8.983220601773625469e-02 9.246037348876672002e-02 9.743312146677199359e-02 1.041412546833388603e-01 1.045760340872056160e-01 1.069430726037607360e-01 1.160440744425407095e-01
5.500000000000000000e+00 6.276528545978966867e-02 7.899373482187123374e-02 8.544399823468361299e-02 8.983377898856344246e-02 9.246181464586115950e-02 9.743488500190197743e-02 1.041433908596151037e-01 1.045781060404148005e-01 1.069454696777824981e-01 1.160459531144480416e-01
5.599999999999999645e+00 6.276487156930343758e-02 7.899299665648835955e-02 8.544351453572626709e-02 8.983336883684114871e-02 9.246159612239245040e-02 9.743444462332073730e-02 1.041432520875798379e-01 1.045777115977512273e-01 1.069450931251689774e-01 1.160457107159575396e-01
5.700000000000000178e+00 6.276227481644680584e-02 7.898868597401487168e-02 8.543995109218019413e-02 8.983006534356999251e-02 9.245908713212892815e-02 9.743080517038914257e-02 1.041401401103688173e-01 1.045738396534944131e-01 1.069408750640469946e-01 1.160425801395520706e-01
5.799999999999999822e+00 6.275084212490494862e-02 7.896983490909494086e-02 8.542409920411163371e-02 8.981529735703874806e-02 9.244768842041518886e-02 9.741451563686960580e-02 1.041256949005983229e-01 1.045563600069304849e-01 1.069217028333786235e-01 1.160282947253024610e-01
5.900000000000000355e+00 6.264053109393863394e-02 7.878981745459968933e-02 8.527166773086222729e-02 8.967362114576253596e-02 9.233870745843943129e-02 9.725851957012587867e-02 1.039841116276946364e-01 1.043892478627167775e-01 1.067364493831465116e-01 1.158915450786515977e-01
6.000000000000000000e+00 5.211110816800108153e-02 6.589597243197788112e-02 7.332271115908632619e-02 7.812906483544129754e-02 8.338459452300843455e-02 8.656648927481491729e-02 8.823411031974741359e-02 9.379689973021174132e-02 9.658090626783850940e-02 1.023452467829164408e-01
6.099999999999999645e+00 6.706098813578867390e-02 9.066149186687823269e-02 9.955626574291731590e-02 1.023853732818774814e-01 1.094692281225053548e-01 1.123340153061583718e-01 1.193920575913091225e-01 1.223263028809031122e-01 1.272970381776085125e-01 1.311239510027618349e-01
6.200000000000000178e+00 6.728667289569462140e-02 9.095723507587208378e-02 9.997663983025030510e-02 1.028728360529753555e-01 1.099255539796320097e-01 1.127951684350632644e-01 1.198529732001869658e-01 1.227426615145775918e-01 1.277722933886743517e-01 1.315157384971182286e-01
6.299999999999999822e+00 6.731037671501077790e-02 9.098815418710469449e-02 1.000204972919045837e-01 1.029241283523153055e-01 1.099736190828700250e-01 1.128435638453727519e-01 1.199012363320728081e-01 1.227860415678548311e-01 1.278218455051808866e-01 1.315566427521578652e-01
6.400000000000000355e+00 6.731601765266954918e-02 9.099531221544776560e-02 1.000308594170241094e-01 1.029363375940933051e-01 1.099850267824459965e-01 1.128552123515065009e-01 1.199123940378883091e-01 1.227961453876588449e-01 1.278333510635743242e-01 1.315662469157002357e-01
6.500000000000000000e+00 6.731745767169214356e-02 9.099672882966608478e-02 1.000333662951110314e-01 1.029394531595918677e-01 1.099878633639595205e-01 1.128584606502210930e-01 1.199145661518497830e-01 1.227982859192418147e-01 1.278357077048145607e-01 1.315684395245914906e-01
6.599999999999999645e+00 6.731672946883097974e-02 9.099471693820085361e-02 1.000316633682541700e-01 1.029378732786966899e-01 1.099861893060752188e-01 1.128576849251692604e-01 1.199113339060458860e-01 1.227958204343338189e-01 1.278326859431609119e-01 1.315665151012168632e-01
6.700000000000000178e+00 6.731254365693417618e-02 9.098633375991006800e-02 1.000229402054391009e-01 1.029288045077095398e-01 1.099771564233572030e-01 1.128510972833732667e-01 1.198979919291920798e-01 1.227850428828195090e-01 1.278198126605562812e-01 1.315574634991917569e-01
6.799999999999999822e+00 6.729423470655326867e-02 9.095075936440792652e-02 9.998509639970291907e-02 1.028891718542781775e-01 1.099378737688063018e-01 1.128215516959223952e-01 1.198413966532825004e-01 1.227390355942827721e-01 1.277650807573268710e-01 1.315186682632924764e-01
6.900000000000000355e+00 6.711703324486625877e-02 9.060469690053647718e-02 9.961370362644293708e-02 1.025081364045956900e-01 1.095591706340030697e-01 1.125365668910212336e-01 1.192882245525471313e-01 1.222894472436819036e-01 1.272358826921498320e-01 1.311509744255982546e-01
7.000000000000000000e+00 4.713354009088099178e-02 6.264989311270129091e-02 7.059553907964324915e-02 7.602678067761538261e-02 7.923706241075288703e-02 8.340632549032230003e-02 9.002993989276349140e-02 9.352452962767400513e-02 9.980769797242962371e-02 1.025461767661565993e-01
7.099999999999999645e+00 5.606258500021255725e-02 7.255912343100490158e-02 8.777832166275741088e-02 9.119344224117832687e-02 9.256954098365487160e-02 9.887457029998070190e-02 1.045727685970301024e-01 1.126345290408928279e-01 1.164400450437499818e-01 1.187612193307306663e-01
7.200000000000000178e+00 5.625633508637696567e-02 7.278783563977439530e-02 8.804923442075217321e-02 9.143781065698011745e-02 9.288328341607712813e-02 9.928956286546535004e-02 1.048971590343344695e-01 1.129768849435919681e-01 1.167372368917786590e-01 1.191368605687463944e-01
7.299999999999999822e+00 5.627693415953482353e-02 7.281214230897975481e-02 8.807762332122134885e-02 9.146347797718082373e-02 9.291640488532706965e-02 9.933363483312052100e-02 1.049316689327175200e-01 1.130138012211206883e-01 1.167689850066916807e-01 1.191765961958623221e-01
7.400000000000000355e+00 5.628178807527290523e-02 7.281785857749617508e-02 8.808431669664362751e-02 9.146940502705780407e-02 9.292404105573881523e-02 9.934408052847708281e-02 1.049396966239589390e-01 1.130225592787110073e-01 1.167763888349849788e-01 1.191859284032773386e-01
7.500000000000000000e+00 5.628291183479506438e-02 7.281915876234895668e-02 8.808589760821393388e-02 9.147054167141743797e-02 9.292546819157923577e-02 9.934663073464587713e-02 1.049413337583733064e-01 1.130246771165257930e-01 1.167779289146353289e-01 1.191880334877820080e-01
7.599999999999999645e+00 5.628197855930874849e-02 7.281799819453430023e-02 8.808469509115990359e-02 9.146877998878870375e-02 9.292309875140154773e-02 9.934497189395084804e-02 1.049392035638656989e-01 1.130232284673803184e-01 1.167760431366152568e-01 1.191860929580202816e-01
7.700000000000000178e+00 5.627751455183806900e-02 7.281256787681790466e-02 8.807877248567574924e-02 9.146157503513492604e-02 9.291353563439623542e-02 9.933635081671218781e-02 1.049301672281519188e-01 1.130158367248899481e-01 1.167679306881282270e-01 1.191770972778348620e-01
7.799999999999999822e+00 5.625836795197746570e-02 7.278932867531463791e-02 8.805320418399033289e-02 9.143116699936289227e-02 9.287326150399281832e-02 9.929907696923652438e-02 1.048919080152928979e-01 1.129839636647472639e-01 1.167335291458617558e-01 1.191386118131371880e-01
7.900000000000000355e+00 5.607822205469576576e-02 7.257077716888236940e-02 8.780522202388328645e-02 9.114357069936911138e-02 9.249464644235295963e-02 9.894764532641410482e-02 1.045330525140188288e-01 1.126855599173690464e-01 1.164105863284994602e-01 1.187746258356945639e-01
8.000000000000000000e+00 4.780734403020717171e-02 6.322668769429005964e-02 6.956221921621108528e-02 7.545604825126867032e-02 8.003947744792812291e-02 8.376186520537838576e-02 8.913580873874095423e-02 9.311414722345309758e-02 9.834607615285191617e-02 1.017756656229362733e-01
8.099999999999999645e+00 6.982135821204032977e-02 9.074045384922077573e-02 1.003004241474391295e-01 1.040206126567112394e-01 1.093816909771808399e-01 1.127166098719251663e-01 1.193715450896142560e-01 1.225960152454554225e-01 1.268868025954194012e-01 1.313195915077561005e-01
8.199999999999999289e+00 7.000751410901334681e-02 9.102938613596055217e-02 1.007088128500438912e-01 1.045183482779520612e-01 1.097279334182330868e-01 1.131387427853082772e-01 1.199148836013126662e-01 1.230910177426836616e-01 1.273244309707282085e-01 1.316965191555631576e-01
8.300000000000000711e+00 7.002671466711538062e-02 9.105896455081406715e-02 1.007504428632386706e-01 1.045704191408780431e-01 1.097634080457550038e-01 1.131826649673454560e-01 1.199705021669264932e-01 1.231416269502422084e-01 1.273696920018395906e-01 1.317363385238636275e-01
8.400000000000000355e+00 7.003112061401114974e-02 9.106588252505221082e-02 1.007600396200968584e-01 1.045826384119114411e-01 1.097714012827797625e-01 1.131928875380888710e-01 1.199835957398561054e-01 1.231534953076141164e-01 1.273802345585713924e-01 1.317455810843564945e-01
8.500000000000000000e+00 7.003192419978446215e-02 9.106743918722993991e-02 1.007619128630964228e-01 1.045854115717878841e-01 1.097725539848188464e-01 1.131950435506602765e-01 1.199867262048160965e-01 1.231562405692360335e-01 1.273824895936062629e-01 1.317474404988253356e-01
8.599999999999999645e+00 7.003050688071538188e-02 9.106599640171689214e-02 1.007591541363945103e-01 1.045829194882759855e-01 1.097691754790176555e-01 1.131925253019376854e-01 1.199844838729839241e-01 1.231539639525983665e-01 1.273799776445571352e-01 1.317449219616333156e-01
8.699999999999999289e+00 7.002484701757100138e-02 9.105931725974471258e-02 1.007477523351061471e-01 1.045712810354665623e-01 1.097566302649720521e-01 1.131815632202168576e-01 1.199732211243290381e-01 1.231430657784912952e-01 1.273689145245379128e-01 1.317343300060160871e-01
8.800000000000000711e+00 7.000100736718789518e-02 9.103070711736059584e-02 1.006995008182296480e-01 1.045214472694495356e-01 1.097042538551772084e-01 1.131349117377421776e-01 1.199245990875633522e-01 1.230962198371111094e-01 1.273217864338615224e-01 1.316894796286921798e-01
8.900000000000000355e+00 6.977389730662802991e-02 9.075677153539583875e-02 1.002373031403034215e-01 1.040492083442863536e-01 1.092043548873042474e-01 1.126886280216019137e-01 1.194596797752767309e-01 1.226472944603063664e-01 1.268716194951118592e-01 1.312646238804643095e-01
9.000000000000000000e+00 5.310633075015194771e-02 6.576176277954379201e-02 7.329897187315222162e-02 7.847875613112891002e-02 8.206583857209984179e-02 8.752938359513304234e-02 8.872673300252674478e-02 9.415692279895199190e-02 9.744115664178931713e-02 1.022994311155252245e-01
9.099999999999999645e+00 6.256697990317310054e-02 7.969726289408435305e-02 8.426879904638007179e-02 8.983295924016282408e-02 9.252296966960842084e-02 9.817426999828292311e-02 1.034365759721815464e-01 1.060191319313053826e-01 1.069885658641097081e-01 1.158136728805362059e-01
9.199999999999999289e+00 6.267123912955323284e-02 7.987858485181979773e-02 8.441194120305949011e-02 8.997198068901846035e-02 9.265427911541145034e-02 9.833949609424856575e-02 1.036077378044870656e-01 1.061849822648694569e-01 1.071354055029767050e-01 1.159516953876402606e-01
9.300000000000000711e+00 6.268206771801633492e-02 7.989754567931506291e-02 8.442683088396249480e-02 8.998649550706747102e-02 9.266796085519263260e-02 9.835680736548539638e-02 1.036254186969847169e-01 1.062021458647183780e-01 1.071506341668346102e-01 1.159660644422723097e-01
9.400000000000000355e+00 6.268451617940701270e-02 7.990189086263169149e-02 8.443016500627115173e-02 8.998975344768796181e-02 9.267097793046362442e-02 9.836069532281430106e-02 1.036293335493519985e-01 1.062059121227666714e-01 1.071539560016580989e-01 1.159692384376494328e-01
9.500000000000000000e+00 6.268488079765667520e-02 7.990265677871027927e-02 8.443058877979010834e-02 8.999018110137087245e-02 9.267125635059302036e-02 9.836120727593268553e-02 1.036297400051918588e-01 1.062062255742964867e-01 1.071541858581756268e-01 1.159695441124919957e-01
9.599999999999999645e+00 6.268387568194407067e-02 7.990118675155175043e-02 8.442902728055200201e-02 8.998869095102139670e-02 9.266956497290061712e-02 9.835943283556934646e-02 1.036276661101100532e-01 1.062040247315778341e-01 1.071521213618978896e-01 1.159677986583745463e-01
9.699999999999999289e+00 6.268011644551563233e-02 7.989539770950097874e-02 8.442336442982840972e-02 8.998325891942414445e-02 9.266365657079610185e-02 9.835296117870737098e-02 1.036203410312823425e-01 1.061963973829163077e-01 1.071450484042897611e-01 1.159616783876956519e-01
9.800000000000000711e+00 6.266440845026968742e-02 7.987102303853677032e-02 8.439980100779115313e-02 8.996065483128398710e-02 9.263921536374544741e-02 9.832603159086085454e-02 1.035899946676148847e-01 1.061648800957938343e-01 1.071159033398847021e-01 1.159363442843503039e-01
9.900000000000000355e+00 6.251477389178654309e-02 7.963659418185974059e-02 8.417557354723763374e-02 8.974649997931576084e-02 9.240791543062712443e-02 9.807122341897077378e-02 1.033028092532114750e-01 1.058666892457586217e-01 1.068430395892097512e-01 1.156962399133969338e-01
1.000000000000000000e+01 5.138331585034015131e-02 6.214312255495262061e-02 6.940604039405504078e-02 7.509361308912766708e-02 7.818751462227131743e-02 8.282076366968385561e-02 8.593177859221010073e-02 9.060016114332357373e-02 9.276562737615788590e-02 9.439530678780763684e-02
1.009999999999999964e+01 6.264573460163788687e-02 6.687157903881835175e-02 8.284178703114535025e-02 8.786887049647879033e-02 9.349847596522269100e-02 9.591470526877489411e-02 9.873053430539384390e-02 1.043055935615792157e-01 1.074817874955280167e-01 1.097840327336423172e-01
1.019999999999999929e+01 6.281010609828927005e-02 6.697390517188572812e-02 8.305414422235385397e-02 8.807122841596666529e-02 9.369836618388330263e-02 9.606287145362149560e-02 9.889466131101709578e-02 1.044555338311870529e-01 1.076673917577361389e-01 1.100972932386486414e-01
1.030000000000000071e+01 6.282732698891482781e-02 6.698481403284782532e-02 8.307652608417680218e-02 8.809260168535873459e-02 9.371924528099005725e-02 9.607855939919293653e-02 9.891222971361153526e-02 1.044715878775830109e-01 1.076864891488037990e-01 1.101308019462665794e-01
1.040000000000000036e+01 6.283137576737825303e-02 6.698735311480344401e-02 8.308177757581515499e-02 8.809763023853187103e-02 9.372411240367978236e-02 9.608224216436718479e-02 9.891632415346478246e-02 1.044753967884781976e-01 1.076909676977438196e-01 1.101386515093911861e-01
1.050000000000000000e+01 6.283230851452289989e-02 6.698787323745238054e-02 8.308295750149977121e-02 8.809878570019923083e-02 9.372514878685635209e-02 9.608306779414697851e-02 9.891716838122861788e-02 1.044763239072945965e-01 1.076919913847204924e-01 1.101403617420359388e-01
1.059999999999999964e+01 6.283151914092265089e-02 6.698720545833133921e-02 8.308185378497258411e-02 8.809779643124217297e-02 9.372397548197690387e-02 9.608228817022496093e-02 9.891610570677981940e-02 1.044757104007619786e-01 1.076910981127409128e-01 1.101385680557995655e-01
1.069999999999999929e+01 6.282776398195392964e-02 6.698436370895781422e-02 8.307675846728447555e-02 8.809310860452131131e-02 9.371883014190560135e-02 9.607869785891394454e-02 9.891156470634972220e-02 1.044725416215962904e-01 1.076868856583947237e-01 1.101305485143602020e-01
1.080000000000000071e+01 6.281163855914302652e-02 6.697232151344616191e-02 8.305496065046111265e-02 8.807301198995608205e-02 9.369694225957063416e-02 9.606333084807018585e-02 9.889234113866647580e-02 1.044588481180155348e-01 1.076687676704149166e-01 1.100964183471256630e-01
1.090000000000000036e+01 6.265756652003197369e-02 6.685908101965394590e-02 8.284823683492696655e-02 8.788309106890285216e-02 9.348947996807401017e-02 9.591648580895287268e-02 9.871349788941717607e-02 1.043294477261394321e-01 1.074913379806668873e-01 1.097783636186251410e-01
1.100000000000000000e+01 5.160284038768911397e-02 6.162733260219586950e-02 6.994077919814278843e-02 7.554806700022284605e-02 8.026790469158159858e-02 8.174626973168690192e-02 8.473592377160403533e-02 9.039631154752968134e-02 9.223501266627086304e-02 9.339991240947841111e-02
1.109999999999999964e+01 6.829117018518084115e-02 8.308053124210347529e-02 9.391975276977758413e-02 9.971109410759169955e-02 1.013534536203096470e-01 1.056297820946163896e-01 1.107541165413360451e-01 1.171471855581753957e-01 1.226766339832306013e-01 1.264081624847818719e-01
1.119999999999999929e+01 6.847167209998597515e-02 8.338269242884922827e-02 9.430351179666709993e-02 1.000130238147451944e-01 1.017261560262863740e-01 1.059947065310308939e-01 1.111870608132660559e-01 1.174328530184197972e-01 1.230873736122414519e-01 1.267282662735385590e-01
1.130000000000000071e+01 6.849052236783138847e-02 8.341472570449963431e-02 9.434352166216108948e-02 1.000442935018161228e-01 1.017653535115559671e-01 1.060333554220678903e-01 1.112323480151101857e-01 1.174627919726652647e-01 1.231303263119497837e-01 1.267612211831630198e-01
1.140000000000000036e+01 6.849502034739711476e-02 8.342215705634145606e-02 9.435309859725110604e-02 1.000516810194046619e-01 1.017745062935627859e-01 1.060423866384763159e-01 1.112429193301385372e-01 1.174698091314053117e-01 1.231404232361043710e-01 1.267688762793444390e-01
1.150000000000000000e+01 6.849619875350716758e-02 8.342363081502601752e-02 9.435567575380743310e-02 1.000534750685996427e-01 1.017764723566349228e-01 1.060443223845823069e-01 1.112451954151003203e-01 1.174713746583196106e-01 1.231427502667063190e-01 1.267704699901151810e-01
1.159999999999999964e+01 6.849569850244015268e-02 8.342154732670641060e-02 9.435479163189272600e-02 1.000522803689000706e-01 1.017743085821588567e-01 1.060421744740816241e-01 1.112427119604611769e-01 1.174698704191125403e-01 1.231407839103106500e-01 1.267685299624398965e-01
1.169999999999999929e+01 6.849258797100292451e-02 8.341286021829899533e-02 9.434867787611585233e-02 1.000461210136532331e-01 1.017647445293605041e-01 1.060327018188673837e-01 1.112317125906455290e-01 1.174629762834959040e-01 1.231314202646958123e-01 1.267601673735368473e-01
1.180000000000000071e+01 6.847889793525581414e-02 8.337604522216932046e-02 9.432153785539548752e-02 1.000194464909749809e-01 1.017239261863808059e-01 1.059923118774116352e-01 1.111847833654366208e-01 1.174334640671217400e-01 1.230911318938518323e-01 1.267245978443924670e-01
1.190000000000000036e+01 6.834622744394970584e-02 8.302221756966855770e-02 9.405583399954889345e-02 9.976266955225095157e-02 1.013300520842246449e-01 1.056045534971968569e-01 1.107338034242481978e-01 1.171502770141549660e-01 1.227007583514766742e-01 1.263825746727997579e-01
1.200000000000000000e+01 4.980086019732935659e-02 6.159864567802179891e-02 6.674948567563082635e-02 7.253040057084064740e-02 7.697697778925373380e-02 8.034871500619743256e-02 9.055954326040829838e-02 9.188543648567869260e-02 9.489660158212662178e-02 9.763748974386872448e-02
1.209999999999999964e+01 5.676077674068631673e-02 7.513324279654322313e-02 8.254792505232964872e-02 8.610154873815721588e-02 9.214516336521573481e-02 9.089422963569611380e-02 1.011878692263903506e-01 1.076718781396705377e-01 1.098122392807474729e-01 1.129983140756918164e-01
1.219999999999999929e+01 5.690992477792480159e-02 7.541669520193811094e-02 8.278073451262894789e-02 8.643599216933715856e-02 9.240402624481312832e-02 9.119229487626469288e-02 1.014434261026590650e-01 1.079399557045901403e-01 1.101125472310908737e-01 1.133154876758119267e-01
1.230000000000000071e+01 5.692580781523901706e-02 7.544670657737877206e-02 8.280485339960408364e-02 8.647131636661190002e-02 9.243152732244502845e-02 9.122386561578450792e-02 1.014705557199619551e-01 1.079683747643198077e-01 1.101440076895742887e-01 1.133493270013807008e-01
1.240000000000000036e+01 5.692945581945476480e-02 7.545380678829445575e-02 8.281042180005228348e-02 8.647970868537853406e-02 9.243802257668494449e-02 9.123132696933594632e-02 1.014767754976097225e-01 1.079750146459043797e-01 1.101513244575185319e-01 1.133572249149614880e-01
1.250000000000000000e+01 5.693009897379000539e-02 7.545551822553420163e-02 8.281150638770320982e-02 8.648181217015757372e-02 9.243955862884842278e-02 9.123310808846218922e-02 1.014778527519615559e-01 1.079764367983319789e-01 1.101528433133495133e-01 1.133588854528641415e-01
1.259999999999999964e+01 5.692886368273997882e-02 7.545433288959065010e-02 8.280989751491768525e-02 8.648062508163469053e-02 9.243839530193000142e-02 9.123181615327208283e-02 1.014756961477236014e-01 1.079748553943714884e-01 1.101509755098906279e-01 1.133569210852680559e-01
1.269999999999999929e+01 5.692400302830692704e-02 7.544831013167815903e-02 8.280325893986459351e-02 8.647410753536234618e-02 9.243266270234987148e-02 9.122535493700355269e-02 1.014672673140157161e-01 1.079678876676262028e-01 1.101429471578448810e-01 1.133484004744816087e-01
1.280000000000000071e+01 5.690359442260869288e-02 7.542232018377789671e-02 8.277519370994766701e-02 8.644575424553641030e-02 9.240799893540532772e-02 9.119749435936100324e-02 1.014319119483723108e-01 1.079382217400219751e-01 1.101088720820012357e-01 1.133122306448443029e-01
1.290000000000000036e+01 5.671147416397431806e-02 7.517703072005568754e-02 8.250816784896736200e-02 8.617566827828673781e-02 9.217541919521812788e-02 9.093311873463090500e-02 1.010996060845708727e-01 1.076566101109731749e-01 1.097866255754125497e-01 1.129724829611952891e-01
1.300000000000000000e+01 4.748138583990897665e-02 6.324813870859670450e-02 6.764068004017820268e-02 7.475638595273050024e-02 7.609967009139406713e-02 8.075688896786588356e-02 8.764015400524120813e-02 9.190014838142633591e-02 9.358435867419308274e-02 9.749205237279090497e-02
1.309999999999999964e+01 6.435572137913161961e-02 8.631032021075103755e-02 9.681240395250113873e-02 9.978227741789295890e-02 1.053923688736245062e-01 1.092333387729974847e-01 1.136115433592219393e-01 1.201420315651790666e-01 1.245057602151137949e-01 1.295795487420234038e-01
1.319999999999999929e+01 6.448280095407675494e-02 8.660799585123607480e-02 9.708341299839776117e-02 1.000385056607142331e-01 1.057273939703805427e-01 1.096569709584278435e-01 1.140868876747835187e-01 1.205138574749814034e-01 1.248833641924562421e-01 1.301509555770092863e-01
1.330000000000000071e+01 6.449593682315393761e-02 8.663866433707634318e-02 9.711118879706380491e-02 1.000648511517385486e-01 1.057618010423150429e-01 1.097008637510064888e-01 1.141359721036447200e-01 1.205518087314974562e-01 1.249222799165495973e-01 1.302096170590012203e-01
1.340000000000000036e+01 6.449890676427137703e-02 8.664580009486068379e-02 9.711747863471230369e-02 1.000708341390902506e-01 1.057695904603399573e-01 1.097110931342227397e-01 1.141476002242724636e-01 1.205606720458695935e-01 1.249312262931767115e-01 1.302233221343636616e-01
1.350000000000000000e+01 6.449935115159499688e-02 8.664731581608474398e-02 9.711845415533124082e-02 1.000717945747656989e-01 1.057707886709337991e-01 1.097132883930646285e-01 1.141505088605105633e-01 1.205626471666438049e-01 1.249328944346499437e-01 1.302263690079116243e-01
1.359999999999999964e+01 6.449813783005459156e-02 8.664558823187804015e-02 9.711597673854836799e-02 1.000695239866316033e-01 1.057676942851299567e-01 1.097108697707142172e-01 1.141488555823624851e-01 1.205607485061457179e-01 1.249301130952842204e-01 1.302234118948066288e-01
1.369999999999999929e+01 6.449359491017696289e-02 8.663802389082106425e-02 9.710661418403339351e-02 1.000608632186758690e-01 1.057560285681898166e-01 1.097001883770655217e-01 1.141398071625689820e-01 1.205520506016406340e-01 1.249188925067080819e-01 1.302098992519942211e-01
1.380000000000000071e+01 6.447461253261592418e-02 8.660582792225796078e-02 9.706741302302385188e-02 1.000245962509566933e-01 1.057072499816443523e-01 1.096546821570588831e-01 1.141004703963098416e-01 1.205148370079324877e-01 1.248715646809318291e-01 1.301520729724048309e-01
1.390000000000000036e+01 6.429388186287414431e-02 8.629898337920262341e-02 9.669142960051758939e-02 9.967931887309833261e-02 1.052432161393851984e-01 1.092209881513025310e-01 1.137262612466902190e-01 1.201588560036048886e-01 1.244196844137075569e-01 1.295969713704846482e-01
1.400000000000000000e+01 5.235515225861436112e-02 6.157141579945449306e-02 7.088980295637288542e-02 7.606810005989809997e-02 8.167139705131484795e-02 8.478177805476504181e-02 8.733963390283001893e-02 9.297214678926329912e-02 9.553119321550811172e-02 9.891954513614245603e-02
1.409999999999999964e+01 6.232696503464952437e-02 7.277591480800781054e-02 8.144293328070863203e-02 8.567285799838947336e-02 9.238254138979903884e-02 9.474912875500615672e-02 9.838865916433747749e-02 1.053092675751245294e-01 1.091148235891325202e-01 1.115769560978761288e-01
1.419999999999999929e+01 6.241749605316230382e-02 7.293695666238070308e-02 8.157380223707223765e-02 8.578953033082743762e-02 9.252903628485641130e-02 9.486909631194868908e-02 9.855937209381145092e-02 1.054724653957004182e-01 1.092648295212273746e-01 1.116961881324960021e-01
1.430000000000000071e+01 6.242687074133278224e-02 7.295371955795339203e-02 8.158742241338262646e-02 8.580162839889884929e-02 9.254429295519604748e-02 9.488169630497551854e-02 9.857713091804448657e-02 1.054895879244606982e-01 1.092804032638194506e-01 1.117084655330303350e-01
1.440000000000000036e+01 6.242899550189073832e-02 7.295754714511487604e-02 8.159047760283250073e-02 8.580429443212864160e-02 9.254769149325235700e-02 9.488449971145379580e-02 9.858111933546484518e-02 1.054934186670488244e-01 1.092838715382254133e-01 1.117110392087052179e-01
1.450000000000000000e+01 6.242932468015328223e-02 7.295819685710776270e-02 8.159087714022790483e-02 8.580454014909771887e-02 9.254808282780087325e-02 9.488480829851214660e-02 9.858165234069786453e-02 1.054938885158385048e-01 1.092842714796742748e-01 1.117109847139256817e-01
1.459999999999999964e+01 6.242848656506447963e-02 7.295683638125576020e-02 8.158947603019059414e-02 8.580304510490556480e-02 9.254638339208252906e-02 9.488336796882500257e-02 9.857985350566650373e-02 1.054920480848775682e-01 1.092825389275220715e-01 1.117087702465129895e-01
1.469999999999999929e+01 6.242532155507665020e-02 7.295155270642496304e-02 8.158437161742801425e-02 8.579782274659873698e-02 9.254030711368667339e-02 9.487824615288620311e-02 9.857327460073522785e-02 1.054854093875869231e-01 1.092763426409037592e-01 1.117015615939733059e-01
1.480000000000000071e+01 6.241209175983957608e-02 7.292934885959737046e-02 8.156312971994987560e-02 8.577621414076870565e-02 9.251507264006582354e-02 9.485698427928161702e-02 9.854587283585293511e-02 1.054577923726100208e-01 1.092506020636981462e-01 1.116721442076060861e-01
1.490000000000000036e+01 6.228688958229492562e-02 7.271623330857138190e-02 8.136176606676066847e-02 8.557142605000783719e-02 9.227506943198168776e-02 9.465414918929151988e-02 9.828545519795764407e-02 1.051939555527277442e-01 1.090049904511157242e-01 1.114011508091633795e-01
1.500000000000000000e+01 5.320908807909691812e-02 5.715349550244147592e-02 6.814160329701103580e-02 7.324135849024256129e-02 7.707865497315780079e-02 8.027675280736473740e-02 8.281921385560503390e-02 8.578618183944285158e-02 9.034846105720953369e-02 9.288031200933592746e-02
1.509999999999999964e+01 6.700676737867111710e-02 8.665013419520739557e-02 9.493668367495611271e-02 9.983645956915052078e-02 1.042143421279270454e-01 1.124701273896646786e-01 1.179253345155140131e-01 1.228345749973029227e-01 1.239049683339691482e-01 1.257121743944370207e-01
1.519999999999999929e+01 6.705437590488776134e-02 8.673511307639461543e-02 9.503580903940732350e-02 9.992374026357787875e-02 1.042578991345401440e-01 1.125998241843314124e-01 1.180339875057260929e-01 1.229241926912216787e-01 1.239993345296297039e-01 1.258129150209048031e-01
1.530000000000000071e+01 6.705927755730156647e-02 8.674379800082675229e-02 9.504594246762033960e-02 9.993268039710787032e-02 1.042623762333417248e-01 1.126130697236900485e-01 1.180450861643962124e-01 1.229332541871525630e-01 1.240090301508673942e-01 1.258232234479283451e-01
1.540000000000000036e+01 6.706042712893846292e-02 8.674581778574305679e-02 9.504832791550264781e-02 9.993477051484858653e-02 1.042634107367786250e-01 1.126161560077694190e-01 1.180476732491671787e-01 1.229353416460107484e-01 1.240112786163095754e-01 1.258256167751609089e-01
1.550000000000000000e+01 6.706069143904658247e-02 8.674624977981490459e-02 9.504889917861478188e-02 9.993523973212234401e-02 1.042636162601423278e-01 1.126168291115485220e-01 1.180482395672183549e-01 1.229357509930314729e-01 1.240117430565814555e-01 1.258261192950132779e-01
1.559999999999999964e+01 6.706046637813475875e-02 8.674576895257070375e-02 9.504849302214379847e-02 9.993480079896267798e-02 1.042633281804958845e-01 1.126161288241127878e-01 1.180476580818419496e-01 1.229351561192610492e-01 1.240111638516538661e-01 1.258255246178385800e-01
1.569999999999999929e+01 6.705939697041349290e-02 8.674364916014125348e-02 9.504644577106337311e-02 9.993277274662483445e-02 1.042621246872675878e-01 1.126129866589939965e-01 1.180450398075624796e-01 1.229326884131936581e-01 1.240086799373246451e-01 1.258229424866991464e-01
1.580000000000000071e+01 6.705479164479932752e-02 8.673459102390673747e-02 9.503757566807990997e-02 9.992406462986605509e-02 1.042570180306680305e-01 1.125995297503952913e-01 1.180338229048974175e-01 1.229222036340221064e-01 1.239980997952492697e-01 1.258119285298394119e-01
1.590000000000000036e+01 6.700977857942506943e-02 8.664607431919334191e-02 9.495051334996371106e-02 9.983901227722681571e-02 1.042075756866355368e-01 1.124676114518591424e-01 1.179239017071362639e-01 1.228187442964177450e-01 1.238949109153967693e-01 1.257044391946500750e-01


==> anc/supplementary/braiding/path1_r=4.1/V=0.001/phases.txt <==
1   0.5392021537512145
2   0.4840325583864994
5   0.4750655132364155
10  0.46841642854936594


==> anc/supplementary/braiding/path1_r=4.1/V=0.001/spectrum_ab.txt <==
0.000000000000000000e+00 -3.459108925611910541e-05 1.025136259651509012e-04 1.102285050632363395e-04 1.194156478563321468e-04 1.333148631466260774e-04 1.603643263028939369e-04 2.607966800534855176e-04 2.843505604895147721e-04 2.748976656453837775e-04 2.785705314092838301e-04
1.000000000000000056e-01 -3.459108925611910541e-05 1.025136259651509012e-04 1.102285050632363395e-04 1.194156478563321468e-04 1.333148631466260774e-04 1.603643263028939369e-04 2.607966800534855176e-04 2.843505604895147721e-04 2.748976656453837775e-04 2.785705314092838301e-04
2.000000000000000111e-01 -3.459108925611910541e-05 1.025136259651509012e-04 1.102285050632363395e-04 1.194156478563321468e-04 1.333148631466260774e-04 1.603643263028939369e-04 2.607966800534855176e-04 2.843505604895147721e-04 2.748976656453837775e-04 2.785705314092838301e-04
2.999999999999999889e-01 -2.336669712181722530e-05 1.157360907415273067e-04 1.220005886635805654e-04 1.719510187463211127e-04 1.421011080258280292e-04 1.318509207537058167e-04 2.594195979155969074e-04 2.727647090135391699e-04 2.772783356360227695e-04 2.811458600447950444e-04
4.000000000000000222e-01 -7.897135562529249261e-06 1.346923706286890117e-04 1.384416896948483227e-04 1.501566299135067217e-04 1.568410378617876913e-04 1.903740285906392593e-04 2.573463154877735862e-04 2.695959900963318216e-04 2.734796205232880553e-04 2.772326045132955728e-04
5.000000000000000000e-01 -2.399339418913002517e-06 1.403450029211772421e-04 1.439313532304097943e-04 1.613703894468073851e-04 1.565059518762695445e-04 1.967099903288806856e-04 2.576201065442769987e-04 2.809018908612904031e-04 2.731804882880085341e-04 2.690030975635151274e-04
5.999999999999999778e-01 -7.149874817748358224e-06 1.319517999174612871e-04 1.367139249981158403e-04 1.524183380539771487e-04 1.491055592056007330e-04 1.888315818193116505e-04 2.618577256816673150e-04 2.747017530112092387e-04 2.801491690082587131e-04 2.910414767242998683e-04
6.999999999999999556e-01 -2.211000911544556410e-05 1.125712738474764235e-04 1.197470585972836455e-04 1.351283133049401355e-04 1.300018473656073734e-04 1.706043703934999236e-04 2.690671988964464631e-04 2.829110719143930626e-04 2.888924824233304075e-04 3.028496233706489370e-04
8.000000000000000444e-01 -3.319357675856826498e-05 9.956797120048986626e-05 1.085093598101227779e-04 1.172874217916243229e-04 1.254372818546662597e-04 1.597482626445900528e-04 2.726172306668187169e-04 2.866585938074385151e-04 2.929120669010829708e-04 3.073426013104549868e-04
9.000000000000000222e-01 -3.319357675856826498e-05 9.956797120048986626e-05 1.085093598101227779e-04 1.172874217916243229e-04 1.254372818546662597e-04 1.597482626445900528e-04 2.726172306668187169e-04 2.866585938074385151e-04 2.929120669010829708e-04 3.073426013104549868e-04
1.000000000000000000e+00 -3.319357675856826498e-05 9.956797120048986626e-05 1.085093598101227779e-04 1.172874217916243229e-04 1.254372818546662597e-04 1.597482626445900528e-04 2.726172306668187169e-04 2.866585938074385151e-04 2.929120669010829708e-04 3.073426013104549868e-04
1.100000000000000089e+00 -3.319357675856826498e-05 9.956797120048986626e-05 1.085093598101227779e-04 1.172874217916243229e-04 1.254372818546662597e-04 1.597482626445900528e-04 2.726172306668187169e-04 2.866585938074385151e-04 2.929120669010829708e-04 3.073426013104549868e-04
1.199999999999999956e+00 -3.319357675856826498e-05 9.956797120048986626e-05 1.085093598101227779e-04 1.172874217916243229e-04 1.254372818546662597e-04 1.597482626445900528e-04 2.726172306668187169e-04 2.866585938074385151e-04 2.929120669010829708e-04 3.073426013104549868e-04
1.300000000000000044e+00 -2.253094505879092496e-05 1.113660807283366037e-04 1.189500595019384423e-04 1.286384236121295430e-04 1.354201527193049496e-04 1.668176427397085010e-04 2.669760871387127899e-04 2.802458034286993676e-04 2.875364938280706864e-04 3.001416350177580749e-04
1.399999999999999911e+00 -7.275541405739291422e-06 1.275767435356553947e-04 1.333259464160816278e-04 1.442325549579035761e-04 1.518277235986754666e-04 1.783175108307313600e-04 2.560841459908226310e-04 2.682420357434891394e-04 2.773148057191663208e-04 2.862468762606567912e-04
1.500000000000000000e+00 -1.315820210865698172e-06 1.323247255289472393e-04 1.370752506705399194e-04 1.483076939525176030e-04 1.568224794302528597e-04 1.822025919983240208e-04 2.469492334426050869e-04 2.588251576083397528e-04 2.669375377821823071e-04 2.780110822446415358e-04
1.600000000000000089e+00 -5.755401622897550145e-06 1.241692963052166466e-04 1.284147945370691475e-04 1.475382859107182872e-04 1.391312931404628517e-04 1.762191825735567787e-04 2.401444059411501572e-04 2.526650414735809248e-04 2.585668319107416874e-04 2.745441677679611911e-04
1.699999999999999956e+00 -2.113366711148972608e-05 1.034443424574269801e-04 1.107413483065172434e-04 1.195165996262497615e-04 1.270477247027512377e-04 1.621425196721994991e-04 2.339164352169135889e-04 2.472351370072230041e-04 2.508126470453261696e-04 2.695009402764519599e-04
1.800000000000000044e+00 -3.273408731523720942e-05 8.951608634012107575e-05 9.860202246700891418e-05 1.068758598831909463e-04 1.149275565756970762e-04 1.536901293633828808e-04 2.304151450857762199e-04 2.467460879465637131e-04 2.439129858293657505e-04 2.659451909630289345e-04
1.899999999999999911e+00 -3.273408731523720942e-05 8.951608634012107575e-05 9.860202246700891418e-05 1.068758598831909463e-04 1.149275565756970762e-04 1.536901293633828808e-04 2.304151450857762199e-04 2.467460879465637131e-04 2.439129858293657505e-04 2.659451909630289345e-04
2.000000000000000000e+00 -3.273408731523720942e-05 8.951608634012107575e-05 9.860202246700891418e-05 1.068758598831909463e-04 1.149275565756970762e-04 1.536901293633828808e-04 2.304151450857762199e-04 2.467460879465637131e-04 2.439129858293657505e-04 2.659451909630289345e-04
2.100000000000000089e+00 -3.273408731523720942e-05 8.951608634012107575e-05 9.860202246700891418e-05 1.068758598831909463e-04 1.149275565756970762e-04 1.536901293633828808e-04 2.304151450857762199e-04 2.467460879465637131e-04 2.439129858293657505e-04 2.659451909630289345e-04
2.200000000000000178e+00 -3.273408731523720942e-05 8.951608634012107575e-05 9.860202246700891418e-05 1.068758598831909463e-04 1.149275565756970762e-04 1.536901293633828808e-04 2.304151450857762199e-04 2.467460879465637131e-04 2.439129858293657505e-04 2.659451909630289345e-04
2.299999999999999822e+00 -2.212108023985671099e-05 9.795937425662577347e-05 1.077120849504138110e-04 1.158744703735155372e-04 1.231422381213176614e-04 1.585238764594833726e-04 2.319808321564972864e-04 2.459035216683453013e-04 2.482009900456430313e-04 2.679163767996813419e-04
2.399999999999999911e+00 -7.224293833806655297e-06 1.088360945815468176e-04 1.199032473465428181e-04 1.260655125891372804e-04 1.646118049902383675e-04 1.366616583459983746e-04 2.363042122299992872e-04 2.495711665846053490e-04 2.543370138842385815e-04 2.716912089736626046e-04
2.500000000000000000e+00 -1.672859943705136046e-06 1.109915752065187904e-04 1.230779680795021419e-04 1.276869883051769377e-04 1.419827757651360729e-04 1.633583217008293092e-04 2.417980321117414527e-04 2.529580552370031357e-04 2.652814535343056752e-04 2.717849643437942296e-04
2.600000000000000089e+00 -5.919723839987586227e-06 1.047064843855586376e-04 1.216788781163429141e-04 1.169528432364237079e-04 1.382040506027875379e-04 1.538513205430372508e-04 2.469752341042815054e-04 2.559513405583163865e-04 2.683252392115946820e-04 2.779581042225992170e-04
2.700000000000000178e+00 -1.964301681689936246e-05 9.120399550661917006e-05 1.025569847381485394e-04 1.086250693151893010e-04 1.263208701952732308e-04 1.395560972624034976e-04 2.506649588296797678e-04 2.578741991732386163e-04 2.663843960706918580e-04 2.802032389270884822e-04
2.799999999999999822e+00 -2.968760995483961257e-05 8.204814245593491776e-05 9.262902399010693568e-05 9.925668595319318594e-05 1.173775354940786834e-04 1.331374464865159139e-04 2.518440815606390304e-04 2.582967779605873705e-04 2.655361589042255256e-04 2.799785254779000253e-04
2.899999999999999911e+00 -2.968760995483961257e-05 8.204814245593491776e-05 9.262902399010693568e-05 9.925668595319318594e-05 1.173775354940786834e-04 1.331374464865159139e-04 2.518440815606390304e-04 2.582967779605873705e-04 2.655361589042255256e-04 2.799785254779000253e-04
3.000000000000000000e+00 -2.968760995483961257e-05 8.204814245593491776e-05 9.262902399010693568e-05 9.925668595319318594e-05 1.173775354940786834e-04 1.331374464865159139e-04 2.518440815606390304e-04 2.582967779605873705e-04 2.655361589042255256e-04 2.799785254779000253e-04
3.100000000000000089e+00 -2.968760995483961257e-05 8.204814245593491776e-05 9.262902399010693568e-05 9.925668595319318594e-05 1.173775354940786834e-04 1.331374464865159139e-04 2.518440815606390304e-04 2.582967779605873705e-04 2.655361589042255256e-04 2.799785254779000253e-04
3.200000000000000178e+00 -2.968760995483961257e-05 8.204814245593491776e-05 9.262902399010693568e-05 9.925668595319318594e-05 1.173775354940786834e-04 1.331374464865159139e-04 2.518440815606390304e-04 2.582967779605873705e-04 2.655361589042255256e-04 2.799785254779000253e-04
3.299999999999999822e+00 -1.924902786225299298e-05 9.156134938459467381e-05 1.033394798553248219e-04 1.102175010964285575e-04 1.240660072208145913e-04 1.410439078158412019e-04 2.514299739083616795e-04 2.576703948074081656e-04 2.650929994729471972e-04 2.808011585893945027e-04
3.399999999999999911e+00 -5.284148515098915513e-06 1.061057960164332444e-04 1.202576623744987396e-04 1.273845093964803452e-04 1.343416996182262603e-04 1.559056860094580263e-04 2.507742584775329376e-04 2.566017515168174368e-04 2.645656002502259061e-04 2.822806778616840351e-04
3.500000000000000000e+00 -1.457535894298857783e-06 1.143600770335099245e-04 1.293565875985272485e-04 1.409073380062489508e-04 1.362002823238269995e-04 1.635324850346583578e-04 2.511802874485459134e-04 2.566079900800237218e-04 2.645928874481209749e-04 2.839267625042205087e-04
3.600000000000000089e+00 -7.556480664082761622e-06 1.158632697343301392e-04 1.290426261709344416e-04 1.355754741860804859e-04 1.405217933371440576e-04 1.611256843193837110e-04 2.536322095890981929e-04 2.585263888086422081e-04 2.656872432306153016e-04 2.875248505421222948e-04
3.700000000000000178e+00 -2.236695984859814114e-05 1.098752172648086162e-04 1.192509942781183325e-04 1.253074533720858704e-04 1.335028418883702124e-04 1.502701855942578267e-04 2.576524350436436663e-04 2.620721898343460177e-04 2.683467240491925997e-04 2.910760201814570130e-04
3.799999999999999822e+00 -3.253396255266406814e-05 1.038075371632881787e-04 1.111993064451859354e-04 1.169082765086289677e-04 1.277545777699013092e-04 1.437975125331136393e-04 2.596918232447098063e-04 2.641147443020522008e-04 2.699987709755608174e-04 2.924353871665667792e-04
3.899999999999999911e+00 -3.253396255266406814e-05 1.038075371632881787e-04 1.111993064451859354e-04 1.169082765086289677e-04 1.277545777699013092e-04 1.437975125331136393e-04 2.596918232447098063e-04 2.641147443020522008e-04 2.699987709755608174e-04 2.924353871665667792e-04
4.000000000000000000e+00 -3.253396255266406814e-05 1.038075371632881787e-04 1.111993064451859354e-04 1.169082765086289677e-04 1.277545777699013092e-04 1.437975125331136393e-04 2.596918232447098063e-04 2.641147443020522008e-04 2.699987709755608174e-04 2.924353871665667792e-04
4.099999999999999645e+00 -3.253396255266406814e-05 1.038075371632881787e-04 1.111993064451859354e-04 1.169082765086289677e-04 1.277545777699013092e-04 1.437975125331136393e-04 2.596918232447098063e-04 2.641147443020522008e-04 2.699987709755608174e-04 2.924353871665667792e-04
4.200000000000000178e+00 -3.253396255266406814e-05 1.038075371632881787e-04 1.111993064451859354e-04 1.169082765086289677e-04 1.277545777699013092e-04 1.437975125331136393e-04 2.596918232447098063e-04 2.641147443020522008e-04 2.699987709755608174e-04 2.924353871665667792e-04
4.299999999999999822e+00 -2.019904750691828136e-05 1.147968914376515907e-04 1.237897659451584441e-04 1.293766966176242649e-04 1.384035760912739649e-04 1.522781212303286945e-04 2.546567753323306961e-04 2.594453354617207597e-04 2.653222248450937885e-04 2.897111312116021353e-04
4.400000000000000355e+00 -3.449867582523544849e-06 1.331679970740026341e-04 1.449432417988121718e-04 1.504906065154636434e-04 1.551203842930577628e-04 1.732873498569257611e-04 2.398537603854585594e-04 2.450601433814898018e-04 2.515302078118838297e-04 2.748809350437047606e-04
4.500000000000000000e+00 1.692010526816301451e-06 1.473251046552035738e-04 1.597490367933090049e-04 1.648379685153172425e-04 1.680278356457111659e-04 1.898623316841141538e-04 2.204030840901349039e-04 2.254271288901341563e-04 2.333287120023504017e-04 2.498910022521603417e-04
4.599999999999999645e+00 -4.443148573225519753e-06 1.529271950399833176e-04 1.633604135304043178e-04 1.686097900991777722e-04 1.709343626203356145e-04 1.921332966479545037e-04 2.283215699783297504e-04 2.173863837291512870e-04 2.037990745667065198e-04 2.061832513056642677e-04
4.700000000000000178e+00 -2.064009587411930801e-05 1.398263899389145040e-04 1.466431368968339958e-04 1.516286511068635264e-04 1.551723941247301099e-04 1.889308849396522598e-04 1.964241059274060629e-04 2.012750938169228176e-04 2.108255910638203530e-04 2.179464574808154676e-04
4.799999999999999822e+00 -3.203624394034715957e-05 1.262043562499684762e-04 1.439622822511440353e-04 1.326380631304162317e-04 1.370436456269792289e-04 1.835179637762722341e-04 1.964841429498019501e-04 2.186415602939230157e-04 2.101569144483400738e-04 2.028362978489099721e-04
4.900000000000000355e+00 -3.203624394034715957e-05 1.262043562499684762e-04 1.439622822511440353e-04 1.326380631304162317e-04 1.370436456269792289e-04 1.835179637762722341e-04 1.964841429498019501e-04 2.186415602939230157e-04 2.101569144483400738e-04 2.028362978489099721e-04
5.000000000000000000e+00 -3.203624394034715957e-05 1.262043562499684762e-04 1.439622822511440353e-04 1.326380631304162317e-04 1.370436456269792289e-04 1.835179637762722341e-04 1.964841429498019501e-04 2.186415602939230157e-04 2.101569144483400738e-04 2.028362978489099721e-04
5.099999999999999645e+00 -3.203624394034715957e-05 1.262043562499684762e-04 1.439622822511440353e-04 1.326380631304162317e-04 1.370436456269792289e-04 1.835179637762722341e-04 1.964841429498019501e-04 2.186415602939230157e-04 2.101569144483400738e-04 2.028362978489099721e-04
5.200000000000000178e+00 -3.203624394034715957e-05 1.262043562499684762e-04 1.439622822511440353e-04 1.326380631304162317e-04 1.370436456269792289e-04 1.835179637762722341e-04 1.964841429498019501e-04 2.186415602939230157e-04 2.101569144483400738e-04 2.028362978489099721e-04
5.299999999999999822e+00 -1.711483265540413170e-05 1.373555268362015652e-04 1.432695993893075422e-04 1.482959492200041957e-04 1.507695005264451666e-04 1.886964766631454209e-04 1.972158629590519969e-04 2.023730682495508356e-04 2.116712760590628705e-04 2.197866106135127685e-04
5.400000000000000355e+00 5.676069773896088967e-06 1.517715625992351373e-04 1.555247513268783540e-04 1.610378568940660626e-04 1.679066356369875721e-04 2.261523404204739541e-04 2.144523082745401581e-04 2.026568448047920727e-04 1.959862245310199603e-04 1.985916566498741476e-04
5.500000000000000000e+00 1.570662003705112971e-05 1.540929333823964800e-04 1.618366064261890502e-04 1.677871114973988225e-04 1.761388218542610511e-04 1.967267034121290945e-04 1.982347516993497789e-04 2.046057936349620395e-04 2.155296367715841405e-04 2.354614517051337879e-04
5.599999999999999645e+00 1.053962354355698454e-05 1.522442222003483458e-04 1.581985707689933130e-04 1.649675653378590676e-04 1.718720044623379939e-04 2.310027235942177829e-04 2.146428317756624211e-04 2.029128231250443867e-04 1.958918880716894681e-04 1.981161214805510131e-04
5.700000000000000178e+00 -8.485116222136916160e-06 1.410463520581693242e-04 1.484381884794811314e-04 1.532971715649157228e-04 1.570142741117049577e-04 2.221059912840662000e-04 2.130518785990639626e-04 1.911764382231498935e-04 2.005527754109610536e-04 1.969684913609761603e-04
5.799999999999999822e+00 -2.201775689770327552e-05 1.308973227586585216e-04 1.402424630601815383e-04 1.437135062242635554e-04 1.492197981867774922e-04 1.860486405022535484e-04 1.962894679402223954e-04 2.008025508417256462e-04 2.121413667413973967e-04 2.195080368510565077e-04
5.900000000000000355e+00 -2.201775689770327552e-05 1.308973227586585216e-04 1.402424630601815383e-04 1.437135062242635554e-04 1.492197981867774922e-04 1.860486405022535484e-04 1.962894679402223954e-04 2.008025508417256462e-04 2.121413667413973967e-04 2.195080368510565077e-04
6.000000000000000000e+00 -2.201775689770327552e-05 1.308973227586585216e-04 1.402424630601815383e-04 1.437135062242635554e-04 1.492197981867774922e-04 1.860486405022535484e-04 1.962894679402223954e-04 2.008025508417256462e-04 2.121413667413973967e-04 2.195080368510565077e-04
6.099999999999999645e+00 -2.201775689770327552e-05 1.308973227586585216e-04 1.402424630601815383e-04 1.437135062242635554e-04 1.492197981867774922e-04 1.860486405022535484e-04 1.962894679402223954e-04 2.008025508417256462e-04 2.121413667413973967e-04 2.195080368510565077e-04
6.200000000000000178e+00 -2.201775689770327552e-05 1.308973227586585216e-04 1.402424630601815383e-04 1.437135062242635554e-04 1.492197981867774922e-04 1.860486405022535484e-04 1.962894679402223954e-04 2.008025508417256462e-04 2.121413667413973967e-04 2.195080368510565077e-04
6.299999999999999822e+00 -1.047016230928794938e-05 1.434613029250967101e-04 1.526240883716931498e-04 1.572101258283650825e-04 1.616255101947234761e-04 2.200120386791574317e-04 2.134681879851153721e-04 1.916810718670484688e-04 2.003383662191712453e-04 1.969464702509677581e-04
6.400000000000000355e+00 5.799992816199077877e-06 1.523766666841423192e-04 1.661994710964594352e-04 1.703529245189230044e-04 1.768559435538785164e-04 2.348794352592794231e-04 1.953298352294871620e-04 2.213543791958483276e-04 2.060689743385597642e-04 2.104846297380673424e-04
6.500000000000000000e+00 1.151884488161330205e-05 1.443141767696629952e-04 1.605528740263459310e-04 1.644322318082749683e-04 1.722223767333788734e-04 1.908790396620430453e-04 2.250792699894218964e-04 2.319761979361951879e-04 2.398061301910711814e-04 2.580913495255935872e-04
6.599999999999999645e+00 5.122538378787061918e-06 1.286889610551020214e-04 1.455868076288053430e-04 1.503583893559832043e-04 1.573808433605179376e-04 1.742643201283954014e-04 2.447258042650613408e-04 2.514990614653739949e-04 2.579399944461332941e-04 2.847618788207539821e-04
6.700000000000000178e+00 -1.386160061294517662e-05 1.105093326953632922e-04 1.247802928978394539e-04 1.302240544820129956e-04 1.372704676135390008e-04 1.555020554136910677e-04 2.583613538277375918e-04 2.641940607333207553e-04 2.702331506499907861e-04 2.925905420322206640e-04
6.799999999999999822e+00 -2.752228221562831663e-05 1.002505298868721571e-04 1.474296870786027534e-04 1.257974164618335267e-04 1.179409845378148665e-04 1.123567470010197359e-04 2.737189479964052233e-04 2.625596680758864325e-04 2.675616364585057800e-04 2.938912469401244992e-04
6.900000000000000355e+00 -2.752228221562831663e-05 1.002505298868721571e-04 1.474296870786027534e-04 1.257974164618335267e-04 1.179409845378148665e-04 1.123567470010197359e-04 2.737189479964052233e-04 2.625596680758864325e-04 2.675616364585057800e-04 2.938912469401244992e-04
7.000000000000000000e+00 -2.752228221562831663e-05 1.002505298868721571e-04 1.474296870786027534e-04 1.257974164618335267e-04 1.179409845378148665e-04 1.123567470010197359e-04 2.737189479964052233e-04 2.625596680758864325e-04 2.675616364585057800e-04 2.938912469401244992e-04
7.099999999999999645e+00 -2.752228221562831663e-05 1.002505298868721571e-04 1.474296870786027534e-04 1.257974164618335267e-04 1.179409845378148665e-04 1.123567470010197359e-04 2.737189479964052233e-04 2.625596680758864325e-04 2.675616364585057800e-04 2.938912469401244992e-04
7.200000000000000178e+00 -2.752228221562831663e-05 1.002505298868721571e-04 1.474296870786027534e-04 1.257974164618335267e-04 1.179409845378148665e-04 1.123567470010197359e-04 2.737189479964052233e-04 2.625596680758864325e-04 2.675616364585057800e-04 2.938912469401244992e-04
7.299999999999999822e+00 -1.842767550874308704e-05 1.057654945147745219e-04 1.199317867602928069e-04 1.263214690860780447e-04 1.328481913553559036e-04 1.513132702500070580e-04 2.608959210789281642e-04 2.657351613044501735e-04 2.721691745125108899e-04 2.933627141917912926e-04
7.400000000000000355e+00 -6.077218335011817950e-06 1.112401245150373719e-04 1.288754633723294680e-04 1.363877850106924030e-04 1.416629975757121131e-04 1.575808668633447431e-04 2.571539650646022701e-04 2.623511068976012539e-04 2.693845101555214050e-04 2.925698820515031367e-04
7.500000000000000000e+00 -2.659348078049549538e-06 1.097346074072024332e-04 1.285515463105180059e-04 1.361937242869224590e-04 1.428079095092475953e-04 1.578049429346277811e-04 2.541199060385923754e-04 2.600776940545988921e-04 2.672901887600959842e-04 2.913119371232609795e-04
7.599999999999999645e+00 -8.972676859259756730e-06 1.016771167164501127e-04 1.189789042803365225e-04 1.262658382740261466e-04 1.362034504712928871e-04 1.506298738804995904e-04 2.522797055236826089e-04 2.593202650062736026e-04 2.658861238282669306e-04 2.873006691402910182e-04
7.700000000000000178e+00 -2.476489703380314604e-05 8.746955808772598803e-05 1.017324694119991064e-04 1.084442565140434663e-04 1.217028814886155885e-04 1.406837924226561468e-04 2.510987713164941821e-04 2.596440667590003016e-04 2.654086906133266890e-04 2.838527310205492889e-04
7.799999999999999822e+00 -3.580242274615833817e-05 7.819010928164666101e-05 9.090478739284616470e-05 9.728094943024762726e-05 1.115324607809840222e-04 1.364373278739937649e-04 2.506123501070442591e-04 2.599692508281213252e-04 2.654809824241104459e-04 2.824819431696202663e-04
7.900000000000000355e+00 -3.580242274615833817e-05 7.819010928164666101e-05 9.090478739284616470e-05 9.728094943024762726e-05 1.115324607809840222e-04 1.364373278739937649e-04 2.506123501070442591e-04 2.599692508281213252e-04 2.654809824241104459e-04 2.824819431696202663e-04
8.000000000000000000e+00 -3.580242274615833817e-05 7.819010928164666101e-05 9.090478739284616470e-05 9.728094943024762726e-05 1.115324607809840222e-04 1.364373278739937649e-04 2.506123501070442591e-04 2.599692508281213252e-04 2.654809824241104459e-04 2.824819431696202663e-04
8.099999999999999645e+00 -3.580242274615833817e-05 7.819010928164666101e-05 9.090478739284616470e-05 9.728094943024762726e-05 1.115324607809840222e-04 1.364373278739937649e-04 2.506123501070442591e-04 2.599692508281213252e-04 2.654809824241104459e-04 2.824819431696202663e-04
8.199999999999999289e+00 -3.580242274615833817e-05 7.819010928164666101e-05 9.090478739284616470e-05 9.728094943024762726e-05 1.115324607809840222e-04 1.364373278739937649e-04 2.506123501070442591e-04 2.599692508281213252e-04 2.654809824241104459e-04 2.824819431696202663e-04
8.300000000000000711e+00 -2.579984319329784915e-05 8.791276473392683989e-05 1.008198709794944444e-04 1.073034528154342228e-04 1.199231025239216544e-04 1.420982244930687815e-04 2.497067698355154145e-04 2.591965609301515061e-04 2.655295842494746175e-04 2.828960655013975831e-04
8.400000000000000355e+00 -1.194719208917140658e-05 1.026246121183169564e-04 1.151082540935408413e-04 1.217288460411086146e-04 1.326771255996405958e-04 1.530891890312484696e-04 2.462031345634616789e-04 2.565147834125801459e-04 2.664823273423261112e-04 2.828657034931868100e-04
8.500000000000000000e+00 -7.179254508039339349e-06 1.099341837421587034e-04 1.211530798643490042e-04 1.287215009138026410e-04 1.380489462470964833e-04 1.595600840640035037e-04 2.410283102760878192e-04 2.526854293032442639e-04 2.676134092023290723e-04 2.800405771532860555e-04
8.599999999999999645e+00 -1.177901512094728523e-05 1.084531165378195962e-04 1.179591243964133091e-04 1.274419855015064931e-04 1.343894764152431969e-04 1.589979043226230745e-04 2.355764632210457046e-04 2.485257139905425075e-04 2.605058040264414680e-04 2.752817127172374370e-04
8.699999999999999289e+00 -2.535386645308961419e-05 9.773314942986618004e-05 1.057722056362349447e-04 1.158050438318567436e-04 1.233648607167312254e-04 1.525181369665030051e-04 2.312506327539839035e-04 2.449452991077133630e-04 2.536324541058279191e-04 2.696857219227948499e-04
8.800000000000000711e+00 -3.521913858822645538e-05 8.915588386663858003e-05 9.674603449821365096e-05 1.058971123278890347e-04 1.160507417313176982e-04 1.480648674482311898e-04 2.296995229168421896e-04 2.435411105982117732e-04 2.513932082393480032e-04 2.672588900292750878e-04
8.900000000000000355e+00 -3.521913858822645538e-05 8.915588386663858003e-05 9.674603449821365096e-05 1.058971123278890347e-04 1.160507417313176982e-04 1.480648674482311898e-04 2.296995229168421896e-04 2.435411105982117732e-04 2.513932082393480032e-04 2.672588900292750878e-04
9.000000000000000000e+00 -3.521913858822645538e-05 8.915588386663858003e-05 9.674603449821365096e-05 1.058971123278890347e-04 1.160507417313176982e-04 1.480648674482311898e-04 2.296995229168421896e-04 2.435411105982117732e-04 2.513932082393480032e-04 2.672588900292750878e-04
9.099999999999999645e+00 -3.521913858822645538e-05 8.915588386663858003e-05 9.674603449821365096e-05 1.058971123278890347e-04 1.160507417313176982e-04 1.480648674482311898e-04 2.296995229168421896e-04 2.435411105982117732e-04 2.513932082393480032e-04 2.672588900292750878e-04
9.199999999999999289e+00 -3.521913858822645538e-05 8.915588386663858003e-05 9.674603449821365096e-05 1.058971123278890347e-04 1.160507417313176982e-04 1.480648674482311898e-04 2.296995229168421896e-04 2.435411105982117732e-04 2.513932082393480032e-04 2.672588900292750878e-04
9.300000000000000711e+00 -2.295327671243578015e-05 1.030928460934826785e-04 1.092214828797566508e-04 1.183465711311212866e-04 1.280321384686509164e-04 1.573445265434575066e-04 2.330572473446532514e-04 2.468054065488810463e-04 2.556052164036728708e-04 2.712675594195923588e-04
9.400000000000000355e+00 -6.211785683931575540e-06 1.238241920175747453e-04 1.270749705059323695e-04 1.377987208040229797e-04 1.484433785203337580e-04 1.736736118535632328e-04 2.392468312739776104e-04 2.525564878689454638e-04 2.628248508024726257e-04 2.772744540531343264e-04
9.500000000000000000e+00 -6.293270313644980380e-07 1.323513925620056146e-04 1.357011752811631536e-04 1.471293315103857052e-04 1.822469904928154284e-04 1.574370791169614535e-04 2.463475742810060007e-04 2.590237969517832019e-04 2.690133970246498312e-04 2.826696568056714150e-04
9.599999999999999645e+00 -5.847700635438166557e-06 1.287198308652284101e-04 1.319090320734392417e-04 1.432936843738285074e-04 1.521262903723360799e-04 1.799602688013929330e-04 2.560285165722828832e-04 2.685405936211277315e-04 2.786559880804997925e-04 2.933617452561192531e-04
9.699999999999999289e+00 -2.079955177426641606e-05 1.128921250433406477e-04 1.187463147916841113e-04 1.356452560641632473e-04 1.287497581302007312e-04 1.678326825600605029e-04 2.676356866745518634e-04 2.804578409589296786e-04 2.904381909050039495e-04 3.049564133516943971e-04
9.800000000000000711e+00 -3.145591923430013164e-05 1.012267741760476599e-04 1.087568689742391640e-04 1.184505947310011064e-04 1.258898241391506279e-04 1.596769685010279998e-04 2.736794517770487476e-04 2.867327106628343443e-04 2.961986506595171631e-04 3.111437920326659058e-04
9.900000000000000355e+00 -3.145591923430013164e-05 1.012267741760476599e-04 1.087568689742391640e-04 1.184505947310011064e-04 1.258898241391506279e-04 1.596769685010279998e-04 2.736794517770487476e-04 2.867327106628343443e-04 2.961986506595171631e-04 3.111437920326659058e-04
1.000000000000000000e+01 -3.145591923430013164e-05 1.012267741760476599e-04 1.087568689742391640e-04 1.184505947310011064e-04 1.258898241391506279e-04 1.596769685010279998e-04 2.736794517770487476e-04 2.867327106628343443e-04 2.961986506595171631e-04 3.111437920326659058e-04
1.009999999999999964e+01 -3.145591923430013164e-05 1.012267741760476599e-04 1.087568689742391640e-04 1.184505947310011064e-04 1.258898241391506279e-04 1.596769685010279998e-04 2.736794517770487476e-04 2.867327106628343443e-04 2.961986506595171631e-04 3.111437920326659058e-04
1.019999999999999929e+01 -3.145591923430013164e-05 1.012267741760476599e-04 1.087568689742391640e-04 1.184505947310011064e-04 1.258898241391506279e-04 1.596769685010279998e-04 2.736794517770487476e-04 2.867327106628343443e-04 2.961986506595171631e-04 3.111437920326659058e-04
1.030000000000000071e+01 -2.048157206197285450e-05 1.139557736221096944e-04 1.198726858073987246e-04 1.368171806496290056e-04 1.310211359707509258e-04 1.703612307939731025e-04 2.699640276748739814e-04 2.831634893569756357e-04 2.925067904446850692e-04 3.070142997917494070e-04
1.040000000000000036e+01 -5.856117217719604273e-06 1.325298896155461506e-04 1.366530577690392345e-04 1.501530307475471785e-04 1.564166769925271839e-04 1.883276651720783756e-04 2.623330256959199576e-04 2.749218484083855571e-04 2.823337982201828858e-04 2.967676167235565820e-04
1.050000000000000000e+01 -1.557552446574191776e-06 1.404483707999448880e-04 1.439844135087530862e-04 1.578138151791387111e-04 1.656706997570609483e-04 1.965555503784524800e-04 2.576309329365587472e-04 2.677490038398608438e-04 2.725636609303842871e-04 2.894736484312009301e-04
1.059999999999999964e+01 -7.586505640952821688e-06 1.349341908346811663e-04 1.386846182803117976e-04 1.510446495946623482e-04 1.597008709203598159e-04 1.909017422107121820e-04 2.575661232871894650e-04 2.655233264260614050e-04 2.707830932332591927e-04 2.891211763193567781e-04
1.069999999999999929e+01 -2.364812936578063521e-05 1.164572512631363143e-04 1.231840248416145832e-04 1.321029878880484543e-04 1.416290036390119658e-04 1.733582373302416436e-04 2.600219869236582854e-04 2.678100563246271445e-04 2.743010508329611738e-04 2.917426729823792420e-04
1.080000000000000071e+01 -3.517707247517730694e-05 1.035316443392270158e-04 1.117099102592213891e-04 1.197682245961187306e-04 1.307480663005879606e-04 1.623712931016262431e-04 2.615466368818828227e-04 2.696114538424677345e-04 2.765796342149636367e-04 2.935131765683128883e-04
1.090000000000000036e+01 -3.517707247517730694e-05 1.035316443392270158e-04 1.117099102592213891e-04 1.197682245961187306e-04 1.307480663005879606e-04 1.623712931016262431e-04 2.615466368818828227e-04 2.696114538424677345e-04 2.765796342149636367e-04 2.935131765683128883e-04
1.100000000000000000e+01 -3.517707247517730694e-05 1.035316443392270158e-04 1.117099102592213891e-04 1.197682245961187306e-04 1.307480663005879606e-04 1.623712931016262431e-04 2.615466368818828227e-04 2.696114538424677345e-04 2.765796342149636367e-04 2.935131765683128883e-04
1.109999999999999964e+01 -3.517707247517730694e-05 1.035316443392270158e-04 1.117099102592213891e-04 1.197682245961187306e-04 1.307480663005879606e-04 1.623712931016262431e-04 2.615466368818828227e-04 2.696114538424677345e-04 2.765796342149636367e-04 2.935131765683128883e-04
1.119999999999999929e+01 -3.517707247517730694e-05 1.035316443392270158e-04 1.117099102592213891e-04 1.197682245961187306e-04 1.307480663005879606e-04 1.623712931016262431e-04 2.615466368818828227e-04 2.696114538424677345e-04 2.765796342149636367e-04 2.935131765683128883e-04
1.130000000000000071e+01 -2.410904741754808735e-05 1.137906239521863523e-04 1.204084036146360604e-04 1.322529126799607620e-04 1.387375015864735785e-04 1.718436773764609674e-04 2.557128850928584956e-04 2.647289171126118094e-04 2.703884538784948337e-04 2.873436375396105848e-04
1.140000000000000036e+01 -8.277019148125405891e-06 1.260595353501680932e-04 1.342203222753727556e-04 1.547455559582750731e-04 1.488522342678014372e-04 1.855085025311233493e-04 2.435829886300713626e-04 2.546486431840635774e-04 2.576627515189426447e-04 2.748262327240216817e-04
1.150000000000000000e+01 -2.474512426436762540e-06 1.296672240503418140e-04 1.399718936870067681e-04 1.541682271651960694e-04 1.612703120351141974e-04 1.885753609260054078e-04 2.317915742963024526e-04 2.457930500398607197e-04 2.434659191290246272e-04 2.633710447837210936e-04
1.159999999999999964e+01 -7.961921609162319347e-06 1.252239537899317633e-04 1.333603099793439074e-04 1.470244779924732056e-04 1.530585250327017467e-04 1.804059345429324523e-04 2.212739103007326001e-04 2.324532048767251281e-04 2.356513254040257981e-04 2.546128917002310498e-04
1.169999999999999929e+01 -2.479927078322599886e-05 1.118034456393111789e-04 1.155815662857782693e-04 1.272379155290941750e-04 1.343090918316547117e-04 1.636718088540108139e-04 2.118484748931914166e-04 2.459481567516733384e-04 2.263813350524561841e-04 2.228664123306112004e-04
1.180000000000000071e+01 -3.704114804967074872e-05 9.956288184994158705e-05 1.045838948439042687e-04 1.133747242688475353e-04 1.242257026842615237e-04 1.534923003801303559e-04 2.073167048189981194e-04 2.413840522289531553e-04 2.218188915631533653e-04 2.183639066418184614e-04
1.190000000000000036e+01 -3.704114804967074872e-05 9.956288184994158705e-05 1.045838948439042687e-04 1.133747242688475353e-04 1.242257026842615237e-04 1.534923003801303559e-04 2.073167048189981194e-04 2.413840522289531553e-04 2.218188915631533653e-04 2.183639066418184614e-04
1.200000000000000000e+01 -3.704114804967074872e-05 9.956288184994158705e-05 1.045838948439042687e-04 1.133747242688475353e-04 1.242257026842615237e-04 1.534923003801303559e-04 2.073167048189981194e-04 2.413840522289531553e-04 2.218188915631533653e-04 2.183639066418184614e-04
1.209999999999999964e+01 -3.704114804967074872e-05 9.956288184994158705e-05 1.045838948439042687e-04 1.133747242688475353e-04 1.242257026842615237e-04 1.534923003801303559e-04 2.073167048189981194e-04 2.413840522289531553e-04 2.218188915631533653e-04 2.183639066418184614e-04
1.219999999999999929e+01 -3.704114804967074872e-05 9.956288184994158705e-05 1.045838948439042687e-04 1.133747242688475353e-04 1.242257026842615237e-04 1.534923003801303559e-04 2.073167048189981194e-04 2.413840522289531553e-04 2.218188915631533653e-04 2.183639066418184614e-04
1.230000000000000071e+01 -2.678643479969679685e-05 1.081873531064326968e-04 1.156671422148620678e-04 1.230730423840366750e-04 1.301666372695103825e-04 1.595368951646337148e-04 2.093871334140581277e-04 2.236751754035022177e-04 2.196000433633158659e-04 2.443444754240019961e-04
1.240000000000000036e+01 -1.188076501712295475e-05 1.178063034486431424e-04 1.291323863061241163e-04 1.355855147809689341e-04 1.419266753972768253e-04 1.682686339140651295e-04 2.140758564066187026e-04 2.232245582089341298e-04 2.295795241334460280e-04 2.509237703723056706e-04
1.250000000000000000e+01 -5.602184812774536119e-06 1.193318939656245353e-04 1.313958656307553875e-04 1.459302548621697871e-04 1.401523567284250341e-04 1.705733195892132560e-04 2.185256932299725163e-04 2.272857372017114360e-04 2.388074752032947430e-04 2.548136805976530524e-04
1.259999999999999964e+01 -8.717595017992679632e-06 1.145433131031293653e-04 1.250843818174970771e-04 1.356548286412699394e-04 1.398802753512354334e-04 1.649917616462549016e-04 2.216137039305715822e-04 2.304626718815522832e-04 2.423310296453300627e-04 2.567059624802492846e-04
1.269999999999999929e+01 -2.104205277460646171e-05 1.031051157017342140e-04 1.113903664440915310e-04 1.530883141698958095e-04 1.252641068078996951e-04 1.246673100545016494e-04 2.230494198819739284e-04 2.319185564117806750e-04 2.382625198312716052e-04 2.561314461836947999e-04
1.280000000000000071e+01 -3.030702811507867848e-05 9.439864216584964332e-05 1.013105216389145898e-04 1.150338353294675650e-04 1.190178296575350177e-04 1.458402439327514933e-04 2.232898804544810743e-04 2.317171903664118609e-04 2.361598810993299443e-04 2.548789430247009116e-04
1.290000000000000036e+01 -3.030702811507867848e-05 9.439864216584964332e-05 1.013105216389145898e-04 1.150338353294675650e-04 1.190178296575350177e-04 1.458402439327514933e-04 2.232898804544810743e-04 2.317171903664118609e-04 2.361598810993299443e-04 2.548789430247009116e-04
1.300000000000000000e+01 -3.030702811507867848e-05 9.439864216584964332e-05 1.013105216389145898e-04 1.150338353294675650e-04 1.190178296575350177e-04 1.458402439327514933e-04 2.232898804544810743e-04 2.317171903664118609e-04 2.361598810993299443e-04 2.548789430247009116e-04
1.309999999999999964e+01 -3.030702811507867848e-05 9.439864216584964332e-05 1.013105216389145898e-04 1.150338353294675650e-04 1.190178296575350177e-04 1.458402439327514933e-04 2.232898804544810743e-04 2.317171903664118609e-04 2.361598810993299443e-04 2.548789430247009116e-04
1.319999999999999929e+01 -3.030702811507867848e-05 9.439864216584964332e-05 1.013105216389145898e-04 1.150338353294675650e-04 1.190178296575350177e-04 1.458402439327514933e-04 2.232898804544810743e-04 2.317171903664118609e-04 2.361598810993299443e-04 2.548789430247009116e-04
1.330000000000000071e+01 -2.079542885705080668e-05 1.019932474894563891e-04 1.104865702517400874e-04 1.213687756812238363e-04 1.250783479820217624e-04 1.515428073286235295e-04 2.256499202547284256e-04 2.328320361576168950e-04 2.367838605700332973e-04 2.574127946870200141e-04
1.340000000000000036e+01 -7.384084990500502589e-06 1.112431258076037742e-04 1.237319543123751610e-04 1.278757683699688927e-04 1.356037468584928116e-04 1.615475390526391450e-04 2.298835849359181778e-04 2.338977859157141540e-04 2.391802988002504897e-04 2.615678695024005657e-04
1.350000000000000000e+01 -2.738624449192063014e-06 1.143046847067872489e-04 1.277078521287915895e-04 1.312909508700967163e-04 1.388908295508532688e-04 1.664832201666312760e-04 2.311291442497732886e-04 2.345865938970068565e-04 2.407554342884410327e-04 2.605437060007049078e-04
1.359999999999999964e+01 -7.475480964890595664e-06 1.118144345628732726e-04 1.244005836591391553e-04 1.282733329471557227e-04 1.352855708399734790e-04 1.643777050419539928e-04 2.286372084731656102e-04 2.347436745185286903e-04 2.387401956282813502e-04 2.581375252506048633e-04
1.369999999999999929e+01 -2.091207952723335591e-05 1.021918827559153742e-04 1.138326804258469769e-04 1.205632279700412048e-04 1.250874094277844989e-04 1.560939751703077291e-04 2.248074642709795620e-04 2.320570160050446247e-04 2.374927306627453772e-04 2.542431903125972497e-04
1.380000000000000071e+01 -3.040858754549071217e-05 9.427862562979231066e-05 1.053640817717013380e-04 1.149906130456429992e-04 1.187211639652425510e-04 1.506422322460913214e-04 2.228554708775383432e-04 2.305307952754932766e-04 2.371724213054985026e-04 2.517269284997688465e-04
1.390000000000000036e+01 -3.040858754549071217e-05 9.427862562979231066e-05 1.053640817717013380e-04 1.149906130456429992e-04 1.187211639652425510e-04 1.506422322460913214e-04 2.228554708775383432e-04 2.305307952754932766e-04 2.371724213054985026e-04 2.517269284997688465e-04
1.400000000000000000e+01 -3.040858754549071217e-05 9.427862562979231066e-05 1.053640817717013380e-04 1.149906130456429992e-04 1.187211639652425510e-04 1.506422322460913214e-04 2.228554708775383432e-04 2.305307952754932766e-04 2.371724213054985026e-04 2.517269284997688465e-04
1.409999999999999964e+01 -3.040858754549071217e-05 9.427862562979231066e-05 1.053640817717013380e-04 1.149906130456429992e-04 1.187211639652425510e-04 1.506422322460913214e-04 2.228554708775383432e-04 2.305307952754932766e-04 2.371724213054985026e-04 2.517269284997688465e-04
1.419999999999999929e+01 -3.040858754549071217e-05 9.427862562979231066e-05 1.053640817717013380e-04 1.149906130456429992e-04 1.187211639652425510e-04 1.506422322460913214e-04 2.228554708775383432e-04 2.305307952754932766e-04 2.371724213054985026e-04 2.517269284997688465e-04
1.430000000000000071e+01 -2.109744677406700990e-05 1.021201010820964062e-04 1.161864250552867734e-04 1.234308437681269036e-04 1.289662701341780454e-04 1.559613730796579397e-04 2.226927341631514167e-04 2.303879853027274301e-04 2.390475759370246512e-04 2.535746455036176346e-04
1.440000000000000036e+01 -8.621350029699472234e-06 1.131242886894998599e-04 1.301752449352962541e-04 1.372311112426549543e-04 1.455768135362605373e-04 1.647156032952159328e-04 2.214428928206394669e-04 2.287667974056814546e-04 2.429751300614265374e-04 2.559669327569352162e-04
1.450000000000000000e+01 -5.190663734046023607e-06 1.184105868396126703e-04 1.360397978307958575e-04 1.427593132286449594e-04 1.526296111215050635e-04 1.693951529262484876e-04 2.185523598753044737e-04 2.257284486341342279e-04 2.412175548766070960e-04 2.545282867329005114e-04
1.459999999999999964e+01 -1.096095418204357538e-05 1.171821418988167838e-04 1.335327703922544200e-04 1.379339516648086931e-04 1.472130582495794642e-04 1.691326317767520950e-04 2.142619414402800499e-04 2.221486587175081128e-04 2.327708240057881181e-04 2.476580595148303939e-04
1.469999999999999929e+01 -2.525288141708927379e-05 1.083912357413247218e-04 1.187273827914851044e-04 1.255633155228005448e-04 1.323373722313292867e-04 1.635527479584408654e-04 2.095938458009085291e-04 2.188961874892107068e-04 2.271553074108796730e-04 2.400345416356848159e-04
1.480000000000000071e+01 -3.520296056361961825e-05 1.008277952832122525e-04 1.063794876053220106e-04 1.159594158736859714e-04 1.247571070633403151e-04 1.589024591675655598e-04 2.074334890136149520e-04 2.368455410633808528e-04 2.175951746334798837e-04 2.256527247612082293e-04
1.490000000000000036e+01 -3.520296056361961825e-05 1.008277952832122525e-04 1.063794876053220106e-04 1.159594158736859714e-04 1.247571070633403151e-04 1.589024591675655598e-04 2.074334890136149520e-04 2.368455410633808528e-04 2.175951746334798837e-04 2.256527247612082293e-04
1.500000000000000000e+01 -3.520296056361961825e-05 1.008277952832122525e-04 1.063794876053220106e-04 1.159594158736859714e-04 1.247571070633403151e-04 1.589024591675655598e-04 2.074334890136149520e-04 2.368455410633808528e-04 2.175951746334798837e-04 2.256527247612082293e-04
1.509999999999999964e+01 -3.520296056361961825e-05 1.008277952832122525e-04 1.063794876053220106e-04 1.159594158736859714e-04 1.247571070633403151e-04 1.589024591675655598e-04 2.074334890136149520e-04 2.368455410633808528e-04 2.175951746334798837e-04 2.256527247612082293e-04
1.519999999999999929e+01 -3.520296056361961825e-05 1.008277952832122525e-04 1.063794876053220106e-04 1.159594158736859714e-04 1.247571070633403151e-04 1.589024591675655598e-04 2.074334890136149520e-04 2.368455410633808528e-04 2.175951746334798837e-04 2.256527247612082293e-04
1.530000000000000071e+01 -2.282543779916557846e-05 1.123089349494434905e-04 1.177319154317171666e-04 1.291667716110760078e-04 1.342020632002667569e-04 1.697152973062879028e-04 2.121595256930833425e-04 2.224885171601559419e-04 2.295937034195958684e-04 2.410867783128946046e-04
1.540000000000000036e+01 -5.837053347936793715e-06 1.249364041466321466e-04 1.354053554013902381e-04 1.483130037235419702e-04 1.514878697208431769e-04 1.864638388458247724e-04 2.221581175663641923e-04 2.328086646728240070e-04 2.378139683661784716e-04 2.483079456876478397e-04
1.550000000000000000e+01 -4.677867256730423348e-07 1.288793564243573243e-04 1.414675138476448736e-04 1.591538222451941993e-04 1.548569625269946950e-04 1.932332303467973933e-04 2.327517413621865195e-04 2.445818950350678246e-04 2.482558022977139557e-04 2.545082562026711897e-04
1.559999999999999964e+01 -6.696536809894771063e-06 1.246928427495584300e-04 1.352283667364822064e-04 1.489642303954150592e-04 1.533643639334881267e-04 1.879180009455904473e-04 2.437745537976363983e-04 2.648343741021835090e-04 2.605081143425287248e-04 2.571960226994457390e-04
1.569999999999999929e+01 -2.317155628286851605e-05 1.124238616134016155e-04 1.200387330437472901e-04 1.316879383749043522e-04 1.399547890665047041e-04 1.714289752942729675e-04 2.551872942602658747e-04 2.780557402403613918e-04 2.725585450011260447e-04 2.691836283803365759e-04
1.580000000000000071e+01 -3.459108925611910541e-05 1.025136259651509012e-04 1.102285050632363395e-04 1.194156478563321468e-04 1.333148631466260774e-04 1.603643263028939369e-04 2.607966800534855176e-04 2.843505604895147721e-04 2.748976656453837775e-04 2.785705314092838301e-04
1.590000000000000036e+01 -3.459108925611910541e-05 1.025136259651509012e-04 1.102285050632363395e-04 1.194156478563321468e-04 1.333148631466260774e-04 1.603643263028939369e-04 2.607966800534855176e-04 2.843505604895147721e-04 2.748976656453837775e-04 2.785705314092838301e-04


==> anc/supplementary/braiding/path1_r=4.1/V=0.001/spectrum_ex.txt <==
0.000000000000000000e+00 -3.531155668598247554e-05 1.878551873102497858e-04 1.896990187041768666e-04 2.004050824143899722e-04 2.188267118433111929e-04 2.310083840939002617e-04 3.226347788907005004e-04 3.091312721133158536e-04 3.101848159461103975e-04 3.511315526938965864e-04
1.000000000000000056e-01 -3.531155668598247554e-05 1.878551873102497858e-04 1.896990187041768666e-04 2.004050824143899722e-04 2.188267118433111929e-04 2.310083840939002617e-04 3.226347788907005004e-04 3.091312721133158536e-04 3.101848159461103975e-04 3.511315526938965864e-04
2.000000000000000111e-01 -3.531155668598247554e-05 1.878551873102497858e-04 1.896990187041768666e-04 2.004050824143899722e-04 2.188267118433111929e-04 2.310083840939002617e-04 3.226347788907005004e-04 3.091312721133158536e-04 3.101848159461103975e-04 3.511315526938965864e-04
2.999999999999999889e-01 -2.367977598738295385e-05 1.973006360129574404e-04 1.999660570076044097e-04 2.100833945176219005e-04 2.245610368949915855e-04 2.348303322811423795e-04 3.088863425430582866e-04 3.104225320069819560e-04 3.210834738809187740e-04 3.463802279297288297e-04
4.000000000000000222e-01 -7.033761166042632281e-06 2.106687731049905715e-04 2.144513736942834953e-04 2.268739419103603036e-04 2.309320859157835114e-04 2.443443570036453591e-04 3.007134352141887764e-04 3.082794815876267725e-04 3.166242921061208091e-04 3.355966029739552883e-04
5.000000000000000000e-01 -1.061591081765600334e-06 2.166697922831886084e-04 2.212508352284845033e-04 2.329023007667659583e-04 2.389860697897959365e-04 2.519604922307652284e-04 2.896364938936688178e-04 3.028688283973907515e-04 3.111286815532499062e-04 3.282362344775964437e-04
5.999999999999999778e-01 -6.735085355436363877e-06 2.150334057774245730e-04 2.201306762352821212e-04 2.320979761698460306e-04 2.400730275293450587e-04 2.529004638437701638e-04 3.214171056515619375e-04 2.887832049474332407e-04 2.947313283756491627e-04 3.053036026729727122e-04
6.999999999999999556e-01 -2.309798033320321198e-05 2.052765057235568134e-04 2.109074337480264878e-04 2.242051614440765850e-04 2.320892517319985207e-04 2.447788529698653867e-04 3.025989157498910160e-04 2.870843918528059586e-04 2.855253170425927690e-04 3.301551421653604835e-04
8.000000000000000444e-01 -3.460851715525587976e-05 1.971384913190777841e-04 2.027863493923934279e-04 2.161093629865477753e-04 2.259861239330773297e-04 2.392068447814551027e-04 2.999870900916617642e-04 2.824930946776389186e-04 2.848770860568035053e-04 3.355092018355313637e-04
9.000000000000000222e-01 -3.460851715525587976e-05 1.971384913190777841e-04 2.027863493923934279e-04 2.161093629865477753e-04 2.259861239330773297e-04 2.392068447814551027e-04 2.999870900916617642e-04 2.824930946776389186e-04 2.848770860568035053e-04 3.355092018355313637e-04
1.000000000000000000e+00 -3.460851715525587976e-05 1.971384913190777841e-04 2.027863493923934279e-04 2.161093629865477753e-04 2.259861239330773297e-04 2.392068447814551027e-04 2.999870900916617642e-04 2.824930946776389186e-04 2.848770860568035053e-04 3.355092018355313637e-04
1.100000000000000089e+00 -3.460851715525587976e-05 1.971384913190777841e-04 2.027863493923934279e-04 2.161093629865477753e-04 2.259861239330773297e-04 2.392068447814551027e-04 2.999870900916617642e-04 2.824930946776389186e-04 2.848770860568035053e-04 3.355092018355313637e-04
1.199999999999999956e+00 -3.460851715525587976e-05 1.971384913190777841e-04 2.027863493923934279e-04 2.161093629865477753e-04 2.259861239330773297e-04 2.392068447814551027e-04 2.999870900916617642e-04 2.824930946776389186e-04 2.848770860568035053e-04 3.355092018355313637e-04
1.300000000000000044e+00 -2.197795317034155466e-05 2.018748111449704180e-04 2.066877805846923375e-04 2.195333891477698623e-04 2.387368224897819019e-04 2.271798965289824150e-04 3.295710182819623353e-04 3.011034368863167764e-04 2.865879917224544685e-04 2.848282209626538724e-04
1.399999999999999911e+00 -2.622265352969802712e-06 2.024337476258617906e-04 2.074603652305036326e-04 2.180382625065515321e-04 2.266824214207259481e-04 2.368643427176456184e-04 3.195619781982016378e-04 2.967912230398084359e-04 2.894520798110518031e-04 2.915825897260084518e-04
1.500000000000000000e+00 5.881737517494180605e-06 1.960703948592058907e-04 2.012560117853131757e-04 2.101858334074616617e-04 2.225247197212611443e-04 2.327366087216623664e-04 3.198862706435932771e-04 2.841888269593281606e-04 2.910497515975105044e-04 2.965756562296315469e-04
1.600000000000000089e+00 8.735394915110172854e-07 1.856573922966666291e-04 1.907729205342961916e-04 1.999793080295179937e-04 2.123780152998603829e-04 2.298560044105568158e-04 3.133969506461295441e-04 2.908112537078497368e-04 2.825519576876151634e-04 2.846922961010377499e-04
1.699999999999999956e+00 -1.718164575253281666e-05 1.717122006427347115e-04 1.770140967156416765e-04 1.882122256265772019e-04 1.980957063472823881e-04 2.273222845937471312e-04 2.689855226293043767e-04 2.723762891374836587e-04 2.875869686819808682e-04 3.073449478116205605e-04
1.800000000000000044e+00 -3.014833463277097965e-05 1.632722432381256367e-04 1.688175676501588998e-04 1.815191148270352717e-04 1.897570489805958441e-04 2.249882655280592244e-04 2.597761246979570665e-04 2.630094413281479381e-04 2.804114305364664998e-04 3.125838093989101582e-04
1.899999999999999911e+00 -3.014833463277097965e-05 1.632722432381256367e-04 1.688175676501588998e-04 1.815191148270352717e-04 1.897570489805958441e-04 2.249882655280592244e-04 2.597761246979570665e-04 2.630094413281479381e-04 2.804114305364664998e-04 3.125838093989101582e-04
2.000000000000000000e+00 -3.014833463277097965e-05 1.632722432381256367e-04 1.688175676501588998e-04 1.815191148270352717e-04 1.897570489805958441e-04 2.249882655280592244e-04 2.597761246979570665e-04 2.630094413281479381e-04 2.804114305364664998e-04 3.125838093989101582e-04
2.100000000000000089e+00 -3.014833463277097965e-05 1.632722432381256367e-04 1.688175676501588998e-04 1.815191148270352717e-04 1.897570489805958441e-04 2.249882655280592244e-04 2.597761246979570665e-04 2.630094413281479381e-04 2.804114305364664998e-04 3.125838093989101582e-04
2.200000000000000178e+00 -3.014833463277097965e-05 1.632722432381256367e-04 1.688175676501588998e-04 1.815191148270352717e-04 1.897570489805958441e-04 2.249882655280592244e-04 2.597761246979570665e-04 2.630094413281479381e-04 2.804114305364664998e-04 3.125838093989101582e-04
2.299999999999999822e+00 -1.997270410188090300e-05 1.675891670222398133e-04 1.718104386938858479e-04 1.830062678330571539e-04 1.935720751294177518e-04 2.251621668982178447e-04 2.660355725688673964e-04 2.718593435369520868e-04 2.863496012742961189e-04 3.063556154450912286e-04
2.399999999999999911e+00 -5.188812835419818600e-06 1.715114214732008546e-04 1.757100128676320188e-04 1.855898151152764381e-04 2.014309108130053945e-04 2.199639975067690467e-04 2.717950737626385980e-04 2.837833524389595983e-04 2.908311893442074893e-04 3.116251277785076087e-04
2.500000000000000000e+00 4.790120089088375838e-07 1.714761934258147221e-04 1.765672575805744425e-04 1.876476224760652550e-04 2.069897008046909235e-04 2.128809181672535258e-04 2.710565168629903835e-04 2.880418066667716310e-04 2.959431214741500837e-04 3.178460527306723599e-04
2.600000000000000089e+00 -4.042011022841896509e-06 1.690358411780236902e-04 1.744651365346672298e-04 1.882919198972735249e-04 2.193815944562323866e-04 1.973190188288189285e-04 2.753033780607627799e-04 2.845851012210429002e-04 2.929259647309359030e-04 3.153776834173564378e-04
2.700000000000000178e+00 -1.811891755246371793e-05 1.636864606456362098e-04 1.695329543570290481e-04 1.859535251210769251e-04 1.893420251654676957e-04 2.230890285889562533e-04 2.711789332479538081e-04 2.774686220683615103e-04 2.894026997693868231e-04 3.091548160534085109e-04
2.799999999999999822e+00 -2.815891250830676392e-05 1.592941857531234235e-04 1.662283302522542358e-04 1.827338387346862504e-04 1.870021678578511230e-04 2.227545509973491487e-04 2.638688620279278280e-04 2.706647855551308143e-04 2.865200164270232763e-04 3.124090063089685217e-04
2.899999999999999911e+00 -2.815891250830676392e-05 1.592941857531234235e-04 1.662283302522542358e-04 1.827338387346862504e-04 1.870021678578511230e-04 2.227545509973491487e-04 2.638688620279278280e-04 2.706647855551308143e-04 2.865200164270232763e-04 3.124090063089685217e-04
3.000000000000000000e+00 -2.815891250830676392e-05 1.592941857531234235e-04 1.662283302522542358e-04 1.827338387346862504e-04 1.870021678578511230e-04 2.227545509973491487e-04 2.638688620279278280e-04 2.706647855551308143e-04 2.865200164270232763e-04 3.124090063089685217e-04
3.100000000000000089e+00 -2.815891250830676392e-05 1.592941857531234235e-04 1.662283302522542358e-04 1.827338387346862504e-04 1.870021678578511230e-04 2.227545509973491487e-04 2.638688620279278280e-04 2.706647855551308143e-04 2.865200164270232763e-04 3.124090063089685217e-04
3.200000000000000178e+00 -2.815891250830676392e-05 1.592941857531234235e-04 1.662283302522542358e-04 1.827338387346862504e-04 1.870021678578511230e-04 2.227545509973491487e-04 2.638688620279278280e-04 2.706647855551308143e-04 2.865200164270232763e-04 3.124090063089685217e-04
3.299999999999999822e+00 -1.867644932300312969e-05 1.617051323269545944e-04 1.680271228483327798e-04 1.849067650616346308e-04 1.901222272760833497e-04 2.221520524435491068e-04 2.707833017619024388e-04 2.763212980734083488e-04 2.898355292691457146e-04 3.109259232329456956e-04
3.399999999999999911e+00 -5.094461003429557709e-06 1.645151750727915296e-04 1.700063442303297316e-04 1.869317929622345200e-04 1.951665334289060352e-04 2.183331424677008835e-04 2.776737768687917722e-04 2.827409252592728113e-04 2.950138539876193382e-04 3.156999927141372533e-04
3.500000000000000000e+00 -2.747321511113618500e-07 1.655091569604282605e-04 1.700796238214853629e-04 1.863599046391974372e-04 1.971950864552472293e-04 2.154599768012625273e-04 2.778974103798805624e-04 2.861168983322778109e-04 2.975312510359965907e-04 3.182881451822345198e-04
3.600000000000000089e+00 -5.063827216439833883e-06 1.683323876617515635e-04 1.649351598648429945e-04 1.833430024038814926e-04 1.941975506822855358e-04 2.172925894531505756e-04 2.793982093454053608e-04 2.844547098789087050e-04 2.923430493795051263e-04 3.142886884918072638e-04
3.700000000000000178e+00 -1.859354586253326788e-05 1.621615159535009468e-04 1.646579245398083647e-04 1.780641436828271054e-04 1.884223742886000248e-04 2.197431325411001112e-04 2.714536211646483683e-04 2.795342650600782805e-04 2.871521078025463945e-04 3.096556649302386797e-04
3.799999999999999822e+00 -2.803446416116431737e-05 1.595422595169101163e-04 1.619311818515289307e-04 1.745810338224053132e-04 1.847040589407009787e-04 2.198832568654921556e-04 2.654042911233367094e-04 2.720339905581275228e-04 2.846642715657979089e-04 3.117187596188867259e-04
3.899999999999999911e+00 -2.803446416116431737e-05 1.595422595169101163e-04 1.619311818515289307e-04 1.745810338224053132e-04 1.847040589407009787e-04 2.198832568654921556e-04 2.654042911233367094e-04 2.720339905581275228e-04 2.846642715657979089e-04 3.117187596188867259e-04
4.000000000000000000e+00 -2.803446416116431737e-05 1.595422595169101163e-04 1.619311818515289307e-04 1.745810338224053132e-04 1.847040589407009787e-04 2.198832568654921556e-04 2.654042911233367094e-04 2.720339905581275228e-04 2.846642715657979089e-04 3.117187596188867259e-04
4.099999999999999645e+00 -2.803446416116431737e-05 1.595422595169101163e-04 1.619311818515289307e-04 1.745810338224053132e-04 1.847040589407009787e-04 2.198832568654921556e-04 2.654042911233367094e-04 2.720339905581275228e-04 2.846642715657979089e-04 3.117187596188867259e-04
4.200000000000000178e+00 -2.803446416116431737e-05 1.595422595169101163e-04 1.619311818515289307e-04 1.745810338224053132e-04 1.847040589407009787e-04 2.198832568654921556e-04 2.654042911233367094e-04 2.720339905581275228e-04 2.846642715657979089e-04 3.117187596188867259e-04
4.299999999999999822e+00 -1.651132285408381804e-05 1.642190662572125335e-04 1.664787214688382181e-04 1.784714608648462647e-04 1.897438735736251426e-04 2.192858673019932702e-04 2.730760665046943017e-04 2.798210079408946084e-04 3.084201649700982423e-04 2.902599327906013387e-04
4.400000000000000355e+00 1.919621376815877482e-07 1.701649318066838883e-04 1.755922477129402161e-04 1.834588070612871351e-04 1.968589299940724519e-04 2.174374559588136322e-04 2.796734010181568092e-04 2.859469649877100493e-04 2.926335785088424353e-04 3.177360283190999897e-04
4.500000000000000000e+00 6.143817754213239881e-06 1.743805248959406169e-04 1.825733337705128575e-04 1.863021343141426592e-04 1.975723604388090603e-04 2.216313599036653481e-04 2.729835890918035752e-04 2.953881705029375048e-04 2.862468312941120348e-04 3.208515294561055126e-04
4.599999999999999645e+00 1.742910836665622732e-07 1.774170929420758552e-04 1.961002649957932899e-04 1.842021564307417148e-04 1.886807092746357851e-04 2.316846202000498044e-04 2.707549251719193841e-04 2.868891332734309981e-04 2.771978360131764066e-04 3.103670971558827635e-04
4.700000000000000178e+00 -1.631502401272054545e-05 1.784538933387357974e-04 1.815380550525206975e-04 1.894850948247473984e-04 1.982481861960267669e-04 2.367917698646019762e-04 2.998867861809436102e-04 2.595725615734264472e-04 2.712009269487307504e-04 2.662592376852698220e-04
4.799999999999999822e+00 -2.763954193092258286e-05 1.768797769714698404e-04 1.810432349477213881e-04 1.892106938683959670e-04 1.994580998109508050e-04 2.346286604315355948e-04 2.493263020747432755e-04 2.544314839777626013e-04 2.625724522211326985e-04 3.049780848752644429e-04
4.900000000000000355e+00 -2.763954193092258286e-05 1.768797769714698404e-04 1.810432349477213881e-04 1.892106938683959670e-04 1.994580998109508050e-04 2.346286604315355948e-04 2.493263020747432755e-04 2.544314839777626013e-04 2.625724522211326985e-04 3.049780848752644429e-04
5.000000000000000000e+00 -2.763954193092258286e-05 1.768797769714698404e-04 1.810432349477213881e-04 1.892106938683959670e-04 1.994580998109508050e-04 2.346286604315355948e-04 2.493263020747432755e-04 2.544314839777626013e-04 2.625724522211326985e-04 3.049780848752644429e-04
5.099999999999999645e+00 -2.763954193092258286e-05 1.768797769714698404e-04 1.810432349477213881e-04 1.892106938683959670e-04 1.994580998109508050e-04 2.346286604315355948e-04 2.493263020747432755e-04 2.544314839777626013e-04 2.625724522211326985e-04 3.049780848752644429e-04
5.200000000000000178e+00 -2.763954193092258286e-05 1.768797769714698404e-04 1.810432349477213881e-04 1.892106938683959670e-04 1.994580998109508050e-04 2.346286604315355948e-04 2.493263020747432755e-04 2.544314839777626013e-04 2.625724522211326985e-04 3.049780848752644429e-04
5.299999999999999822e+00 -1.532297014585440816e-05 1.828809828462790374e-04 1.900691019309024791e-04 1.993272722651982722e-04 2.096065092401431758e-04 2.323258547867568344e-04 2.456776014753064364e-04 2.585088808865587499e-04 2.511324038962092233e-04 3.090003316635899053e-04
5.400000000000000355e+00 3.199654692876227223e-06 1.857949469101428019e-04 2.018627161688023211e-04 2.880226297443758696e-04 2.117375058472400541e-04 2.184853338671305357e-04 2.286406421045682528e-04 2.409227852566832675e-04 2.543907575267138920e-04 2.489855716238312928e-04
5.500000000000000000e+00 1.052326295572391426e-05 1.867462506234278310e-04 1.982449588400412546e-04 2.091162739753156009e-04 2.133957310274503917e-04 2.227877178799283608e-04 2.399261746128455921e-04 2.470578851320738263e-04 2.543920008899415897e-04 2.774115374582026487e-04
5.599999999999999645e+00 4.161515234084083988e-06 1.847265991886327583e-04 1.863078870327088176e-04 2.003285590701779531e-04 2.121288814141207124e-04 2.039397965909884171e-04 2.796512113949497862e-04 2.468055718823546291e-04 2.347772090917120760e-04 2.388255811797687438e-04
5.700000000000000178e+00 -1.501677356314826536e-05 2.907511978159746553e-04 1.657604620776845586e-04 2.329914743437462945e-04 2.253714650328450845e-04 2.168970027451224282e-04 1.801615431169283554e-04 1.898898990117859654e-04 1.999286860067327708e-04 1.935452851079683123e-04
5.799999999999999822e+00 -2.838220815901215956e-05 1.540955533760217985e-04 1.730726809587870515e-04 1.829463656498150253e-04 1.888240753347088555e-04 1.940353995001992333e-04 2.052741538369291980e-04 2.171557840376401943e-04 2.249768501108703387e-04 2.956936162539659102e-04
5.900000000000000355e+00 -2.838220815901215956e-05 1.540955533760217985e-04 1.730726809587870515e-04 1.829463656498150253e-04 1.888240753347088555e-04 1.940353995001992333e-04 2.052741538369291980e-04 2.171557840376401943e-04 2.249768501108703387e-04 2.956936162539659102e-04
6.000000000000000000e+00 -2.838220815901215956e-05 1.540955533760217985e-04 1.730726809587870515e-04 1.829463656498150253e-04 1.888240753347088555e-04 1.940353995001992333e-04 2.052741538369291980e-04 2.171557840376401943e-04 2.249768501108703387e-04 2.956936162539659102e-04
6.099999999999999645e+00 -2.838220815901215956e-05 1.540955533760217985e-04 1.730726809587870515e-04 1.829463656498150253e-04 1.888240753347088555e-04 1.940353995001992333e-04 2.052741538369291980e-04 2.171557840376401943e-04 2.249768501108703387e-04 2.956936162539659102e-04
6.200000000000000178e+00 -2.838220815901215956e-05 1.540955533760217985e-04 1.730726809587870515e-04 1.829463656498150253e-04 1.888240753347088555e-04 1.940353995001992333e-04 2.052741538369291980e-04 2.171557840376401943e-04 2.249768501108703387e-04 2.956936162539659102e-04
6.299999999999999822e+00 -1.787382944996655212e-05 1.635420783141607395e-04 1.796435960477907150e-04 1.888996763557262764e-04 1.944103557474143051e-04 1.977377684524818716e-04 2.106098275387612874e-04 2.201931627548084206e-04 2.287678144568259565e-04 2.875029638419222626e-04
6.400000000000000355e+00 -2.592175440679773365e-06 1.748997292515451442e-04 1.834645170341864511e-04 1.923322010370459253e-04 1.995579811018788027e-04 2.077821436262716802e-04 2.235954447006838187e-04 2.314201108115161623e-04 2.388333481490183307e-04 2.676184229625943765e-04
6.500000000000000000e+00 3.588106411011973304e-06 1.764952945815100201e-04 1.821350616205081653e-04 1.903322745159351096e-04 2.011983513841675384e-04 2.086492430353149776e-04 2.644702182986402800e-04 2.470411541297887204e-04 2.367299270536906526e-04 2.389312364944333911e-04
6.599999999999999645e+00 -2.222700551798894746e-07 1.710921879495868778e-04 1.781729136838832600e-04 1.820603386404380942e-04 1.965451519217567057e-04 2.028594406574835151e-04 2.403905322456756680e-04 2.486293792234387781e-04 2.544024979340767643e-04 2.718674373110094170e-04
6.700000000000000178e+00 -1.352854865965238028e-05 1.608940610011574349e-04 1.650775922321027058e-04 1.703367848372681090e-04 1.901392032579074434e-04 1.968603453119845820e-04 2.381025803793858722e-04 2.487831263618383443e-04 2.580450638155488063e-04 2.895524235847873038e-04
6.799999999999999822e+00 -2.325125599288474547e-05 1.523884165351646147e-04 1.563067751726894290e-04 1.640718801865627765e-04 1.857735957194548836e-04 1.942517710009657021e-04 2.357201762869236706e-04 2.567590706052483860e-04 2.473538057394362327e-04 2.994104871821230479e-04
6.900000000000000355e+00 -2.325125599288474547e-05 1.523884165351646147e-04 1.563067751726894290e-04 1.640718801865627765e-04 1.857735957194548836e-04 1.942517710009657021e-04 2.357201762869236706e-04 2.567590706052483860e-04 2.473538057394362327e-04 2.994104871821230479e-04
7.000000000000000000e+00 -2.325125599288474547e-05 1.523884165351646147e-04 1.563067751726894290e-04 1.640718801865627765e-04 1.857735957194548836e-04 1.942517710009657021e-04 2.357201762869236706e-04 2.567590706052483860e-04 2.473538057394362327e-04 2.994104871821230479e-04
7.099999999999999645e+00 -2.325125599288474547e-05 1.523884165351646147e-04 1.563067751726894290e-04 1.640718801865627765e-04 1.857735957194548836e-04 1.942517710009657021e-04 2.357201762869236706e-04 2.567590706052483860e-04 2.473538057394362327e-04 2.994104871821230479e-04
7.200000000000000178e+00 -2.325125599288474547e-05 1.523884165351646147e-04 1.563067751726894290e-04 1.640718801865627765e-04 1.857735957194548836e-04 1.942517710009657021e-04 2.357201762869236706e-04 2.567590706052483860e-04 2.473538057394362327e-04 2.994104871821230479e-04
7.299999999999999822e+00 -1.431222522448332629e-05 1.574838994126768869e-04 1.616930213352306726e-04 1.723306087323985523e-04 1.900317767190050691e-04 1.957721925563082551e-04 2.379850259304154407e-04 2.499736847103679535e-04 2.585790058233640811e-04 2.924926937730695287e-04
7.400000000000000355e+00 -1.760582954826081721e-06 1.625053572233151815e-04 1.671928966694444046e-04 1.836016084703950878e-04 1.920406685770496640e-04 2.015172166821261419e-04 2.421056634727473912e-04 2.556812968270591414e-04 2.624309256347223196e-04 2.804475131287741379e-04
7.500000000000000000e+00 2.583540493889678674e-06 1.622443722937194535e-04 1.667601126593091642e-04 1.874894154173002161e-04 1.853341861968309007e-04 2.070533245957571040e-04 2.453440846384558993e-04 2.618550309317495858e-04 2.651833608155698577e-04 2.758307851400079334e-04
7.599999999999999645e+00 -1.868542473662009187e-06 1.573417010227409654e-04 1.605251045279030284e-04 1.760008866513493146e-04 1.837054638777789527e-04 2.069886315356867467e-04 2.470926443681740786e-04 2.824923894500587008e-04 2.637900437450911746e-04 2.662502620221857347e-04
7.700000000000000178e+00 -1.457667121439116543e-05 1.465727056957868871e-04 1.490553542669402888e-04 1.646537323201285397e-04 1.748209467141477599e-04 2.026741003916675721e-04 2.475017061218077411e-04 2.610435069075723149e-04 2.623062416665802128e-04 3.010652220411258744e-04
7.799999999999999822e+00 -2.359495577041886510e-05 1.384387313002599369e-04 1.417221177926684375e-04 1.581848584390323036e-04 1.687424233298122226e-04 1.998787104545936874e-04 2.474031539003583753e-04 2.587362483633640249e-04 2.600028845328347898e-04 3.107729294545460009e-04
7.900000000000000355e+00 -2.359495577041886510e-05 1.384387313002599369e-04 1.417221177926684375e-04 1.581848584390323036e-04 1.687424233298122226e-04 1.998787104545936874e-04 2.474031539003583753e-04 2.587362483633640249e-04 2.600028845328347898e-04 3.107729294545460009e-04
8.000000000000000000e+00 -2.359495577041886510e-05 1.384387313002599369e-04 1.417221177926684375e-04 1.581848584390323036e-04 1.687424233298122226e-04 1.998787104545936874e-04 2.474031539003583753e-04 2.587362483633640249e-04 2.600028845328347898e-04 3.107729294545460009e-04
8.099999999999999645e+00 -2.359495577041886510e-05 1.384387313002599369e-04 1.417221177926684375e-04 1.581848584390323036e-04 1.687424233298122226e-04 1.998787104545936874e-04 2.474031539003583753e-04 2.587362483633640249e-04 2.600028845328347898e-04 3.107729294545460009e-04
8.199999999999999289e+00 -2.359495577041886510e-05 1.384387313002599369e-04 1.417221177926684375e-04 1.581848584390323036e-04 1.687424233298122226e-04 1.998787104545936874e-04 2.474031539003583753e-04 2.587362483633640249e-04 2.600028845328347898e-04 3.107729294545460009e-04
8.300000000000000711e+00 -1.365065946855866095e-05 1.478848098250656309e-04 1.504722476722491836e-04 1.670457051695432794e-04 1.757587523547797742e-04 2.009585045916111663e-04 2.990219972282904051e-04 2.496867415342995619e-04 2.596615786349004175e-04 2.591506252817569111e-04
8.400000000000000355e+00 1.102177165109850829e-07 1.629634616124896250e-04 1.647366695158747503e-04 1.773039032792000740e-04 1.900212476593901632e-04 2.030352015773614210e-04 2.762413892088244442e-04 2.521922089437840823e-04 2.581030510474238075e-04 2.566333091417751476e-04
8.500000000000000000e+00 4.065564749023764792e-06 1.728431175060629295e-04 1.751436919094472716e-04 1.833558512403381550e-04 1.950608592060478006e-04 2.063064454126130830e-04 2.602617492313511350e-04 2.482706067454822866e-04 2.538358126628161081e-04 2.510324772283219555e-04
8.599999999999999645e+00 -2.535865321173246643e-06 1.775208543551418301e-04 1.811697384535817439e-04 1.867182299448985952e-04 1.903632928273052438e-04 2.047960314799603034e-04 2.680701716122296623e-04 2.422311604119390001e-04 2.353886771874897624e-04 2.384863158842090826e-04
8.699999999999999289e+00 -1.872007142573989908e-05 1.731568190326841154e-04 1.772391703387362141e-04 1.812525492811001694e-04 1.890822625099337158e-04 1.981878949939760710e-04 2.319162898344569786e-04 2.230978946422301258e-04 2.181087842033658250e-04 2.890502440221214713e-04
8.800000000000000711e+00 -2.978279131781391847e-05 1.633655153975958636e-04 1.717969318347510913e-04 1.761687421251015631e-04 1.888560812306342481e-04 1.946560244616322381e-04 2.281151278053568539e-04 2.102287706481451729e-04 2.171939402937437928e-04 3.016364011051916329e-04
8.900000000000000355e+00 -2.978279131781391847e-05 1.633655153975958636e-04 1.717969318347510913e-04 1.761687421251015631e-04 1.888560812306342481e-04 1.946560244616322381e-04 2.281151278053568539e-04 2.102287706481451729e-04 2.171939402937437928e-04 3.016364011051916329e-04
9.000000000000000000e+00 -2.978279131781391847e-05 1.633655153975958636e-04 1.717969318347510913e-04 1.761687421251015631e-04 1.888560812306342481e-04 1.946560244616322381e-04 2.281151278053568539e-04 2.102287706481451729e-04 2.171939402937437928e-04 3.016364011051916329e-04
9.099999999999999645e+00 -2.978279131781391847e-05 1.633655153975958636e-04 1.717969318347510913e-04 1.761687421251015631e-04 1.888560812306342481e-04 1.946560244616322381e-04 2.281151278053568539e-04 2.102287706481451729e-04 2.171939402937437928e-04 3.016364011051916329e-04
9.199999999999999289e+00 -2.978279131781391847e-05 1.633655153975958636e-04 1.717969318347510913e-04 1.761687421251015631e-04 1.888560812306342481e-04 1.946560244616322381e-04 2.281151278053568539e-04 2.102287706481451729e-04 2.171939402937437928e-04 3.016364011051916329e-04
9.300000000000000711e+00 -1.746938242100957788e-05 1.712229311509251182e-04 1.827473626648756192e-04 1.872851178766182768e-04 1.959342495190848218e-04 2.000377682424346701e-04 2.356515113928163018e-04 2.234109284568413069e-04 2.187538209046074444e-04 2.915565761107317641e-04
9.400000000000000355e+00 -2.803125218198681106e-07 1.821582879706462436e-04 2.775437000234733738e-04 2.006711284875550448e-04 2.040810847876111766e-04 2.062575919019783320e-04 2.119460241295581537e-04 2.478429233205881347e-04 2.338706386333739217e-04 2.311827108396799209e-04
9.500000000000000000e+00 5.022043373025472871e-06 1.870003685695817745e-04 2.754016795713409198e-04 2.515206763902570405e-04 2.406829262815523120e-04 2.388157500699505638e-04 2.223366938930665209e-04 2.103717480985577333e-04 2.126438430412357691e-04 2.145653612470846308e-04
9.599999999999999645e+00 -1.861937176740010210e-06 1.853800736921135453e-04 2.843882005760380938e-04 2.038883802626278335e-04 2.088448339487664019e-04 2.166494201543195852e-04 2.306653049046742234e-04 2.531103509876120425e-04 2.495710814125029595e-04 2.464279276578550094e-04
9.699999999999999289e+00 -1.887905372488775201e-05 1.791115752566546215e-04 1.853514834986067059e-04 2.018679004220782581e-04 1.916785364947161418e-04 2.384405415480426841e-04 2.983907359072979844e-04 2.562086754600827881e-04 2.612146033925521874e-04 2.584917561479828938e-04
9.800000000000000711e+00 -3.027929762559452152e-05 1.717058145155800342e-04 1.740760034451812384e-04 1.800025202098352124e-04 1.920159231679233961e-04 2.412410221233721207e-04 2.976965096713148811e-04 2.670408826172210271e-04 2.596883957496060979e-04 2.635119947702701366e-04
9.900000000000000355e+00 -3.027929762559452152e-05 1.717058145155800342e-04 1.740760034451812384e-04 1.800025202098352124e-04 1.920159231679233961e-04 2.412410221233721207e-04 2.976965096713148811e-04 2.670408826172210271e-04 2.596883957496060979e-04 2.635119947702701366e-04
1.000000000000000000e+01 -3.027929762559452152e-05 1.717058145155800342e-04 1.740760034451812384e-04 1.800025202098352124e-04 1.920159231679233961e-04 2.412410221233721207e-04 2.976965096713148811e-04 2.670408826172210271e-04 2.596883957496060979e-04 2.635119947702701366e-04
1.009999999999999964e+01 -3.027929762559452152e-05 1.717058145155800342e-04 1.740760034451812384e-04 1.800025202098352124e-04 1.920159231679233961e-04 2.412410221233721207e-04 2.976965096713148811e-04 2.670408826172210271e-04 2.596883957496060979e-04 2.635119947702701366e-04
1.019999999999999929e+01 -3.027929762559452152e-05 1.717058145155800342e-04 1.740760034451812384e-04 1.800025202098352124e-04 1.920159231679233961e-04 2.412410221233721207e-04 2.976965096713148811e-04 2.670408826172210271e-04 2.596883957496060979e-04 2.635119947702701366e-04
1.030000000000000071e+01 -1.940673443809292950e-05 1.746553900452012297e-04 1.765123510631232942e-04 1.934217793810031661e-04 1.858293690638199093e-04 2.452761010390146668e-04 2.915380787766419339e-04 2.661284449427742181e-04 2.758997393534326124e-04 2.733403402835486891e-04
1.040000000000000036e+01 -3.192963892793556007e-06 1.780443777056469018e-04 1.799692015622880031e-04 1.940928981181977702e-04 1.992044173907875403e-04 2.408231750540769009e-04 2.699223348054584446e-04 2.971899300042818133e-04 2.832041074227113048e-04 2.898787152447964734e-04
1.050000000000000000e+01 3.893816166103284952e-06 1.794886348861492685e-04 1.822776526124882774e-04 1.957681967823782069e-04 2.102913733214996459e-04 2.304502188543124574e-04 2.674117270903387340e-04 3.059472345979304814e-04 2.941432057477311006e-04 2.862526533360505937e-04
1.059999999999999964e+01 7.390393358743513500e-07 1.798807309311182222e-04 1.834275829447760866e-04 1.963254432630683012e-04 2.085447854901720526e-04 2.330670694720922463e-04 2.695195528165895082e-04 2.805856089874913194e-04 2.987595069409607843e-04 2.884438728024055340e-04
1.069999999999999929e+01 -1.203511377551952583e-05 1.792191409604269718e-04 1.833744304477993219e-04 1.942332027183590350e-04 2.006685863115942835e-04 2.394737116454834301e-04 2.910409364090802190e-04 2.633138535023296753e-04 2.743920050664458367e-04 2.706716425397238447e-04
1.080000000000000071e+01 -2.144821518262368827e-05 1.782379930422138699e-04 1.826806062585516405e-04 1.908610781874091984e-04 1.986708179170437933e-04 2.376551901604016944e-04 2.994262752718674096e-04 2.541811491260501836e-04 2.637996318492870839e-04 2.616428664892155292e-04
1.090000000000000036e+01 -2.144821518262368827e-05 1.782379930422138699e-04 1.826806062585516405e-04 1.908610781874091984e-04 1.986708179170437933e-04 2.376551901604016944e-04 2.994262752718674096e-04 2.541811491260501836e-04 2.637996318492870839e-04 2.616428664892155292e-04
1.100000000000000000e+01 -2.144821518262368827e-05 1.782379930422138699e-04 1.826806062585516405e-04 1.908610781874091984e-04 1.986708179170437933e-04 2.376551901604016944e-04 2.994262752718674096e-04 2.541811491260501836e-04 2.637996318492870839e-04 2.616428664892155292e-04
1.109999999999999964e+01 -2.144821518262368827e-05 1.782379930422138699e-04 1.826806062585516405e-04 1.908610781874091984e-04 1.986708179170437933e-04 2.376551901604016944e-04 2.994262752718674096e-04 2.541811491260501836e-04 2.637996318492870839e-04 2.616428664892155292e-04
1.119999999999999929e+01 -2.144821518262368827e-05 1.782379930422138699e-04 1.826806062585516405e-04 1.908610781874091984e-04 1.986708179170437933e-04 2.376551901604016944e-04 2.994262752718674096e-04 2.541811491260501836e-04 2.637996318492870839e-04 2.616428664892155292e-04
1.130000000000000071e+01 -1.030372750976319603e-05 1.802314983440280068e-04 1.830854115259483684e-04 1.910241630603158798e-04 1.976944948106977270e-04 2.373201559729138494e-04 2.648731667912697569e-04 2.703267765243353251e-04 2.752218365364529824e-04 2.962490391717099319e-04
1.140000000000000036e+01 5.611605965409756551e-06 1.793156908612833153e-04 1.970584387879551716e-04 1.893613352797300642e-04 1.862239175447699083e-04 2.275840699707799245e-04 2.699927856223985562e-04 2.847744954318993981e-04 2.932151111160284781e-04 3.108823441890986184e-04
1.150000000000000000e+01 1.069171621809225609e-05 1.758901561264640230e-04 1.830497362166840403e-04 1.875632305189244443e-04 1.993028664956520552e-04 2.177628886491086784e-04 2.730464503327285604e-04 2.935155439716671875e-04 3.011400994345543743e-04 3.214290068880003444e-04
1.159999999999999964e+01 3.620739381550620900e-06 1.701694168247461767e-04 1.759533960424221246e-04 1.849485344936329116e-04 1.952181415465196091e-04 2.199823897532802910e-04 2.803696517568351728e-04 2.918460859285737833e-04 2.974367992837222054e-04 3.161847303483619276e-04
1.169999999999999929e+01 -1.423923224924689185e-05 1.616996403313232143e-04 1.685557430240870020e-04 1.794292789909587729e-04 1.879970778559397900e-04 2.255086007957541531e-04 2.763197738451739975e-04 3.048735053083453982e-04 2.833295922180913227e-04 2.913942084076742516e-04
1.180000000000000071e+01 -2.629895497065840975e-05 1.565792420747689009e-04 1.642610556391057002e-04 1.752544850096553891e-04 1.836877891946775497e-04 2.270143743649789228e-04 3.107516669438987696e-04 2.678221900169815584e-04 2.746828313703967846e-04 2.823560554415690247e-04
1.190000000000000036e+01 -2.629895497065840975e-05 1.565792420747689009e-04 1.642610556391057002e-04 1.752544850096553891e-04 1.836877891946775497e-04 2.270143743649789228e-04 3.107516669438987696e-04 2.678221900169815584e-04 2.746828313703967846e-04 2.823560554415690247e-04
1.200000000000000000e+01 -2.629895497065840975e-05 1.565792420747689009e-04 1.642610556391057002e-04 1.752544850096553891e-04 1.836877891946775497e-04 2.270143743649789228e-04 3.107516669438987696e-04 2.678221900169815584e-04 2.746828313703967846e-04 2.823560554415690247e-04
1.209999999999999964e+01 -2.629895497065840975e-05 1.565792420747689009e-04 1.642610556391057002e-04 1.752544850096553891e-04 1.836877891946775497e-04 2.270143743649789228e-04 3.107516669438987696e-04 2.678221900169815584e-04 2.746828313703967846e-04 2.823560554415690247e-04
1.219999999999999929e+01 -2.629895497065840975e-05 1.565792420747689009e-04 1.642610556391057002e-04 1.752544850096553891e-04 1.836877891946775497e-04 2.270143743649789228e-04 3.107516669438987696e-04 2.678221900169815584e-04 2.746828313703967846e-04 2.823560554415690247e-04
1.230000000000000071e+01 -1.735651880310487146e-05 1.590792203267371195e-04 1.668780341340202601e-04 1.780757659885335664e-04 1.868140110892888743e-04 2.267338625862358502e-04 2.737596993410529420e-04 2.815395025472498293e-04 2.869235490287646889e-04 3.068290909414943517e-04
1.240000000000000036e+01 -5.035519008353498854e-06 1.617553084875959812e-04 1.703894357431926518e-04 1.817349127892825729e-04 1.926208220638031879e-04 2.236833119777975110e-04 2.806492799725427106e-04 2.872950381967166429e-04 2.931641480904220872e-04 3.086082255137570659e-04
1.250000000000000000e+01 -1.602264070725816599e-06 1.622576378282592185e-04 1.718786148984062100e-04 1.831959766011878414e-04 1.971083579362352411e-04 2.207266132138651846e-04 2.805418590464384045e-04 2.871909818106789742e-04 2.965685424502506086e-04 3.112095459446851385e-04
1.259999999999999964e+01 -7.656206554354284572e-06 1.612525136722912466e-04 1.713333132951011192e-04 1.826340869214394878e-04 1.971072022603437225e-04 2.219436278478772301e-04 2.794786794962715289e-04 2.828167585214833870e-04 2.931631074978478476e-04 3.077335001277422015e-04
1.269999999999999929e+01 -2.215451065668371899e-05 1.586320310437590569e-04 1.684734848950965801e-04 1.798588812990989903e-04 1.927034831658483286e-04 2.247153687092797206e-04 2.682802358775431104e-04 2.765609536475520077e-04 2.859940791852250814e-04 3.071569182544304447e-04
1.280000000000000071e+01 -3.196740482415048011e-05 1.564303356932234001e-04 1.660174751898646907e-04 1.774209545636693929e-04 1.893666829133980887e-04 2.248282245781605890e-04 2.605414434470326593e-04 2.705750493830160180e-04 2.804726181813750477e-04 3.119891544160782694e-04
1.290000000000000036e+01 -3.196740482415048011e-05 1.564303356932234001e-04 1.660174751898646907e-04 1.774209545636693929e-04 1.893666829133980887e-04 2.248282245781605890e-04 2.605414434470326593e-04 2.705750493830160180e-04 2.804726181813750477e-04 3.119891544160782694e-04
1.300000000000000000e+01 -3.196740482415048011e-05 1.564303356932234001e-04 1.660174751898646907e-04 1.774209545636693929e-04 1.893666829133980887e-04 2.248282245781605890e-04 2.605414434470326593e-04 2.705750493830160180e-04 2.804726181813750477e-04 3.119891544160782694e-04
1.309999999999999964e+01 -3.196740482415048011e-05 1.564303356932234001e-04 1.660174751898646907e-04 1.774209545636693929e-04 1.893666829133980887e-04 2.248282245781605890e-04 2.605414434470326593e-04 2.705750493830160180e-04 2.804726181813750477e-04 3.119891544160782694e-04
1.319999999999999929e+01 -3.196740482415048011e-05 1.564303356932234001e-04 1.660174751898646907e-04 1.774209545636693929e-04 1.893666829133980887e-04 2.248282245781605890e-04 2.605414434470326593e-04 2.705750493830160180e-04 2.804726181813750477e-04 3.119891544160782694e-04
1.330000000000000071e+01 -2.214627832125651511e-05 1.602007428361295943e-04 1.705455493998095829e-04 1.807604326836573195e-04 1.912215726978511014e-04 2.254619759784754342e-04 2.677013826911253344e-04 2.779348044194328380e-04 2.865804505516782522e-04 3.042316342469540778e-04
1.340000000000000036e+01 -8.483305937575332298e-06 1.647246490905364641e-04 1.853060261682669256e-04 1.772534531860059934e-04 1.961966826990697919e-04 2.227164289419508334e-04 2.752800787078430659e-04 2.839684568878056946e-04 2.926660312044431834e-04 3.041961881781022367e-04
1.350000000000000000e+01 -4.249753479098627532e-06 1.666921757390749808e-04 1.800470950276443288e-04 1.862225275157398778e-04 2.040487713655177876e-04 2.172203146550091444e-04 2.728925433507676471e-04 2.852197192881334711e-04 2.955695546685678868e-04 3.065784222565159445e-04
1.359999999999999964e+01 -9.990263697446334491e-06 1.665908711438844755e-04 1.795380559900906846e-04 1.848022567317922891e-04 2.030891618471949544e-04 2.194021274524706670e-04 2.733655995917113734e-04 2.804206284351058493e-04 2.912627445258751191e-04 3.010208945911390017e-04
1.369999999999999929e+01 -2.463991726806769375e-05 1.639720902937121449e-04 1.750503631090638123e-04 1.819544753842009031e-04 1.960918823401921107e-04 2.235240622889732515e-04 2.664952858081593681e-04 2.699162714303450874e-04 2.810549851058984755e-04 3.027078012050225071e-04
1.380000000000000071e+01 -3.469637371150174801e-05 1.613065816953354853e-04 1.709222191759610186e-04 1.797580515316356167e-04 1.926796985942304675e-04 2.231376562223626517e-04 2.725624504024064081e-04 2.599721205316458863e-04 2.624329272526439139e-04 3.114493018671482408e-04
1.390000000000000036e+01 -3.469637371150174801e-05 1.613065816953354853e-04 1.709222191759610186e-04 1.797580515316356167e-04 1.926796985942304675e-04 2.231376562223626517e-04 2.725624504024064081e-04 2.599721205316458863e-04 2.624329272526439139e-04 3.114493018671482408e-04
1.400000000000000000e+01 -3.469637371150174801e-05 1.613065816953354853e-04 1.709222191759610186e-04 1.797580515316356167e-04 1.926796985942304675e-04 2.231376562223626517e-04 2.725624504024064081e-04 2.599721205316458863e-04 2.624329272526439139e-04 3.114493018671482408e-04
1.409999999999999964e+01 -3.469637371150174801e-05 1.613065816953354853e-04 1.709222191759610186e-04 1.797580515316356167e-04 1.926796985942304675e-04 2.231376562223626517e-04 2.725624504024064081e-04 2.599721205316458863e-04 2.624329272526439139e-04 3.114493018671482408e-04
1.419999999999999929e+01 -3.469637371150174801e-05 1.613065816953354853e-04 1.709222191759610186e-04 1.797580515316356167e-04 1.926796985942304675e-04 2.231376562223626517e-04 2.725624504024064081e-04 2.599721205316458863e-04 2.624329272526439139e-04 3.114493018671482408e-04
1.430000000000000071e+01 -2.133724383034567710e-05 1.691252495571664131e-04 1.796632995688959118e-04 1.874169505804552883e-04 2.003718139165918083e-04 2.254627247577216148e-04 3.034829546850152248e-04 2.718962587074305734e-04 2.694821842639987864e-04 2.822215984255580022e-04
1.440000000000000036e+01 -2.270728031178297321e-06 1.822662920324767796e-04 1.941112019923269298e-04 2.002110718844372298e-04 2.140377481496857416e-04 2.281255879349497234e-04 2.802221848981152662e-04 2.854055380979965764e-04 2.945840027995389452e-04 3.032201426565977304e-04
1.450000000000000000e+01 3.927474679657252074e-06 1.925177948110356042e-04 2.048099541292754491e-04 2.106045716322013227e-04 2.248737076337446240e-04 2.304032787795579063e-04 2.810962560538991599e-04 2.927973513258681055e-04 3.006477264316349211e-04 3.106240600081730855e-04
1.459999999999999964e+01 -3.493754961180010493e-06 1.993587175205127702e-04 2.115302935542009966e-04 2.167310233111233316e-04 2.306582199078791647e-04 2.341804609697277050e-04 3.104440033524392549e-04 2.884725486753403627e-04 3.005617045410432066e-04 2.923363858180055017e-04
1.469999999999999929e+01 -2.205254522336717144e-05 2.003049367642853354e-04 2.149471561039516243e-04 2.118480318456924735e-04 2.321120830913865304e-04 2.367007555556448575e-04 3.221066193590415476e-04 2.999088237555781701e-04 2.863184698335358787e-04 2.884271767567043337e-04
1.480000000000000071e+01 -3.438951433763143067e-05 1.970280716761811017e-04 2.078293410513924007e-04 2.106844665698377414e-04 2.306249073415171256e-04 2.375075380952660731e-04 2.984701124622597809e-04 2.865762037666513677e-04 2.836692723996859350e-04 3.355399209225058839e-04
1.490000000000000036e+01 -3.438951433763143067e-05 1.970280716761811017e-04 2.078293410513924007e-04 2.106844665698377414e-04 2.306249073415171256e-04 2.375075380952660731e-04 2.984701124622597809e-04 2.865762037666513677e-04 2.836692723996859350e-04 3.355399209225058839e-04
1.500000000000000000e+01 -3.438951433763143067e-05 1.970280716761811017e-04 2.078293410513924007e-04 2.106844665698377414e-04 2.306249073415171256e-04 2.375075380952660731e-04 2.984701124622597809e-04 2.865762037666513677e-04 2.836692723996859350e-04 3.355399209225058839e-04
1.509999999999999964e+01 -3.438951433763143067e-05 1.970280716761811017e-04 2.078293410513924007e-04 2.106844665698377414e-04 2.306249073415171256e-04 2.375075380952660731e-04 2.984701124622597809e-04 2.865762037666513677e-04 2.836692723996859350e-04 3.355399209225058839e-04
1.519999999999999929e+01 -3.438951433763143067e-05 1.970280716761811017e-04 2.078293410513924007e-04 2.106844665698377414e-04 2.306249073415171256e-04 2.375075380952660731e-04 2.984701124622597809e-04 2.865762037666513677e-04 2.836692723996859350e-04 3.355399209225058839e-04
1.530000000000000071e+01 -2.262182256316137903e-05 2.042347929989202964e-04 2.186932451688055061e-04 2.164395664192625326e-04 2.380997492628883039e-04 2.419721249775899294e-04 3.231042925321575164e-04 3.015994104110261784e-04 2.890621960677866044e-04 2.866077000074551879e-04
1.540000000000000036e+01 -5.847272734259108536e-06 2.126880141163148546e-04 2.250253496024574515e-04 2.287466836218070255e-04 2.470853453609849512e-04 2.484068470192393133e-04 2.871723881451664333e-04 2.966494637948199984e-04 3.149905822979582421e-04 3.065157696229407237e-04
1.550000000000000000e+01 -4.275559738053999033e-08 2.140073333860369566e-04 2.248878762420135488e-04 2.315056371378518773e-04 2.433213425268615125e-04 2.488935552930438369e-04 2.864200862944089139e-04 3.052063054349768217e-04 3.126900365049302259e-04 3.230380891343302805e-04
1.559999999999999964e+01 -6.247286500724668068e-06 2.086578671552596854e-04 2.165009040773557619e-04 2.260258004456718809e-04 2.332638838783124659e-04 2.431336336181019471e-04 2.983862618888815516e-04 3.296039822722718576e-04 3.103946542693390882e-04 3.180100335578509149e-04
1.569999999999999929e+01 -2.338986664043666961e-05 1.965985147728149275e-04 2.003848928099626362e-04 2.104316111087251387e-04 2.247677163258816251e-04 2.346679453596794084e-04 3.406042360128354622e-04 3.219720166996343645e-04 3.082547240868548132e-04 3.112772855898283107e-04
1.580000000000000071e+01 -3.531155668598247554e-05 1.878551873102497858e-04 1.896990187041768666e-04 2.004050824143899722e-04 2.188267118433111929e-04 2.310083840939002617e-04 3.226347788907005004e-04 3.091312721133158536e-04 3.101848159461103975e-04 3.511315526938965864e-04
1.590000000000000036e+01 -3.531155668598247554e-05 1.878551873102497858e-04 1.896990187041768666e-04 2.004050824143899722e-04 2.188267118433111929e-04 2.310083840939002617e-04 3.226347788907005004e-04 3.091312721133158536e-04 3.101848159461103975e-04 3.511315526938965864e-04


==> anc/supplementary/braiding/path1_r=4.1/V=0.01/phases.txt <==
1   0.5275751625973033
2   0.47204172730200245
5   0.461275988107201
10  0.4557541979474203


==> anc/supplementary/braiding/path1_r=4.1/V=0.01/spectrum_ab.txt <==
0.000000000000000000e+00 -3.436557538180308935e-05 1.902834266468161504e-03 1.511521044235498556e-03 1.444638559703540935e-03 1.394679162940209299e-03 1.410179060743989602e-03 2.985638944566690149e-03 3.060065819347587441e-03 3.040127654430143430e-03 3.009670615248523015e-03
1.000000000000000056e-01 -2.231044196416948373e-05 1.912001594190422971e-03 1.522337101087240484e-03 1.458581308396858858e-03 1.407824834969229185e-03 1.424872561439979131e-03 2.984252733674605182e-03 3.008141842153714152e-03 3.038007342284272227e-03 3.059096940140759811e-03
2.000000000000000111e-01 2.375792696697945615e-05 1.564510096715435433e-03 1.458363378788967921e-03 1.512716428547772026e-03 1.481486743009096697e-03 1.949078280027929802e-03 2.978647561234809994e-03 3.055726448679809380e-03 3.002036967691622173e-03 3.029377044375464872e-03
2.999999999999999889e-01 1.231836887704268588e-04 1.570426760281624749e-03 1.667222959644539936e-03 1.630266231764156484e-03 1.604459685391784046e-03 2.040786684207095223e-03 3.050586416762392922e-03 2.965317771973874882e-03 3.008542083792901771e-03 2.987797241441853859e-03
4.000000000000000222e-01 2.325006424430994378e-04 2.160069130343915053e-03 1.698620528881077682e-03 1.733723387708371432e-03 1.757714841751470023e-03 1.813489640309570499e-03 3.053924860505565636e-03 2.953515242894844302e-03 2.975032058662358675e-03 2.987917315634160392e-03
5.000000000000000000e-01 2.791882317591568800e-04 1.746691465946360140e-03 1.777606587987403492e-03 1.810021414072000628e-03 1.875649953528816518e-03 2.206401952693243500e-03 3.079883217908483631e-03 2.970381118641688724e-03 3.006111105311006556e-03 2.988903300626207307e-03
5.999999999999999778e-01 2.341274259433756663e-04 1.674577710822688697e-03 1.707713914484988412e-03 1.731628628415951467e-03 1.791314043179172491e-03 2.129297301541933831e-03 3.140784061120452213e-03 3.023172751196292422e-03 3.041328905603621000e-03 3.062885820271355180e-03
6.999999999999999556e-01 1.251924154666708765e-04 1.999691965193244828e-03 1.639924020337480467e-03 1.536489295123266144e-03 1.575123296874448957e-03 1.583282750180899047e-03 3.081406251461377404e-03 3.101854171691283829e-03 3.125509852759806185e-03 3.198290584068378632e-03
8.000000000000000444e-01 2.547209859215238589e-05 1.907041555914544811e-03 1.533154136954692926e-03 1.420724727188271350e-03 1.472522577718649158e-03 1.448076569945326792e-03 3.229207846533111836e-03 3.116137798366745704e-03 3.138708413409819868e-03 3.163824637543093381e-03
9.000000000000000222e-01 -2.079607187012513182e-05 1.870183750000493873e-03 1.489847597214923654e-03 1.367829565744199628e-03 1.421953973309118087e-03 1.392420812172906952e-03 3.240351914488050645e-03 3.128727048622444596e-03 3.152496576683165488e-03 3.178187363993593799e-03
1.000000000000000000e+00 -3.290613101542584358e-05 1.861102853583419120e-03 1.478885766129884238e-03 1.353921496119936483e-03 1.408812049721937243e-03 1.378312377526174411e-03 3.243033884430466564e-03 3.131730713837921169e-03 3.155841546328246039e-03 3.181671209940053254e-03
1.100000000000000089e+00 -2.149979029179238747e-05 1.868311749876140019e-03 1.488468368491385578e-03 1.366529257187758728e-03 1.420305090006225958e-03 1.390923068934303217e-03 3.238559097478642575e-03 3.125638497896693086e-03 3.149550004315693728e-03 3.175106842607175895e-03
1.199999999999999956e+00 2.232036655683691939e-05 1.897174437644112525e-03 1.525856350237231058e-03 1.413936605796020304e-03 1.464515404199886019e-03 1.440380815833220427e-03 3.220964217914996583e-03 3.101125913668388925e-03 3.124334032921526928e-03 3.149057944961488210e-03
1.300000000000000044e+00 1.184903521091850288e-04 1.966324228229891780e-03 1.512469206910251746e-03 1.612923255787197894e-03 1.550486195360185936e-03 1.563881324100575409e-03 3.179046365208116828e-03 3.039413626697895759e-03 3.085789827622881058e-03 3.061513423830611313e-03
1.399999999999999911e+00 2.285872209868816381e-04 2.049065652350799335e-03 1.615567438038248730e-03 1.721143951170169386e-03 1.688759654460749013e-03 1.663095994850699285e-03 2.943578463025423204e-03 2.966916848801940624e-03 2.992305308686573923e-03 3.115681613758282831e-03
1.500000000000000000e+00 2.814241150524211029e-04 1.651877755053015066e-03 1.695368543247951880e-03 1.731908974981092274e-03 1.758438310694812080e-03 2.068969134048346571e-03 2.844813421451662053e-03 2.900602011051959216e-03 2.875452093261048319e-03 3.041250021322404028e-03
1.600000000000000089e+00 2.414695096845181574e-04 1.583737087897671989e-03 1.605781616322796970e-03 1.669845534889583026e-03 1.647722057820492653e-03 1.992684990620334235e-03 2.764455837934542796e-03 2.806660847087669424e-03 2.835006959365724173e-03 2.984679086883977508e-03
1.699999999999999956e+00 1.318206853596522177e-04 1.434609625191572658e-03 1.459413368937426949e-03 1.520652097987864292e-03 1.495080904735146370e-03 1.872366208015470174e-03 2.702963077822514992e-03 2.755246403551302008e-03 2.787209023798647642e-03 2.929989434995508828e-03
1.800000000000000044e+00 2.865074906669302021e-05 1.420172248355896323e-03 1.304527337103459283e-03 1.365261162016658978e-03 1.334639629140700135e-03 1.786017551403004623e-03 2.663332544101009499e-03 2.888047203089888579e-03 2.721076100222708394e-03 2.754664520947401087e-03
1.899999999999999911e+00 -1.960112525020399110e-05 1.378016002149350496e-03 1.247020194246770738e-03 1.307716000027622002e-03 1.277620138212415182e-03 1.751789838948414118e-03 2.646766632150810480e-03 2.869984933167657199e-03 2.706555435483383974e-03 2.740659305009095995e-03
2.000000000000000000e+00 -3.225561848600600324e-05 1.367170424445210766e-03 1.232214887446259413e-03 1.292928458737811022e-03 1.262821801580944325e-03 1.743382003888595310e-03 2.642549089749932859e-03 2.865375328464708424e-03 2.702841551396349250e-03 2.737063311991709026e-03
2.100000000000000089e+00 -2.099546111494122487e-05 1.374849764889718657e-03 1.241791196903916251e-03 1.303596757493101629e-03 1.273528663194323793e-03 1.747829184090092568e-03 2.644736625005696031e-03 2.867296592880761927e-03 2.703926448810940394e-03 2.738030456252414993e-03
2.200000000000000178e+00 2.210912287522559015e-05 1.278333447874875845e-03 1.313657186449340318e-03 1.345123834397204260e-03 1.404128890476773629e-03 1.765302603810134548e-03 2.875313032050608696e-03 2.654021611097357510e-03 2.708590092232282011e-03 2.742157877730960237e-03
2.299999999999999822e+00 1.156212815083024778e-04 1.356893160944171476e-03 1.396355774436265932e-03 1.434313924572974599e-03 1.469895163767689006e-03 1.804961231082751350e-03 2.897196604778475883e-03 2.681116399719238493e-03 2.723238777050530045e-03 2.754580820501604122e-03
2.399999999999999911e+00 2.194386242961780353e-04 1.846752741440071781e-03 1.440497024870776230e-03 1.560120070615951364e-03 1.507958028963382905e-03 1.480588047780476103e-03 2.933324578626321077e-03 2.728272230979078214e-03 2.787025673491977731e-03 2.762237667527148860e-03
2.500000000000000000e+00 2.640423676985571800e-04 1.845369169578147664e-03 1.589403272320761293e-03 1.464724673016349829e-03 1.518664181207079588e-03 1.502030157366431203e-03 2.771311910197118891e-03 2.804349470794193378e-03 2.881250875811015855e-03 2.978932833075759526e-03
2.600000000000000089e+00 2.204940585007072421e-04 1.406327259877180724e-03 1.442085948201185172e-03 1.466658015635034524e-03 1.518735400634722019e-03 1.781835598706552276e-03 2.808434909361794476e-03 2.836457845203688849e-03 2.918100387597014241e-03 3.048411597318858440e-03
2.700000000000000178e+00 1.172871955977180527e-04 1.693927752202135885e-03 1.299490357863533445e-03 1.336975566778014291e-03 1.383245308147640395e-03 1.391547713959377002e-03 2.832969497410172365e-03 2.857513783063242614e-03 2.917102214617456595e-03 3.031814470261946001e-03
2.799999999999999822e+00 2.445872257843660787e-05 1.635066038568509621e-03 1.209610752750045091e-03 1.249079025070307103e-03 1.317615005274557329e-03 1.281185160806802559e-03 2.843837280670233683e-03 2.867693528725599045e-03 2.914480459042313384e-03 3.017173728601796247e-03
2.899999999999999911e+00 -1.819622520765288030e-05 1.169167946583486977e-03 1.286290613279181174e-03 1.233072994034705447e-03 1.209440090551734508e-03 1.612629348422201219e-03 2.847100834783379119e-03 2.871138300026853264e-03 2.913166023350270955e-03 3.011222338667575351e-03
3.000000000000000000e+00 -2.932315214715170619e-05 1.607190868007650009e-03 1.158669383636753850e-03 1.278076008192707098e-03 1.199100952687323597e-03 1.220696005918891960e-03 3.009750018890322738e-03 2.847817084473827989e-03 2.912813361705455725e-03 2.871943046175730405e-03
3.100000000000000089e+00 -1.810440250823879048e-05 1.611450927770645847e-03 1.169679885477756948e-03 1.288671274492294259e-03 1.210189482203732209e-03 1.231910677337145696e-03 3.010505727239171352e-03 2.912453924727872144e-03 2.848042602900312855e-03 2.871777425661555319e-03
3.200000000000000178e+00 2.478769671673317670e-05 1.629101281845319422e-03 1.212267572635780102e-03 1.329969663060781918e-03 1.253137766510219100e-03 1.275421657953838220e-03 3.013855156518005767e-03 2.911075364417379466e-03 2.848771599111410164e-03 2.871203965263129532e-03
3.299999999999999822e+00 1.173132506618735748e-04 1.307406895214427000e-03 1.425103057456855726e-03 1.349828761663069386e-03 1.374224247628264527e-03 1.676387068480558349e-03 2.849518027089045953e-03 2.870480478288723637e-03 2.908678920141025484e-03 3.024748724913474580e-03
3.399999999999999911e+00 2.177472876412713573e-04 1.420689869874853508e-03 1.547124518105725622e-03 1.469712386975562243e-03 1.499188745834255940e-03 1.750605249070402020e-03 2.911398517077098090e-03 2.850155767335794781e-03 2.870893631032326448e-03 3.051753525841748114e-03
3.500000000000000000e+00 2.562979012959229887e-04 1.804005320488419458e-03 1.490983198323590385e-03 1.624985344527990136e-03 1.547740777681526087e-03 1.581705076586803396e-03 2.858761963816303271e-03 2.924609414869350568e-03 2.876822916807363333e-03 3.099466361597515759e-03
3.600000000000000089e+00 2.087825741023722711e-04 1.792901389257009395e-03 1.492395581199080926e-03 1.613761113789378759e-03 1.579539333689008096e-03 1.543533304000693687e-03 2.943721465326542761e-03 2.882539564650482122e-03 2.897301858784598252e-03 3.109487891827437608e-03
3.700000000000000178e+00 1.075566726776316126e-04 1.742672956191991919e-03 1.436164994688119822e-03 1.539618057223191439e-03 1.508972779703185397e-03 1.476410155624075090e-03 2.966945536136458492e-03 2.911721586150692147e-03 2.925650179589524367e-03 3.107416817717336549e-03
3.799999999999999822e+00 1.898221613532595427e-05 1.704738635666900974e-03 1.372386377419667963e-03 1.472548700847158692e-03 1.431866579144123021e-03 1.407799696186497283e-03 3.108230781787151096e-03 2.984143568400491036e-03 2.931020536033417632e-03 2.945332724236874623e-03
3.899999999999999911e+00 -2.137709420502337886e-05 1.689937161335976993e-03 1.340719581802767187e-03 1.441839838618011070e-03 1.395072726775416347e-03 1.374999139650014872e-03 3.108917676576402646e-03 2.991340642680173287e-03 2.938456223008880340e-03 2.953051129708114848e-03
4.000000000000000000e+00 -3.188246525274638071e-05 1.686323614523348212e-03 1.332258434405318584e-03 1.433802423169020087e-03 1.385461801155528144e-03 1.366329492215763051e-03 3.109117962081178830e-03 2.993157471417707584e-03 2.940268510346752493e-03 2.954945994012486959e-03
4.099999999999999645e+00 -1.843703822539282836e-05 1.693903415380053562e-03 1.344875768126459941e-03 1.445232138995985799e-03 1.398244151518817984e-03 1.378512263847575872e-03 3.108412931728368571e-03 2.990484056070470600e-03 2.936243196123511801e-03 2.951119658279265177e-03
4.200000000000000178e+00 3.293789449389091054e-05 1.725582897500383718e-03 1.392724276580903928e-03 1.490522388968404778e-03 1.425923191748505476e-03 1.449011351146323656e-03 2.918425357381644342e-03 2.934084250023420801e-03 2.977785573597931026e-03 3.105041917742049681e-03
4.299999999999999822e+00 1.433267750798145014e-04 1.812339600164310227e-03 1.495942721578178390e-03 1.600705759919491926e-03 1.569306837520924921e-03 1.537554577581009716e-03 2.861555085041041918e-03 2.879358781551229381e-03 2.931705876050835768e-03 3.090768926920286000e-03
4.400000000000000355e+00 2.611628772606729631e-04 1.960008496792030319e-03 1.631844384423328806e-03 1.759885386480997908e-03 1.693198013036598419e-03 1.729891082963090718e-03 2.734271213189950860e-03 2.757149719047315584e-03 2.818723395453649402e-03 3.036865327758904356e-03
4.500000000000000000e+00 3.037899070480470248e-04 1.754422959113459283e-03 1.826155894088723726e-03 1.861913335129090907e-03 1.894051676626600129e-03 2.109088449068281541e-03 2.539251050931734706e-03 2.572014831273791192e-03 2.639288904069900157e-03 2.809618585155802557e-03
4.599999999999999645e+00 2.472479742215736112e-04 1.794804697910260287e-03 1.927568967642567582e-03 1.862636083098231834e-03 1.885352062475906471e-03 2.174159372302635063e-03 2.593253279111290294e-03 2.349953537523831112e-03 2.455331906471002260e-03 2.393149090686427782e-03
4.700000000000000178e+00 1.303226553541067198e-04 1.827885734151666339e-03 1.722061318254568089e-03 1.750908131949128945e-03 1.772482637034009231e-03 2.161293784509625560e-03 2.489463185147216921e-03 2.269779863062378923e-03 2.361684676525550169e-03 2.313970497685065297e-03
4.799999999999999822e+00 2.813430902704999438e-05 1.715176711371748297e-03 1.606489059005110267e-03 1.658038941337117980e-03 1.627572353275789788e-03 2.108828098221513479e-03 2.472513169724245043e-03 2.261008502792080221e-03 2.344540713390845521e-03 2.304881636356330421e-03
4.900000000000000355e+00 -1.851565838756005178e-05 1.665218665430496722e-03 1.546245166537721892e-03 1.572660768971541421e-03 1.605495626925772116e-03 2.081817130061430505e-03 2.473341074506160784e-03 2.260505687896955870e-03 2.344631806640833788e-03 2.306727912264560938e-03
5.000000000000000000e+00 -3.066930884948284078e-05 1.652440423714417097e-03 1.530489655661496562e-03 1.591822131574966532e-03 1.558273185734056600e-03 2.074832877455625498e-03 2.474030849076918476e-03 2.260466318174925247e-03 2.307508927609354995e-03 2.345094446451927769e-03
5.099999999999999645e+00 -1.555925177881818008e-05 1.661099137792745395e-03 1.542160347682213200e-03 1.568787742068621701e-03 1.601227789283867853e-03 2.081817547338563057e-03 2.475769494202778587e-03 2.261390270981275888e-03 2.345728623795953743e-03 2.307192881210654370e-03
5.200000000000000178e+00 4.293791206569712949e-05 1.696007857999437367e-03 1.585152995738202007e-03 1.608111248164670413e-03 1.637516154795421808e-03 2.110375812883300440e-03 2.483495576105328867e-03 2.265117004458830959e-03 2.348325655315074405e-03 2.305849647274313147e-03
5.299999999999999822e+00 1.739602765922982947e-04 1.652632484523186562e-03 1.782300654300311531e-03 1.697842332247903206e-03 1.724904233389549417e-03 2.509212064037876812e-03 2.180600520583832972e-03 2.355087037559015859e-03 2.275300739223462890e-03 2.302299602397069132e-03
5.400000000000000355e+00 3.279496547127723461e-04 1.691982571488162210e-03 1.809961830999565289e-03 1.831939435840951530e-03 1.891855650944905629e-03 2.571926879486793709e-03 2.250404371060897839e-03 2.367725960094878811e-03 2.291066255319439224e-03 2.311233590516278882e-03
5.500000000000000000e+00 3.983828347517787355e-04 1.703480998969452353e-03 1.860787671943109692e-03 1.880262133008657206e-03 1.942928549388759111e-03 2.636730215135048554e-03 2.382617789103378628e-03 2.264013576444730540e-03 2.334120440976875967e-03 2.288078341962729214e-03
5.599999999999999645e+00 3.325891598449847927e-04 1.691976102026508319e-03 1.811534622758121825e-03 1.894932700855576913e-03 1.837468318481925598e-03 2.576664713657670497e-03 2.368306684190436221e-03 2.251223861904336210e-03 2.311913600185981285e-03 2.290011153285560676e-03
5.700000000000000178e+00 1.817793431649610697e-04 1.652799105742965100e-03 1.787531081458830539e-03 1.701729407335015676e-03 1.733260179169235577e-03 2.512583879566336088e-03 2.184339661951988001e-03 2.355906211528594179e-03 2.300415458200337146e-03 2.274973324723238762e-03
5.799999999999999822e+00 5.230899114824799661e-05 1.702145757521512058e-03 1.586789864963329168e-03 1.614825980007026989e-03 1.644940044671761850e-03 2.114603717070020171e-03 2.485668881327988793e-03 2.349424832075554855e-03 2.264775635924210113e-03 2.303623102135892060e-03
5.900000000000000355e+00 -5.655627305710737675e-06 1.545100093503657280e-03 1.667349556975698463e-03 1.607712152496045162e-03 1.576688191720456269e-03 2.085964700627602423e-03 2.477509333616689097e-03 2.261099186549190079e-03 2.346919750144193118e-03 2.304885390578036933e-03
6.000000000000000000e+00 -2.063987948428647423e-05 1.658697120670604578e-03 1.533732500734091885e-03 1.566414338077526175e-03 1.598167611751968257e-03 2.078939963142402338e-03 2.475668588136396668e-03 2.260190160336760391e-03 2.346304953864479601e-03 2.305185173683626902e-03
6.099999999999999645e+00 -8.463503473827172296e-06 1.671485741231498170e-03 1.549338040305833254e-03 1.580694490836371873e-03 1.611876976690364803e-03 2.085976906977854602e-03 2.475050569737894789e-03 2.260270956494506850e-03 2.345914397929827269e-03 2.304497192132455314e-03
6.200000000000000178e+00 3.827293402419687556e-05 1.721481673515343940e-03 1.608739791754976774e-03 1.635117130364733716e-03 1.664752058663447176e-03 2.113130579467009055e-03 2.474585972422692348e-03 2.346126851013602931e-03 2.260954994017560886e-03 2.303105712559219698e-03
6.299999999999999822e+00 1.406393715091091407e-04 1.721734722569157007e-03 1.833993697639049736e-03 1.757280489894116329e-03 1.779629433119253373e-03 2.165321322609130815e-03 2.493141933585955438e-03 2.364029527709963097e-03 2.270396867432242834e-03 2.314126365529476162e-03
6.400000000000000355e+00 2.576919969605291020e-04 1.792254741197832346e-03 1.868392909984143996e-03 1.887096436323237305e-03 1.932604806051044580e-03 2.177448479529412936e-03 2.600331373805132244e-03 2.352528872028897874e-03 2.459099377999086206e-03 2.397702294744862451e-03
6.500000000000000000e+00 3.139863518406444407e-04 1.749480966560491456e-03 1.828922852624549709e-03 1.897894695128994310e-03 1.861305589848963240e-03 2.111522947716220830e-03 2.543585386207133231e-03 2.579292026011001902e-03 2.646106391133415652e-03 2.817764718794885971e-03
6.599999999999999645e+00 2.703673962919052516e-04 1.962912040893394390e-03 1.624273060635646106e-03 1.695447177427939194e-03 1.728558108501020282e-03 1.763099489440974471e-03 2.826804124513804251e-03 2.738942360739394805e-03 2.764552142181817516e-03 3.040907229919858571e-03
6.700000000000000178e+00 1.509261776430508885e-04 1.816600886214550991e-03 1.487379562175575234e-03 1.603524063747280943e-03 1.540195582437853435e-03 1.567347887571960124e-03 2.865661450152512738e-03 2.885502377589855075e-03 2.938933344700489416e-03 3.091263524424191483e-03
6.799999999999999822e+00 3.924685290363470486e-05 1.730288063611654971e-03 1.385757558518760802e-03 1.492252885745269566e-03 1.446849323798388978e-03 1.428409540201946385e-03 2.921875014024513315e-03 2.938950583276516999e-03 2.983552824701863650e-03 3.105570566700356118e-03
6.900000000000000355e+00 -1.267682057173179294e-05 1.698612428542450176e-03 1.339203755810107607e-03 1.446359837081264256e-03 1.395983713361150479e-03 1.380722537798429513e-03 2.939400782934119879e-03 2.955385689297616424e-03 2.995466050334974917e-03 3.109060462109142480e-03
7.000000000000000000e+00 -2.626080382266076266e-05 1.691017247899584061e-03 1.326931372506948408e-03 1.434775762772938891e-03 1.383191659572563645e-03 1.368459093276069632e-03 2.943352583001558696e-03 2.959054668850118978e-03 2.997928356278379159e-03 3.109802607549812595e-03
7.099999999999999645e+00 -1.585645322543907031e-05 1.694530398167130424e-03 1.335367303733956670e-03 1.442938966209336661e-03 1.392577006492509316e-03 1.377128476480155060e-03 3.109594928953379311e-03 2.996107896600098009e-03 2.941674550877555836e-03 2.957158444302704532e-03
7.200000000000000178e+00 2.408595630791920977e-05 1.708862722975727907e-03 1.366851965540412037e-03 1.474195849600254274e-03 1.428582754597371640e-03 1.409903825105235332e-03 2.934750665421025865e-03 2.988880853355382200e-03 2.949442105510834480e-03 3.108863136591812851e-03
7.299999999999999822e+00 1.115336116518443577e-04 1.745218365144738867e-03 1.429861901918431369e-03 1.542431817333853733e-03 1.478402076318535881e-03 1.504631554906037116e-03 2.971495648223478146e-03 2.916544224373626530e-03 2.929780060475887637e-03 3.107804000640844617e-03
7.400000000000000355e+00 2.107531625024685598e-04 1.792663909885114414e-03 1.485165224186203552e-03 1.616312989529587133e-03 1.545308841957818364e-03 1.575758471005566817e-03 2.888511192907059974e-03 2.901352494759857053e-03 2.947453386796878433e-03 3.108775365047467768e-03
7.500000000000000000e+00 2.557339368644361943e-04 1.483331967725163734e-03 1.549113891732229039e-03 1.577428378827238319e-03 1.627202716497020470e-03 1.802177900504343044e-03 2.925854224195386950e-03 2.864940968282281893e-03 2.880584208138254731e-03 3.098001999933422488e-03
7.599999999999999645e+00 2.147927858198833120e-04 1.749973833337627573e-03 1.413099719963259275e-03 1.549406597725249421e-03 1.470372723536038980e-03 1.492757381497276849e-03 2.909507444063134333e-03 2.855135138316108531e-03 2.874156727767660478e-03 3.054901883085314566e-03
7.700000000000000178e+00 1.127214597440268453e-04 1.678473287888768367e-03 1.301338231430314340e-03 1.426641375634273229e-03 1.365327005903321615e-03 1.349066691396221419e-03 2.851816395592671541e-03 2.905785920730240453e-03 2.873336884549145941e-03 3.029321303323904372e-03
7.799999999999999822e+00 1.941549076266174028e-05 1.207597344449396880e-03 1.250993175928759565e-03 1.265991376108293112e-03 1.330116677008295672e-03 1.632998730963727786e-03 3.018700752521494366e-03 2.848671045860184242e-03 2.908138972747367247e-03 2.874201834717557066e-03
7.900000000000000355e+00 -2.373475243931504131e-05 1.615980323343191348e-03 1.288097951202581961e-03 1.165489400853578651e-03 1.207365294226684640e-03 1.222732017032645072e-03 3.015365786343834984e-03 2.846999602985148155e-03 2.909525016076987009e-03 2.874860253216079530e-03
8.000000000000000000e+00 -3.501338672034270461e-05 1.611866676273085051e-03 1.277316173204276787e-03 1.154586285677695022e-03 1.196099325201850421e-03 1.211617680397568918e-03 3.014605722367444569e-03 2.846547683952965497e-03 2.909886907647624144e-03 2.875044213443419400e-03
8.099999999999999645e+00 -2.389426265371452822e-05 1.165212374131152596e-03 1.206732288722152163e-03 1.223484044119523733e-03 1.285618713373390181e-03 1.617315640300734554e-03 3.016019148981105655e-03 2.845940839809250281e-03 2.910133743556949596e-03 2.874196786416301306e-03
8.199999999999999289e+00 1.873246303724376027e-05 1.639758903613443460e-03 1.206104228457901412e-03 1.317350729545482520e-03 1.270127739422978160e-03 1.247022691583021510e-03 2.843085222993730222e-03 2.870559676954189277e-03 2.911056217750001597e-03 3.021730201557815826e-03
8.300000000000000711e+00 1.115194940449973230e-04 1.698374805818669495e-03 1.296857693194102814e-03 1.335360959986329858e-03 1.389160078189497806e-03 1.373428116952319896e-03 2.832995843765070011e-03 2.912872930293027452e-03 2.859817868520317472e-03 3.035802378685707997e-03
8.400000000000000355e+00 2.147973380364066431e-04 1.785162149315908239e-03 1.404765287392332248e-03 1.507393961353279853e-03 1.466015456901224737e-03 1.440822741297288117e-03 2.808912300480819694e-03 2.912908423412665683e-03 2.837929273437078855e-03 3.053237281338294119e-03
8.500000000000000000e+00 2.587520904707812084e-04 1.846554829557534895e-03 1.578998593129979236e-03 1.464168439591510395e-03 1.519547936097338748e-03 1.500400973550786252e-03 2.771468855986792320e-03 2.805228680733328536e-03 2.879113467705002316e-03 2.990009834849071887e-03
8.599999999999999645e+00 2.149725473390772337e-04 1.845482907511675251e-03 1.440660697359777637e-03 1.553509159079641180e-03 1.477631803249521885e-03 1.509238568744821407e-03 2.728897734056974153e-03 2.788924830732028657e-03 2.764490926305331140e-03 2.937280588830333463e-03
8.699999999999999289e+00 1.121550854957011078e-04 1.357363729694111227e-03 1.392301993199958343e-03 1.430621661163695600e-03 1.471393346667404078e-03 1.802135490572453601e-03 2.899698192980853552e-03 2.685246736433647211e-03 2.724341921069594209e-03 2.754913395253405853e-03
8.800000000000000711e+00 1.937033026676603559e-05 1.762029898866138882e-03 1.407692031510055950e-03 1.278886955615208621e-03 1.308245144328963258e-03 1.341444781866194631e-03 2.877482277768479441e-03 2.659357070894353536e-03 2.708785601480438818e-03 2.742430217951175465e-03
8.900000000000000355e+00 -2.343024668455621952e-05 1.744499526393681514e-03 1.378499361709222297e-03 1.242348522420560911e-03 1.267472553205678922e-03 1.300641589182346090e-03 2.869387482222341638e-03 2.650370917316961089e-03 2.703914184383478508e-03 2.738316704754449431e-03
9.000000000000000000e+00 -3.461368945447010706e-05 1.740048211124086861e-03 1.370815252194617024e-03 1.232766127886094883e-03 1.256629664139080095e-03 1.290150170293874812e-03 2.867449779607239655e-03 2.648249030381371119e-03 2.702786487989947053e-03 2.737354976706448360e-03
9.099999999999999645e+00 -2.189375976583585548e-05 1.748579513956747926e-03 1.381617043827244266e-03 1.247626657087951268e-03 1.271440315332141024e-03 1.304858694684499264e-03 2.872062074046103763e-03 2.652400874627664634e-03 2.706509230733503222e-03 2.740936076993931870e-03
9.199999999999999289e+00 2.662485496224584764e-05 1.783339409055340486e-03 1.423559084401288064e-03 1.305327043655102326e-03 1.328643291078135998e-03 1.361999609951993232e-03 2.668699726636043507e-03 2.721084781894707750e-03 2.754889863956719049e-03 2.890124481623768636e-03
9.300000000000000711e+00 1.304824806320209062e-04 1.871165227175779861e-03 1.523118573099551060e-03 1.435713281680660704e-03 1.454941043798730878e-03 1.490299481484274593e-03 2.707633725938615298e-03 2.755521244031348006e-03 2.787374232891012913e-03 2.931936649800063154e-03
9.400000000000000355e+00 2.412017815261012369e-04 1.993734532324608916e-03 1.584229262149484127e-03 1.605378073579417919e-03 1.669482189262058843e-03 1.641906717605675454e-03 2.767913075603335975e-03 2.807590069868358493e-03 2.835404195909884805e-03 2.985586572249617626e-03
9.500000000000000000e+00 2.822000365694126746e-04 2.071834172105110373e-03 1.653303106545848163e-03 1.757566332164137678e-03 1.725864073314319807e-03 1.695614249670137881e-03 2.847000854280785573e-03 2.876254412271043656e-03 2.902116863347099264e-03 3.040963386705264858e-03
9.599999999999999645e+00 2.300474887493576782e-04 2.052272096299056353e-03 1.618372781614565471e-03 1.720540203251647504e-03 1.663677254038246076e-03 1.682747577873478732e-03 2.945735931603113335e-03 2.994329395273951158e-03 2.966508054208221324e-03 3.119078180517776029e-03
9.699999999999999289e+00 1.202309951961901246e-04 1.968519974633863370e-03 1.515397790756196341e-03 1.611535777260696004e-03 1.551794086720864217e-03 1.560332801941165378e-03 3.184179866672522900e-03 3.088047991839361957e-03 3.041667228612082458e-03 3.060936917562405608e-03
9.800000000000000711e+00 2.411044697467153359e-05 1.898193400148055592e-03 1.524563409395951214e-03 1.415696616233830165e-03 1.465770622616967018e-03 1.439945486270831094e-03 3.226411591702092480e-03 3.103418515692246433e-03 3.151590874477374748e-03 3.123975746685380816e-03
9.900000000000000355e+00 -1.971305056672041997e-05 1.868776818119230292e-03 1.487608601851675991e-03 1.367630342843799245e-03 1.390871848935318865e-03 1.422262259980468018e-03 3.244089406173095505e-03 3.128012875190726207e-03 3.177700877753044176e-03 3.149304606218777339e-03
1.000000000000000000e+01 -3.112205535228599853e-05 1.861424984080938243e-03 1.478161493677482112e-03 1.354863485189796964e-03 1.410884044297270115e-03 1.378388350004586867e-03 3.248586097034103330e-03 3.134134333663245696e-03 3.184271308278952949e-03 3.155624982524908324e-03
1.009999999999999964e+01 -1.902246130922558576e-05 1.870518560433573514e-03 1.489156875799857926e-03 1.368827222428419411e-03 1.424013817957573216e-03 1.392456538486213334e-03 3.245848488383903160e-03 3.131100733986449253e-03 3.180818466796764624e-03 3.152282931532006220e-03
1.019999999999999929e+01 2.720022094525604208e-05 1.907415131949460885e-03 1.532700657367363790e-03 1.421847283197355495e-03 1.474490747305505197e-03 1.448011461235407206e-03 3.234528683696191644e-03 3.118367878973137691e-03 3.166559957098743355e-03 3.138525038651732938e-03
1.030000000000000071e+01 1.267805018425039701e-04 2.000106832712966048e-03 1.640572328776145929e-03 1.537623793199639549e-03 1.573764476074040715e-03 1.585972520215133937e-03 3.203525997233664605e-03 3.083166229855727799e-03 3.128342780316270035e-03 3.101807341434304269e-03
1.040000000000000036e+01 2.354178000682726184e-04 2.129858325229543048e-03 1.675645764274163617e-03 1.705969156378758138e-03 1.734562826845906670e-03 1.793021556201497514e-03 3.146801672860017988e-03 3.024117310570153139e-03 3.065188014990363925e-03 3.041500381611452440e-03
1.050000000000000000e+01 2.800396307760812087e-04 1.747693622579794392e-03 1.776094175546915092e-03 1.812562487522655693e-03 1.877541149612145955e-03 2.207729876290887364e-03 3.085116221969005836e-03 2.970473699960255939e-03 3.005927083924107499e-03 2.990302031670539692e-03
1.059999999999999964e+01 2.328531333355669136e-04 1.699540823657087881e-03 1.733311024188909739e-03 1.757933280445664456e-03 1.814949670541506598e-03 2.162557316831431597e-03 3.055908881967888888e-03 2.953805140517221876e-03 2.976496931529749521e-03 2.986865972590883270e-03
1.069999999999999929e+01 1.230770851288673622e-04 1.667246244126910143e-03 1.571247264274747710e-03 1.626510536588273662e-03 1.607576067065262732e-03 2.044064634339359636e-03 3.053279797966046861e-03 2.966995951898524896e-03 2.986712001971489686e-03 3.008813493540504844e-03
1.080000000000000071e+01 2.335293653948034915e-05 1.561813121350367475e-03 1.459115218580510224e-03 1.511891297819610786e-03 1.483439783139798695e-03 1.952625180788145022e-03 3.059766527937831694e-03 2.981728226715239360e-03 3.029784752720323781e-03 2.999384187808737650e-03
1.090000000000000036e+01 -2.283506758370950355e-05 1.519089183045191794e-03 1.458569552519238316e-03 1.426330798973582349e-03 1.408503062338771483e-03 1.915580151955626311e-03 2.988002896178447009e-03 3.004783256295230284e-03 3.063788940355389491e-03 3.038416080002629034e-03
1.100000000000000000e+01 -3.492000802278774055e-05 1.508185274295806982e-03 1.444774219362633975e-03 1.411546018866306372e-03 1.395323537534683611e-03 1.906412803593820300e-03 2.989563155808221996e-03 3.006131127414983072e-03 3.064919625447465237e-03 3.040542299723771654e-03
1.109999999999999964e+01 -2.259501503672277871e-05 1.517251019750159901e-03 1.455174897963036878e-03 1.424371977158898515e-03 1.407118210358498586e-03 1.914919546660609527e-03 2.983593193076758670e-03 3.000737186025493903e-03 3.060103401814850705e-03 3.034931046606653693e-03
1.119999999999999929e+01 2.491676663249467244e-05 1.555791943543478320e-03 1.452536207544847992e-03 1.494802434242699027e-03 1.471066074606635580e-03 1.948718323159235807e-03 2.959151186615908632e-03 2.978841600137089197e-03 3.041391690456438177e-03 3.012351223310074776e-03
1.130000000000000071e+01 1.301391267079063017e-04 1.659594082603808472e-03 1.539664067480990464e-03 1.559404468232167143e-03 1.596277493457726399e-03 2.028058443877907204e-03 2.997909423947043260e-03 2.895228562753852323e-03 2.954878988248431197e-03 2.921431950632831943e-03
1.140000000000000036e+01 2.521444930893386644e-04 1.606251984836603273e-03 1.796981210576227258e-03 1.680406817293885954e-03 1.723231967947433775e-03 2.121514267978552668e-03 2.788876620586409113e-03 2.931582834394711162e-03 2.824226150043031378e-03 2.860332480570323271e-03
1.150000000000000000e+01 3.102580875656429384e-04 1.635230909076868357e-03 1.736710279054123809e-03 1.859237290069188416e-03 1.780464108524065000e-03 2.149444243814802903e-03 2.847878254814785026e-03 2.666198499003665043e-03 2.710284537104246366e-03 2.746283483505884172e-03
1.159999999999999964e+01 2.632500838896941571e-04 1.600051451798578054e-03 1.783721522419433282e-03 1.675443479244349051e-03 1.715070338176333687e-03 2.076534996424168542e-03 2.558429353769463028e-03 2.608763762388230725e-03 2.639722067659664492e-03 2.765092367503751199e-03
1.169999999999999929e+01 1.408087454623023721e-04 1.520403499825128801e-03 1.539006193444959368e-03 1.569113167193941869e-03 1.624720633212676157e-03 1.951394038317113546e-03 2.687794504874696597e-03 2.478783623107018268e-03 2.563299631185992581e-03 2.533145968580960763e-03
1.180000000000000071e+01 2.881936963908496866e-05 1.408721266916309299e-03 1.431453851005439143e-03 1.502716394099495086e-03 1.466216234895142620e-03 1.856496481146304670e-03 2.636096693785593744e-03 2.431168095115480206e-03 2.519510484649089069e-03 2.487671865287441417e-03
1.190000000000000036e+01 -2.279913213482141174e-05 1.353999856397882558e-03 1.374875454740620388e-03 1.461789269184841965e-03 1.418868316822964777e-03 1.817859626143542191e-03 2.615143304787222265e-03 2.412145562717676363e-03 2.502298300725783273e-03 2.469460749573524488e-03
1.200000000000000000e+01 -3.626921877833669570e-05 1.339752020964985000e-03 1.360055519373066244e-03 1.452551061906994781e-03 1.405411700238736643e-03 1.808305423508162636e-03 2.609897000083440544e-03 2.407377014560509090e-03 2.498002126020436309e-03 2.464892977597776813e-03
1.209999999999999964e+01 -2.561171706990367480e-05 1.351082182647808747e-03 1.371639232812126800e-03 1.459551507122875931e-03 1.414252135903310481e-03 1.814325044162769240e-03 2.612503061239342984e-03 2.409929086547116586e-03 2.499168509672231465e-03 2.465720367108784148e-03
1.219999999999999929e+01 1.529430927368278088e-05 1.491261131113041233e-03 1.392060595373051293e-03 1.415916273408219812e-03 1.445409065225404868e-03 1.837602676320778707e-03 2.623416032074778106e-03 2.420193624783796051e-03 2.504429855436693126e-03 2.469411312932624173e-03
1.230000000000000071e+01 1.047411815445589055e-04 1.466786874975810426e-03 1.484466820927919650e-03 1.580992795269860847e-03 1.531252337219684775e-03 1.888570587316376528e-03 2.653278979349436417e-03 2.444812955785499557e-03 2.482041374732369635e-03 2.523263491396487285e-03
1.240000000000000036e+01 2.057077452021898465e-04 1.506586956216238865e-03 1.562497853564693033e-03 1.638001183383605000e-03 1.693697256653298308e-03 1.942617252681920091e-03 2.475041887372727255e-03 2.510762465112524600e-03 2.580585289637614497e-03 2.701196852138425253e-03
1.250000000000000000e+01 2.508575275568898839e-04 1.508374563967731933e-03 1.580418464765805369e-03 1.673066553512084654e-03 1.733233022140971170e-03 1.951362085380561667e-03 2.502901088580375757e-03 2.544755907887305806e-03 2.677779656012719330e-03 2.750245051844950762e-03
1.259999999999999964e+01 2.104181521617614118e-04 1.469756150250210508e-03 1.517713959982600318e-03 1.614536178483086349e-03 1.668507594196469868e-03 1.888287230599025764e-03 2.523613667410234355e-03 2.571436501939881446e-03 2.688754403909218802e-03 2.802821383019090448e-03
1.269999999999999929e+01 1.117530467210340093e-04 1.386794045491424651e-03 1.431459345947951652e-03 1.503628864820003930e-03 1.546926735146238706e-03 1.789476229623503936e-03 2.584636944590657393e-03 2.532856438408060285e-03 2.660371731705742353e-03 2.773416892215630706e-03
1.280000000000000071e+01 2.280208028132095827e-05 1.715954107340137867e-03 1.298554652341568291e-03 1.361432771992574994e-03 1.457334838584822909e-03 1.415257611887384137e-03 2.535054134291656047e-03 2.587653050264511392e-03 2.640270504271917743e-03 2.750183659354099325e-03
1.290000000000000036e+01 -1.807547202636450363e-05 1.257720888758647989e-03 1.685779459864248774e-03 1.321380607900384365e-03 1.425608060860309063e-03 1.376390607445691742e-03 2.535293372923993430e-03 2.587451062954734902e-03 2.632570149702734025e-03 2.741021544151874770e-03
1.300000000000000000e+01 -2.873855712202756638e-05 1.247076330408809211e-03 1.678268271669814803e-03 1.310274593576095338e-03 1.418244294386644764e-03 1.366145072175048956e-03 2.738769489778008354e-03 2.630715150966956867e-03 2.587248144462216820e-03 2.535302627149204659e-03
1.309999999999999964e+01 -1.861775491940263660e-05 1.256098427337868414e-03 1.320573506785379953e-03 1.422563298235279957e-03 1.374917339020023232e-03 1.684246636165364231e-03 2.537062920461646658e-03 2.588288105573626884e-03 2.631501819481124084e-03 2.741291537660168424e-03
1.319999999999999929e+01 2.025952655362403017e-05 1.708125392790181682e-03 1.290505176634919099e-03 1.359865857828215611e-03 1.405978626640417076e-03 1.441379565704032240e-03 2.751575273355377858e-03 2.544063044886613577e-03 2.592352216436959091e-03 2.634804087847454710e-03
1.330000000000000071e+01 1.054197294587983663e-04 1.765052868717370202e-03 1.364706133876442086e-03 1.507529383420353050e-03 1.441945477478420983e-03 1.449594742944635946e-03 2.560865371978308241e-03 2.601365524656236005e-03 2.644669786237909513e-03 2.777998124282779653e-03
1.340000000000000036e+01 2.014723845263854897e-04 1.445991437293046161e-03 1.476030597601761616e-03 1.537350687625494566e-03 1.597768292093441943e-03 1.836371128022466596e-03 2.582752832858320729e-03 2.610012282113781650e-03 2.665891551635169929e-03 2.817900475987600382e-03
1.350000000000000000e+01 2.429758490514156652e-04 1.476667708690240256e-03 1.491454157454929000e-03 1.577885548590402280e-03 1.636050541703316322e-03 1.870282005530031532e-03 2.593159923141638915e-03 2.612390991628494186e-03 2.682473231290849643e-03 2.842862417008271483e-03
1.359999999999999964e+01 2.014939944351145664e-04 1.445273496550376078e-03 1.475241175623198675e-03 1.596374869823812166e-03 1.541341442963570663e-03 1.838650361967341567e-03 2.580917345716137856e-03 2.610640616953706448e-03 2.665856872033970509e-03 2.814242745121057088e-03
1.369999999999999929e+01 1.054853286873203325e-04 1.768518139997899081e-03 1.363012661051463169e-03 1.506637547692235004e-03 1.441283910957797494e-03 1.454991200524733850e-03 2.558613432888753435e-03 2.601373705865099150e-03 2.645014761762192607e-03 2.774340338327495933e-03
1.380000000000000071e+01 2.036670401136821243e-05 1.711972124089628086e-03 1.288372573045371873e-03 1.442469764502699254e-03 1.365673944396575456e-03 1.404024174895880141e-03 2.747820787650842762e-03 2.541775928112243333e-03 2.592212163916125887e-03 2.635253648031194839e-03
1.390000000000000036e+01 -1.849139197456808509e-05 1.253829487847506023e-03 1.326681761409231799e-03 1.373152475620188079e-03 1.423546959038036195e-03 1.688190903527265595e-03 2.737448888324784790e-03 2.534799668994186343e-03 2.588201308895453964e-03 2.631896643032117025e-03
1.400000000000000000e+01 -2.860719934687438814e-05 1.244778712629402307e-03 1.316424286501624357e-03 1.364516530390261087e-03 1.419138966911519945e-03 1.682232568273738047e-03 2.533048412263751766e-03 2.587183926764970165e-03 2.631087056227721099e-03 2.734901380821006325e-03
1.409999999999999964e+01 -1.793731345304414119e-05 1.255457791437267689e-03 1.327483552108702251e-03 1.374588608595817560e-03 1.427012486188081403e-03 1.689512574944477879e-03 2.533073744689550311e-03 2.587326548997902730e-03 2.632938108403974631e-03 2.737226065744119505e-03
1.419999999999999929e+01 2.296701565872317759e-05 1.718770610203190384e-03 1.296361003463062734e-03 1.367166845092508730e-03 1.460673664526062438e-03 1.413118223736444835e-03 2.532973616173853255e-03 2.587305835269990140e-03 2.640634868847488523e-03 2.746636033962603779e-03
1.430000000000000071e+01 1.119858742198774442e-04 1.790161702922865496e-03 1.384483778178187191e-03 1.436117539621021471e-03 1.503173743566038178e-03 1.552914160303444421e-03 2.583864862649549402e-03 2.531132040680666474e-03 2.660781885776866001e-03 2.770230728051837829e-03
1.440000000000000036e+01 2.107920970702991021e-04 1.470275943703077326e-03 1.520256528600407581e-03 1.615459797087213803e-03 1.676694647686987434e-03 1.886375060856704472e-03 2.522507495383145316e-03 2.570249696718465184e-03 2.689090696843801729e-03 2.800411266697823160e-03
1.450000000000000000e+01 2.515240674204541880e-04 1.511469740681826079e-03 1.581543802572260527e-03 1.674571425805966790e-03 1.742664705368804487e-03 1.948265312409218093e-03 2.502658658573118835e-03 2.543148137361202991e-03 2.676490743906081386e-03 2.753233382909688227e-03
1.459999999999999964e+01 2.068418800018796688e-04 1.510145485702140897e-03 1.563819314532122933e-03 1.639717500226742578e-03 1.702157587846339247e-03 1.940708155082071073e-03 2.475610162484095239e-03 2.508234555587845072e-03 2.580524357429656891e-03 2.702869985966915856e-03
1.469999999999999929e+01 1.063583363180619691e-04 1.587205632223510042e-03 1.468384882873998831e-03 1.533955848231126438e-03 1.487152600990665268e-03 1.888774301518546207e-03 2.654535648233464704e-03 2.444072465329640963e-03 2.479452578407946584e-03 2.524558431142711473e-03
1.480000000000000071e+01 1.721750717756954918e-05 1.393853164746730166e-03 1.415449868449346338e-03 1.451223223152578630e-03 1.495945507044434261e-03 1.839076850831832541e-03 2.624723549348284123e-03 2.417523349110003907e-03 2.506232424295714179e-03 2.467941055737649710e-03
1.490000000000000036e+01 -2.357077193821616808e-05 1.352881847535944860e-03 1.371741382023204409e-03 1.419235988971606676e-03 1.463945895664715271e-03 1.816251316642704741e-03 2.613859808880489560e-03 2.406596539354149012e-03 2.501101276439267676e-03 2.464634265351824550e-03
1.500000000000000000e+01 -3.419946808570073623e-05 1.341469096214598219e-03 1.360386912808651252e-03 1.410158330862850036e-03 1.456901435314292672e-03 1.810338929731200109e-03 2.611267189776060767e-03 2.403891925711321848e-03 2.499964061457719475e-03 2.463892302119884744e-03
1.509999999999999964e+01 -2.071439819585349978e-05 1.355663196069327664e-03 1.375165537299183251e-03 1.423826233960568148e-03 1.465801322884127070e-03 1.820004118016146401e-03 2.616495484327789178e-03 2.408719203338468597e-03 2.504238514593206798e-03 2.468450282747237153e-03
1.519999999999999929e+01 3.096238242953337994e-05 1.410079172898433264e-03 1.431779756228082536e-03 1.472124810104068681e-03 1.505143549704460789e-03 1.859073719594891852e-03 2.427978825492944307e-03 2.637365211969820190e-03 2.521369461360738543e-03 2.486608131673759964e-03
1.530000000000000071e+01 1.430793319174762006e-04 1.625938052105507575e-03 1.570768076633356292e-03 1.521369075681851474e-03 1.542912834210769489e-03 1.954870559443134224e-03 2.688749664686337481e-03 2.476202252967039941e-03 2.565002590165703887e-03 2.531850396417655198e-03
1.540000000000000036e+01 2.656245599277949425e-04 1.602766140493414688e-03 1.783551998764114788e-03 1.676870544877866144e-03 1.715438841909236022e-03 2.080621069442810823e-03 2.556792096946149031e-03 2.641299450342345610e-03 2.606933695257919025e-03 2.765076698572357071e-03
1.550000000000000000e+01 3.124901405678790173e-04 1.637552053837327192e-03 1.737262065054689334e-03 1.779989760814271660e-03 1.858089665933714257e-03 2.152739938884885070e-03 2.665078890499189123e-03 2.846445677919387258e-03 2.708126537787024484e-03 2.747790991561141309e-03
1.559999999999999964e+01 2.538967624975005605e-04 1.608327530872850344e-03 1.680888879059023230e-03 1.721533073590543949e-03 1.796045602931638880e-03 2.122627646576326094e-03 2.787328566617447781e-03 2.930641432499538242e-03 2.822192526614181358e-03 2.861386687762319369e-03
1.569999999999999929e+01 1.312981551919700492e-04 1.659682826641628193e-03 1.539962385947888420e-03 1.561690158326424580e-03 1.593805868495597492e-03 2.026759046295220634e-03 2.996500470269167823e-03 2.892898418486602660e-03 2.955422805608588603e-03 2.920484610494212142e-03
1.580000000000000071e+01 2.567188251637833013e-05 1.945865872103313575e-03 1.557640961363117695e-03 1.451382244259735894e-03 1.494519785735972739e-03 1.471479247369798403e-03 2.955866388797918475e-03 2.980367569185340612e-03 3.012477146814515356e-03 3.037949973450522739e-03
1.590000000000000036e+01 -2.200073206731080992e-05 1.911481104782115307e-03 1.520296386093438661e-03 1.455164744145416187e-03 1.406381146457255996e-03 1.423190178770480365e-03 2.979795922911654578e-03 3.003843898996787134e-03 3.034658750269456345e-03 3.055533928096093067e-03


==> anc/supplementary/braiding/path1_r=4.1/V=0.01/spectrum_ex.txt <==
0.000000000000000000e+00 -3.513762830833630708e-05 2.366141841121894782e-03 2.229154638494497843e-03 2.208114891219286474e-03 2.214113883760470813e-03 2.645054947516194827e-03 3.446833627321949870e-03 3.402140548820449702e-03 3.413003160121766931e-03 3.828884358119703443e-03
1.000000000000000056e-01 -2.252099319288918629e-05 2.646665645410649706e-03 2.374257501193132412e-03 2.239629955628692857e-03 2.219599401542884497e-03 2.224647946189018365e-03 3.824388582765991459e-03 3.446566459111730703e-03 3.403222042137435052e-03 3.413435177394001218e-03
2.000000000000000111e-01 2.607238218048309907e-05 2.652976284563963137e-03 2.406095017307885182e-03 2.281654627474648776e-03 2.261154347092572594e-03 2.266214904341235480e-03 3.775733786875516002e-03 3.444750292748499382e-03 3.414757913920216884e-03 3.406218773211220664e-03
2.999999999999999889e-01 1.332943841971876288e-04 2.667341806322123376e-03 2.482155411835045445e-03 2.382852405733269438e-03 2.346019926855794774e-03 2.358120345469123368e-03 3.662302998229570710e-03 3.399355426537401491e-03 3.414078150807835482e-03 3.434711599433630785e-03
4.000000000000000222e-01 2.557004027920081160e-04 2.445233173872878984e-03 2.469384163386715431e-03 2.506452549921276210e-03 2.597511009412659284e-03 2.684495282425150824e-03 3.557670160531720485e-03 3.318254611031766499e-03 3.395006953655861203e-03 3.410013895329008782e-03
5.000000000000000000e-01 3.090605885435412665e-04 2.508365953995786695e-03 2.542226110096568008e-03 2.579134113957527730e-03 2.659697440270507914e-03 2.746013619989469759e-03 3.203677017917140688e-03 3.483808356366448200e-03 3.341184490499333071e-03 3.355937406323677204e-03
5.999999999999999778e-01 2.555735061301726992e-04 2.506228473193089848e-03 2.624573169133739836e-03 2.540625371670710182e-03 2.569709188725016833e-03 2.793575629104568751e-03 3.418337780702546905e-03 3.196398666062518976e-03 3.281502354601595860e-03 3.262876086580703168e-03
6.999999999999999556e-01 1.334657525566945973e-04 2.563965234087664264e-03 2.446460920521691985e-03 2.468442454931982222e-03 2.494757820712167288e-03 2.748710724267303378e-03 3.485167230518853090e-03 3.230461456626988834e-03 3.203544125826692825e-03 3.179954939934633625e-03
8.000000000000000444e-01 2.658891555530593673e-05 2.706528773666424040e-03 2.500017983396606112e-03 2.378759703587955080e-03 2.389262241533056212e-03 2.418331341014857538e-03 3.588500751261094242e-03 3.147809333213722784e-03 3.199519755804129846e-03 3.175524788501100232e-03
9.000000000000000222e-01 -2.185529796466821118e-05 2.690534100901236219e-03 2.468589651658636107e-03 2.343216439173897297e-03 2.351851503449815112e-03 2.380797795780613749e-03 3.612010465181068712e-03 3.136239371092016791e-03 3.188007635795932042e-03 3.166063928232971166e-03
1.000000000000000000e+00 -3.443490426972022251e-05 2.686697876627863225e-03 2.460319697744288003e-03 2.333296599201736300e-03 2.342246072405507022e-03 2.370772380946952525e-03 3.612107870193316094e-03 3.133512159355117399e-03 3.185283565539013314e-03 3.163839447997529152e-03
1.100000000000000089e+00 -2.136117496206611362e-05 2.684763183690917678e-03 2.462338088019354072e-03 2.339589555854990933e-03 2.347740867698911924e-03 2.377032331844891686e-03 3.610414886193182796e-03 3.135184335803513963e-03 3.186850799564730150e-03 3.164881243930150849e-03
1.199999999999999956e+00 2.935518931813666725e-05 2.676894698675688460e-03 2.468865952184224472e-03 2.358730613068414899e-03 2.368444057524263929e-03 2.400449170990145032e-03 3.581534501863912340e-03 3.142564469327540841e-03 3.194529983990372028e-03 3.170129490347108232e-03
1.300000000000000044e+00 1.437800863540927225e-04 2.382269308273537133e-03 2.398936440269384268e-03 2.442794012849985267e-03 2.475789695295517283e-03 2.656575063881819968e-03 3.471266367620670212e-03 3.163979933305965421e-03 3.218535814310942260e-03 3.188672608360881670e-03
1.399999999999999911e+00 2.813356244440866241e-04 2.623455778137263623e-03 2.372657968341178314e-03 2.392751520169192261e-03 2.476881565127102020e-03 2.438830275069435449e-03 3.385083027675712085e-03 3.175724428480998073e-03 3.233167612469336431e-03 3.214791020379320890e-03
1.500000000000000000e+00 3.499419632287385676e-04 2.307595378853572170e-03 2.327913727733283821e-03 2.374215454108010142e-03 2.430268938121061054e-03 2.591234482469435049e-03 3.114348553216962547e-03 3.379742823478146599e-03 3.232547484852279530e-03 3.217814125303081977e-03
1.600000000000000089e+00 2.965559793478898354e-04 2.201815582940709354e-03 2.222430121550085166e-03 2.281125651287177567e-03 2.333808383849069433e-03 2.571589437953025400e-03 3.320637275772857222e-03 3.105770238140875394e-03 3.169386458863707613e-03 3.156892867824538911e-03
1.699999999999999956e+00 1.599736509311901287e-04 2.086831775302557760e-03 2.108665258497485154e-03 2.180782615206261401e-03 2.235378152524205176e-03 2.556227570442928029e-03 3.314536167218237826e-03 3.078887783827077233e-03 3.038465153301260751e-03 3.052212775438289429e-03
1.800000000000000044e+00 3.912053242275632606e-05 2.003243846099743257e-03 2.026066486387482352e-03 2.167900934291701678e-03 2.105257786410915689e-03 2.541692851805511452e-03 3.375967133210837443e-03 2.991138465226187825e-03 2.950984475305278455e-03 2.964801768536728596e-03
1.899999999999999911e+00 -1.557908289392574024e-05 1.967174309742191016e-03 1.990389744929953186e-03 2.139344576908752595e-03 2.071657494398169291e-03 2.533705917828480564e-03 3.404033404580134470e-03 2.951380314892549945e-03 2.912291247327768954e-03 2.926936919213424335e-03
2.000000000000000000e+00 -2.976500593662017717e-05 1.957913120886819579e-03 1.981224948335131523e-03 2.062915252364823718e-03 2.132049094049264480e-03 2.531451543531388401e-03 3.409974915015697838e-03 2.941267034609889187e-03 2.902403513359140368e-03 2.917292367977618144e-03
2.100000000000000089e+00 -1.911316992407450076e-05 1.964023303189550360e-03 1.985704011443201449e-03 2.133300008284911252e-03 2.065899750736620820e-03 2.532164815677370642e-03 3.401830214948985045e-03 2.948274673647496586e-03 2.910655926016269580e-03 2.926153689704879060e-03
2.200000000000000178e+00 2.190977974089055143e-05 1.987011743711660731e-03 2.002435183316943548e-03 2.076954747180002111e-03 2.138436622860667193e-03 2.533125420397107103e-03 3.368454954811137599e-03 2.941123430939373944e-03 2.976910746317952897e-03 2.961852780423782517e-03
2.299999999999999822e+00 1.124417262478551920e-04 2.155554362755937765e-03 2.098625281506965538e-03 2.039140364188507960e-03 2.030888541036957647e-03 2.523008692207252216e-03 3.302867027836519243e-03 3.003016145610948057e-03 3.057492979416886764e-03 3.032163714832273715e-03
2.399999999999999911e+00 2.160576918253848165e-04 2.059532010856320386e-03 2.081455070121743765e-03 2.116513377865965936e-03 2.210834774513296009e-03 2.474362204425195871e-03 3.292707443508489235e-03 3.032072519314236818e-03 3.110638449891038691e-03 3.160339526042620344e-03
2.500000000000000000e+00 2.621056716763880642e-04 2.055975133729746711e-03 2.094157190347527373e-03 2.126491226450313247e-03 2.286801259949028213e-03 2.397469458677643772e-03 3.026492206033952036e-03 3.150035232728813899e-03 3.210559340119659849e-03 3.326618700637932590e-03
2.600000000000000089e+00 2.181106191767208109e-04 2.024172723321393096e-03 2.079972291704962947e-03 2.122035443483093545e-03 2.242411821569169177e-03 2.428039639307436309e-03 3.063374422258984941e-03 3.112159349491167536e-03 3.191747225079218705e-03 3.291167334713564381e-03
2.700000000000000178e+00 1.151179511074415729e-04 1.973995884502378114e-03 2.043330788610841012e-03 2.098059864285518362e-03 2.183955638265351606e-03 2.469789289849380620e-03 3.020625808558072365e-03 3.051610680834669631e-03 3.172663834387163574e-03 3.256137678507037541e-03
2.799999999999999822e+00 2.421349679910658327e-05 1.926564553209223624e-03 2.008798146904771775e-03 2.074561653157070036e-03 2.155545710441175104e-03 2.478466795381680139e-03 2.947931636949052952e-03 2.991824463871028527e-03 3.106017657677412076e-03 3.330193489644402670e-03
2.899999999999999911e+00 -1.713362076262741116e-05 1.903458195878838556e-03 1.993369032160072392e-03 2.144019046282357333e-03 2.063458011063615087e-03 2.477355756332452058e-03 3.074056643059586841e-03 2.916338756089700487e-03 2.964385921640841706e-03 3.369744980572004708e-03
3.000000000000000000e+00 -2.788205950623866308e-05 1.897304155934973532e-03 1.989389223120293770e-03 2.060508903860295594e-03 2.141018331825549851e-03 2.476650948299578998e-03 3.380136582199540479e-03 2.908305043144685659e-03 2.957400825481011890e-03 3.065872718195032393e-03
3.100000000000000089e+00 -1.789749189286203896e-05 1.900914242403368721e-03 1.991624417025465808e-03 2.063365161485429360e-03 2.145205985235445600e-03 2.476155004104697768e-03 2.916252818754479833e-03 2.964012723575273726e-03 3.071420371697497053e-03 3.373253588505703039e-03
3.200000000000000178e+00 2.055292796135458014e-05 1.914409668018458854e-03 1.999776955058003153e-03 2.073850167184106315e-03 2.161229663587022325e-03 2.472934583864769449e-03 2.947157784066967330e-03 2.989754870060611081e-03 3.093208570328269923e-03 3.347947738363101985e-03
3.299999999999999822e+00 1.053876807459260050e-04 1.941969713752526687e-03 2.015411993602110249e-03 2.094217339281400931e-03 2.196602700568296273e-03 2.457356874762338036e-03 3.016148195459292160e-03 3.043982304294158212e-03 3.143541862790294201e-03 3.304585381260604325e-03
3.399999999999999911e+00 2.023599056006955533e-04 1.970146403211339627e-03 2.029112669729249072e-03 2.112073713866534364e-03 2.238607285892208008e-03 2.421287374703227045e-03 3.095807660281050221e-03 3.079931033805454257e-03 3.203969195849296070e-03 3.299810599014053446e-03
3.500000000000000000e+00 2.449467501844512980e-04 1.982979686442183642e-03 2.030135415002689517e-03 2.112286661370672315e-03 2.241553266709784761e-03 2.406869432010932952e-03 3.090536786825508891e-03 3.133125146143373504e-03 3.228818086927191626e-03 3.312199867257668070e-03
3.600000000000000089e+00 2.028026107429563719e-04 1.976994888281142365e-03 2.014757201969447943e-03 2.088577729936846091e-03 2.190240639861899125e-03 2.440102496791030605e-03 3.272147840719883023e-03 3.194060897403375437e-03 3.103543013722433186e-03 3.122752060984685090e-03
3.700000000000000178e+00 1.059236418081535341e-04 1.957008168846611704e-03 1.986933792638153218e-03 2.047843407896367436e-03 2.135105319199896538e-03 2.466736033507642596e-03 3.279549469315334084e-03 3.042785315553380408e-03 3.097625588669640929e-03 3.114549555822340287e-03
3.799999999999999822e+00 2.102802479786241522e-05 2.095768936119821006e-03 1.935885309890500450e-03 1.960474852597082589e-03 2.013223227284203793e-03 2.473574805736383081e-03 3.331098048285931462e-03 2.991308043472038283e-03 3.055039314686187543e-03 3.031017307901079632e-03
3.899999999999999911e+00 -1.745807608090203358e-05 2.078272262524853784e-03 1.997697911661109119e-03 1.925080899136960436e-03 1.947289571663314827e-03 2.473595353537263140e-03 3.354648192124304752e-03 2.969005291443924804e-03 3.030460526951462077e-03 2.999346665290563482e-03
4.000000000000000000e+00 -2.745175286065254825e-05 2.073710804035613572e-03 1.993682843564054206e-03 1.922136923850544746e-03 1.943716701153417074e-03 2.473346612587786018e-03 3.360393235861433396e-03 2.963306749985153594e-03 3.024193135050452699e-03 2.991310637249792927e-03
4.099999999999999645e+00 -1.533468041475569252e-05 2.077784320330254130e-03 1.999829944606250267e-03 1.928075390569598596e-03 1.949077922095355381e-03 2.472843114437441904e-03 3.352487411349195940e-03 2.972350258762948907e-03 3.033442686905798644e-03 2.999606203794843128e-03
4.200000000000000178e+00 3.141331218096827654e-05 1.950107507665812569e-03 1.969505393539698525e-03 2.024186715974866935e-03 2.093479425727631186e-03 2.469658895815775301e-03 3.319321921881513478e-03 3.006581170172102462e-03 3.071000327954069662e-03 3.031855677707758802e-03
4.299999999999999822e+00 1.349988412075879866e-04 1.995197292639771993e-03 2.014302917328132225e-03 2.081414431125683511e-03 2.131657082052669690e-03 2.454540709448076955e-03 3.251277512852284411e-03 3.079096222616481155e-03 3.101731134172354583e-03 3.150189838172069365e-03
4.400000000000000355e+00 2.537783996420479382e-04 2.416306367317623809e-03 2.047449191057300853e-03 2.071346903408268717e-03 2.140364382406806810e-03 2.215598200042173411e-03 3.075115464666624849e-03 3.317544184390558339e-03 3.161641925223721613e-03 3.180971179122659732e-03
4.500000000000000000e+00 3.047794853791934116e-04 2.090554101554357481e-03 2.119690833430114447e-03 2.176209087916122862e-03 2.295182860962019771e-03 2.414576235223943063e-03 2.982156537544251862e-03 3.349873836639784535e-03 3.190436508097894974e-03 3.169205082501425422e-03
4.599999999999999645e+00 2.511608715085563489e-04 2.119238990109920118e-03 2.147286368907755892e-03 2.192572600455802538e-03 2.263518674309761627e-03 2.545406271633563790e-03 2.941059136626456016e-03 3.247828541537740345e-03 3.106231449416788602e-03 3.079681876573863320e-03
4.700000000000000178e+00 1.327669718762612542e-04 2.128957624649182104e-03 2.147509030809937637e-03 2.179612591391314001e-03 2.264875817568217514e-03 2.628358045050016144e-03 3.153468273690471311e-03 2.906195903413415563e-03 2.934628380307797730e-03 2.979176663478453214e-03
4.799999999999999822e+00 3.085697187003421521e-05 2.112648136763586523e-03 2.142082489990766725e-03 2.178453759443362264e-03 2.273784840069109376e-03 3.200194734177514311e-03 2.640816179793840229e-03 2.864842147551095730e-03 2.806819761470810345e-03 2.831929050164693970e-03
4.900000000000000355e+00 -1.496149348268149274e-05 2.101238810069692813e-03 2.140814923289102289e-03 2.178428826567350204e-03 2.276564738754417901e-03 3.237240365321790783e-03 2.636227911461579924e-03 2.751175883534840143e-03 2.814287067620694152e-03 2.793608902083946112e-03
5.000000000000000000e+00 -2.682650436897435418e-05 2.098170854014893422e-03 2.140405928992195842e-03 2.178368337180770688e-03 2.277094839275261608e-03 3.247404402346727292e-03 2.634005998908329343e-03 2.737011676891665680e-03 2.801853666492270210e-03 2.783535077229541514e-03
5.099999999999999645e+00 -1.353607238432772602e-05 2.109407890080854282e-03 2.150382569338630655e-03 2.187269531954888491e-03 2.287522644012569568e-03 3.255178024595641127e-03 2.631158033715542705e-03 2.732677906053701880e-03 2.797614253416751042e-03 2.780125059010453252e-03
5.200000000000000178e+00 3.804688258146329073e-05 2.144806626863643428e-03 2.186599586472569301e-03 2.227754810168469397e-03 2.330076269758119423e-03 3.285385805134203707e-03 2.618112595149860514e-03 2.716072581735586716e-03 2.781704596228255864e-03 2.767464664840205320e-03
5.299999999999999822e+00 1.545700157672377003e-04 3.266080340959714653e-03 2.180869558631296813e-03 2.277377922333373005e-03 2.326520332557976273e-03 2.426111401484990111e-03 2.576665892326876570e-03 2.681758091046419334e-03 2.752229073211770113e-03 2.745563267971925375e-03
5.400000000000000355e+00 2.947300779370870061e-04 2.202684837566467897e-03 3.073944766544783706e-03 2.775749569214525439e-03 2.730265244091374666e-03 2.664703321884084094e-03 2.353370401867515855e-03 2.402384266819087687e-03 2.483376153526085754e-03 2.505308794602259352e-03
5.500000000000000000e+00 3.636825779604902224e-04 2.212665758746440621e-03 2.290638763308447054e-03 2.362810013025975174e-03 2.405232843315288031e-03 2.454641327351000501e-03 2.968072552217455775e-03 2.795959708562491004e-03 2.685277423741232010e-03 2.734070166907497275e-03
5.599999999999999645e+00 3.069118802791763641e-04 2.989038867878709722e-03 2.147610894004821445e-03 2.189288219799627021e-03 2.267135344047317095e-03 2.359863623741465400e-03 2.325469686854929850e-03 2.730062750475734188e-03 2.678614296252481049e-03 2.648997698884534603e-03
5.700000000000000178e+00 1.659631294251809775e-04 1.997247720393535795e-03 2.089882924239045911e-03 2.209796718024252451e-03 2.277264159802902012e-03 2.245365529160452470e-03 2.521924414018639291e-03 2.632297161390416678e-03 2.586984456707692569e-03 3.071748043843146574e-03
5.799999999999999822e+00 4.244937363520303111e-05 1.887918548879035903e-03 2.002106074837540703e-03 2.152238632418976456e-03 2.186718429851934251e-03 2.244783940571434301e-03 2.410528193560368578e-03 2.555786749871234113e-03 2.507807742452520389e-03 3.156125358580335639e-03
5.900000000000000355e+00 -1.322436515349466987e-05 1.840693986760344025e-03 1.962521742326530164e-03 2.121614554201507134e-03 2.161885421077088670e-03 2.232927665011685912e-03 2.364852438810472086e-03 2.523492773876210085e-03 2.472553836080855320e-03 3.191392035405763751e-03
6.000000000000000000e+00 -2.764385578344117451e-05 1.828565634985856309e-03 1.952195746397639544e-03 2.113266429141304886e-03 2.155565206026367753e-03 2.229675120076000765e-03 2.353784990473033710e-03 2.515315857266348792e-03 2.463540007979011289e-03 3.198582650839034303e-03
6.099999999999999645e+00 -1.691842996362449117e-05 1.837847230936618011e-03 1.960342800964979572e-03 2.118238869535475459e-03 2.156373097163699886e-03 2.238173012307781082e-03 2.358018837541592423e-03 2.520411132789173066e-03 2.468153141608695963e-03 3.190017852559982534e-03
6.200000000000000178e+00 2.431861871564921666e-05 1.872466367155218919e-03 1.990924377672024983e-03 2.134069335721917437e-03 2.157843440018944025e-03 2.271447398031035871e-03 2.377305280230382432e-03 2.542700113704277932e-03 2.488114666462757849e-03 3.145013170339516686e-03
6.299999999999999822e+00 1.149293796416444663e-04 1.941251660764385005e-03 2.054429006986545434e-03 2.145672688327058056e-03 2.161774134230208533e-03 2.334098775870100534e-03 2.443917261776322285e-03 2.610477891548695917e-03 2.544020083889881288e-03 3.029962884241939845e-03
6.400000000000000355e+00 2.180851579524131355e-04 2.002222232593477147e-03 2.102733623766192637e-03 2.175713513683142589e-03 2.127813625702078357e-03 2.375859365960705447e-03 2.924588463205729516e-03 2.722246002464830204e-03 2.634329875447594116e-03 2.556756277259268802e-03
6.500000000000000000e+00 2.644346492961911093e-04 2.013364512952660942e-03 2.048186497711063352e-03 2.113773302950918039e-03 2.182684975680509749e-03 2.325471320967862059e-03 2.966513423537495489e-03 2.826718459942573376e-03 2.713988546499750912e-03 2.664575823785700435e-03
6.599999999999999645e+00 2.223078847772172689e-04 1.956699970620754889e-03 1.976303681266293813e-03 2.035134687420098350e-03 2.147241429620702548e-03 2.229046452706543845e-03 2.743045531221509001e-03 2.801939740369953531e-03 2.908645073442561561e-03 3.039891235273527084e-03
6.700000000000000178e+00 1.207725473457040135e-04 1.854439091339012352e-03 1.898035530011851638e-03 1.918941442947278211e-03 2.098780482737375424e-03 2.170366464900934551e-03 2.735826635774892164e-03 2.845424633094810127e-03 2.939993584076352508e-03 3.154554139190442977e-03
6.799999999999999822e+00 3.001108111638140137e-05 1.769001713191189779e-03 1.818171785675199315e-03 1.849836843034047187e-03 2.062487489067853924e-03 2.135939667533516204e-03 2.718033198865379800e-03 2.838469408819423341e-03 2.933184089227699586e-03 3.253252880657934477e-03
6.900000000000000355e+00 -1.151438302078529870e-05 1.729067013998701434e-03 1.783553923231454398e-03 1.820436865986578383e-03 2.045474162120733321e-03 2.122851532013290878e-03 2.709032566722132437e-03 2.831634178174560149e-03 2.927281358934128840e-03 3.287324796640455748e-03
7.000000000000000000e+00 -2.233013043436054545e-05 1.718590043200538941e-03 1.774768139035739437e-03 1.812786963382619380e-03 2.040944335721992138e-03 2.119679796278654306e-03 2.706655461149066935e-03 2.925617942872506781e-03 2.829682587993966048e-03 3.294506108428405140e-03
7.099999999999999645e+00 -1.297268916920344747e-05 1.724143312107304874e-03 1.780724706379532580e-03 1.821877854143279934e-03 2.045972854219871989e-03 2.121349820602400505e-03 2.709262318181455183e-03 2.927588166297363098e-03 2.831603361499962154e-03 3.289605254122106737e-03
7.200000000000000178e+00 2.292652289730716649e-05 1.744847456084657128e-03 1.802266860021694552e-03 1.857196155107558935e-03 2.065112051752729730e-03 2.127933501870305551e-03 2.719667601774566641e-03 2.839180721957611057e-03 2.935580081502791195e-03 3.267548597283911459e-03
7.299999999999999822e+00 1.013196685923662278e-04 1.786105411379263191e-03 1.843292833029833329e-03 1.934606012586110278e-03 2.101816872777583552e-03 2.147012627929103471e-03 2.745167065101875893e-03 2.857117750288828625e-03 2.955567769858713327e-03 3.208667603562561591e-03
7.400000000000000355e+00 1.894258232662527871e-04 1.821653099399189518e-03 1.877169822277778566e-03 2.019220145556462238e-03 2.200293464280236085e-03 2.105641067279070012e-03 2.782108865175017716e-03 2.884245530555557945e-03 2.982235566899318902e-03 3.138789029119951144e-03
7.500000000000000000e+00 2.276084768419644533e-04 1.817554570962333273e-03 1.872270159733273581e-03 2.041723971210527861e-03 2.068117373544906337e-03 2.254044487528530320e-03 2.811591713242395704e-03 3.102128831379553746e-03 2.933857785479191457e-03 2.995503499185554926e-03
7.599999999999999645e+00 1.898741840855756727e-04 1.764938623813131760e-03 1.820249847805728745e-03 1.954201450836085940e-03 2.045830202160812614e-03 2.266963471290667827e-03 2.818877322993624483e-03 3.126293681535262294e-03 3.000057769790859946e-03 2.974129800360041532e-03
7.700000000000000178e+00 1.016586421211954029e-04 1.682650420788898678e-03 1.737525206751407408e-03 1.863338662586382652e-03 1.988009934711384898e-03 2.248768937808480126e-03 2.814356870571868129e-03 2.948269516731971771e-03 2.976773721252661594e-03 3.251299694247337599e-03
7.799999999999999822e+00 2.301622713022026913e-05 1.613056701588609339e-03 1.666839439526158345e-03 1.802031110940062637e-03 1.933294111556381218e-03 2.229086036505967868e-03 2.809284412525086573e-03 2.922879829676499133e-03 2.951109292911331412e-03 3.350740528230711397e-03
7.900000000000000355e+00 -1.298710708519926016e-05 1.581186066497925055e-03 1.634664466594453261e-03 1.775966321059055343e-03 1.908054387826519553e-03 2.220128468885892818e-03 2.806945948304404980e-03 2.940609018843725903e-03 2.911300161133077279e-03 3.387129026573730203e-03
8.000000000000000000e+00 -2.236895171336660614e-05 1.572851540827506587e-03 1.626291879838237184e-03 1.769261923168773251e-03 1.901495030530297916e-03 2.217816707596967189e-03 2.806333702655388132e-03 2.908310421231371286e-03 2.938005328704294296e-03 3.394892350571780421e-03
8.099999999999999645e+00 -1.106031104125219510e-05 1.582785346910243335e-03 1.635724482852588283e-03 1.779574917554261866e-03 1.908657969813185289e-03 2.218070239731640726e-03 2.809464683660343846e-03 2.938400875092797571e-03 2.908720010022540579e-03 3.385380835409859679e-03
8.199999999999999289e+00 3.252494723328290879e-05 1.621469946995433625e-03 1.672343500823563573e-03 1.818292795239017431e-03 1.937802071244058583e-03 2.218952936373078631e-03 2.821316140935642425e-03 2.909599583684511874e-03 2.939527719472689697e-03 3.342057978440661232e-03
8.300000000000000711e+00 1.288865164574707690e-04 1.710749275909411761e-03 1.756185571681030807e-03 1.897102815651397672e-03 2.014523123324657612e-03 2.220311588819767670e-03 3.224642924631941111e-03 2.844208944152293219e-03 2.938311203089918888e-03 2.905683027867044226e-03
8.400000000000000355e+00 2.393029594884756440e-04 1.831397101089503321e-03 1.868023692376339327e-03 1.982919211494025072e-03 2.132768365982902134e-03 2.223714502646561425e-03 3.057958241076335053e-03 2.917359971863950005e-03 2.849305400864051482e-03 2.877101043559616381e-03
8.500000000000000000e+00 2.875608214720999428e-04 1.939678421044755720e-03 1.966929448778978896e-03 2.048986318304661311e-03 2.179528081630806302e-03 2.277859641464056051e-03 2.930845498120086476e-03 2.842700409524822561e-03 2.804181556710632229e-03 2.792690939027993834e-03
8.599999999999999645e+00 2.384205420749822162e-04 2.008548174874622352e-03 2.029572562029624983e-03 2.084052928478533941e-03 2.151755716339105208e-03 2.307186905610227566e-03 2.927469440169258499e-03 2.736209123962721462e-03 2.667446678468940284e-03 2.674184369692785956e-03
8.699999999999999289e+00 1.261693703065233782e-04 2.022780719142235843e-03 2.047766535365855289e-03 2.072166498729582657e-03 2.115696640249910190e-03 2.270862964799679612e-03 3.049755363590180447e-03 2.616150803533115726e-03 2.541272191280141268e-03 2.525015129281082613e-03
8.800000000000000711e+00 2.777428117950220986e-05 3.161715077323554515e-03 1.987385458504206323e-03 2.019567806817971264e-03 2.039776421181094864e-03 2.109487469315470768e-03 2.235714303864992387e-03 2.546357660199819253e-03 2.460396656250345409e-03 2.435946297603810550e-03
8.900000000000000355e+00 -1.685671536982840676e-05 1.955564867406635148e-03 1.998743056992998736e-03 2.028124376706647719e-03 2.106337540752263506e-03 2.220491708934279121e-03 2.522314039517297313e-03 2.431055133493946908e-03 2.404192848215692437e-03 3.211436340006991550e-03
9.000000000000000000e+00 -2.844883798745066652e-05 1.946275744182947819e-03 1.993154243295030409e-03 2.024510247618769004e-03 2.105287971552594842e-03 2.216616167521761032e-03 2.516718451434075705e-03 2.396766575892354898e-03 2.424156599735724851e-03 3.224189184477622983e-03
9.099999999999999645e+00 -1.484516669168058944e-05 1.956743619747706650e-03 2.004731906689535999e-03 2.036257697897667258e-03 2.114093487531026883e-03 2.220100217938583004e-03 2.524727153765400633e-03 2.431493336271082877e-03 2.404497410841397158e-03 3.212822096006412182e-03
9.199999999999999289e+00 3.754616022175763051e-05 1.995161474424319344e-03 2.050331002851051281e-03 2.082160360703751156e-03 2.148465834420936003e-03 2.234485739218825505e-03 2.556578960254888948e-03 2.434147056657761168e-03 2.460807268334870134e-03 3.167938328803058482e-03
9.300000000000000711e+00 1.528913416295989559e-04 3.068818094698646994e-03 2.073367758231528784e-03 2.156782024615255897e-03 2.187162188215256622e-03 2.275743944005099995e-03 2.227508576920345269e-03 2.631750212653398337e-03 2.497566322234183022e-03 2.530268616830815605e-03
9.400000000000000355e+00 2.824269440663951095e-04 2.970726477313029301e-03 2.163616573579405910e-03 2.711197634902739149e-03 2.565614837662418077e-03 2.608974103109549126e-03 2.292167988187095856e-03 2.368774795875522744e-03 2.318017336114986011e-03 2.336608948577708570e-03
9.500000000000000000e+00 3.330027074768840910e-04 2.215849528269005567e-03 2.960163664590280408e-03 2.719650728217560577e-03 2.646453144057775257e-03 2.610098674596864846e-03 2.479158837031922042e-03 2.393983128318748557e-03 2.419260490273151404e-03 2.439850682533476270e-03
9.599999999999999645e+00 2.691027122987141112e-04 2.211461047116111429e-03 3.044881949543186417e-03 2.361323272548022153e-03 2.405308642574487208e-03 2.473961337440956469e-03 2.546542362007060342e-03 2.744679332021177347e-03 2.653145196625739544e-03 2.697642675167319284e-03
9.699999999999999289e+00 1.397441949017898526e-04 2.179582146763875145e-03 2.221631801186736699e-03 2.273267555672485712e-03 2.375277621258106448e-03 3.189847376035248507e-03 2.606876164231085487e-03 2.685522711337828567e-03 2.813060759198128449e-03 2.786039325984386323e-03
9.800000000000000711e+00 3.146387862065363621e-05 2.105249168118226814e-03 2.139282863448543730e-03 2.157485084893370764e-03 2.273378397773651201e-03 3.225532459314868830e-03 2.636388767881431543e-03 2.713709073760673263e-03 2.867541192679590525e-03 2.842171812500720457e-03
9.900000000000000355e+00 -1.667850152305102630e-05 2.054661536847594318e-03 2.095490899229542590e-03 2.121200857890449386e-03 2.236410263446800273e-03 3.214902459142327407e-03 2.642262852366355705e-03 2.726374095898280794e-03 2.864515586363725573e-03 2.890579588949455936e-03
1.000000000000000000e+01 -2.910165018132931963e-05 2.041615398085265369e-03 2.081960374029590173e-03 2.112632863080180813e-03 2.228285019915926535e-03 3.211083010950572473e-03 2.642982802005981041e-03 2.729712925542417470e-03 2.870095171086540792e-03 2.896406121430004314e-03
1.009999999999999964e+01 -1.815559916458265555e-05 2.045463208607326260e-03 2.086228803997400641e-03 2.116910178015090141e-03 2.230481290585159971e-03 3.204431050945132867e-03 2.646253783575383718e-03 2.738529739434980223e-03 2.879682165325171683e-03 2.904282131110376679e-03
1.019999999999999929e+01 2.401077706862494003e-05 2.059579887842542291e-03 2.100045073040371964e-03 2.135405954833337772e-03 2.239625745736487181e-03 3.176624733863937788e-03 2.654391456727254843e-03 2.774053546765692900e-03 2.937940176023461861e-03 2.915824428231737417e-03
1.030000000000000071e+01 1.171127015586265945e-04 2.087225313399710975e-03 2.121800391702692926e-03 2.180928691617754333e-03 2.268328893153699448e-03 2.656931253927534778e-03 2.838570029449389871e-03 3.126191830625995888e-03 3.031855993403439770e-03 2.984487509227555166e-03
1.040000000000000036e+01 2.236804081174843871e-04 2.113840217514369006e-03 2.144357488833176575e-03 2.223802008745661730e-03 2.343825947502158665e-03 2.629526239158170350e-03 2.826781213296684567e-03 3.199968978917880433e-03 3.054529313311517193e-03 3.105940537291199555e-03
1.050000000000000000e+01 2.709976463084104708e-04 2.127316910361811298e-03 2.161977747236060177e-03 2.243664491883616986e-03 2.424163074092342083e-03 2.580748563246991045e-03 2.800476130143073061e-03 3.260429724593229186e-03 3.074261606515619853e-03 3.129140907212576202e-03
1.059999999999999964e+01 2.263994008262321892e-04 2.129010185178039326e-03 2.169660307888610345e-03 2.245770871154921869e-03 2.367088403457226660e-03 2.632932251294030010e-03 2.863223429332368512e-03 3.179342552923391033e-03 3.010070540666245388e-03 3.066708901306800048e-03
1.069999999999999929e+01 1.226475602124284009e-04 2.121711650580891759e-03 2.166324154176811363e-03 2.221736665415462077e-03 2.308614947966946326e-03 2.655863529521279316e-03 3.093583910954939530e-03 2.886430088960373515e-03 2.929730138649037745e-03 2.957828597522681093e-03
1.080000000000000071e+01 3.164208733809885664e-05 2.110074474243181595e-03 2.154729008559723435e-03 2.192074260727436188e-03 2.286629529401255131e-03 3.180406360466353586e-03 2.649382164250490418e-03 2.791231294375479208e-03 2.843076901828301643e-03 2.856701950098182972e-03
1.090000000000000036e+01 -9.614533270813500399e-06 2.102080799999124332e-03 2.181026897570092007e-03 2.145734163343147004e-03 2.278674146572604378e-03 3.228044146520593627e-03 2.638938385681548291e-03 2.750154629471710313e-03 2.814189936053691950e-03 2.800027284171632911e-03
1.100000000000000000e+01 -2.032715842568179400e-05 2.099573154478009789e-03 2.178553908100332084e-03 2.143055499330167972e-03 2.276594888963937025e-03 3.240286943720732411e-03 2.635053734511581813e-03 2.739983687409790637e-03 2.803693911382331913e-03 2.789398743436088089e-03
1.109999999999999964e+01 -8.474873034053813028e-06 2.102706044162390518e-03 2.143426300435886164e-03 2.178613021797308567e-03 2.276078936338812864e-03 3.230112523882368736e-03 2.637182064680569128e-03 2.753969449916522216e-03 2.799584825681420298e-03 2.816176822017984159e-03
1.119999999999999929e+01 3.728780926296337438e-05 2.273348781320170143e-03 2.114475549175464427e-03 2.178603316851799015e-03 2.144496773303803880e-03 2.641309925481547839e-03 3.193293988384551113e-03 2.867211866312592127e-03 2.808628889537071252e-03 2.838286588478156590e-03
1.130000000000000071e+01 1.390186566947549740e-04 2.264512576006941138e-03 2.179683056243063993e-03 2.132362307256427825e-03 2.148934303446517827e-03 2.627111508390115278e-03 3.149198441457200844e-03 2.905820016689603623e-03 2.940954116641420011e-03 2.982291386689730778e-03
1.140000000000000036e+01 2.569775689169181629e-04 2.123029471174634700e-03 2.147807051402584721e-03 2.194100855759429508e-03 2.263437386642079552e-03 2.540646040103438502e-03 2.938432645569467611e-03 3.087122868372036040e-03 3.108429232235128056e-03 3.248227698029145134e-03
1.150000000000000000e+01 3.098030967103136820e-04 2.094479456777260766e-03 2.119472375088670476e-03 2.178175118504364384e-03 2.294722517029784779e-03 2.409776176814348945e-03 2.979950514094130854e-03 3.350435127473457703e-03 3.177277092890132271e-03 3.191860227183196657e-03
1.159999999999999964e+01 2.577595489825200165e-04 2.071328463879971646e-03 2.050869726997630368e-03 2.141445185590106718e-03 2.209939436859984559e-03 2.419094256039511746e-03 3.073000641105833129e-03 3.168098201986428285e-03 3.182664386101968952e-03 3.316621984159155712e-03
1.169999999999999929e+01 1.380301579937779776e-04 1.997004834470546622e-03 2.015401276132602459e-03 2.077294265032813766e-03 2.131230712935172286e-03 2.459335120264712678e-03 3.250065460436397675e-03 3.149203349915437496e-03 3.083726841930192839e-03 3.100708751057999410e-03
1.180000000000000071e+01 3.387097347900075114e-05 1.950849114219228419e-03 1.970183039932631771e-03 2.020163724232177868e-03 2.094662677099056250e-03 2.475327951974590993e-03 3.318999765183407950e-03 3.068940474424731307e-03 3.010118700749719964e-03 3.029680850538367040e-03
1.190000000000000036e+01 -1.309630692414241038e-05 1.928455991998245626e-03 1.949053255322551583e-03 1.996867185709428564e-03 2.079113191705429797e-03 2.478822530913530903e-03 3.352546245636782267e-03 3.031612844828905987e-03 2.974480970083614399e-03 2.997384337547431919e-03
1.200000000000000000e+01 -2.526710978204568811e-05 1.922420471428742603e-03 1.943492464326873614e-03 1.991040589034055383e-03 2.075055122471923790e-03 2.479399549962187956e-03 3.360573079957020551e-03 3.022425525738035162e-03 2.964995598107211545e-03 2.989164674490228310e-03
1.209999999999999964e+01 -1.531702280876146716e-05 1.925370710384378308e-03 1.947155751460116898e-03 1.994890979715759072e-03 2.079538695044900239e-03 2.479674052390288142e-03 3.354747418878912396e-03 2.970555085883658415e-03 3.028788371430962082e-03 2.997227182379202329e-03
1.219999999999999929e+01 2.298610915979689020e-05 1.936174180428797912e-03 1.960692498527767669e-03 2.009794211167907890e-03 2.096751403573111124e-03 2.479730012826389992e-03 3.330954264506159716e-03 2.992378343518204298e-03 3.053818399941990360e-03 3.028844371979617835e-03
1.230000000000000071e+01 1.073647871930576435e-04 1.957216116568270131e-03 1.987774243618871048e-03 2.043163866475820097e-03 2.135584368121517911e-03 2.472941311436346531e-03 3.278741621559070219e-03 3.042902725788549593e-03 3.114672526338701543e-03 3.094975052315559680e-03
1.240000000000000036e+01 2.032601357092801058e-04 1.976970671732544791e-03 2.015933606323909617e-03 2.082516029753704676e-03 2.190436967459721308e-03 2.446169345774580617e-03 3.268832071742079886e-03 3.192442746300445684e-03 3.102099536967373433e-03 3.124011496217768153e-03
1.250000000000000000e+01 2.441027460482203006e-04 1.982531813553391371e-03 2.031206745997349208e-03 2.105004573453607680e-03 2.242257310155470855e-03 2.412270862235716632e-03 3.092581153568417594e-03 3.130795597301793114e-03 3.225439728478675903e-03 3.307379419817590028e-03
1.259999999999999964e+01 2.002913140827518150e-04 1.969114914924307430e-03 2.029666621987872080e-03 2.103756058556535517e-03 2.241337663248245751e-03 2.424523969939814273e-03 3.081387349296232231e-03 3.092055063466778945e-03 3.199769427674549298e-03 3.294480965506083742e-03
1.269999999999999929e+01 1.024823095490023288e-04 1.940289951646781332e-03 2.015107648758689488e-03 2.085295436058688754e-03 2.200074109714013262e-03 2.459283835926548509e-03 3.010793701987231254e-03 3.042987295169036384e-03 3.138653902886211471e-03 3.302225077630091803e-03
1.280000000000000071e+01 1.723008861752986157e-05 1.912230170599809025e-03 1.998669127783844496e-03 2.064822653484766311e-03 2.164502433047278598e-03 2.474267099332505375e-03 3.347502370698567792e-03 3.087912548043489878e-03 2.941262754557635601e-03 2.987365512221632369e-03
1.290000000000000036e+01 -2.136610594364022513e-05 1.898512713219527694e-03 1.990121931216088259e-03 2.054384560621417156e-03 2.148263270143685715e-03 2.477260832280179462e-03 3.066003455488633227e-03 2.910162070577765412e-03 2.961416677072497596e-03 3.373300161312573191e-03
1.300000000000000000e+01 -3.138535636386712501e-05 1.894845155038496400e-03 1.987780630543278370e-03 2.051549973455527726e-03 2.144008803500795177e-03 2.477700653190289832e-03 3.060429185951678028e-03 2.902167360231447304e-03 2.954781031124944276e-03 3.380282746701444678e-03
1.309999999999999964e+01 -2.065951517677901380e-05 1.901059314192859312e-03 1.991850790881211520e-03 2.054448797668400467e-03 2.147018512799648768e-03 2.478448652988123058e-03 2.910204238093974660e-03 2.961716112862329813e-03 3.068632416556972033e-03 3.369831129131620542e-03
1.319999999999999929e+01 2.059575620082703255e-05 1.924397831994070860e-03 2.007681386458193013e-03 2.065322815601747675e-03 2.158575401415156574e-03 2.479732217943988060e-03 2.941766353003895818e-03 2.989022500121792103e-03 3.100746844068505339e-03 3.329951879977228937e-03
1.330000000000000071e+01 1.112631745950101297e-04 1.972285511674485171e-03 2.043511880157124726e-03 2.088308206852408557e-03 2.186804400167123488e-03 2.471494611399600080e-03 3.014187200761780233e-03 3.049016757573312988e-03 3.169514884916506837e-03 3.253034811501527134e-03
1.340000000000000036e+01 2.138786383431592029e-04 2.022655271633266600e-03 2.081372626274628247e-03 2.114234355745161619e-03 2.243592981073628569e-03 2.430369710155168544e-03 3.283619892149035411e-03 3.063214475245005109e-03 3.189805127474429000e-03 3.105369646175479628e-03
1.350000000000000000e+01 2.575089700912116131e-04 2.053868355247927789e-03 2.094607458987405007e-03 2.123873472592441823e-03 2.288756544863655793e-03 2.397731909013460158e-03 3.027126277790777135e-03 3.319700285775908227e-03 3.142284354595677870e-03 3.207477479189051097e-03
1.359999999999999964e+01 2.112855977189594179e-04 2.055362510655788736e-03 2.082796351387077895e-03 2.118432417313957216e-03 2.213045681383926135e-03 2.472576044811204861e-03 3.286983817157812602e-03 3.031993216383648167e-03 3.102424862146635660e-03 3.157921964051815539e-03
1.369999999999999929e+01 1.076917241796961051e-04 2.024400054686994067e-03 2.156402142105635390e-03 2.099783814285181849e-03 2.046320744379565709e-03 2.520478232703764285e-03 3.300379392293794224e-03 3.000536619880883864e-03 3.055426968945820256e-03 3.024423426654461802e-03
1.380000000000000071e+01 1.723688432993640286e-05 1.986125295787761515e-03 2.005690994907852794e-03 2.076403874975053885e-03 2.139826994651778964e-03 2.530118448250712193e-03 3.367545088576317288e-03 2.937073367912499192e-03 2.969350384808543478e-03 2.961168686253794809e-03
1.390000000000000036e+01 -2.374548878829483301e-05 1.965704407252709396e-03 1.986662776757918986e-03 2.064953308417283046e-03 2.134946760778104555e-03 2.528938990019572505e-03 3.401439902910623030e-03 2.940250416532876488e-03 2.906952182622649615e-03 2.925925569025709157e-03
1.400000000000000000e+01 -3.438649890129697601e-05 1.960124115840837077e-03 1.981696701141571690e-03 2.061893333145623907e-03 2.133754593356428086e-03 2.528167858164346443e-03 3.409740098391446112e-03 2.933411814566943762e-03 2.899004242139723367e-03 2.916698518236432620e-03
1.409999999999999964e+01 -2.016519279433146133e-05 1.969263803927008907e-03 1.990986482270056500e-03 2.070723907900482667e-03 2.140963103125872926e-03 2.530426264651108870e-03 3.403579711826150867e-03 2.943493666253898990e-03 2.908802112420740948e-03 2.926520714123333113e-03
1.419999999999999929e+01 3.468451750169221690e-05 2.004851715723952096e-03 2.027150073226307529e-03 2.104683473854093972e-03 2.169159041073610156e-03 2.538429901351922386e-03 3.374840217595508063e-03 2.983325637465599617e-03 2.947212157187788662e-03 2.964887822450595727e-03
1.430000000000000071e+01 1.559736153895670014e-04 2.087281565408080023e-03 2.110868352175494182e-03 2.181128567786668870e-03 2.235700738776149818e-03 2.552988003094078338e-03 3.312001563848502358e-03 3.072340812240563664e-03 3.034681795450599930e-03 3.052349117388084270e-03
1.440000000000000036e+01 2.934186551695704939e-04 2.200698652205549614e-03 2.226051401624742736e-03 2.282754645127538316e-03 2.332972085737541196e-03 2.568173790107861933e-03 3.315794928112580659e-03 3.103169259562991566e-03 3.151607883162451870e-03 3.170180611261450183e-03
1.450000000000000000e+01 3.479623756502203485e-04 2.305389811890403567e-03 2.332491435012828615e-03 2.376478520955526991e-03 2.429446927847268237e-03 2.587007371331715051e-03 3.374875168120158690e-03 3.111150808262795261e-03 3.213256453707678904e-03 3.234841787443586050e-03
1.459999999999999964e+01 2.804053394002131846e-04 2.618907453033246079e-03 2.370201009682209193e-03 2.397811035730726230e-03 2.440072212195130551e-03 2.477132079342782723e-03 3.379644895820722948e-03 3.175311372087427381e-03 3.236048193109900082e-03 3.208981727407151947e-03
1.469999999999999929e+01 1.435315253816547311e-04 2.653120111588886266e-03 2.380114614658530685e-03 2.404305809937464129e-03 2.478703569461604243e-03 2.439921092738914481e-03 3.464993652060333659e-03 3.217625746006178705e-03 3.187348940307552746e-03 3.164936860423923221e-03
1.480000000000000071e+01 2.944119534190842527e-05 2.357588575151909043e-03 2.372099734159212932e-03 2.398284226215004287e-03 2.471189988820539710e-03 2.674255865961737595e-03 3.576777153174327990e-03 3.194256094755108192e-03 3.143201193427567347e-03 3.169185770486891880e-03
1.490000000000000036e+01 -2.115760013618973385e-05 2.682405368977666682e-03 2.464392676340234397e-03 2.376194607819858123e-03 2.340710754252435001e-03 2.347895846035717628e-03 3.609520517512359965e-03 3.135825081671506434e-03 3.187429355728432692e-03 3.163359873356956335e-03
1.500000000000000000e+01 -3.420320638021365011e-05 2.684404416680924617e-03 2.462315306871653599e-03 2.370295435789910796e-03 2.335300624794971192e-03 2.341178043735311996e-03 3.612499423469201030e-03 3.134159386369824232e-03 3.186117703109668606e-03 3.162127582609878997e-03
1.509999999999999964e+01 -2.159592983860046696e-05 2.688133504928496686e-03 2.470676163384510557e-03 2.380216437206663770e-03 2.344624293195151764e-03 2.351468041503734265e-03 3.611150971397762612e-03 3.136836661392056625e-03 3.188672198405227611e-03 3.164545019666480195e-03
1.519999999999999929e+01 2.695858197073233551e-05 2.502497852969718523e-03 2.417472369501895597e-03 2.378639609276082378e-03 2.390614311225540672e-03 2.703679968844829515e-03 3.583571797191232970e-03 3.148207222804017512e-03 3.199603575492894307e-03 3.174688999219173711e-03
1.530000000000000071e+01 1.341003799445812834e-04 2.744836089990081423e-03 2.567339805597855431e-03 2.445735072891485479e-03 2.470421243719299505e-03 2.493734853360999107e-03 3.478765896638893757e-03 3.230095674137963870e-03 3.179781870129136725e-03 3.203433166116621648e-03
1.540000000000000036e+01 2.565448181923251324e-04 2.788935387567617087e-03 2.505237923094735201e-03 2.543467256430404898e-03 2.568777136171526698e-03 2.627707859997229205e-03 3.413316568407381499e-03 3.192525579996195479e-03 3.262283483324364408e-03 3.283698756538382547e-03
1.550000000000000000e+01 3.101634534671174987e-04 2.506979588429280453e-03 2.545670988270290567e-03 2.579778994354184514e-03 2.740443641135900839e-03 2.661653675714421852e-03 3.198618942330684264e-03 3.479717855645673898e-03 3.340803732437358856e-03 3.358572484642615309e-03
1.559999999999999964e+01 2.565703932009626392e-04 2.443222768256173190e-03 2.474115021681421670e-03 2.505610187962524146e-03 2.596644001696580325e-03 2.682744126141280074e-03 3.553136251983242573e-03 3.314346825971431574e-03 3.394413392301021733e-03 3.412540275164048162e-03
1.569999999999999929e+01 1.337530067046133371e-04 2.667006109258926970e-03 2.481542856758395775e-03 2.343124398757626559e-03 2.364771487853848352e-03 2.379709906088901209e-03 3.657049998613759716e-03 3.435735071106544788e-03 3.398122796140077857e-03 3.413522194987471912e-03
1.580000000000000071e+01 2.622730127557391743e-05 2.652907005507093834e-03 2.405886098250603275e-03 2.258821082625856944e-03 2.270850466487441162e-03 2.279532116154060241e-03 3.770561685888124907e-03 3.444779230706819344e-03 3.414613707453614724e-03 3.406075170656107463e-03
1.590000000000000036e+01 -2.249005707687600124e-05 2.646654213406076251e-03 2.374214728140163974e-03 2.239384032347046128e-03 2.219151004297192746e-03 2.225378019009996346e-03 3.820758994392336756e-03 3.446559215916350852e-03 3.403200073198553877e-03 3.413409178531863399e-03


==> anc/supplementary/braiding/path1_r=4.1/V=0.1/phases.txt <==
1       0.525616282840432
2       0.468185022603504
5       0.457413454912366
10      0.45161797341139
50      0.449606843408491
100     0.449542493209324


==> anc/supplementary/braiding/path1_r=4.1/V=0.1/spectrum_ab.txt <==
0.000000000000000000e+00 -3.434230878837435039e-05 1.475555064166135522e-02 1.414516644082728335e-02 1.377802105602787125e-02 1.362846060742028791e-02 1.883748442868216771e-02 3.035439638537859933e-02 3.008340329285251122e-02 2.959990976172145738e-02 2.975327067484472704e-02
1.000000000000000021e-02 -3.434230878837435039e-05 1.475555064166135522e-02 1.414516644082728335e-02 1.377802105602787125e-02 1.362846060742028791e-02 1.883748442868216771e-02 3.035439638537859933e-02 3.008340329285251122e-02 2.959990976172145738e-02 2.975327067484472704e-02
2.000000000000000042e-02 -3.434230878837435039e-05 1.475555064166135522e-02 1.414516644082728335e-02 1.377802105602787125e-02 1.362846060742028791e-02 1.883748442868216771e-02 3.035439638537859933e-02 3.008340329285251122e-02 2.959990976172145738e-02 2.975327067484472704e-02
2.999999999999999889e-02 -3.434230878837435039e-05 1.475555064166135522e-02 1.414516644082728335e-02 1.377802105602787125e-02 1.362846060742028791e-02 1.883748442868216771e-02 3.035439638537859933e-02 3.008340329285251122e-02 2.959990976172145738e-02 2.975327067484472704e-02
4.000000000000000083e-02 -3.434230878837435039e-05 1.475555064166135522e-02 1.414516644082728335e-02 1.377802105602787125e-02 1.362846060742028791e-02 1.883748442868216771e-02 3.035439638537859933e-02 3.008340329285251122e-02 2.959990976172145738e-02 2.975327067484472704e-02
5.000000000000000278e-02 -2.220496640762332203e-05 1.884679641241394921e-02 1.476718849563141839e-02 1.415935907440477905e-02 1.364209845939648967e-02 1.379310303134753148e-02 2.960004560491442602e-02 2.975340635674195156e-02 3.035487546101230116e-02 3.008292779025817029e-02
5.999999999999999778e-02 -2.220496640762332203e-05 1.884679641241394921e-02 1.476718849563141839e-02 1.415935907440477905e-02 1.364209845939648967e-02 1.379310303134753148e-02 2.960004560491442602e-02 2.975340635674195156e-02 3.035487546101230116e-02 3.008292779025817029e-02
7.000000000000000666e-02 -1.008999106158880440e-05 1.885611354914690577e-02 1.477881535042867116e-02 1.417353290025456618e-02 1.365570995803431879e-02 1.380817086431865466e-02 2.960017730408811068e-02 2.975353766876951550e-02 3.035535508873770869e-02 3.008244674205499958e-02
8.000000000000000167e-02 2.002599122847337975e-06 1.886543574845718149e-02 1.479043130463304941e-02 1.418768780231872625e-02 1.366929535104414485e-02 1.382322420917965304e-02 2.960030489074786872e-02 2.975366463285196439e-02 3.035583526670614096e-02 3.008196019017613659e-02
8.999999999999999667e-02 2.612055080145288987e-05 1.888409497101199708e-02 1.481363091029370277e-02 1.421594036453365482e-02 1.369638876202249576e-02 1.385328610054251813e-02 2.960054785126564267e-02 2.975390560577264101e-02 3.035679726666711681e-02 3.008097074213301678e-02
1.000000000000000056e-01 3.814587623728293549e-05 1.889343181131579799e-02 1.482521476385441871e-02 1.423003778545553488e-02 1.370989722756463941e-02 1.386829400328962181e-02 2.960066328805380925e-02 2.975401965932636048e-02 3.035727908535088698e-02 3.008046792992302709e-02
1.100000000000000006e-01 7.408703645723315790e-05 1.892147014391452539e-02 1.485990376196564058e-02 1.427221314229498370e-02 1.375027216154174961e-02 1.391322186739015962e-02 2.960098580243014643e-02 2.975433636100008675e-02 3.035872779914783673e-02 3.007892764641828184e-02
1.199999999999999956e-01 9.793528520492661416e-05 1.894018461408943782e-02 1.488297867456090696e-02 1.430023137482250642e-02 1.377706530907034724e-02 1.394309101756538785e-02 2.960118129826263406e-02 2.975452651061427992e-02 3.035969631077135508e-02 3.007787467553571167e-02
1.300000000000000044e-01 1.335385184612981663e-04 1.896828782003800312e-02 1.491751655843486131e-02 1.434210814871027771e-02 1.381707327989568912e-02 1.398776518737303819e-02 2.960144590588009370e-02 2.975478072858396203e-02 3.036115311222642096e-02 3.007625689836586347e-02
1.400000000000000133e-01 1.689383655252890606e-04 1.899642655749142831e-02 1.495196769985848370e-02 1.438380105506839937e-02 1.385686681836850211e-02 1.403227788160130857e-02 2.960167691552232153e-02 2.975499831639818668e-02 3.036261473936421873e-02 3.007459416513372924e-02
1.499999999999999944e-01 2.158209792150159883e-04 1.903399568519666477e-02 1.499777289211470278e-02 1.443909919666093618e-02 1.390959750923513247e-02 1.409136621586915689e-02 2.960193416105811118e-02 2.975523260295735370e-02 3.036457107160368471e-02 3.007230926938832261e-02
1.600000000000000033e-01 2.739129614061145660e-04 1.908103004160130803e-02 1.505483147417658631e-02 1.450773914179647947e-02 1.397499472268861481e-02 1.416478699117052799e-02 2.960217703169070597e-02 2.975543801413084097e-02 3.036702856246459650e-02 3.006934790620766421e-02
1.700000000000000122e-01 3.314349066129658786e-04 1.912813399545227472e-02 1.511168417399382999e-02 1.403982882096410645e-02 1.457582542234190336e-02 1.423769762751580029e-02 3.036949958482615397e-02 3.006627471274218172e-02 2.960233626578283664e-02 2.975554930959727409e-02
1.799999999999999933e-01 3.883847748642183352e-04 1.410410835439308321e-02 1.464333871345912044e-02 1.516834646829198253e-02 1.431007757035301052e-02 1.917529509069285099e-02 3.037198436117261383e-02 3.006309520275989716e-02 2.960241596178393372e-02 2.975556986264937115e-02
1.900000000000000022e-01 4.559666711209802727e-04 1.923194602192639449e-02 1.418052048152761320e-02 1.523611225340407854e-02 1.472356998721710553e-02 1.439620747525886639e-02 3.037498472535695229e-02 3.005914727532588843e-02 2.960241243089465138e-02 2.975547965986593407e-02
2.000000000000000111e-01 5.337629370425020937e-04 1.929809015403655820e-02 1.531489195818335966e-02 1.426867959622955991e-02 1.481604571038830365e-02 1.449565652078117252e-02 2.960228070975398293e-02 2.975522393926276904e-02 3.005437087846366678e-02 3.037851187621076407e-02
2.099999999999999922e-01 6.104242965135685088e-04 1.539341215606135523e-02 1.435578021424412098e-02 1.490725134886777825e-02 1.459395340008491117e-02 1.936425550317128971e-02 2.960202261502673307e-02 2.975481594566000559e-02 3.004942563766488731e-02 3.038206944771878332e-02
2.200000000000000011e-01 6.966412137055952259e-04 1.445402990611000318e-02 1.548288782111817592e-02 1.500985497250065769e-02 1.470483851006183264e-02 1.943985232401966926e-02 2.960158796761196490e-02 2.975417688956783283e-02 3.004358723241894527e-02 3.038617532311897046e-02
2.300000000000000100e-01 7.813621564218446247e-04 1.951537413654013536e-02 1.557214332941326065e-02 1.455089667516578679e-02 1.511063468453207638e-02 1.481412969021169562e-02 2.960102134558720288e-02 2.975336936228581766e-02 3.003757224855346450e-02 3.039032786646157433e-02
2.399999999999999911e-01 8.748765693528689049e-04 1.465820947845301175e-02 1.567236044913375079e-02 1.522172858709371253e-02 1.493512721736759558e-02 1.960017673683677256e-02 3.039506141502218775e-02 2.960024856777573529e-02 3.003062396025613784e-02 2.975228082907064101e-02
2.500000000000000000e-01 9.765395341280199261e-04 1.969410889340261761e-02 1.477536280790731765e-02 1.578354133026403650e-02 1.534220809868388699e-02 1.506708040088963058e-02 2.959925239625089619e-02 2.975087735510513823e-02 3.002271856689342489e-02 3.040040764942032042e-02
2.600000000000000089e-01 1.075831041724487113e-03 1.489029632483937840e-02 1.589458935525884381e-02 1.545946319032046219e-02 1.519635027737210875e-02 1.978762387174863580e-02 3.040585814058675840e-02 3.001466448042239971e-02 2.959814649900568972e-02 2.974930431438973372e-02
2.700000000000000178e-01 1.182299372008720857e-03 1.988987250713592642e-02 1.501412002885188848e-02 1.601659297761110975e-02 1.558463271487333518e-02 1.533537233284671883e-02 2.959684722867217746e-02 2.974742228538496125e-02 3.000569110413527779e-02 3.041199251544117466e-02
2.800000000000000266e-01 1.295142504359885231e-03 1.514603413176420985e-02 1.614943064718202259e-02 1.571659709954223785e-02 1.548314334366466052e-02 2.000050339171713376e-02 3.041887706700549532e-02 2.999584085050287924e-02 2.959538771814238661e-02 2.974524581098358586e-02
2.899999999999999800e-01 1.404521987641026192e-03 1.527457697989051399e-02 1.628181469922260552e-02 1.584384018457356616e-02 1.562674411011620232e-02 2.010998617065528488e-02 2.959394803857835418e-02 2.974300637961480032e-02 2.998601146372615808e-02 3.042599549481588006e-02
2.999999999999999889e-01 1.519090711569411750e-03 1.540994208337370316e-02 1.642438967463180285e-02 1.597654509581073259e-02 1.577745799055512918e-02 2.022706216896460324e-02 3.043401462588266049e-02 2.997548975491070786e-02 2.959248791001682644e-02 2.974058948921259882e-02
3.099999999999999978e-01 1.629560434689148775e-03 1.554116679599755468e-02 1.656565134760849822e-02 1.610420077974459435e-02 1.592294095311044475e-02 2.034229455677042872e-02 2.959121464000053284e-02 2.973826923707817427e-02 2.996521280647997804e-02 3.044240439568649328e-02
3.200000000000000067e-01 1.743926971634057743e-03 1.567773984310747229e-02 1.671573672318960035e-02 1.623646516976350040e-02 1.607350546191321089e-02 2.046403158534327790e-02 2.959015135204792063e-02 2.973598217525745893e-02 2.995455516671730045e-02 3.045191854607631407e-02
3.300000000000000155e-01 1.861150564373216998e-03 1.581846419062160614e-02 1.687348190261080128e-02 1.637277117259653206e-02 1.622741117984705453e-02 2.059138917711405767e-02 3.046274652958664078e-02 2.994377633791793850e-02 2.958948657295766213e-02 2.973390082114222080e-02
3.400000000000000244e-01 1.972863321940713285e-03 2.071517684722626665e-02 1.595323544982956213e-02 1.702731903376020553e-02 1.650414727019990785e-02 1.637316043898540824e-02 3.047432503045119020e-02 2.958944264603910121e-02 2.973233629214478910e-02 2.993384616165679912e-02
3.499999999999999778e-01 2.079052311351812024e-03 1.608189390973492963e-02 1.717654523863572369e-02 1.663120809802255684e-02 1.651023888549752253e-02 2.083499908818332164e-02 3.048675373927067778e-02 2.992495870943821107e-02 2.959015155714926279e-02 2.973142422162889861e-02
3.599999999999999867e-01 2.186220926923949492e-03 2.095799739521434293e-02 1.621221329331149277e-02 1.732992176139708240e-02 1.676242017729971320e-02 1.664647565548967728e-02 3.050106197326132168e-02 2.959188391799069673e-02 2.973131874035946087e-02 2.991684889262788416e-02
3.699999999999999956e-01 2.293179068158388446e-03 2.108272715311291026e-02 1.634264750656826484e-02 1.748557200684423482e-02 1.689690346662066009e-02 1.677988662125515576e-02 3.051758616532205745e-02 2.959499709578598120e-02 2.973235521151831873e-02 2.991004188092701715e-02
3.800000000000000044e-01 2.393012794419439870e-03 2.120078099602377628e-02 1.646459121853846921e-02 1.763296821165809269e-02 1.702561959046488063e-02 1.690209183791245226e-02 3.053560933700981417e-02 2.959959557930846863e-02 2.973474499311426142e-02 2.990537239752256299e-02
3.900000000000000133e-01 2.490950068595022045e-03 1.658421651462547650e-02 1.777931280151211213e-02 1.715445946095803254e-02 1.702009670177512257e-02 2.131790864156897850e-02 3.055646990548312528e-02 2.960627111214871043e-02 2.990305151824181051e-02 2.973893088752118177e-02
4.000000000000000222e-01 2.576108540463608893e-03 2.142055615044930611e-02 1.668801809147871934e-02 1.790773431192556678e-02 1.726804465488657181e-02 1.712146560293957565e-02 3.057796769412883878e-02 2.961444788174298626e-02 2.990358762467459908e-02 2.974460760146138000e-02
4.099999999999999756e-01 2.662852662947740815e-03 1.679324127567567021e-02 1.803935572379234201e-02 1.722367028530221930e-02 1.738467150149744858e-02 2.152550227396029039e-02 3.060416997945870909e-02 2.990757221960301318e-02 2.962592094931407183e-02 2.975311438750115681e-02
4.199999999999999845e-01 2.736824773621355893e-03 1.688220438666957271e-02 1.815188990954231738e-02 1.730990814980111828e-02 1.748437329520598216e-02 2.161484776001021402e-02 3.063118142687820331e-02 2.991481922522483058e-02 2.963922318097507447e-02 2.976344999502871305e-02
4.299999999999999933e-01 2.806250529400232136e-03 1.696457885182783495e-02 1.825729378554639612e-02 1.738978685956747705e-02 1.757762683469153708e-02 2.169796172369345411e-02 3.066203091119834578e-02 2.992623461173915186e-02 2.977694879241594983e-02 2.965598725884439901e-02
4.400000000000000022e-01 2.866793932610444458e-03 1.703491872458607129e-02 1.834846478492763514e-02 1.745811709924514205e-02 1.765810307769089330e-02 2.176906801774344119e-02 3.069525322175030088e-02 2.994151389153173332e-02 2.967568363333015005e-02 2.979329658707928832e-02
4.500000000000000111e-01 2.920936309892787058e-03 1.709577937905883138e-02 1.842859320807707646e-02 1.772861274253625594e-02 1.751739541127602523e-02 2.183045602130344320e-02 3.073269627968786694e-02 2.969970919959207672e-02 2.996164886624534673e-02 2.981378808516432430e-02
4.600000000000000200e-01 2.963270540578068473e-03 1.714094085869453596e-02 1.848930551471562878e-02 1.756151817755303296e-02 1.778181870118454577e-02 2.187561113854287476e-02 3.077048670357659596e-02 2.998441458522900852e-02 2.972575210590079620e-02 2.983655034248407917e-02
4.699999999999999734e-01 2.998258787369719944e-03 1.717505742714652700e-02 1.853669669190484079e-02 1.759496431755832799e-02 1.782309999320393426e-02 2.190898850723346433e-02 3.081245162108964958e-02 3.001191635004137395e-02 2.975661871635870009e-02 2.986413083968992091e-02
4.799999999999999822e-01 3.023431079706859204e-03 1.719535441251857089e-02 1.761495704859252637e-02 1.784913101684636183e-02 1.856694137463142658e-02 2.192765810832322457e-02 3.085653840432829587e-02 2.979105747651456665e-02 3.004273245811129103e-02 2.989552482692611063e-02
4.899999999999999911e-01 3.038788086280595248e-03 2.193154725894226956e-02 1.857993044454842382e-02 1.720182874112550359e-02 1.785983715407822928e-02 1.762143911413731334e-02 3.090270786489966379e-02 3.007658215225708642e-02 2.982905948476062552e-02 2.993076716818190292e-02
5.000000000000000000e-01 3.044327029455874255e-03 1.719453024173208180e-02 1.857565801071290462e-02 1.761442989542729917e-02 1.785521614248233857e-02 2.192070631289073576e-02 3.095102447705383453e-02 3.011326890208584905e-02 2.987057184779402449e-02 2.996982012157783579e-02
5.100000000000000089e-01 3.040041487290340294e-03 1.855422085697256557e-02 1.717356099273328884e-02 1.783533364983978450e-02 1.759402958676570955e-02 2.189530542415617231e-02 3.100162974792870091e-02 3.015270342854292282e-02 2.991549469511834217e-02 3.001257581089203375e-02
5.200000000000000178e-01 3.025921388394292848e-03 1.713907309502040247e-02 1.851581608287814970e-02 1.756041856965403353e-02 1.780031805914992354e-02 2.185562775503260835e-02 3.105467311904900815e-02 3.019489717280375227e-02 2.996367952368566429e-02 3.005886438289660442e-02
5.300000000000000266e-01 3.001953199266457848e-03 1.709126487926740032e-02 1.846073702603177880e-02 1.751385273962745293e-02 1.775035429354220734e-02 2.180205963019609533e-02 3.111023068048282200e-02 3.023992770802385460e-02 3.001492960934786305e-02 3.010846595547773605e-02
5.400000000000000355e-01 2.968120301934724925e-03 1.703037565038582543e-02 1.745465543465875985e-02 1.768567679862392827e-02 1.838936777108890475e-02 2.173507839512182557e-02 3.116824696463809524e-02 3.028788635003549015e-02 3.006900293123392076e-02 3.016112417780024771e-02
5.500000000000000444e-01 2.926824453502637098e-03 1.696066361385339949e-02 1.830690391232193959e-02 1.761085593714402375e-02 1.738706354518365638e-02 2.165952692711091074e-02 3.122545516971744414e-02 3.033620560524332224e-02 3.012273123609880698e-02 3.021372578655995289e-02
5.600000000000000533e-01 2.873698691043847196e-03 1.687507848161982904e-02 1.820518673514102959e-02 1.751831303898794545e-02 1.730436689662388436e-02 2.156804401447485683e-02 3.128755867271337116e-02 3.038994059955371640e-02 3.018146928360969025e-02 3.027152583395397931e-02
5.699999999999999512e-01 2.814036075562849175e-03 1.678246438679624475e-02 1.809493746218507684e-02 1.741760391568005634e-02 1.721523767096848345e-02 2.147037453492463624e-02 3.134796746762134878e-02 3.044359438494637776e-02 3.023904070895160751e-02 3.032847240833548563e-02
5.799999999999999600e-01 2.745397090708770471e-03 1.667911988124820208e-02 1.797201026266453255e-02 1.730474155080446996e-02 1.711621282731500687e-02 2.136283383972650482e-02 3.140933557375404778e-02 3.049957365497861506e-02 3.029802774140998370e-02 3.038712986754595058e-02
5.899999999999999689e-01 2.672074529783264544e-03 1.657157575202712618e-02 1.784443047681616781e-02 1.718690062125357090e-02 1.701362078734634797e-02 2.125241481064972862e-02 3.146797485826906965e-02 3.055449039775198772e-02 3.035493215347768309e-02 3.044402500367431735e-02
5.999999999999999778e-01 2.585906348456408488e-03 1.644815437763022525e-02 1.769867290128037535e-02 1.705131236395142011e-02 1.689640161839869870e-02 2.112746233682021024e-02 3.153000073508483575e-02 3.061411437955853174e-02 3.041577125773388401e-02 3.050519967868067089e-02
6.099999999999999867e-01 2.501161436586957134e-03 2.100887408866438516e-02 1.755918775869261955e-02 1.632932708040388606e-02 1.692054075388316550e-02 1.678398584227554224e-02 3.158528875971437083e-02 3.047061957792577061e-02 3.066859556022180286e-02 3.056066344156713188e-02
6.199999999999999956e-01 2.403551866927828001e-03 1.619508718814872614e-02 1.740280176834863371e-02 1.665735194213339293e-02 1.677269609047442669e-02 2.087686522650898310e-02 3.164330536869901234e-02 3.052884910072212882e-02 3.072711558709744287e-02 3.061987846917015033e-02
6.300000000000000044e-01 2.303919594426789667e-03 1.606054333374269324e-02 1.724751304963978438e-02 1.653054445199408570e-02 1.662463915556332966e-02 2.074660011266143966e-02 3.169734623984786503e-02 3.058374116629462500e-02 3.078286698529496268e-02 3.067602326844336147e-02
6.400000000000000133e-01 2.197055023045783873e-03 2.061138817976473567e-02 1.591863764791332306e-02 1.708549388920117124e-02 1.646911853187636374e-02 1.639634772722353695e-02 3.175042815853537648e-02 3.063829008117726141e-02 3.083879563439697810e-02 3.073214596741272175e-02
6.500000000000000222e-01 2.089874193950217677e-03 1.577850179501226469e-02 1.692745880500984290e-02 1.626210803495820034e-02 1.631734745333476150e-02 2.048003595909015859e-02 3.179933141364178761e-02 3.068910179861584694e-02 3.089134919300166177e-02 3.078474371671158921e-02
6.600000000000000311e-01 1.983584669905716011e-03 1.564144827540584620e-02 1.677495551643422636e-02 1.612660805041282036e-02 1.617310934114934984e-02 2.035364699870734900e-02 3.184411151531619383e-02 3.073609071321769734e-02 3.094034385351935798e-02 3.083369026898812038e-02
6.700000000000000400e-01 1.871685076990587185e-03 2.022444942748962554e-02 1.549900164764718424e-02 1.661877342274525882e-02 1.597865735910561705e-02 1.603017353889947885e-02 3.188774642066578846e-02 3.078228599772583549e-02 3.098889820955622043e-02 3.088213619487488112e-02
6.800000000000000488e-01 1.754188844238170099e-03 2.009276868287913215e-02 1.535125069179857360e-02 1.645944792406095480e-02 1.581917767377434211e-02 1.588765202358609352e-02 3.193013803951916252e-02 3.082752597743930456e-02 3.103685139722097905e-02 3.092994325969560671e-02
6.899999999999999467e-01 1.639491359637569156e-03 1.996791310668399877e-02 1.520863326653472056e-02 1.630838977177712437e-02 1.566253715823311132e-02 1.575239634008034767e-02 3.196850525187649311e-02 3.086874825317316440e-02 3.108093241057035758e-02 3.097387145031139932e-02
6.999999999999999556e-01 1.528649351778389601e-03 1.985052329412932692e-02 1.507217336813231924e-02 1.616648045888357046e-02 1.551163147578811519e-02 1.562357266432852325e-02 3.200304023146217924e-02 3.090604775999098233e-02 3.112117853526734715e-02 3.101397417853012095e-02
7.099999999999999645e-01 1.413647150726247970e-03 1.973195123613767296e-02 1.493186774821724828e-02 1.602333636253814447e-02 1.535605771943477846e-02 1.549104763198878160e-02 3.203647894475883384e-02 3.094230559624524049e-02 3.116067626642362795e-02 3.105333724437927753e-02
7.199999999999999734e-01 1.303814628345136917e-03 1.962163285346491676e-02 1.479896106479737690e-02 1.589037249736458685e-02 1.520860551976858412e-02 1.536514515452783863e-02 3.206633905647747473e-02 3.097476909863611585e-02 3.119640261009531956e-02 3.108895441904737864e-02
7.299999999999999822e-01 1.190469191069517835e-03 1.951065154359192533e-02 1.466280419412835552e-02 1.575682248496570667e-02 1.505767217667544969e-02 1.523564460683559350e-02 3.209520562725923926e-02 3.100619546426347170e-02 3.123136519047401902e-02 3.112382820043270784e-02
7.399999999999999911e-01 1.083498559080681937e-03 1.453513507865163840e-02 1.491641510889648442e-02 1.511368881977044783e-02 1.563402408310104671e-02 1.940847665338352179e-02 3.212077387917445376e-02 3.103403496330180839e-02 3.126269680097142761e-02 3.115510029784932661e-02
7.500000000000000000e-01 9.837168918770972798e-04 1.931533270994750806e-02 1.441668811952497367e-02 1.552214992539857445e-02 1.478571229032654873e-02 1.500009204797113881e-02 3.214326297498715235e-02 3.105849796515232006e-02 3.129055060700694502e-02 3.118292065764849061e-02
7.600000000000000089e-01 8.815330176959574292e-04 1.429595193620263743e-02 1.465294356417039083e-02 1.488389587989151670e-02 1.541008335138550379e-02 1.922204039008772528e-02 3.216502245205191818e-02 3.108212005863635399e-02 3.131777646545282068e-02 3.121013443082624669e-02
7.700000000000000178e-01 7.875244929253053406e-04 1.913802741806489016e-02 1.418531013157668663e-02 1.530906414920329105e-02 1.453178076281555313e-02 1.477711520471186243e-02 3.218397455409709174e-02 3.110263422857806673e-02 3.134172149247309302e-02 3.123408780035694804e-02
7.800000000000000266e-01 7.023449975537180518e-04 1.408536626262094429e-02 1.442282684024233548e-02 1.468047176199027692e-02 1.521913151748314867e-02 1.906336602150838014e-02 3.220031370039956597e-02 3.112025736214861851e-02 3.136254708970161176e-02 3.125493654270129762e-02
7.900000000000000355e-01 6.156520258113008575e-04 1.898876914078450467e-02 1.398389749554968323e-02 1.512904844047947318e-02 1.431276281364662895e-02 1.458223367541202665e-02 3.221617167157402040e-02 3.113728959126630877e-02 3.127535614824409477e-02 3.138292856768681860e-02
8.000000000000000444e-01 5.385603066419967274e-04 1.892358614156949836e-02 1.505008008055671101e-02 1.389384091282087376e-02 1.421560176361653417e-02 1.449499559132732575e-02 3.222965010101315475e-02 3.115169729811840052e-02 3.140038929301731951e-02 3.129286252261228446e-02
8.100000000000000533e-01 4.603212905240134018e-04 1.885851852390080241e-02 1.497095132973360297e-02 1.380257698391525178e-02 1.411769461886278228e-02 1.440659161737235273e-02 3.224275566485972772e-02 3.116563352644041371e-02 3.141749440219595430e-02 3.131002463800139357e-02
8.199999999999999512e-01 3.923504014985965452e-04 1.880286102113675611e-02 1.490297887577728131e-02 1.372337344215936519e-02 1.403321927709610083e-02 1.432991112486646165e-02 3.225369090256869492e-02 3.117719748355963355e-02 3.143186777110616031e-02 3.132445575931268322e-02
8.299999999999999600e-01 3.350699169183667136e-04 1.875657503075042060e-02 1.484621706190111801e-02 1.365667035309908392e-02 1.396245711382170830e-02 1.426538690974950459e-02 3.226259263764971047e-02 3.118656153342776183e-02 3.144363929068440255e-02 3.133628154322657539e-02
8.399999999999999689e-01 2.772116815308575460e-04 1.871038709491099419e-02 1.478933606032663620e-02 1.358932158629680767e-02 1.389138284077714135e-02 1.420030786920313363e-02 3.227130202987554125e-02 3.119567499419264103e-02 3.145522087017818547e-02 3.134792283512422700e-02
8.499999999999999778e-01 2.187779190665539773e-04 1.866430781593335364e-02 1.473232441573902804e-02 1.352131843674160214e-02 1.382001586946549239e-02 1.413468564551834637e-02 3.227981860257081448e-02 3.120453539505968488e-02 3.146661033957361825e-02 3.135937732168044001e-02
8.599999999999999867e-01 1.716180546587256614e-04 1.862752966265591656e-02 1.468661318722929224e-02 1.346643896332782621e-02 1.376272451060924461e-02 1.408180462260027153e-02 3.228649273747155601e-02 3.121143993841379166e-02 3.147558218783333417e-02 3.136840489542721405e-02
8.699999999999999956e-01 1.360080988030838408e-04 1.859999926626363514e-02 1.465226634933436585e-02 1.342499830592431068e-02 1.371964701257358948e-02 1.404192420935834046e-02 3.229141704818199593e-02 3.121651039365402197e-02 3.148222888471867431e-02 3.137509549276895626e-02
8.800000000000000044e-01 1.001929428784010395e-04 1.857251694209181847e-02 1.338331480006810237e-02 1.367648058595245103e-02 1.400185830584024099e-02 1.461786230886899171e-02 3.229627159148831805e-02 3.122148780709623969e-02 3.138171692956696207e-02 3.148880465993953576e-02
8.900000000000000133e-01 7.620242404939259152e-05 1.855422318138615773e-02 1.459489323731564051e-02 1.335539005037600369e-02 1.364765551559532844e-02 1.397504587871785560e-02 3.229946915701535637e-02 3.122475417450014737e-02 3.149314890377575421e-02 3.138609257200701552e-02
9.000000000000000222e-01 4.004640636356975616e-05 1.331329812405344405e-02 1.360434959137738972e-02 1.393467632294085462e-02 1.456038816746395639e-02 1.852682583222135110e-02 3.230420725619928546e-02 3.122957554602995983e-02 3.139259772789036035e-02 3.149960555810227963e-02
9.100000000000000311e-01 2.794908102685268031e-05 1.851770524631617815e-02 1.329921264291170947e-02 1.454887237648777240e-02 1.358989662461938461e-02 1.392117992198046127e-02 3.230577107961873917e-02 3.123116176068427285e-02 3.139475049848849258e-02 3.150174179378727873e-02
9.200000000000000400e-01 3.686566467590091437e-06 1.849948234589799539e-02 1.452581907742754586e-02 1.327095910172737710e-02 1.389412783433266116e-02 1.356096502341820262e-02 3.230887539731147617e-02 3.123430273628122547e-02 3.139903251972762932e-02 3.150599020389063809e-02
9.300000000000000488e-01 -8.478583023252235775e-06 1.451428138200853285e-02 1.325679094034732178e-02 1.388057232559335857e-02 1.354648665641148587e-02 1.849038018891492260e-02 3.231041588692547262e-02 3.123585746812482591e-02 3.150810234953136529e-02 3.140116173801121152e-02
9.399999999999999467e-01 -2.066630179720773682e-05 1.324259512030050503e-02 1.353200008740477328e-02 1.386699729167831067e-02 1.450273619800193300e-02 1.848128433218314270e-02 3.231194859403697245e-02 3.123740167684358263e-02 3.140328307355366722e-02 3.151020643650664921e-02
9.499999999999999556e-01 -2.066630179720773682e-05 1.324259512030050503e-02 1.353200008740477328e-02 1.386699729167831067e-02 1.450273619800193300e-02 1.848128433218314270e-02 3.231194859403697245e-02 3.123740167684358263e-02 3.140328307355366722e-02 3.151020643650664921e-02
9.599999999999999645e-01 -3.287656935125490517e-05 1.847219485364899605e-02 1.449118343202191080e-02 1.322837159547505560e-02 1.351750544521155596e-02 1.385340282045762102e-02 3.231347351649390548e-02 3.123893534838707159e-02 3.151230245073363689e-02 3.140539651019284145e-02
9.699999999999999734e-01 -3.287656935125490517e-05 1.847219485364899605e-02 1.449118343202191080e-02 1.322837159547505560e-02 1.351750544521155596e-02 1.385340282045762102e-02 3.231347351649390548e-02 3.123893534838707159e-02 3.151230245073363689e-02 3.140539651019284145e-02
9.799999999999999822e-01 -3.287656935125490517e-05 1.847219485364899605e-02 1.449118343202191080e-02 1.322837159547505560e-02 1.351750544521155596e-02 1.385340282045762102e-02 3.231347351649390548e-02 3.123893534838707159e-02 3.151230245073363689e-02 3.140539651019284145e-02
9.899999999999999911e-01 -3.287656935125490517e-05 1.847219485364899605e-02 1.449118343202191080e-02 1.322837159547505560e-02 1.351750544521155596e-02 1.385340282045762102e-02 3.231347351649390548e-02 3.123893534838707159e-02 3.151230245073363689e-02 3.140539651019284145e-02
1.000000000000000000e+00 -3.287656935125490517e-05 1.847219485364899605e-02 1.449118343202191080e-02 1.322837159547505560e-02 1.351750544521155596e-02 1.385340282045762102e-02 3.231347351649390548e-02 3.123893534838707159e-02 3.151230245073363689e-02 3.140539651019284145e-02
1.010000000000000009e+00 -3.287656935125490517e-05 1.847219485364899605e-02 1.449118343202191080e-02 1.322837159547505560e-02 1.351750544521155596e-02 1.385340282045762102e-02 3.231347351649390548e-02 3.123893534838707159e-02 3.151230245073363689e-02 3.140539651019284145e-02
1.020000000000000018e+00 -3.287656935125490517e-05 1.847219485364899605e-02 1.449118343202191080e-02 1.322837159547505560e-02 1.351750544521155596e-02 1.385340282045762102e-02 3.231347351649390548e-02 3.123893534838707159e-02 3.151230245073363689e-02 3.140539651019284145e-02
1.030000000000000027e+00 -3.287656935125490517e-05 1.847219485364899605e-02 1.449118343202191080e-02 1.322837159547505560e-02 1.351750544521155596e-02 1.385340282045762102e-02 3.231347351649390548e-02 3.123893534838707159e-02 3.151230245073363689e-02 3.140539651019284145e-02
1.040000000000000036e+00 -3.287656935125490517e-05 1.847219485364899605e-02 1.449118343202191080e-02 1.322837159547505560e-02 1.351750544521155596e-02 1.385340282045762102e-02 3.231347351649390548e-02 3.123893534838707159e-02 3.151230245073363689e-02 3.140539651019284145e-02
1.050000000000000044e+00 -2.139986050887795238e-05 1.324168470337351577e-02 1.352990013436888329e-02 1.386514159247998444e-02 1.450119329115439476e-02 1.847972868286196918e-02 3.230995516435697379e-02 3.123386783159674482e-02 3.140001207793776533e-02 3.150696840826771455e-02
1.060000000000000053e+00 -2.139986050887795238e-05 1.324168470337351577e-02 1.352990013436888329e-02 1.386514159247998444e-02 1.450119329115439476e-02 1.847972868286196918e-02 3.230995516435697379e-02 3.123386783159674482e-02 3.140001207793776533e-02 3.150696840826771455e-02
1.070000000000000062e+00 -9.941780074382945898e-06 1.451119387913636476e-02 1.325497123451307643e-02 1.387686109860294080e-02 1.354228328360363061e-02 1.848726385473521000e-02 3.230643629279282558e-02 3.122879569800363075e-02 3.150163602361767679e-02 3.139462056308262722e-02
1.080000000000000071e+00 1.497652877590281724e-06 1.452118523543902140e-02 1.326823107931748846e-02 1.388856130150956797e-02 1.355465490529450014e-02 1.849480028645819618e-02 3.230291690269256749e-02 3.122371896087315288e-02 3.149630529727066863e-02 3.138922199339500702e-02
1.090000000000000080e+00 2.432050096852533114e-05 1.850987659755311959e-02 1.329467027094868685e-02 1.454114040789457676e-02 1.357936361333366738e-02 1.391190365043770694e-02 3.229587657202052930e-02 3.121355173029839378e-02 3.148564881617758882e-02 3.137840380813446128e-02
1.100000000000000089e+00 3.570387720925570090e-05 1.851741631043201525e-02 1.330784939943597915e-02 1.455110430062076139e-02 1.359170072215128838e-02 1.392354572418208133e-02 3.229235563358341665e-02 3.120846126372201976e-02 3.137298425490837872e-02 3.148032305663394509e-02
1.110000000000000098e+00 6.974159085594499002e-05 1.854004067368538594e-02 1.458094165039051752e-02 1.334722361064503461e-02 1.362864319107294150e-02 1.395835511707220651e-02 3.228178973786596795e-02 3.119316261875583127e-02 3.146435565007318913e-02 3.135668415601833986e-02
1.120000000000000107e+00 9.233953045037497480e-05 1.855512709460023502e-02 1.337333602764152231e-02 1.460078830419304745e-02 1.365321421280204887e-02 1.398146367782578982e-02 3.227474325003468897e-02 3.118294095098509897e-02 3.145371887404470324e-02 3.134578325301804608e-02
1.129999999999999893e+00 1.260952582708216177e-04 1.857776030145051605e-02 1.463049161041760256e-02 1.341229693277887214e-02 1.401597930141094614e-02 1.368998495806475306e-02 3.226416970006409923e-02 3.116757485753218065e-02 3.132938142430909123e-02 3.143777577606619855e-02
1.139999999999999902e+00 1.596811170255436115e-04 1.466011569864194945e-02 1.345100605189719981e-02 1.405031749985343088e-02 1.372665288420747004e-02 1.860039575184882152e-02 3.225359158773991736e-02 3.115216876976268853e-02 3.142184688119405156e-02 3.131292004415994756e-02
1.149999999999999911e+00 2.041971476255820977e-04 1.863057583594102812e-02 1.469949269677539930e-02 1.350222174462546720e-02 1.377538362521583092e-02 1.409582436331066266e-02 3.223948037329823352e-02 3.113156571458219196e-02 3.140062978701937263e-02 3.129088103829864853e-02
1.159999999999999920e+00 2.594144337117311547e-04 1.474852074745182200e-02 1.356559523159189297e-02 1.415225960790482927e-02 1.383604004164362342e-02 1.866829231443615372e-02 3.222183005258211219e-02 3.110571404796705353e-02 3.137414132157482355e-02 3.126319130500245652e-02
1.169999999999999929e+00 3.141542796853317261e-04 1.870598900915680304e-02 1.479733701603822178e-02 1.362823973155699413e-02 1.389641008485674456e-02 1.420819376271442551e-02 3.220416722097731166e-02 3.107975514337351503e-02 3.134768708784866492e-02 3.123535117692585045e-02
1.179999999999999938e+00 3.684143883095650717e-04 1.874365488720635201e-02 1.484594407126848224e-02 1.369014414816381239e-02 1.395649204036277652e-02 1.426362407822770982e-02 3.218649190548088235e-02 3.105369055800458536e-02 3.132126428443109123e-02 3.120736780520060039e-02
1.189999999999999947e+00 4.328900560529261462e-04 1.878879757775472198e-02 1.490399911808248413e-02 1.376343829084369225e-02 1.402820619812705435e-02 1.432947217927142344e-02 3.216526504682596516e-02 3.102227569789479944e-02 3.128959413168654058e-02 3.117360932117349895e-02
1.199999999999999956e+00 5.072291890552985344e-04 1.884136177393457359e-02 1.497135566616816446e-02 1.384756208903436224e-02 1.411133409724720997e-02 1.440536975721140069e-02 3.214047758154796319e-02 3.098543886421881513e-02 3.125268999234612904e-02 3.113399562789202768e-02
1.209999999999999964e+00 5.806121180617958982e-04 1.889378616062969279e-02 1.503831000953238448e-02 1.393017378368401928e-02 1.419386730580862212e-02 1.448026802643720065e-02 3.211566537538536326e-02 3.094840526565469443e-02 3.121582527755419750e-02 3.109415678735496721e-02
1.219999999999999973e+00 6.632996854730546267e-04 1.895348823258313081e-02 1.511433443246708828e-02 1.402271550715516492e-02 1.428743677001036508e-02 1.456464094905324247e-02 3.208727785068213323e-02 3.090584499925702264e-02 3.117373154798871310e-02 3.104838012068118075e-02
1.229999999999999982e+00 7.447214845552819129e-04 1.411324585398026146e-02 1.438016520400764615e-02 1.464770848091092800e-02 1.518982395545207670e-02 1.901291936660122125e-02 3.205885687303414860e-02 3.086303788138443707e-02 3.100237310019532053e-02 3.113166641749753882e-02
1.239999999999999991e+00 8.347970677422550259e-04 1.907939624303292558e-02 1.421267880650761012e-02 1.527409469338269002e-02 1.448342196441631917e-02 1.473960499769495433e-02 3.202684206533429334e-02 3.081459095117204325e-02 3.095038203019738823e-02 3.108436441477467616e-02
1.250000000000000000e+00 9.329741318809244097e-04 1.915270366392276408e-02 1.536688511453717862e-02 1.432016307165396608e-02 1.459674189885649953e-02 1.483979549270858164e-02 3.199121671880054973e-02 3.103181870715184670e-02 3.076040986996827001e-02 3.089238035181344350e-02
1.260000000000000009e+00 1.029127887730202189e-03 1.922533530055595824e-02 1.545874204047715909e-02 1.442450692629371548e-02 1.470846304634673002e-02 1.493799002190450941e-02 3.195553208606121548e-02 3.097927332094016842e-02 3.070586711114576747e-02 3.083419424619062571e-02
1.270000000000000018e+00 1.132540720096067866e-03 1.930433731218209742e-02 1.555863658159016907e-02 1.453568937273977055e-02 1.482935472260911609e-02 1.504373270960981425e-02 3.191620562052728538e-02 3.092146359526450408e-02 3.064546145428491755e-02 3.077005071924457033e-02
1.280000000000000027e+00 1.242515326975913601e-03 1.938931192566800341e-02 1.465273636165464327e-02 1.495863507466256744e-02 1.515642624245480338e-02 1.566613468713426438e-02 3.187320860558380542e-02 3.057908722107754995e-02 3.070000158482277114e-02 3.085838046922005640e-02
1.290000000000000036e+00 1.349501116425839585e-03 1.947286717065805847e-02 1.577195647970787429e-02 1.526640689899130821e-02 1.508495818221358697e-02 1.476542460852358837e-02 3.183010150445908515e-02 3.051222759628592629e-02 3.062997237945000797e-02 3.079527875563307926e-02
1.300000000000000044e+00 1.461999463895167356e-03 1.956159710585098077e-02 1.488267324441414075e-02 1.588452764026409766e-02 1.521817140757670064e-02 1.538257719047790052e-02 3.178326267734481875e-02 3.072690582565800604e-02 3.043926543840674154e-02 3.055424074025590159e-02
1.310000000000000053e+00 1.570927548219785714e-03 1.499499540467601026e-02 1.534727107033954582e-02 1.549575366477677803e-02 1.599474345184977858e-02 1.964827000549908623e-02 3.036577365748109603e-02 3.047875852885479492e-02 3.065853623410097137e-02 3.173625930924155181e-02
1.320000000000000062e+00 1.684206343753970325e-03 1.973908053335415858e-02 1.511056176041039936e-02 1.611055301035120915e-02 1.548129578572661653e-02 1.561441653349583680e-02 3.168542916450772101e-02 3.058493887870552402e-02 3.039786754553755813e-02 3.028607173363816879e-02
1.330000000000000071e+00 1.800899113308105856e-03 1.983319480903232915e-02 1.522830576118943888e-02 1.623100637470388866e-02 1.561862777499872963e-02 1.573801195803279512e-02 3.163068706159125054e-02 3.050616305867229552e-02 3.031178114033656820e-02 3.020009411001025809e-02
1.340000000000000080e+00 1.912709801477041486e-03 1.992372877651540225e-02 1.634737093247953105e-02 1.533989784453402595e-02 1.585809375661059034e-02 1.574894077432905173e-02 3.011359731707297441e-02 3.022640964074206280e-02 3.042752260165930075e-02 3.157560646285116623e-02
1.350000000000000089e+00 2.019595624889558398e-03 2.001039624274345008e-02 1.544546241228645159e-02 1.597471966424219431e-02 1.587177030317751467e-02 1.645930847192975457e-02 3.152013277971536104e-02 3.002668912398721857e-02 3.014184308974628829e-02 3.034908020943767951e-02
1.360000000000000098e+00 2.128132469880208554e-03 2.009826817905176199e-02 1.555154092599859983e-02 1.657345782167944648e-02 1.599423602225433227e-02 1.609514509785058001e-02 3.026570425250745336e-02 3.005260171773842942e-02 2.993367743812468465e-02 3.146046052434282175e-02
1.370000000000000107e+00 2.237207986564829568e-03 2.018610644198421886e-02 1.565698269391049488e-02 1.668838007961639253e-02 1.611466767567290570e-02 1.621805163764310567e-02 2.983469093211191595e-02 2.995893737513711727e-02 3.017755044330427960e-02 3.139640999622413109e-02
1.379999999999999893e+00 2.339794851957410077e-03 2.026789088747875042e-02 1.575502089244254847e-02 1.633489682431705711e-02 1.622537353730941698e-02 1.679631352445651316e-02 3.133160343345055970e-02 2.973574967495952806e-02 2.986651621708528645e-02 3.008995448001830497e-02
1.389999999999999902e+00 2.441284182249787472e-03 2.034750237955726404e-02 1.585080467875593646e-02 1.690250933011980608e-02 1.633234521811020162e-02 1.645097352451892550e-02 2.963127561647395034e-02 2.977006479459045826e-02 2.999794558723169885e-02 3.126207251915118918e-02
1.399999999999999911e+00 2.530344821429693272e-03 1.593369304336902936e-02 1.699474795026850726e-02 1.642392217584203937e-02 1.655253220580458692e-02 2.041575569296321876e-02 2.953308983123294207e-02 2.968034587253964851e-02 2.991187488074354209e-02 3.119548293133376712e-02
1.409999999999999920e+00 2.622013721331059415e-03 1.601757730012515549e-02 1.708810282259342825e-02 1.651549298442784100e-02 1.665595755654188798e-02 2.048369306289473876e-02 2.942414052833911345e-02 2.958170695275059645e-02 2.981678355613808645e-02 3.111997654370500174e-02
1.419999999999999929e+00 2.701135208243661372e-03 1.608842983399965537e-02 1.716663386468613578e-02 1.659168901017975262e-02 1.674351902057756927e-02 2.053959929826002992e-02 2.932189002142798415e-02 2.948990658907783488e-02 2.972792494423481119e-02 3.104743633207678044e-02
1.429999999999999938e+00 2.776435472911724378e-03 1.615398261708087674e-02 1.723862811004281057e-02 1.666081414454117018e-02 1.682443129669158183e-02 2.058936524277703295e-02 2.921516005527987486e-02 2.939480347178827918e-02 2.963559038543485749e-02 3.096995269820759789e-02
1.439999999999999947e+00 2.843230489287005419e-03 1.620987333773035721e-02 1.729901484623136074e-02 1.671811137422862109e-02 1.689310248463677180e-02 2.062934898926524485e-02 2.910981495988675810e-02 2.930160166409361000e-02 2.954492072399493227e-02 3.089180722953274380e-02
1.449999999999999956e+00 2.904278376514529778e-03 1.625804665136008562e-02 1.734962245740800241e-02 1.676538437813269652e-02 1.695179277536123727e-02 2.066059992885405094e-02 2.900054913196254899e-02 2.920560118911916594e-02 2.945145346362389865e-02 3.080928329561602452e-02
1.459999999999999964e+00 2.953403421811211672e-03 1.629346561673143678e-02 1.738504016670835289e-02 1.679766629964934282e-02 1.699435468552167386e-02 2.067978732159904409e-02 2.889837130308563207e-02 2.911644001073979138e-02 2.936468956236342603e-02 3.073117497094292327e-02
1.469999999999999973e+00 2.995699742183473204e-03 1.631962611084796302e-02 1.681812770937872112e-02 1.702503983756528672e-02 1.740867558058850975e-02 2.068876565134546847e-02 3.064991611590233561e-02 2.879257390742559486e-02 2.902475793408975172e-02 2.927564081685239336e-02
1.479999999999999982e+00 3.028260064258806675e-03 1.633415605267752799e-02 1.741804615171799187e-02 1.682453328619563579e-02 1.704107872701425552e-02 2.068612515253848844e-02 2.868859154285518381e-02 2.893531173746938245e-02 2.918905170180367478e-02 3.057032152150094412e-02
1.489999999999999991e+00 3.051000915733360994e-03 1.633685610370289032e-02 1.741294377340169355e-02 1.681674456412337107e-02 1.704236692249687726e-02 2.067180958331796617e-02 2.858640349270128236e-02 2.884809125656879331e-02 2.910500508868712685e-02 3.049300610700704864e-02
1.500000000000000000e+00 3.063836906667627598e-03 1.632756308780860047e-02 1.739322937735755109e-02 1.679468540109323865e-02 1.702886584808164031e-02 2.064582063806207762e-02 2.848596237525737387e-02 2.876306629030028067e-02 2.902353589781608498e-02 3.041843159716701647e-02
1.510000000000000009e+00 3.066680764311444009e-03 1.630615519283521234e-02 1.735883543170815141e-02 1.675834747844980391e-02 1.700060250008657639e-02 2.060821695420219854e-02 2.838720064700947510e-02 2.868018485993716407e-02 2.894462379019733730e-02 3.034684955027923056e-02
1.520000000000000018e+00 3.059443562307293408e-03 1.627255275902225393e-02 1.730976758650708963e-02 1.670779461589975284e-02 1.695766919803616893e-02 2.055911291620635822e-02 2.829003620572935473e-02 2.859937068630060905e-02 2.886818885100433940e-02 3.027827226451619905e-02
1.530000000000000027e+00 3.042035157665356690e-03 1.622671375061922674e-02 1.664316649881333529e-02 1.690022317534291274e-02 1.724610549993854658e-02 2.049867731584463504e-02 2.819437628452104230e-02 2.852052022618067895e-02 2.879409114256271940e-02 3.021247310440263595e-02
1.540000000000000036e+00 3.014364845172945798e-03 1.616862297381245137e-02 1.656468244542529458e-02 1.682848605887353119e-02 1.716800304935879248e-02 2.042713191071665949e-02 2.810011922336686993e-02 2.844349999590441852e-02 2.872213427420195614e-02 3.014901306820970406e-02
1.550000000000000044e+00 2.978490610397276431e-03 2.034912158213082398e-02 1.610208291045617593e-02 1.647756386644490603e-02 1.674735807048970473e-02 1.708063723972123513e-02 2.801177361331327539e-02 2.837187613059178812e-02 2.865553477426423246e-02 3.009034310375118676e-02
1.560000000000000053e+00 2.930550839496407801e-03 1.602006798251622358e-02 1.637301499098288426e-02 1.664863296569012510e-02 1.697510012824743689e-02 2.025674327242789341e-02 2.791992358479692543e-02 2.829792185938643373e-02 2.858700885200728126e-02 3.002960600695671334e-02
1.570000000000000062e+00 2.875262075113328708e-03 1.593071694138139399e-02 1.626192427894328912e-02 1.654255090399909395e-02 1.686228150577041840e-02 2.015956510655727077e-02 2.783363407906864345e-02 2.822883212352705201e-02 2.852312768605992990e-02 2.997219692575752922e-02
1.580000000000000071e+00 2.810405185961835101e-03 2.005357065466836786e-02 1.583008833912214960e-02 1.613987333580294697e-02 1.642490366977061508e-02 1.673762179204528813e-02 2.991441644612220091e-02 2.774815806279393865e-02 2.816066271630009860e-02 2.846014301538824648e-02
1.590000000000000080e+00 2.740075793914213687e-03 1.572414345961438420e-02 1.601466077590736267e-02 1.630319587154462416e-02 1.660901840171683658e-02 1.994537711365971383e-02 2.766780353733422348e-02 2.809672233603181107e-02 2.840103380881405654e-02 2.985878937713782807e-02
1.600000000000000089e+00 2.656401745079343350e-03 1.560077984790566100e-02 1.587298690237282789e-02 1.616439031756680689e-02 1.646270364255428623e-02 1.982337082078377416e-02 2.758349476547663354e-02 2.802967617645510390e-02 2.833894966634019005e-02 2.979862411975201311e-02
1.610000000000000098e+00 2.573276780225095244e-03 1.548000702720186972e-02 1.573847542002208139e-02 1.603163629492478787e-02 1.632311025500912671e-02 1.970778397013168287e-02 2.750837095609068306e-02 2.796987759595019260e-02 2.828343546850096632e-02 2.974316693605259451e-02
1.620000000000000107e+00 2.476723152754739098e-03 1.534104010316359595e-02 1.558854560539639500e-02 1.588272507836613334e-02 1.616700942062473945e-02 1.957919114317471093e-02 2.742900152631150279e-02 2.790655106487780965e-02 2.822445729954713156e-02 2.968246842148753936e-02
1.629999999999999893e+00 2.377442129873505623e-03 1.519903323423914612e-02 1.544012877349743192e-02 1.573459879306251391e-02 1.601245029493249608e-02 1.945227173908048793e-02 2.735406636427218166e-02 2.962305510981880913e-02 2.784654697588454311e-02 2.816836389767622684e-02
1.639999999999999902e+00 2.270282186106294640e-03 1.932043877139025256e-02 1.504645812719196223e-02 1.528511760265472731e-02 1.557950341657843470e-02 1.585179754474597483e-02 2.727901639457155566e-02 2.956145594268879198e-02 2.778617613117505269e-02 2.811170130924016755e-02
1.649999999999999911e+00 2.162219266714453855e-03 1.919224150811500371e-02 1.489330184914286481e-02 1.513299336433593031e-02 1.569591361748200534e-02 1.542729665756124857e-02 2.950138488939027179e-02 2.720815236373481591e-02 2.772887151429657623e-02 2.805769599212254786e-02
1.659999999999999920e+00 2.054562240041741487e-03 1.906875471417558698e-02 1.474154677368345531e-02 1.498456908202020453e-02 1.527905922925872247e-02 1.554652494921477356e-02 2.714141092853218293e-02 2.944316781645757788e-02 2.767459989298931208e-02 2.800634758221316398e-02
1.669999999999999929e+00 1.940766734179767564e-03 1.894238650349570549e-02 1.458222076465962719e-02 1.483018115697275381e-02 1.512523997076308489e-02 1.539488729278050069e-02 2.707427655926354995e-02 2.938308184688092836e-02 2.761969048053448256e-02 2.795419767762213556e-02
1.679999999999999938e+00 1.820843513093024172e-03 1.441570818322740477e-02 1.466953743324983690e-02 1.496550370034897652e-02 1.524187295374767638e-02 1.881345462380525427e-02 2.700665673446262308e-02 2.756404461058285793e-02 2.790115016880843554e-02 2.932111461257673815e-02
1.689999999999999947e+00 1.703401517873470673e-03 1.869109408089832461e-02 1.425416272605066828e-02 1.451379188698268333e-02 1.509848195516682277e-02 1.481076069464055261e-02 2.694302751398067880e-02 2.751136241479003666e-02 2.785075127724106342e-02 2.926158195314448873e-02
1.699999999999999956e+00 1.589598247885942468e-03 1.409913239494148436e-02 1.436409810450940336e-02 1.466198492112620773e-02 1.496521538497680610e-02 1.857596838528287331e-02 2.688343266343420565e-02 2.746173543365212563e-02 2.780312565815732870e-02 2.920484301922506715e-02
1.709999999999999964e+00 1.471240285971576458e-03 1.393950246145364211e-02 1.420954991675730562e-02 1.450824477492581970e-02 1.483199426342591588e-02 1.845962275133555472e-02 2.682329044346471250e-02 2.741137336619861239e-02 2.775465454457363979e-02 2.914671228998632138e-02
1.719999999999999973e+00 1.357963728017640972e-03 1.378825338461819178e-02 1.406265587800717073e-02 1.436197008772282374e-02 1.470904460793490305e-02 1.835134103814930681e-02 2.676724382401099792e-02 2.736419105642095423e-02 2.770912349890539486e-02 2.909183199398029940e-02
1.729999999999999982e+00 1.240846254606423928e-03 1.824239582349422226e-02 1.363341882582557243e-02 1.391179793014999180e-02 1.458599350667964811e-02 1.421162898813231427e-02 2.671064776710935923e-02 2.731630616582866877e-02 2.766280317026674831e-02 2.903579501275167785e-02
1.739999999999999991e+00 1.130134390164846698e-03 1.348845644554306708e-02 1.377012910629340191e-02 1.407038513911702989e-02 1.447294626267104506e-02 1.814210335836205154e-02 2.665825389626851408e-02 2.898342614560421582e-02 2.727176683574783142e-02 2.761962512149518725e-02
1.750000000000000000e+00 1.026720449122786984e-03 1.335424240742525900e-02 1.363861642266030530e-02 1.393925998210727470e-02 1.436981841770811931e-02 1.805069831474554604e-02 2.661017299657814777e-02 2.893499886878054053e-02 2.723072134887863718e-02 2.757975927913119268e-02
1.760000000000000009e+00 9.206883837802316796e-04 1.321778469485960193e-02 1.350458873588490302e-02 1.380566008740994645e-02 1.426620794997561850e-02 1.795918498139491282e-02 2.656164367971211235e-02 2.718913070067918020e-02 2.888580283511911137e-02 2.753929553500245042e-02
1.770000000000000018e+00 8.230356017840707731e-04 1.309310700519603250e-02 1.338187626712562112e-02 1.368339675244205009e-02 1.417243221157259495e-02 1.787681897862251901e-02 2.651756896760502219e-02 2.715122091427701542e-02 2.750235679284139881e-02 2.884087858020465897e-02
1.780000000000000027e+00 7.344758877557838739e-04 1.408857554658553626e-02 1.298083503393189508e-02 1.327118422481194694e-02 1.357317471810944205e-02 1.780366692412940766e-02 2.647806418696357911e-02 2.711713474238869326e-02 2.746910086389929909e-02 2.880043783917538708e-02
1.790000000000000036e+00 6.442728785845388759e-04 1.286723083753350122e-02 1.315901217087924943e-02 1.346155428252255801e-02 1.400417950378978621e-02 1.773062997034521859e-02 2.643824277189443100e-02 2.875952523966746749e-02 2.708267620285873326e-02 2.743544283536188122e-02
1.800000000000000044e+00 5.640055949540370098e-04 1.276675580742313125e-02 1.305967657889105758e-02 1.336277797644376542e-02 1.392984133865965077e-02 1.766685939520606236e-02 2.640313312271316132e-02 2.872334445536044167e-02 2.705221488574064553e-02 2.740565850538278364e-02
1.810000000000000053e+00 4.824957486319556834e-04 1.266529912802258004e-02 1.295926025892214610e-02 1.326299972513999247e-02 1.385500258089572903e-02 1.760325386278760451e-02 2.636777006041362420e-02 2.868681120762908363e-02 2.702146031033289542e-02 2.737555984539877599e-02
1.820000000000000062e+00 4.116470191417565504e-04 1.257756761619419246e-02 1.287234685101690777e-02 1.317670031192274410e-02 1.379042791965678048e-02 1.754889292835982995e-02 2.633725357285539304e-02 2.865521958629450514e-02 2.699486326111772902e-02 2.734950882846213724e-02
1.830000000000000071e+00 3.519169798975176435e-04 1.250392377125100762e-02 1.279933621329841509e-02 1.310425093560096260e-02 1.373629710526641859e-02 1.750372037236922265e-02 2.631167623372613479e-02 2.862869960653691842e-02 2.697253113038484973e-02 2.732762068629744634e-02
1.840000000000000080e+00 2.915633480793821037e-04 1.745867773061337419e-02 1.242980028765581016e-02 1.368186320489066764e-02 1.272580456390576611e-02 1.303132716302918097e-02 2.628596363861350135e-02 2.860200519660802479e-02 2.695004519148706465e-02 2.730556899804467003e-02
1.850000000000000089e+00 2.305891568147655296e-04 1.362711411440657716e-02 1.235520266119947280e-02 1.295793826150135400e-02 1.265176000817128110e-02 1.741377734180413889e-02 2.626011427781436980e-02 2.692740443260132135e-02 2.728335302748142663e-02 2.857513784783329014e-02
1.860000000000000098e+00 1.813650800290111237e-04 1.229518677079773081e-02 1.259216042932986140e-02 1.289889823312914338e-02 1.358308007285448198e-02 1.737796762807168258e-02 2.623933534282033714e-02 2.855352045097183170e-02 2.690917971497161845e-02 2.726546151118149769e-02
1.870000000000000107e+00 1.441886573369508039e-04 1.224997956328952031e-02 1.254725109074736333e-02 1.285442923869392802e-02 1.354991380900763369e-02 1.735117888973435746e-02 2.622369266137580812e-02 2.689544547642903904e-02 2.725197339744146741e-02 2.853723584829477924e-02
1.879999999999999893e+00 1.067915442269169241e-04 1.220460619099825519e-02 1.250216391064234642e-02 1.280980026819596163e-02 1.351662429607146040e-02 1.732445174821646561e-02 2.620799952913671627e-02 2.852089026628170515e-02 2.688165471800807796e-02 2.723842559149000295e-02
1.889999999999999902e+00 8.173787434588736538e-05 1.217426549869834139e-02 1.247200780928516342e-02 1.277995961364697571e-02 1.349436167954333465e-02 1.730666912390519535e-02 2.619750927233206392e-02 2.850995949076294209e-02 2.687242939172961725e-02 2.722936049949468279e-02
1.899999999999999911e+00 4.397449856506088165e-05 1.212861758587361477e-02 1.242662790318160675e-02 1.273506789349527525e-02 1.346086167712692849e-02 1.728005024631799544e-02 2.618173142869635941e-02 2.849351298024042564e-02 2.685854404517764790e-02 2.721571294578231659e-02
1.909999999999999920e+00 3.133804611672574424e-05 1.211336527154910185e-02 1.241146264182547976e-02 1.272006937329215465e-02 1.344966639547137688e-02 1.727119233694017486e-02 2.617646078492373921e-02 2.848801743086379346e-02 2.685390294336942318e-02 2.721115043438481623e-02
1.919999999999999929e+00 5.992309742276520866e-06 1.208280636028541931e-02 1.238107454087333109e-02 1.269002078213771895e-02 1.342723242893551459e-02 1.725349963976175946e-02 2.616590239459992695e-02 2.847700633273592824e-02 2.684460172494876687e-02 2.720200539848026400e-02
1.929999999999999938e+00 -6.716921228212006779e-06 1.206749983985140606e-02 1.236585182066144914e-02 1.267497083251872478e-02 1.341599358585763430e-02 1.724466503272520379e-02 2.616061462853143740e-02 2.847149080740096067e-02 2.683994159680995820e-02 2.719742286662481939e-02
1.939999999999999947e+00 -1.945035835349410414e-05 1.205217532687608700e-02 1.235061006640603663e-02 1.265990386011191411e-02 1.340474006511875593e-02 1.723583837312340009e-02 2.615532113571097245e-02 2.846596864651328163e-02 2.683527511514723421e-02 2.719283365408160444e-02
1.949999999999999956e+00 -1.945035835349410414e-05 1.205217532687608700e-02 1.235061006640603663e-02 1.265990386011191411e-02 1.340474006511875593e-02 1.723583837312340009e-02 2.615532113571097245e-02 2.846596864651328163e-02 2.683527511514723421e-02 2.719283365408160444e-02
1.959999999999999964e+00 -3.220797492472031838e-05 1.203683285949023324e-02 1.233534933767560689e-02 1.264481992483010298e-02 1.339347178943451136e-02 1.722701975060416529e-02 2.615002190677090388e-02 2.683060227449538676e-02 2.718823775737758477e-02 2.846043986187397554e-02
1.969999999999999973e+00 -3.220797492472031838e-05 1.203683285949023324e-02 1.233534933767560689e-02 1.264481992483010298e-02 1.339347178943451136e-02 1.722701975060416529e-02 2.615002190677090388e-02 2.683060227449538676e-02 2.718823775737758477e-02 2.846043986187397554e-02
1.979999999999999982e+00 -3.220797492472031838e-05 1.203683285949023324e-02 1.233534933767560689e-02 1.264481992483010298e-02 1.339347178943451136e-02 1.722701975060416529e-02 2.615002190677090388e-02 2.683060227449538676e-02 2.718823775737758477e-02 2.846043986187397554e-02
1.989999999999999991e+00 -3.220797492472031838e-05 1.203683285949023324e-02 1.233534933767560689e-02 1.264481992483010298e-02 1.339347178943451136e-02 1.722701975060416529e-02 2.615002190677090388e-02 2.683060227449538676e-02 2.718823775737758477e-02 2.846043986187397554e-02
2.000000000000000000e+00 -3.220797492472031838e-05 1.203683285949023324e-02 1.233534933767560689e-02 1.264481992483010298e-02 1.339347178943451136e-02 1.722701975060416529e-02 2.615002190677090388e-02 2.683060227449538676e-02 2.718823775737758477e-02 2.846043986187397554e-02
2.009999999999999787e+00 -3.220797492472031838e-05 1.203683285949023324e-02 1.233534933767560689e-02 1.264481992483010298e-02 1.339347178943451136e-02 1.722701975060416529e-02 2.615002190677090388e-02 2.683060227449538676e-02 2.718823775737758477e-02 2.846043986187397554e-02
2.020000000000000018e+00 -3.220797492472031838e-05 1.203683285949023324e-02 1.233534933767560689e-02 1.264481992483010298e-02 1.339347178943451136e-02 1.722701975060416529e-02 2.615002190677090388e-02 2.683060227449538676e-02 2.718823775737758477e-02 2.846043986187397554e-02
2.029999999999999805e+00 -3.220797492472031838e-05 1.203683285949023324e-02 1.233534933767560689e-02 1.264481992483010298e-02 1.339347178943451136e-02 1.722701975060416529e-02 2.615002190677090388e-02 2.683060227449538676e-02 2.718823775737758477e-02 2.846043986187397554e-02
2.040000000000000036e+00 -3.220797492472031838e-05 1.203683285949023324e-02 1.233534933767560689e-02 1.264481992483010298e-02 1.339347178943451136e-02 1.722701975060416529e-02 2.615002190677090388e-02 2.683060227449538676e-02 2.718823775737758477e-02 2.846043986187397554e-02
2.049999999999999822e+00 -2.088371449606841285e-05 1.204721568608574898e-02 1.234647023770671891e-02 1.265534136786282057e-02 1.340143201393198882e-02 1.723189556294576347e-02 2.615307615109346839e-02 2.846294922241036918e-02 2.683244339426119757e-02 2.719001245782610987e-02
2.060000000000000053e+00 -2.088371449606841285e-05 1.204721568608574898e-02 1.234647023770671891e-02 1.265534136786282057e-02 1.340143201393198882e-02 1.723189556294576347e-02 2.615307615109346839e-02 2.846294922241036918e-02 2.683244339426119757e-02 2.719001245782610987e-02
2.069999999999999840e+00 -9.579337065200707854e-06 1.340937660017857760e-02 1.205757559787764589e-02 1.235757101777124924e-02 1.266585056468843076e-02 1.723676945225243243e-02 2.615613355253405478e-02 2.683428461792250128e-02 2.719178720930981799e-02 2.846545956651064593e-02
2.080000000000000071e+00 1.705138441359902807e-06 1.206791265855567362e-02 1.236865152611575647e-02 1.267634748846174601e-02 1.341730557650238839e-02 1.724164136586837232e-02 2.615919412986382475e-02 2.846797089138533923e-02 2.683612595724083061e-02 2.719356202158660155e-02
2.089999999999999858e+00 2.421431082762630122e-05 1.343311681540007400e-02 1.208851847681641743e-02 1.269730440305347555e-02 1.239075113049004778e-02 1.725137905818861436e-02 2.616532488652669949e-02 2.847299647166382994e-02 2.683980903003867213e-02 2.719711186761441732e-02
2.100000000000000089e+00 3.543897101625487873e-05 1.209878735693046929e-02 1.240176993259851923e-02 1.270776433359352767e-02 1.344099913664992783e-02 1.725624473195140965e-02 2.616839510320864703e-02 2.847551072124528473e-02 2.684165078734558965e-02 2.719888692112032089e-02
2.109999999999999876e+00 6.899302834479919958e-05 1.212945859574338613e-02 1.243470061538721506e-02 1.273906962729966404e-02 1.346455326878040135e-02 1.727082843427246717e-02 2.617762532906407758e-02 2.848305927068266186e-02 2.684717708575750164e-02 2.720421272141961694e-02
2.120000000000000107e+00 9.126228181532413677e-05 1.214979382885431926e-02 1.245654823850064936e-02 1.275987738673880698e-02 1.348017897294385981e-02 1.728053927664763637e-02 2.618379531077595981e-02 2.848809643895275009e-02 2.685086226032562876e-02 2.720776388748648994e-02
2.129999999999999893e+00 1.245156231419605405e-04 1.350350259102335582e-02 1.218012939617428743e-02 1.279099459426449870e-02 1.248915772523933286e-02 1.729508704604284380e-02 2.619307539722390971e-02 2.685639172802329819e-02 2.721309178585312044e-02 2.849565932715131256e-02
2.140000000000000124e+00 1.575878849017600702e-04 1.221026548480724262e-02 1.252156977250004806e-02 1.282199744662273176e-02 1.352668907662085349e-02 1.730961134975364177e-02 2.620238605725307840e-02 2.850323069342819426e-02 2.686192353580743250e-02 2.721842130564670892e-02
2.149999999999999911e+00 2.014017206559370844e-04 1.225013894970779574e-02 1.256447297661673554e-02 1.286315444944288212e-02 1.355739268003683905e-02 1.732893810423147274e-02 2.621484867174148428e-02 2.851333886204315479e-02 2.686930349625361869e-02 2.722553033094011685e-02
2.160000000000000142e+00 2.557133792954692964e-04 1.229948993439888144e-02 1.261758886136114637e-02 1.291430628096879203e-02 1.359543519240469234e-02 1.735302908815716805e-02 2.623050632978093238e-02 2.852599462807624622e-02 2.687853635104797342e-02 2.723442236458485308e-02
2.169999999999999929e+00 3.095167260677959701e-04 1.234830041783468654e-02 1.267012235279831728e-02 1.296512369076621013e-02 1.363310773800429157e-02 1.737703886068898973e-02 2.624625424183545455e-02 2.688777947272305915e-02 2.724332201694268374e-02 2.853867273307238162e-02
2.180000000000000160e+00 3.628095895006622218e-04 1.367041541599366833e-02 1.239657508754133525e-02 1.301559773801541121e-02 1.272206165546321821e-02 1.740096069204750961e-02 2.855137260021849491e-02 2.626209454969487614e-02 2.689703448182212062e-02 2.725223062850784528e-02
2.189999999999999947e+00 4.260841691106609353e-04 1.245380320748044368e-02 1.278358996464661924e-02 1.307569893093498380e-02 1.371471069967354107e-02 1.742954129819364664e-02 2.628122781413125622e-02 2.856664028984259515e-02 2.690815851514213181e-02 2.726293471707699062e-02
2.200000000000000178e+00 4.989666547237762723e-04 1.251960984168076947e-02 1.285425249629350807e-02 1.314514659539648724e-02 1.376574795637636010e-02 1.746269738212383182e-02 2.630372654664731372e-02 2.858448952169597920e-02 2.692116510932554899e-02 2.727544485289775875e-02
2.209999999999999964e+00 5.708337064965858174e-04 1.258439080799981374e-02 1.381611207889367129e-02 1.321383745134338712e-02 1.292368992862591610e-02 1.749563331500275654e-02 2.632642046125810431e-02 2.860237661701518774e-02 2.693420701826111999e-02 2.728798249324760478e-02
2.220000000000000195e+00 6.517169101754497580e-04 1.265717843299246810e-02 1.387287146649219226e-02 1.329136129979007798e-02 1.300152829519481135e-02 1.753298089758462824e-02 2.635260168394453623e-02 2.862286259116144857e-02 2.694916165782866579e-02 2.730235017078426821e-02
2.229999999999999982e+00 7.312583311403288459e-04 1.272864189900204876e-02 1.392880812861506910e-02 1.336777304564225333e-02 1.307773278132003288e-02 1.756998878145422244e-02 2.637905104244539153e-02 2.864339168404259062e-02 2.696417657842628199e-02 2.731676550076852367e-02
2.240000000000000213e+00 8.191286280886935986e-04 1.280746151353413451e-02 1.316149995234651253e-02 1.345231056680715014e-02 1.399079668090805369e-02 1.761118205957621849e-02 2.640913451338667076e-02 2.866653372035170635e-02 2.698115044090796527e-02 2.733304801703327278e-02
2.250000000000000000e+00 9.147452306533399718e-04 1.289308520448708209e-02 1.325213379778625300e-02 1.354432864875664000e-02 1.405856933285500564e-02 1.765635910443478021e-02 2.644297615609534496e-02 2.869229835093246167e-02 2.700012639675563111e-02 2.735123252659864973e-02
2.259999999999999787e+00 1.008224350102544450e-03 1.297665373850226227e-02 1.412525997980488765e-02 1.363415996544204561e-02 1.334020400879541192e-02 1.770085986454834545e-02 2.647726227934739732e-02 2.871810856185455854e-02 2.701924163447320948e-02 2.736952892211826777e-02
2.270000000000000018e+00 1.108565563415419728e-03 1.774896625554821944e-02 1.306620289935859873e-02 1.419747688368921956e-02 1.343413587087309048e-02 1.373022093125797483e-02 2.651549532767230946e-02 2.704045193936931157e-02 2.738980305199857634e-02 2.874654132138611262e-02
2.279999999999999805e+00 1.215037790503854190e-03 1.316104586121373543e-02 1.353311478632969293e-02 1.383142425841706047e-02 1.427503788969102828e-02 1.780035748023439321e-02 2.655782345997096880e-02 2.706384120484435496e-02 2.741212346737157551e-02 2.877759335460863821e-02
2.290000000000000036e+00 1.318366934619402773e-03 1.325290484523966583e-02 1.435148640727559530e-02 1.392854765523323171e-02 1.362848283426764014e-02 1.785052629365387056e-02 2.660078921050043621e-02 2.708753057380594229e-02 2.743468810390558427e-02 2.880866355960800401e-02
2.299999999999999822e+00 1.426734768421553199e-03 1.334903124304793846e-02 1.372776253806441173e-02 1.402878277187348532e-02 1.443322880603328459e-02 1.790339508469651619e-02 2.664803104897943073e-02 2.711358419247152443e-02 2.745945212888219189e-02 2.884232107309960685e-02
2.310000000000000053e+00 1.531362088403003972e-03 1.344160926043080732e-02 1.451399931590702762e-02 1.382288262897539942e-02 1.412348534152690557e-02 1.795461818081914296e-02 2.669595220609198918e-02 2.714010610325896800e-02 2.748460124802845628e-02 2.887595174856319100e-02
2.319999999999999840e+00 1.639826037799517250e-03 1.353730697135008612e-02 1.392070405070758472e-02 1.421897747074584405e-02 1.459997852902700580e-02 1.800781991208015229e-02 2.674823944395737785e-02 2.891210936234948903e-02 2.716927667783635564e-02 2.751218923893227267e-02
2.330000000000000071e+00 1.751158403666822679e-03 1.363519160574641099e-02 1.402023345927632010e-02 1.431362502937886735e-02 1.469088079257206171e-02 1.806242241949326463e-02 2.680490353631768269e-02 2.720135047211297979e-02 2.754243512174065975e-02 2.895074417958704363e-02
2.339999999999999858e+00 1.857410813747477482e-03 1.372821789333002890e-02 1.411432370203018032e-02 1.440036148703095764e-02 1.478025175351705203e-02 1.811439418966552875e-02 2.686202020835812276e-02 2.723442272149724161e-02 2.757353423723279268e-02 2.898923150601321122e-02
2.350000000000000089e+00 1.958552193969902763e-03 1.816358879299560108e-02 1.381633404256605614e-02 1.486762461219570154e-02 1.420298478278200251e-02 1.447941877950060033e-02 2.902753487920443562e-02 2.691929905952423346e-02 2.726866994083896115e-02 2.760566846791170925e-02
2.359999999999999876e+00 2.060770508696092157e-03 1.390485391265949659e-02 1.495795220701991862e-02 1.429157086777241292e-02 1.455571206362368981e-02 1.821284357780914367e-02 2.698015299903305797e-02 2.730671309363890201e-02 2.764134632505646852e-02 2.906815371927072914e-02
2.370000000000000107e+00 2.162934123984487644e-03 1.399265040240986122e-02 1.504983619345981634e-02 1.437890838754143745e-02 1.462827991936216550e-02 1.826135648177742640e-02 2.704392483875918060e-02 2.734909649667003825e-02 2.768123347169797535e-02 2.911101125771907439e-02
2.379999999999999893e+00 2.258424859614236758e-03 1.407393044367798336e-02 1.513664820072065965e-02 1.469272331261459001e-02 1.445922703124064707e-02 1.830575007654177896e-02 2.710604514023552333e-02 2.739369808408427878e-02 2.772370203277469206e-02 2.915354472956352416e-02
2.390000000000000124e+00 2.352224320619277203e-03 1.415281242649912841e-02 1.522219099354374036e-02 1.475272841842437295e-02 1.453657677583603328e-02 1.834806781635982958e-02 2.716919034203336275e-02 2.744334133986241209e-02 2.777225375976409907e-02 2.919824013250368194e-02
2.399999999999999911e+00 2.433880429852395676e-03 1.838343128713233743e-02 1.422046426982374705e-02 1.529630261577083136e-02 1.460231372177543500e-02 1.480211750103387416e-02 2.722572588809693550e-02 2.749214885117777854e-02 2.782235475048791887e-02 2.924018371395859656e-02
2.410000000000000142e+00 2.517141968550502904e-03 1.428812971126692394e-02 1.537083858002978934e-02 1.484941389590401645e-02 1.466730718521837805e-02 1.841746503437361251e-02 2.728499172941706297e-02 2.754794649264773534e-02 2.788430958845909344e-02 2.928688221933786404e-02
2.419999999999999929e+00 2.588202949114973197e-03 1.434443406850876256e-02 1.543291726213050045e-02 1.488689126130167927e-02 1.472055436738715917e-02 1.844418136319167859e-02 2.733740418296573896e-02 2.760071960467793892e-02 2.794967583023303184e-02 2.933116198151987722e-02
2.430000000000000160e+00 2.654932045514954257e-03 1.846636580934835070e-02 1.439557377579533948e-02 1.548906492680050644e-02 1.476789083231795467e-02 1.491904043825101854e-02 2.738923349055938025e-02 2.765492650922621309e-02 2.802613230197252905e-02 2.937830576008615760e-02
2.439999999999999947e+00 2.713133156351948700e-03 1.443814652141264809e-02 1.553530823536060715e-02 1.494385886653953714e-02 1.480604003613429989e-02 1.848220021713284020e-02 2.743809054408885909e-02 2.770660942980945549e-02 2.810985309129603732e-02 2.942641183335496444e-02
2.450000000000000178e+00 2.765160304103391788e-03 1.447366174620069203e-02 1.557308211095444553e-02 1.483620308402849343e-02 1.496232570370163543e-02 1.849183665779237720e-02 2.748697586476535684e-02 2.775786497970759298e-02 2.820443996217083735e-02 2.947895035976544342e-02
2.459999999999999964e+00 2.805790713069009068e-03 1.849417051712259896e-02 1.449853995272396001e-02 1.559849329906681618e-02 1.485533838277006136e-02 1.497279109166186652e-02 2.753151951660731331e-02 2.780365936632382684e-02 2.829841537401232496e-02 2.953176932242225494e-02
2.470000000000000195e+00 2.839282612810626726e-03 1.848932246453098213e-02 1.561416008052256797e-02 1.451538394752225486e-02 1.497649698492070115e-02 1.486550545091685702e-02 2.757681876635195706e-02 2.784915977017169211e-02 2.839901922345391266e-02 2.959194017855227773e-02
2.479999999999999982e+00 2.863243299693607729e-03 1.847688382450022107e-02 1.561845950772248331e-02 1.452264265159415937e-02 1.497276214871208488e-02 1.486558732412647001e-02 2.762077340749353321e-02 2.789228509819021221e-02 2.849833204961247160e-02 2.965864923487834467e-02
2.490000000000000213e+00 2.877658796116259673e-03 1.845678735001568885e-02 1.561143683062758518e-02 1.452032777073312443e-02 1.496156089181129023e-02 1.485583570076843066e-02 2.766356678340919570e-02 2.793338089823726653e-02 2.859318704287249630e-02 2.973389285618045774e-02
2.500000000000000000e+00 2.882517864404467514e-03 1.842900186217115432e-02 1.559317559768070259e-02 1.450846416271356180e-02 1.494281510053259952e-02 1.483657817256589517e-02 2.770530228994947525e-02 2.797270424067704875e-02 2.868060580300161450e-02 2.981938256914356752e-02
2.509999999999999787e+00 2.877812134269781483e-03 1.839353469114241718e-02 1.556379041511828272e-02 1.448708876994252159e-02 1.491644396431105607e-02 1.480816941293540585e-02 2.774602545247307345e-02 2.801042946830131775e-02 2.875819234908261537e-02 2.991590625222706121e-02
2.520000000000000018e+00 2.863536349657662058e-03 1.835043373512352388e-02 1.552342125447475976e-02 1.445624950928072437e-02 1.488241042467669875e-02 1.477094326141630345e-02 2.778574017841783581e-02 2.804666436336808108e-02 2.882450282097568164e-02 3.002251359670242425e-02
2.529999999999999805e+00 2.839688723248759861e-03 1.829978906869404731e-02 1.547222918501429609e-02 1.441600427206244338e-02 1.472517960533620621e-02 1.484075066807452603e-02 2.782442044450343308e-02 2.808146674289767677e-02 2.887919566053871040e-02 3.013557332878583420e-02
2.540000000000000036e+00 2.806271396433146232e-03 1.824173406550872595e-02 1.541039351052714799e-02 1.436642018757561430e-02 1.479158487669543845e-02 1.467108795216200655e-02 2.786201866112196154e-02 2.811485838631636036e-02 2.892287872657721068e-02 3.024768155635937719e-02
2.549999999999999822e+00 2.765666970143407406e-03 1.817987897735436065e-02 1.534196945065034560e-02 1.431073431932510485e-02 1.473810643817313054e-02 1.461211125024932528e-02 2.789667734109708627e-02 2.814527086250387389e-02 2.895527708901586908e-02 3.034261857515780508e-02
2.560000000000000053e+00 2.713612387973367637e-03 1.810792395657894599e-02 1.525995854141703328e-02 1.424316615417676665e-02 1.467493881868039973e-02 1.454210708511683749e-02 2.793197369590504076e-02 2.817588625325109092e-02 2.898118844302729341e-02 3.041775917051747422e-02
2.569999999999999840e+00 2.655328478705905847e-03 1.803330003552887709e-02 1.517276934979976122e-02 1.417055627679410582e-02 1.460867042766864944e-02 1.446808846705880704e-02 2.796430461528371866e-02 2.820361544710905943e-02 2.899930759643382441e-02 3.045988491132463338e-02
2.580000000000000071e+00 2.588459341798470589e-03 1.795283593091413776e-02 1.507676167652320827e-02 1.408983173864890304e-02 1.453657458538595675e-02 1.438672949249936162e-02 2.799538920557726601e-02 2.822999166752008376e-02 2.901222441127097873e-02 3.047730765589419175e-02
2.589999999999999858e+00 2.517213666975276140e-03 1.787148749797572156e-02 1.497789451147925159e-02 1.400595743294355197e-02 1.446311616255566493e-02 1.430285516385508722e-02 2.802361689573069567e-02 2.825370056710032121e-02 2.902051840067735450e-02 3.047794605749046953e-02
2.600000000000000089e+00 2.433705898377733299e-03 1.778053037899796768e-02 1.390971283506120711e-02 1.486545211493160712e-02 1.420712519481104504e-02 1.438030630809762449e-02 2.805204668747166355e-02 2.827734323769815622e-02 2.902585647018154219e-02 3.046794345628945841e-02
2.609999999999999876e+00 2.351790292493970320e-03 1.769500588428168930e-02 1.381697511345982704e-02 1.475807744470428347e-02 1.411520625903009765e-02 1.430169648143732493e-02 2.807622836351105974e-02 2.829726579861098143e-02 2.902816578840249767e-02 3.045298158749148304e-02
2.620000000000000107e+00 2.257683828335690316e-03 1.760050821995529785e-02 1.371205892658718464e-02 1.463775837986727550e-02 1.421378222096531495e-02 1.401145076861694781e-02 2.810047104447328803e-02 2.831706644673611523e-02 2.902849002372904705e-02 3.043296746344255344e-02
2.629999999999999893e+00 2.161882281724168253e-03 1.750784978206274337e-02 1.360671186606354430e-02 1.451825759253265978e-02 1.390742548737184184e-02 1.412617992487522241e-02 2.812201790925630829e-02 2.833452333582825097e-02 2.902709492243157538e-02 3.041121204426653138e-02
2.640000000000000124e+00 2.059398956773068369e-03 1.741219987888453086e-02 1.349537372255796980e-02 1.439356326852686552e-02 1.403383228708969012e-02 1.379759115355794034e-02 2.814219279031113241e-02 2.835075316585717806e-02 2.902427835668198661e-02 3.038732975562397770e-02
2.649999999999999911e+00 1.956883307799381442e-03 1.731974068444845291e-02 1.338519143180277177e-02 1.427206081252951897e-02 1.368896602719539904e-02 1.394213234715522935e-02 2.815987365553014946e-02 2.836489294530823019e-02 2.902048772115802325e-02 3.036326565883397388e-02
2.660000000000000142e+00 1.855477514906076235e-03 1.723117653365087779e-02 1.327721234409994129e-02 1.415519311088952320e-02 1.358255445319281676e-02 1.385137240966658086e-02 2.817525280898065115e-02 2.837713865154343693e-02 2.901603486874164417e-02 3.033950759267455694e-02
2.669999999999999929e+00 1.748986036586743301e-03 1.714104019011325475e-02 1.316476181452417953e-02 1.403631043890736507e-02 1.347176015704930688e-02 1.375522054847296526e-02 2.818943220514944295e-02 2.838839846110682852e-02 2.901078695122488380e-02 3.031471879655616569e-02
2.680000000000000160e+00 1.637452102490848669e-03 1.704958343267782075e-02 1.304789720171927250e-02 1.391644543765558316e-02 1.335662360194786284e-02 1.365272978335965379e-02 2.820237159450790856e-02 2.839866575840425955e-02 2.900480021778874262e-02 3.028899179109411852e-02
2.689999999999999947e+00 1.528845288147574625e-03 1.696325899849206523e-02 1.293488919707621101e-02 1.324527521664195691e-02 1.380468167581570468e-02 1.355043026635075962e-02 2.821329472949761497e-02 2.840734829502874342e-02 2.899858351099740203e-02 3.026419705903423893e-02
2.700000000000000178e+00 1.424134367294764775e-03 1.688245592226890468e-02 1.282658887759537125e-02 1.313853789078874880e-02 1.370171554164026188e-02 1.344903986154847089e-02 2.822241218376171992e-02 2.841462905385041052e-02 2.899228989186424313e-02 3.024053989220461258e-02
2.709999999999999964e+00 1.315739644355455942e-03 1.680120700756762564e-02 1.271507987334131312e-02 1.359990394444414094e-02 1.302859192137978406e-02 1.334118024385569194e-02 2.823051712162016544e-02 2.842115462504288606e-02 3.021630727563040519e-02 2.898550970845335806e-02
2.720000000000000195e+00 1.212444238857964896e-03 1.672595998954368862e-02 1.260932378175396405e-02 1.350693555021895489e-02 1.323594673843575889e-02 1.292425706701492635e-02 2.823707952014805136e-02 2.842650605799026259e-02 2.897882802943305483e-02 3.019345452222172918e-02
2.729999999999999982e+00 1.106069818222333526e-03 1.665061232490844256e-02 1.250087454166673093e-02 1.281718435374449259e-02 1.341466309237764401e-02 1.312560563685481914e-02 2.824274128633925615e-02 2.843121056190071536e-02 2.897174551331238232e-02 3.017016036148707780e-02
2.740000000000000213e+00 1.005881161120592915e-03 1.658156834387476686e-02 1.239910932772913914e-02 1.271661857589398946e-02 1.302038402786610295e-02 1.333033809689931036e-02 2.824712552948138028e-02 2.843495335623981088e-02 2.896490350074632653e-02 3.014843840114059606e-02
2.750000000000000000e+00 9.125981627781401756e-04 1.651890888321101009e-02 1.230464926419085926e-02 1.325358939698058000e-02 1.262317686149383444e-02 1.292170057183229283e-02 2.825043163129496021e-02 2.843788193444680631e-02 2.895839388767421779e-02 3.012839933538058804e-02
2.759999999999999787e+00 8.172370679054804556e-04 1.645642872835564527e-02 1.220833957324221966e-02 1.252779724962728609e-02 1.282044504618548922e-02 1.317649626345308682e-02 2.844035803257173242e-02 2.825308138382326417e-02 2.895160817366505129e-02 3.010809515814754853e-02
2.770000000000000018e+00 7.296512499669297481e-04 1.640040985645109875e-02 1.212008044537892133e-02 1.244028337145136609e-02 1.272734725999416332e-02 1.310663300613368852e-02 3.008960497188564731e-02 2.894526416983225769e-02 2.825489809872455682e-02 2.844219868596780526e-02
2.779999999999999805e+00 6.504088254958409520e-04 1.635082822952607304e-02 1.204037009524761004e-02 1.236115042088851458e-02 1.264318525728306414e-02 1.304403189733808685e-02 3.007300472477784231e-02 2.844352557475791216e-02 2.825605637258993275e-02 2.893943575403186766e-02
2.790000000000000036e+00 5.698704226400851374e-04 1.630148371776024563e-02 1.195947371521051926e-02 1.228074159998075211e-02 1.255782224525371985e-02 1.298087032892705425e-02 3.005625628313148348e-02 2.844456064045559202e-02 2.825678100780252763e-02 2.893342813392686327e-02
2.799999999999999822e+00 4.983444350043834915e-04 1.625852869533156442e-02 1.188771367803261383e-02 1.220932807627771698e-02 1.248223078927405104e-02 1.292508571320191181e-02 3.004148487493161351e-02 2.892802353694230375e-02 2.825705657683065183e-02 2.844522630220173987e-02
2.810000000000000053e+00 4.258413342134749740e-04 1.621580364221479262e-02 1.181503949172990793e-02 1.286877187655941987e-02 1.213692128005696737e-02 1.240587171496979058e-02 3.002660923730382514e-02 2.892247994204620934e-02 2.844566732959826968e-02 2.825699524624838282e-02
2.819999999999999840e+00 3.629235729098246916e-04 1.617938154198070300e-02 1.175201649825314588e-02 1.282005269055954896e-02 1.233985802423657151e-02 1.207406265529990808e-02 3.001377901994735017e-02 2.891761692292724520e-02 2.844586608422305235e-02 2.825667296735195552e-02
2.830000000000000071e+00 3.099510713320607967e-04 1.614918042730036779e-02 1.169897951682082396e-02 1.277911953741911813e-02 1.228447800013376945e-02 1.202111674474511289e-02 3.000303308730065815e-02 2.891348538159599010e-02 2.844590498321045158e-02 2.825621328939727228e-02
2.839999999999999858e+00 2.564895748169344382e-04 1.611912412924240701e-02 1.164546944738126776e-02 1.273787097013781393e-02 1.196765676034584024e-02 1.222878437471115916e-02 2.999223968370690052e-02 2.890928157616887845e-02 2.825557916538998238e-02 2.844582839979332284e-02
2.850000000000000089e+00 2.025417787302680791e-04 1.608921981104365073e-02 1.159148380130624149e-02 1.269629681449276418e-02 1.191368183016713010e-02 1.217279605491993107e-02 2.998140040287943994e-02 2.890500509425750902e-02 2.844563606604941577e-02 2.825476996996006962e-02
2.859999999999999876e+00 1.590352308440091348e-04 1.606541045665976428e-02 1.154795101548984279e-02 1.266279678903631072e-02 1.187013099817981268e-02 1.212780514972819877e-02 2.997269701967149660e-02 2.890153129594650455e-02 2.844539867272987202e-02 2.825399616539245318e-02
2.870000000000000107e+00 1.262030556478832446e-04 1.604762227336191047e-02 1.151509959339029783e-02 1.263752845324118447e-02 1.209395076862312783e-02 1.183725169552532486e-02 2.996615137693623560e-02 2.889889510980344148e-02 2.844517180814123275e-02 2.825334186221386754e-02
2.879999999999999893e+00 9.319816984507573203e-05 1.602989467257725370e-02 1.148207439911668425e-02 1.261213533262502823e-02 1.206000484931833358e-02 1.180418738579715188e-02 2.995959059928296475e-02 2.889623238507176353e-02 2.844490302831182565e-02 2.825262404553640500e-02
2.890000000000000124e+00 7.109925544952605243e-05 1.601811061779926521e-02 1.145996070073958956e-02 1.259513644317534348e-02 1.203732497703084020e-02 1.178204192331151756e-02 2.995520850995377418e-02 2.889444244351595942e-02 2.844470052388664225e-02 2.825211016113834614e-02
2.899999999999999911e+00 3.780784075675899146e-05 1.600048706682556665e-02 1.142664423164505699e-02 1.256953172737495551e-02 1.200323355613985669e-02 1.174867022780445164e-02 2.994862327561359852e-02 2.889173527054345741e-02 2.844436174224378860e-02 2.825128624538034497e-02
2.910000000000000142e+00 2.667264650691215469e-05 1.599462675727750943e-02 1.141549971163437031e-02 1.256096822941807530e-02 1.199185108813704236e-02 1.173750548784372079e-02 2.994642502195267453e-02 2.889082692863663426e-02 2.844423946531053279e-02 2.825099743470567415e-02
2.919999999999999929e+00 4.345306544009943056e-06 1.598292774304129610e-02 1.139315194434810212e-02 1.254379802054761059e-02 1.196905878832620410e-02 1.171511490631962742e-02 2.994202382815150387e-02 2.888900129612577417e-02 2.844398087208154999e-02 2.825039853212817434e-02
2.930000000000000160e+00 -6.846794471121314798e-06 1.597708913531436375e-02 1.138194863462543664e-02 1.253519120472221422e-02 1.170388912493226970e-02 1.195764915769616937e-02 2.993982091373798698e-02 2.888808399811870070e-02 2.844384455091081981e-02 2.825008843312574319e-02
2.939999999999999947e+00 -1.805781972658018021e-05 1.597125785743599979e-02 1.137072566543781242e-02 1.252656984649437588e-02 1.194623067076207301e-02 1.169264305991466260e-02 2.993761647112429605e-02 2.888716370728149074e-02 2.844370354336063847e-02 2.824977123108270496e-02
2.950000000000000178e+00 -1.805781972658018021e-05 1.597125785743599979e-02 1.137072566543781242e-02 1.252656984649437588e-02 1.194623067076207301e-02 1.169264305991466260e-02 2.993761647112429605e-02 2.888716370728149074e-02 2.844370354336063847e-02 2.824977123108270496e-02
2.959999999999999964e+00 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
2.970000000000000195e+00 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
2.979999999999999982e+00 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
2.990000000000000213e+00 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
3.000000000000000000e+00 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
3.009999999999999787e+00 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
3.020000000000000018e+00 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
3.029999999999999805e+00 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
3.040000000000000036e+00 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
3.049999999999999822e+00 -1.799672287331151443e-05 1.596994695750607318e-02 1.137098796025237321e-02 1.252913782933811823e-02 1.194624141125909603e-02 1.169280306465439630e-02 2.993655549059136625e-02 2.888657541080434654e-02 2.844414425438357083e-02 2.825054255992112337e-02
3.060000000000000053e+00 -1.799672287331151443e-05 1.596994695750607318e-02 1.137098796025237321e-02 1.252913782933811823e-02 1.194624141125909603e-02 1.169280306465439630e-02 2.993655549059136625e-02 2.888657541080434654e-02 2.844414425438357083e-02 2.825054255992112337e-02
3.069999999999999840e+00 -6.725832339206989166e-06 1.597446566447154742e-02 1.138247644591861875e-02 1.254033104682142005e-02 1.170421501311440411e-02 1.195766682890901135e-02 2.993770168055109523e-02 2.888690865807983302e-02 2.844473040031897382e-02 2.825163412519373501e-02
3.080000000000000071e+00 4.524901113709246720e-06 1.597899005586697618e-02 1.139394842435144210e-02 1.255151352968325064e-02 1.196907966415162831e-02 1.171561257223404685e-02 2.993884909222219864e-02 2.888724017650027426e-02 2.844531630521994828e-02 2.825272160757205664e-02
3.089999999999999858e+00 2.696580784790586659e-05 1.598805580285157096e-02 1.141684271140986154e-02 1.257384621776924845e-02 1.199186754300351522e-02 1.173836444664949283e-02 2.994114761755660784e-02 2.888789808663790731e-02 2.844648747371658279e-02 2.825488428260332710e-02
3.100000000000000089e+00 3.815593593592763962e-05 1.599259711352740004e-02 1.142826494619906923e-02 1.258499638570393861e-02 1.200324256471887487e-02 1.174971872464519902e-02 2.994229874942172867e-02 2.888822450846665474e-02 2.844707277811941645e-02 2.825595945454275129e-02
3.109999999999999876e+00 7.160474880733910666e-05 1.146243157000704366e-02 1.261838195745193514e-02 1.178369470234150694e-02 1.203729182501430198e-02 1.600625451895885260e-02 2.888919382396331476e-02 2.825916018562843468e-02 2.844882781663389884e-02 2.994575973218016260e-02
3.120000000000000107e+00 9.380242427249321703e-05 1.601538711634777762e-02 1.264058470242759163e-02 1.148512554712902665e-02 1.205992804961518103e-02 1.180627279493565510e-02 2.994807346878665399e-02 2.888983189657396214e-02 2.826127325038575375e-02 2.844999731616444996e-02
3.129999999999999893e+00 1.269461908925283611e-04 1.602912702373114964e-02 1.151904010913838532e-02 1.267380697179850725e-02 1.209378723819221416e-02 1.184003074655518017e-02 2.995155388126443177e-02 2.889077711092988276e-02 2.845175117963591460e-02 2.826441151291618145e-02
3.140000000000000124e+00 1.599061294494706165e-04 1.604291555308301476e-02 1.155280209022506097e-02 1.270693054003733426e-02 1.187365726917711216e-02 1.212753197601766468e-02 2.995504628656666182e-02 2.889170843208603567e-02 2.845350506004506660e-02 2.826751193614849070e-02
3.149999999999999911e+00 2.035657293872252666e-04 1.606137470808147172e-02 1.159757897024015459e-02 1.275094079890878689e-02 1.191828743120126877e-02 1.217234638807957424e-02 2.995972192072534832e-02 2.889292933362043111e-02 2.845584451572480758e-02 2.827158652212285669e-02
3.160000000000000142e+00 2.576770340335653468e-04 1.608456593295607556e-02 1.165316243772477299e-02 1.280570340334032803e-02 1.197374395933617670e-02 1.222807635741831288e-02 2.996559800222766898e-02 2.889442341570639880e-02 2.845877210541246718e-02 2.827658359310932651e-02
3.169999999999999929e+00 3.112711470825542609e-04 1.610788427452679306e-02 1.170831082881295705e-02 1.286018541427638370e-02 1.202883082533451851e-02 1.228348487313756822e-02 2.997151024295195698e-02 2.889588385556917521e-02 2.846170553200507228e-02 2.828147278701843501e-02
3.180000000000000160e+00 3.643453855697223855e-04 1.613132615884955989e-02 1.176301946526926018e-02 1.291438397284672482e-02 1.208354634499012557e-02 1.233857038448600042e-02 2.997745985297201043e-02 2.889731281039428085e-02 2.846464707028025648e-02 2.828625308011237932e-02
3.189999999999999947e+00 4.273445066512579688e-04 1.615961422906923156e-02 1.182808279339270761e-02 1.297904389744427948e-02 1.240424436138085409e-02 1.214871261489658578e-02 2.998465043786423256e-02 2.889898911614565899e-02 2.829184439473922050e-02 2.846819066271244481e-02
3.200000000000000178e+00 4.998864594686408189e-04 1.619282599363706943e-02 1.190317051845604830e-02 1.305395204732805008e-02 1.222405802365792750e-02 1.248026931201652936e-02 2.999311256158119707e-02 2.890089678947367971e-02 2.847234819133895659e-02 2.829816593299223568e-02
3.209999999999999964e+00 5.713910554489835987e-04 1.622625207564352967e-02 1.197736379096171755e-02 1.312828266252087303e-02 1.255564916426618605e-02 1.229866581131988656e-02 3.000165672107991954e-02 2.890275890059619546e-02 2.847653558952157118e-02 2.830426875521850627e-02
3.220000000000000195e+00 6.518314825411377581e-04 1.626470043826401535e-02 1.206104511410714675e-02 1.321251282989318113e-02 1.238302480017724680e-02 1.264100095312949840e-02 3.001152646151532266e-02 2.848136325298470176e-02 2.831097435344332586e-02 2.890483979666372966e-02
3.229999999999999982e+00 7.308978379919472013e-04 1.630339439739962593e-02 1.214352433141895060e-02 1.329596203320435217e-02 1.246641254765171181e-02 1.272549500865325159e-02 2.848624069604773629e-02 2.831739271626608490e-02 2.890688018687198255e-02 3.002151334980508041e-02
3.240000000000000213e+00 8.181927625905993130e-04 1.634719397853782313e-02 1.223485528350219328e-02 1.338888997388104976e-02 1.255905863705404982e-02 1.281951434121465262e-02 2.832427148592046168e-02 2.849179182489543216e-02 2.890914048329541047e-02 3.003289548657036775e-02
3.250000000000000000e+00 9.131162341821028039e-04 1.639615909175453495e-02 1.233449637284559329e-02 1.349093395347102965e-02 1.266054688430890557e-02 1.292267683343349509e-02 2.833149474591675071e-02 2.849804228380620197e-02 2.891162671814387353e-02 3.004573414630288403e-02
3.259999999999999787e+00 1.005842311543469689e-03 1.644539708343721943e-02 1.243217478264348717e-02 1.359167364042604756e-02 1.276050163846590042e-02 1.302444731837321817e-02 2.833828498581111160e-02 2.850437933461124479e-02 2.891410797912640288e-02 3.005878569742848408e-02
3.270000000000000018e+00 1.105282188811833322e-03 1.649981960345296012e-02 1.253732281189986510e-02 1.370094045287729122e-02 1.286867413045541392e-02 1.313476035304131720e-02 2.834526982905919562e-02 2.851144471643333664e-02 2.891685911348006177e-02 3.007340221585811518e-02
3.279999999999999805e+00 1.210679439229982342e-03 1.655942808864691723e-02 1.264924939608739335e-02 1.381823898331394594e-02 1.298454705463451299e-02 1.325311217290720510e-02 2.835233706838132667e-02 2.851925204179498949e-02 2.891992234243340523e-02 3.008967620369931359e-02
3.290000000000000036e+00 1.312833367858161912e-03 1.661920032783719206e-02 1.275824349373265963e-02 1.393349188776222755e-02 1.309818114292237226e-02 1.336934408561104778e-02 2.892309106259818852e-02 2.835886316591784348e-02 2.852714166721541031e-02 3.010631405685173373e-02
3.299999999999999822e+00 1.419810084795527236e-03 1.668403180622092183e-02 1.287298313988706998e-02 1.405596522937424195e-02 1.321873907954033804e-02 1.349281402814168744e-02 2.892669234572144490e-02 2.836537164848846465e-02 2.853574867201384355e-02 3.012477475429940765e-02
3.310000000000000053e+00 1.522919118527578343e-03 1.298423241305120962e-02 1.417587632839321238e-02 1.333662335827027340e-02 1.361367511287538135e-02 1.674882554475230073e-02 2.893052193309153183e-02 2.837135457800236266e-02 2.854437706200088631e-02 3.014371766125926652e-02
3.319999999999999840e+00 1.629601410314718670e-03 1.681841514890494022e-02 1.310012513924597652e-02 1.430204611251174353e-02 1.346054696161367269e-02 1.374083787672341316e-02 2.837728334639298342e-02 2.855364096748259223e-02 2.893496317621646954e-02 3.016469144284290860e-02
3.330000000000000071e+00 1.738852153698089995e-03 1.689257561336994506e-02 1.321979295116865183e-02 1.443369301618141823e-02 1.358977977949906921e-02 1.387353909240962753e-02 2.838313525910067872e-02 2.856347010392240940e-02 2.894015864264551721e-02 3.018786633656096383e-02
3.339999999999999858e+00 1.842841415149999674e-03 1.696611749901888455e-02 1.333481806242428971e-02 1.456154862907603140e-02 1.371527485520479192e-02 1.400246462281886164e-02 2.838856932766985891e-02 2.857313322187898796e-02 2.894587935625957467e-02 3.021181567348945815e-02
3.350000000000000089e+00 1.941536843588189754e-03 1.703882554135867713e-02 1.344522816510772441e-02 1.468547476393841297e-02 1.383694667830845555e-02 1.412750093811433391e-02 3.023658812184706543e-02 2.839368575693175870e-02 2.858257003431983675e-02 2.895219237171249224e-02
3.359999999999999876e+00 2.040945229316759764e-03 1.711521410067065596e-02 1.355795320738210213e-02 1.481317585963720825e-02 1.396240912813848968e-02 1.425645690792344891e-02 3.026397360045223264e-02 2.839890213921930986e-02 2.859233133257006385e-02 2.895964240876832893e-02
3.370000000000000107e+00 2.139899271106473003e-03 1.719476092524454408e-02 1.367207213980958617e-02 1.494360102766288841e-02 1.409069029713067717e-02 1.438832475463022904e-02 2.840429431611861399e-02 2.860231246204271785e-02 2.896842410740737422e-02 3.029421983371018839e-02
3.379999999999999893e+00 2.231955958668530721e-03 1.727232219988719675e-02 1.378043091300256914e-02 1.506841626088725739e-02 1.421364390002846992e-02 1.451472527919192394e-02 3.032571070496360363e-02 2.840965581893157427e-02 2.861186697293375755e-02 2.897813403901182763e-02
3.390000000000000124e+00 2.321885357732091874e-03 1.388895460045338863e-02 1.519424393342029556e-02 1.433784570255414691e-02 1.464241895374914990e-02 1.735191827212315477e-02 3.036046819027291704e-02 2.841543106161015589e-02 2.862152137032542704e-02 2.898943626399182530e-02
3.399999999999999911e+00 2.399678805566196789e-03 1.742436452651401416e-02 1.398564504450646763e-02 1.530690532743903855e-02 1.444932705216505665e-02 1.475704814566634708e-02 2.842109447252569657e-02 2.863023459252637265e-02 2.900105313008775540e-02 3.039466791053355155e-02
3.410000000000000142e+00 2.478404683598938330e-03 1.750179810037969658e-02 1.408710025805507901e-02 1.542549288333356500e-02 1.456703441614199887e-02 1.487810286683435325e-02 2.842779316694342417e-02 2.863957779439808837e-02 2.901505846805457409e-02 3.043448347920970146e-02
3.419999999999999929e+00 2.544979418157306255e-03 1.757133408450600037e-02 1.417682752379232844e-02 1.553049012523557461e-02 1.467165074515205600e-02 1.498572679793311498e-02 3.047372292661763155e-02 2.843461444090898682e-02 2.864813990534696014e-02 2.902923097912139122e-02
3.430000000000000160e+00 2.606803197806041930e-03 1.764029825294457371e-02 1.426483563705834706e-02 1.563334080150231148e-02 1.477460321378803142e-02 1.509168424813806496e-02 2.844243269738653754e-02 2.865699924667102286e-02 2.904502015016955513e-02 3.051664292370649678e-02
3.439999999999999947e+00 2.659959642076904600e-03 1.770431605792652935e-02 1.434598417709187501e-02 1.572778059645358467e-02 1.486968692947161080e-02 1.518960075833860127e-02 2.845099440315735848e-02 2.866582118044028529e-02 2.906151474203121782e-02 3.056089795054549654e-02
3.450000000000000178e+00 2.706569862174062861e-03 1.776594829294323580e-02 1.442400630502865128e-02 1.581787970934454141e-02 1.496107560933321139e-02 1.528378603570742199e-02 2.846091894801432501e-02 2.867523835668728260e-02 2.907946795037608459e-02 3.060854245626969811e-02
3.459999999999999964e+00 2.741998401410253392e-03 1.781867133506084486e-02 1.449109910124356769e-02 1.589443204287808650e-02 1.503945774834629899e-02 1.536464776677669286e-02 2.847130493762338802e-02 2.868447181261857271e-02 2.909692501398278980e-02 3.065426270208860063e-02
3.470000000000000195e+00 2.770008695297275069e-03 1.786768654008351331e-02 1.455431187793860583e-02 1.596530587846688859e-02 1.511291810841821313e-02 1.544052839447895321e-02 2.848332894143620550e-02 2.869466074553301757e-02 2.911556772060946291e-02 3.070203875667727386e-02
3.479999999999999982e+00 2.788539331154112847e-03 1.790973901599459545e-02 1.460989942283322414e-02 1.602605106965397305e-02 1.517695001112992145e-02 1.550678027468237533e-02 2.849654229302070810e-02 2.870548997240251338e-02 2.913434926894976906e-02 3.074832334666790720e-02
3.490000000000000213e+00 2.797637966938104192e-03 1.794455851646089423e-02 1.465782878993666417e-02 1.607651706995155000e-02 1.523142400360639852e-02 1.556326608025204380e-02 2.851099968407808452e-02 2.871710395205499117e-02 2.915316487051507199e-02 3.079171000925723725e-02
3.500000000000000000e+00 2.797357381784247327e-03 1.797192840564602184e-02 1.469806026760601438e-02 1.611657978462485361e-02 1.527623422087966663e-02 1.560986986566665659e-02 2.852673841608013156e-02 2.872962728796138801e-02 2.917194647948931352e-02 3.083065525274886892e-02
3.509999999999999787e+00 2.787754904046780939e-03 1.799168931902595664e-02 1.473054886914925560e-02 1.614614320444747800e-02 1.531129904120229202e-02 1.564649765965475323e-02 2.854377780497329223e-02 2.874316305890364798e-02 2.919066357751281399e-02 3.086371909887584281e-02
3.520000000000000018e+00 2.768891920950527531e-03 1.800374216656703760e-02 1.475524531550657416e-02 1.616514107572206149e-02 1.533656145443386409e-02 1.567307766394769250e-02 2.856211875851716667e-02 2.875779185984456143e-02 2.920932080090433286e-02 3.088988184711562862e-02
3.529999999999999805e+00 2.740833477951917438e-03 1.800805037234930184e-02 1.477209647775758888e-02 1.617353863727319721e-02 1.535198911353871133e-02 1.568956000336671139e-02 2.858174357387496117e-02 2.877357131440178017e-02 2.922795279809645153e-02 3.090880636114137422e-02
3.540000000000000036e+00 2.703647964949994903e-03 1.800464124523010537e-02 1.478104529359442962e-02 1.617133446165842578e-02 1.535757403518614797e-02 1.569591596067600181e-02 2.860261598584646486e-02 2.879053589220345599e-02 2.924661695509980786e-02 3.092089880373190963e-02
3.549999999999999822e+00 2.659932872666338332e-03 1.799433712305638713e-02 1.478217111629848840e-02 1.615945108045007544e-02 1.535377691490497770e-02 1.569256625546962963e-02 2.862355092058642067e-02 2.880776055111468684e-02 2.926444277923207285e-02 3.092694217991688935e-02
3.560000000000000053e+00 2.605157939759447216e-03 1.797620084077930155e-02 1.477552839392412380e-02 1.613670509404289272e-02 1.534023425168701445e-02 1.567916653376414185e-02 2.864668328716857976e-02 2.882704782520846901e-02 2.928338026508133310e-02 3.092876343565547498e-02
3.569999999999999840e+00 2.544869797208748619e-03 1.795223815569021303e-02 1.476171588089889193e-02 1.610546880329654165e-02 1.531835257448262676e-02 1.565707796283637848e-02 2.866962093859501057e-02 2.930160176766904989e-02 2.884643933706165786e-02 3.092729618678844231e-02
3.580000000000000071e+00 2.476611061175913384e-03 1.792195241014729601e-02 1.474052350922674601e-02 1.606498236262983090e-02 1.528775302156224793e-02 1.562590160367408054e-02 2.932010407471315541e-02 2.869340570518203598e-02 2.886682455426995211e-02 3.092366232115753913e-02
3.589999999999999858e+00 2.404656800395910381e-03 1.788768140960574765e-02 1.471357006761874614e-02 1.601824332233223874e-02 1.525079455431725510e-02 1.558801748568793867e-02 2.933792967124543988e-02 2.871662906128522041e-02 2.888699532654082774e-02 3.091889472138133199e-02
3.600000000000000089e+00 2.321082236623833728e-03 1.784592523951671755e-02 1.467778076219928771e-02 1.596025201547652747e-02 1.520345794346184172e-02 1.553925648697501022e-02 2.874176523013463949e-02 2.890911560463711380e-02 2.935708423184305374e-02 3.091299429132481763e-02
3.609999999999999876e+00 2.239729693003199296e-03 1.780399443575696877e-02 1.463929725017064365e-02 1.590102287596985645e-02 1.515393718526758873e-02 1.548802633749009686e-02 2.876470106721238859e-02 2.892955195353474201e-02 2.937452466806460619e-02 3.090727578275780443e-02
3.620000000000000107e+00 2.146887618931015481e-03 1.775521727812835043e-02 1.459181784451084492e-02 1.583098176035943952e-02 1.509421344562018354e-02 1.542599212671542062e-02 2.878933897607920470e-02 2.895176301513256029e-02 2.939329527871480455e-02 3.090098846480836617e-02
3.629999999999999893e+00 2.052932428789495597e-03 1.770532997376911624e-02 1.454054068695829691e-02 1.575814811582257682e-02 1.503100500722651285e-02 1.536007655083064700e-02 2.881284023580301182e-02 2.897318879905904504e-02 2.941129180544371433e-02 3.089495713655414019e-02
3.640000000000000124e+00 1.952946118387226780e-03 1.765205614382754640e-02 1.448293427129386177e-02 1.567907639737355779e-02 1.496126859856952533e-02 1.528707028030834580e-02 2.883646479898725398e-02 2.899495309650192837e-02 2.942952033639897533e-02 3.088890585821130880e-02
3.649999999999999911e+00 1.853386910746257759e-03 1.442286586021278988e-02 1.488974032122665318e-02 1.521190569202409380e-02 1.559919918784197397e-02 1.759911899876255917e-02 2.885871982245036618e-02 2.901565503042844579e-02 2.944685456193499654e-02 3.088322148582657231e-02
3.660000000000000142e+00 1.755294319557355095e-03 1.436134185320963111e-02 1.481754805467288411e-02 1.513577946897724617e-02 1.551972360330329710e-02 1.754728471711857266e-02 2.887952171067836513e-02 2.903517388587227924e-02 2.946322751546459964e-02 3.087790762802728947e-02
3.669999999999999929e+00 1.652644856171814423e-03 1.429472499292332340e-02 1.474043604512291147e-02 1.505420409640479719e-02 1.543600959510235855e-02 1.749355880523919063e-02 2.890018811046072070e-02 2.905472206370106683e-02 2.947968214873119761e-02 3.087260165899620781e-02
3.680000000000000160e+00 1.545484245410232681e-03 1.422296864770801993e-02 1.465844882324256193e-02 1.496721671647544341e-02 1.534825591855795354e-02 1.743818056457351051e-02 2.892064458856484499e-02 2.907422160454974092e-02 2.949617942661761014e-02 3.086728906263055267e-02
3.689999999999999947e+00 1.441438953789845896e-03 1.415132173740378009e-02 1.457756484511135188e-02 1.488119125695116715e-02 1.526287705996786162e-02 1.738521416519006255e-02 2.893948183303644839e-02 2.909230769641686642e-02 2.951157874955175064e-02 3.086230745894407573e-02
3.700000000000000178e+00 1.341377415374220197e-03 1.733509665618940265e-02 1.408072413054730319e-02 1.449871372442648916e-02 1.518072272435995289e-02 1.479717981511735961e-02 2.895669802076490662e-02 2.910894625845027867e-02 2.952584826336188822e-02 3.085764526328303031e-02
3.709999999999999964e+00 1.238028237469088405e-03 1.400618741752677338e-02 1.441627939235403007e-02 1.470925256039228544e-02 1.509590933928645941e-02 1.728423459376092139e-02 2.897359872658437918e-02 2.912538248863259446e-02 2.954005942878553531e-02 3.085293189645793924e-02
3.720000000000000195e+00 1.139739100216303645e-03 1.723675204890253929e-02 1.393387286112787726e-02 1.433702365368615811e-02 1.501534025088235337e-02 1.462467896416633738e-02 2.898887717086483240e-02 2.914033124165034058e-02 2.955310034926892510e-02 3.084852173557460497e-02
3.729999999999999982e+00 1.038702436405939018e-03 1.718887397912041010e-02 1.385817565956088543e-02 1.425474804627605702e-02 1.493264629102739049e-02 1.453690597589878120e-02 2.900380700981826376e-02 2.915502592858116790e-02 2.956604352299029709e-02 3.084404153732440632e-02
3.740000000000000213e+00 9.436944939611818751e-04 1.714473149899968518e-02 1.378580715287348185e-02 1.417668946844752483e-02 1.485502033647203256e-02 1.445370878644950362e-02 2.901715398232022555e-02 2.916824069444265768e-02 2.957780252499891613e-02 3.083986247693110486e-02
3.750000000000000000e+00 8.553569873472103256e-04 1.710446113570288085e-02 1.371753960660458509e-02 1.410354777907114714e-02 1.478296507641615153e-02 1.437586532394087915e-02 2.902898119513068823e-02 2.918001781455616117e-02 2.958838956647160887e-02 3.083599523355329275e-02
3.759999999999999787e+00 7.651627856589014384e-04 1.706411684983668436e-02 1.364690842333060247e-02 1.402834186119380697e-02 1.470951293288627441e-02 1.429597976214483368e-02 2.904049417094712801e-02 2.919154894328720301e-02 2.959886495954614991e-02 3.083205605895946930e-02
3.770000000000000018e+00 6.824137307244981495e-04 1.702778985337484799e-02 1.358131698180429538e-02 1.464222261588138743e-02 1.395890204439735605e-02 1.422239007643611407e-02 3.082844383025476129e-02 2.905056937828329189e-02 2.920170058830811807e-02 2.960818660068578745e-02
3.779999999999999805e+00 6.076168428722653145e-04 1.699551814582727152e-02 1.352140262172714380e-02 1.389579136567933859e-02 1.458147354003597879e-02 1.415567212739776010e-02 2.905928421170344070e-02 2.921053287844367630e-02 2.961638016034778137e-02 3.082517578361822913e-02
3.790000000000000036e+00 5.316595468419172072e-04 1.696329136566648854e-02 1.345997084758231155e-02 1.383138500425266579e-02 1.451984728162578758e-02 1.408776312221346125e-02 2.906776102076857535e-02 2.921917560257035126e-02 2.962448003265866214e-02 3.082185063148329754e-02
3.799999999999999822e+00 4.642516336893207952e-04 1.693514929229431726e-02 1.340497232951487483e-02 1.377397459517219584e-02 1.446520617297350139e-02 1.402739409394743349e-02 2.907497453165405754e-02 2.922657570659312198e-02 2.963148551458011370e-02 3.081889187614554257e-02
3.810000000000000053e+00 3.959674136182039761e-04 1.690707642949527273e-02 1.334881028888060261e-02 1.440989536483727566e-02 1.396616507291758257e-02 1.371558790209616123e-02 3.081588507883263259e-02 2.963841009086514225e-02 2.908199045865733287e-02 2.923381859779251163e-02
3.819999999999999840e+00 3.367449501787095172e-04 1.688308052684196758e-02 1.329974470604887958e-02 1.436195307593089547e-02 1.366477189542798787e-02 1.391301683301089318e-02 2.908784149932092458e-02 2.923989770797842322e-02 2.964427785627911718e-02 3.081326812759358630e-02
3.830000000000000071e+00 2.869069190914980789e-04 1.686313782725149674e-02 1.325820288899577301e-02 1.432162513360490073e-02 1.362188688517604850e-02 1.386826829017184966e-02 2.909259934164312722e-02 2.924487022491045057e-02 2.964911799929688049e-02 3.081105844320647727e-02
3.839999999999999858e+00 2.366293380877867981e-04 1.684324950139967983e-02 1.321606636285854036e-02 1.428095508271581479e-02 1.357851675417018691e-02 1.382311212897470096e-02 2.909724719636365767e-02 2.924975598645515942e-02 2.965391139026739634e-02 3.080882178325365650e-02
3.850000000000000089e+00 1.859143243949488869e-04 1.682342039467885422e-02 1.317333483814822799e-02 1.353466586916862377e-02 1.423994260789670542e-02 1.377755664238295395e-02 2.910178256311467607e-02 2.925455334766147511e-02 2.965865653726867598e-02 3.080655749679435049e-02
3.859999999999999876e+00 1.450287903806265967e-04 1.680760287973673966e-02 1.313872103373577883e-02 1.420688583756953352e-02 1.349924217578982004e-02 1.374083016849370065e-02 2.910532820015877820e-02 2.925832653128058666e-02 2.966241692415340706e-02 3.080472574761763949e-02
3.870000000000000107e+00 1.141824683482985374e-04 1.679576795370295306e-02 1.311251058587793554e-02 1.418194916528495685e-02 1.347247601106842628e-02 1.371312340574894033e-02 2.910793838650981361e-02 2.926111816745886537e-02 2.966521587741241875e-02 3.080333987175318256e-02
3.879999999999999893e+00 8.318051209611540390e-05 1.678395825182144724e-02 1.308608571465723000e-02 1.415688888323438435e-02 1.344554105813881330e-02 1.368527970229346802e-02 2.911050595260084028e-02 2.926387666822228076e-02 2.966799619114463341e-02 3.080194350721604871e-02
3.890000000000000124e+00 6.242630677644830808e-05 1.677609958274631219e-02 1.306834998693203083e-02 1.414011331125781742e-02 1.342749123642884151e-02 1.366664195246651906e-02 2.911219372745233250e-02 2.926569711038318200e-02 2.966983922336656129e-02 3.080100670550812297e-02
3.899999999999999911e+00 3.116599045403790192e-05 1.676433393765058497e-02 1.304156764459755806e-02 1.411484680819531656e-02 1.340027763228059977e-02 1.363857357431436275e-02 2.911468910090972070e-02 2.926839971732539403e-02 2.967258777418328719e-02 3.079959256805306356e-02
3.910000000000000142e+00 2.071155175760720600e-05 1.676041814743766886e-02 1.303259252501222029e-02 1.410639712139143305e-02 1.339116958540082988e-02 1.362918787653515963e-02 2.911551113859161405e-02 2.926929306222108423e-02 2.967349964574171259e-02 3.079911878714213305e-02
3.919999999999999929e+00 -2.487219284578186864e-07 1.675259589553872164e-02 1.301457077103110836e-02 1.408945644863059468e-02 1.337289850941241268e-02 1.361037245973059986e-02 3.079816759437199042e-02 2.911714046985313525e-02 2.927106840341699157e-02 2.967531685165785207e-02
3.930000000000000160e+00 -1.075452321287499862e-05 1.674868949572054511e-02 1.408096545565693490e-02 1.300552413449304265e-02 1.360094285113182429e-02 1.336373557785763833e-02 3.079769017309968299e-02 2.911794772537041123e-02 2.927195037926424645e-02 2.967622216308571370e-02
3.939999999999999947e+00 -2.127741032711332757e-05 1.674478628794551574e-02 1.299645365725993380e-02 1.407246068735947334e-02 1.335455445006047091e-02 1.359149871526967729e-02 2.911875001576451349e-02 2.927282854528526213e-02 2.967712526491433217e-02 3.079721152887592364e-02
3.950000000000000178e+00 -2.127741032711332757e-05 1.674478628794551574e-02 1.299645365725993380e-02 1.407246068735947334e-02 1.335455445006047091e-02 1.359149871526967729e-02 2.911875001576451349e-02 2.927282854528526213e-02 2.967712526491433217e-02 3.079721152887592364e-02
3.959999999999999964e+00 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
3.970000000000000195e+00 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
3.979999999999999982e+00 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
3.990000000000000213e+00 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
4.000000000000000000e+00 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
4.009999999999999787e+00 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
4.019999999999999574e+00 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
4.030000000000000249e+00 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
4.040000000000000036e+00 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
4.049999999999999822e+00 -1.827009396947385758e-05 1.674886098916143762e-02 1.407586670915818641e-02 1.300016526695945383e-02 1.359493450039583363e-02 1.335826846071803270e-02 3.079663448265814590e-02 2.911672708657626202e-02 2.927102954399223370e-02 2.967648506234038877e-02
4.059999999999999609e+00 -1.827009396947385758e-05 1.674886098916143762e-02 1.407586670915818641e-02 1.300016526695945383e-02 1.359493450039583363e-02 1.335826846071803270e-02 3.079663448265814590e-02 2.911672708657626202e-02 2.927102954399223370e-02 2.967648506234038877e-02
4.070000000000000284e+00 -4.747566147806417076e-06 1.675684833678649927e-02 1.408778664583560519e-02 1.301294346483413376e-02 1.360782563426277819e-02 1.337116933924337517e-02 3.079653129054072541e-02 2.911388726915007524e-02 2.926833582002627207e-02 2.967492266472218990e-02
4.080000000000000071e+00 8.750182144523716357e-06 1.676484829821368178e-02 1.409970195575862423e-02 1.302569395539513071e-02 1.362071348875010073e-02 1.338405780108853881e-02 3.079642204184304677e-02 2.911102785926425116e-02 2.926562173418489551e-02 2.967333889604709118e-02
4.089999999999999858e+00 3.567120005357357854e-05 1.678088587345598695e-02 1.412351871725917550e-02 1.305111192038065776e-02 1.364647927490988434e-02 1.340979743503481307e-02 3.079618521809443163e-02 2.910525022056243208e-02 2.926013253209707940e-02 2.967010702080927556e-02
4.099999999999999645e+00 4.909440032067779227e-05 1.678892339155023741e-02 1.413542017862816358e-02 1.306377945365254194e-02 1.365935715830818645e-02 1.342264858835532162e-02 3.079605756390545179e-02 2.910233197065517641e-02 2.925735744307092490e-02 2.966845880520404752e-02
4.110000000000000320e+00 8.921434945557422242e-05 1.681311028859763107e-02 1.310161665738713600e-02 1.417109693220508851e-02 1.346112729373134635e-02 1.369797043050729329e-02 3.079563714785798698e-02 2.909345937255489525e-02 2.924891038142127600e-02 2.966338441493714118e-02
4.120000000000000107e+00 1.158359278107140453e-04 1.682929635020427930e-02 1.419485843943690817e-02 1.312670401108984551e-02 1.372369530199772647e-02 1.348671739398039741e-02 3.079532525006664287e-02 2.908744599535600939e-02 2.924317763838179748e-02 2.965989286355349974e-02
4.129999999999999893e+00 1.555800269663003114e-04 1.685366664912982260e-02 1.316412973411572492e-02 1.423046624627356989e-02 1.352500886283259859e-02 1.376225588497759222e-02 2.907827825283117174e-02 2.923442671371637505e-02 2.965449163789512371e-02 3.079480913788392588e-02
4.139999999999999680e+00 1.950973858917101665e-04 1.687814519107312672e-02 1.320131027710986366e-02 1.426603272397808549e-02 1.380078334014301668e-02 1.356318779256176013e-02 3.079423408358803599e-02 2.906893304828891272e-02 2.922549389454027688e-02 2.964889264855792225e-02
4.150000000000000355e+00 2.474329117775532104e-04 1.691094924732283039e-02 1.325050556418429400e-02 1.431339036906598833e-02 1.385209938550249244e-02 1.361391779578439987e-02 3.079337362311290044e-02 2.905619624209752200e-02 2.921330103245564289e-02 2.964111772910958675e-02
4.160000000000000142e+00 3.122799158291356689e-04 1.695221643621165619e-02 1.331139671165239811e-02 1.437248382210851334e-02 1.391615256718841537e-02 1.367704846481729471e-02 3.079214340201459274e-02 2.903982989089985353e-02 2.919760696020991600e-02 2.963089804614496905e-02
4.169999999999999929e+00 3.764870543274588207e-04 1.699376870446380611e-02 1.337162639795673978e-02 1.443146164519551466e-02 1.398009588132774483e-02 1.373986588752223841e-02 3.079073600444058242e-02 2.902296755245695886e-02 2.918141066969201156e-02 2.962011764377753958e-02
4.179999999999999716e+00 4.400502470713859638e-04 1.703559932094431822e-02 1.343120485426861632e-02 1.449032302201617647e-02 1.404391992540394984e-02 1.380237012704498174e-02 3.078914555498418054e-02 2.900560801932146673e-02 2.916471325907812190e-02 2.960877276244512982e-02
4.190000000000000391e+00 5.154704178394139708e-04 1.708615382182795267e-02 1.350185538385480395e-02 1.456080141410444513e-02 1.412033664235795918e-02 1.387696208977056735e-02 3.078698691577681779e-02 2.898411864976326024e-02 2.914401631552409125e-02 2.959440930179168747e-02
4.200000000000000178e+00 6.022722421671928162e-04 1.714561208895723152e-02 1.358314505091008650e-02 1.464280906452496145e-02 1.420922725028141154e-02 1.396341705427777379e-02 3.078411024733061427e-02 2.895813817370478799e-02 2.911896186061547001e-02 2.957661270874871462e-02
4.209999999999999964e+00 6.877842109057353539e-04 1.720556656009110397e-02 1.366324658558052720e-02 1.472457835829537286e-02 1.429780352718759175e-02 1.404926007070364004e-02 3.078083141776765883e-02 2.893117551440152133e-02 2.909293182768450670e-02 2.955769172664814842e-02
4.219999999999999751e+00 7.839195580026198052e-04 1.727466810214533383e-02 1.375338689447369589e-02 1.481772980792893726e-02 1.439860335491383557e-02 1.414661799465061556e-02 2.889915510618229141e-02 2.906199155396368972e-02 2.953468609915946286e-02 3.077656942022263462e-02
4.230000000000000426e+00 8.783418365672034621e-04 1.734436179713553031e-02 1.384208834228255192e-02 1.491055256514353493e-02 1.449889219266485563e-02 1.424317824579479121e-02 2.886584516054127580e-02 2.902978333173343237e-02 2.951020372187652258e-02 3.077173325504135165e-02
4.240000000000000213e+00 9.825013463578553645e-04 1.742343711649976812e-02 1.394023650944858569e-02 1.501457090532195768e-02 1.461103804200377006e-02 1.435085491416068261e-02 2.882682658458598016e-02 2.899203759692452198e-02 2.948089502259512024e-02 3.076557364096800876e-02
4.250000000000000000e+00 1.095646054524202677e-03 1.751207914461265502e-02 1.404735908515626804e-02 1.512961902736537946e-02 1.473471089728981692e-02 1.446930959548319538e-02 2.878155051805440443e-02 2.894822659877532497e-02 2.944613957947650115e-02 3.075779341957548749e-02
4.259999999999999787e+00 1.206041690589318947e-03 1.415256860905829070e-02 1.458651161607015488e-02 1.485730261769188480e-02 1.524408331056096612e-02 1.760148430251761223e-02 2.873424849665291367e-02 2.890245275016570942e-02 2.940908618230762481e-02 3.074897944804995398e-02
4.269999999999999574e+00 1.324272852863326438e-03 1.426623242918619375e-02 1.471397910514946061e-02 1.499079081601982846e-02 1.536928039365756220e-02 1.770063875946918663e-02 2.867987493146612055e-02 2.884984389650107478e-02 2.936568768152754763e-02 3.073803212912762026e-02
4.280000000000000249e+00 1.449389857991780634e-03 1.438793211372472493e-02 1.485128291814366217e-02 1.513465382265031037e-02 1.550495032605672500e-02 1.780968094265154844e-02 2.861776199617189348e-02 2.878976867235151851e-02 2.931521419971059098e-02 3.072452290509380610e-02
4.290000000000000036e+00 1.570441542672991724e-03 1.450741083212963266e-02 1.498674055501248922e-02 1.527654977827661888e-02 1.563960294207982979e-02 1.791953214869374672e-02 2.855273592014745745e-02 2.872691040951636660e-02 2.926150803614833984e-02 3.070930434322818869e-02
4.299999999999999822e+00 1.696955459058048510e-03 1.803932813863259182e-02 1.463452909952573343e-02 1.578423726951637060e-02 1.542791737751994866e-02 1.513137742541495294e-02 2.847901397797404990e-02 2.865569744880988590e-02 2.919972455498538386e-02 3.069080504283265565e-02
4.309999999999999609e+00 1.818622991802456342e-03 1.815981549980391282e-02 1.475941492580052326e-02 1.592747564404382518e-02 1.557671956632780338e-02 1.527379054170784067e-02 2.840190047788653319e-02 2.858127315260161269e-02 2.913425105302046292e-02 3.067012919877615956e-02
4.320000000000000284e+00 1.944192828056113881e-03 1.829019018315757375e-02 1.489158793955151945e-02 1.608003457289329530e-02 1.542463257218280870e-02 1.573398752555166952e-02 2.831508870819229168e-02 2.849757314609986658e-02 2.905968711060824550e-02 3.064533627151458384e-02
4.330000000000000071e+00 2.072414996129550227e-03 1.843040271565827767e-02 1.503070677084584507e-02 1.624136018030129455e-02 1.558329180277339895e-02 1.589895564057448515e-02 2.821778291188333648e-02 2.897522740209645259e-02 2.840386492374050165e-02 3.061575674954443091e-02
4.339999999999999858e+00 2.194069915034606560e-03 1.857095416484079442e-02 1.516738922847734802e-02 1.640028084507796566e-02 1.573883408049909019e-02 1.606018634022601810e-02 2.811609131966051611e-02 2.888615150556192099e-02 2.830605822027910251e-02 3.058293683894730552e-02
4.349999999999999645e+00 2.309132777693873907e-03 1.871163200031869880e-02 1.530173895712007986e-02 1.655658464509255842e-02 1.589119724212368495e-02 1.621761975274270753e-02 2.801008232182839591e-02 2.879258015093589390e-02 2.820423443424016977e-02 3.054673453862177812e-02
4.360000000000000320e+00 2.424582248205044838e-03 1.886158245152751156e-02 1.544254212850448491e-02 1.605014014183118662e-02 1.672018326632975990e-02 1.638131542782914757e-02 2.789233834335165182e-02 2.809129798440074613e-02 2.868795890791132897e-02 3.050417876116377075e-02
4.370000000000000107e+00 2.538998176379982877e-03 1.902048595324353983e-02 1.558933908212500018e-02 1.621487843134068740e-02 1.689019022212485260e-02 1.655041108322641286e-02 2.776208078466123330e-02 2.857153302552600110e-02 2.796654822807344634e-02 3.045412703373784336e-02
4.379999999999999893e+00 2.644915955743930465e-03 1.917862310371490353e-02 1.573321466497702367e-02 1.637524805002812944e-02 1.705597112601437218e-02 1.671448794417404113e-02 2.762666604165565920e-02 2.844987839764244464e-02 2.783706213977589494e-02 3.039840560155018107e-02
4.389999999999999680e+00 2.747815983129164689e-03 1.588227423008240977e-02 1.654016233686483178e-02 1.688269429951885087e-02 1.722657843083663654e-02 1.934482740443959833e-02 2.747786235819011172e-02 2.769500050039163525e-02 2.831559841701333444e-02 3.033180940839884376e-02
4.400000000000000355e+00 2.836290459300026823e-03 1.601981282646152555e-02 1.669116793348711381e-02 1.703627908018345502e-02 1.738276915064220635e-02 1.950023137283101587e-02 2.733241333764974482e-02 2.818383575207359867e-02 2.755635926332763302e-02 3.025923323262049228e-02
4.410000000000000142e+00 2.925205819921963823e-03 1.616957941515638833e-02 1.685431373061784324e-02 1.755133322636716689e-02 1.720177017088556082e-02 1.967160749320870025e-02 2.716448506553444803e-02 2.739654242163345674e-02 2.803116080465754834e-02 3.016139753141730551e-02
4.419999999999999929e+00 2.999789925463521457e-03 1.630734141890400821e-02 1.700321595584259812e-02 1.770487869112917848e-02 1.735242857299570951e-02 1.983118414176315500e-02 2.700046987844650220e-02 2.724069275526373735e-02 2.788152147225783292e-02 3.004339682923128432e-02
4.429999999999999716e+00 3.068400117478009299e-03 1.644805776246143977e-02 1.715420176852032463e-02 1.786014402137332466e-02 1.750482346940646083e-02 1.999607383423456994e-02 2.682250661565861380e-02 2.707184135469878003e-02 2.771858973678009014e-02 2.988121276672949661e-02
4.440000000000000391e+00 3.126701230891213660e-03 1.658354620929787873e-02 1.729858261255723395e-02 1.800808602539848841e-02 1.765018668560069254e-02 2.015664161982932967e-02 2.663998526123544444e-02 2.689891642004637110e-02 2.755085691375696449e-02 2.967865760408445325e-02
4.450000000000000178e+00 3.177033963901748897e-03 1.672002571677838612e-02 1.744311448925925032e-02 1.815552710358435753e-02 1.779530353362663436e-02 2.032019981255576979e-02 2.644343348333257071e-02 2.671295880759714386e-02 2.736946903824338806e-02 2.943422664274146852e-02
4.459999999999999964e+00 3.214466791741075070e-03 1.684334696083515659e-02 1.757300955624224031e-02 1.792531707850281847e-02 1.828734871993728528e-02 2.046961496607537997e-02 2.625302523201569760e-02 2.719292198238233704e-02 2.653304723541426158e-02 2.918627575385555548e-02
4.469999999999999751e+00 3.243053740083202702e-03 1.696592440333082735e-02 1.770153501285578329e-02 1.841699628416538018e-02 1.805347024091012720e-02 2.061977220681243325e-02 2.604932346309116534e-02 2.634080406717032030e-02 2.700304041393180102e-02 2.891851027888145756e-02
4.480000000000000426e+00 3.260666852118111487e-03 1.708047615384732099e-02 1.782117047093072226e-02 1.853681591014117933e-02 1.817215707065782462e-02 2.076177578737569904e-02 2.584294368059751948e-02 2.614624859523130909e-02 2.680947262691954144e-02 2.864939255038117735e-02
4.490000000000000213e+00 3.267428710456156318e-03 1.718636701814113543e-02 1.793136819656869843e-02 1.864626785450839569e-02 1.828072940981608982e-02 2.089481105313101619e-02 2.563463755287118812e-02 2.595006934536256415e-02 2.661274544141809320e-02 2.838212108018043148e-02
4.500000000000000000e+00 3.263461279543343821e-03 1.728294762710635285e-02 1.803150450172899544e-02 1.874475767599923653e-02 1.837842628682037974e-02 2.101815246073394927e-02 2.542522526930777321e-02 2.575301490823520348e-02 2.641346496186993895e-02 2.811861870404024077e-02
4.509999999999999787e+00 3.248884511143785778e-03 1.736955912980135686e-02 1.812087093796500500e-02 1.883163560258621291e-02 1.846436211078509443e-02 2.113120614176339923e-02 2.521560130503710390e-02 2.555589915688789501e-02 2.621233576071612878e-02 2.786014574957309392e-02
4.519999999999999574e+00 3.223815242813492937e-03 1.744553758276078462e-02 1.819866624080642564e-02 1.890620052390850139e-02 1.853751868111570833e-02 2.123354993102082380e-02 2.500673988375668941e-02 2.535960592790380969e-02 2.601017620096477898e-02 2.760759839610203020e-02
4.530000000000000249e+00 3.188366383423026605e-03 1.751021834890433351e-02 1.826398997649560443e-02 1.896770799633412316e-02 1.859674596171048688e-02 2.132496387441442168e-02 2.479969928445778168e-02 2.516509216373367594e-02 2.580792621884303584e-02 2.736166488988538148e-02
4.540000000000000036e+00 3.142646378284610475e-03 1.756294083553703797e-02 1.831583911453994046e-02 1.901538012318712903e-02 1.864077885984125049e-02 2.140544320677139831e-02 2.459562374141771937e-02 2.497338802058412729e-02 2.560664441027461768e-02 2.712291842306625150e-02
4.549999999999999822e+00 3.089793237192006454e-03 1.760135758059980238e-02 1.835160985906370348e-02 1.866731745252171032e-02 1.904712239394261084e-02 2.147194905085987940e-02 2.440561590197628389e-02 2.479487125738672956e-02 2.541738083889097041e-02 2.690324240207263642e-02
4.559999999999999609e+00 3.024338438002672873e-03 1.762890259926625305e-02 1.837391930441345522e-02 1.867787158754266597e-02 1.906548546750483006e-02 2.153182358940834706e-02 2.421092269574135619e-02 2.461185616010019145e-02 2.522139888155171608e-02 2.668001331993254815e-02
4.570000000000000284e+00 2.952912131655116307e-03 1.764227123627397018e-02 1.837939212802315592e-02 1.906787396072333329e-02 1.867027980566065073e-02 2.157947804428631336e-02 2.403222987798046481e-02 2.444370673806738753e-02 2.503944087971785373e-02 2.647605541362289816e-02
4.580000000000000071e+00 2.872557536478614979e-03 1.764265741841147817e-02 1.836837906098541182e-02 1.905483256499138772e-02 1.864464440770388642e-02 2.161852767797209016e-02 2.386085376109037259e-02 2.428216257053458435e-02 2.486271765589469565e-02 2.628054508001653397e-02
4.589999999999999858e+00 2.788263855841459360e-03 1.763061853263769505e-02 1.834167166812634281e-02 1.860321034336670162e-02 1.902756077923288547e-02 2.164784364807393474e-02 2.370632101133275313e-02 2.413610735309112271e-02 2.470109795168068043e-02 2.610366492239599850e-02
4.599999999999999645e+00 2.690733966020525999e-03 1.760439495970873847e-02 1.898233084651414562e-02 1.829517827576533986e-02 1.854122021720555624e-02 2.167078188112412859e-02 2.592640287510156183e-02 2.355255355581077972e-02 2.399018679588629452e-02 2.453760811424312085e-02
4.610000000000000320e+00 2.596080563194499459e-03 1.756883760610320616e-02 1.823674177472242239e-02 1.847008106249894629e-02 1.892702637529964510e-02 2.168421189588880596e-02 2.577659915540171306e-02 2.342396202905216301e-02 2.386745329300120344e-02 2.439829763650350203e-02
4.620000000000000107e+00 2.488308934120162571e-03 1.751842571253564226e-02 1.815671472084732369e-02 1.885278662651986362e-02 1.837917580953106131e-02 2.169074356497907585e-02 2.562764913569126612e-02 2.329783419824325852e-02 2.374610576604272924e-02 2.425872300799941650e-02
4.629999999999999893e+00 2.379444797478002128e-03 1.745849153070094459e-02 1.876765765811082634e-02 1.806344694843517451e-02 1.827931836752194616e-02 2.168904739681697807e-02 2.549663573120379209e-02 2.318877078670703376e-02 2.364000528687917185e-02 2.413503501904143769e-02
4.639999999999999680e+00 2.263752657313625790e-03 1.738632853766504047e-02 1.866795325027595029e-02 1.795280382432232896e-02 1.816660867652590897e-02 2.167889919015144815e-02 2.537547040694532532e-02 2.308991416015947901e-02 2.354241526684711094e-02 2.401982401886079699e-02
4.650000000000000355e+00 2.148672373677379312e-03 1.730700020222251598e-02 1.856100959098187092e-02 1.783302837269687066e-02 1.804937127449832840e-02 2.166076809569926140e-02 2.527075474590299506e-02 2.300644391920928997e-02 2.345845839657127729e-02 2.391958716815699437e-02
4.660000000000000142e+00 2.035367560850230139e-03 1.722234984481623918e-02 1.844955472193140697e-02 1.770752568122660117e-02 1.793001270310729672e-02 2.163544436161811760e-02 2.518098110065613779e-02 2.293669537824643417e-02 2.338672651782780151e-02 2.383315600936406625e-02
4.669999999999999929e+00 1.916855912617410973e-03 1.712748724087103866e-02 1.832772760023406236e-02 1.757005781081645568e-02 1.780177564100984475e-02 2.160140402929548384e-02 2.509941206912887079e-02 2.287509885484507663e-02 2.332171352008892765e-02 2.375424373388313262e-02
4.679999999999999716e+00 1.793172973514813246e-03 1.702207832361013473e-02 1.819609551314238516e-02 1.742165330821162511e-02 1.766489625111265435e-02 2.155815441395922752e-02 2.502602488845432835e-02 2.282140798139607740e-02 2.326333572763818885e-02 2.368297125825570212e-02
4.690000000000000391e+00 1.673102148894321664e-03 1.691379220628197802e-02 1.806497091002754948e-02 1.727432738662031467e-02 1.752958327427585686e-02 2.150925042341646914e-02 2.496480568534721958e-02 2.277805063661053966e-02 2.321472062580807669e-02 2.362335298740370418e-02
4.700000000000000178e+00 1.557629494841732956e-03 1.680425835439114390e-02 1.793658549092186361e-02 1.713086649147326640e-02 1.739764640403062765e-02 2.145647167388311030e-02 2.491409559723168493e-02 2.274318979034422802e-02 2.317452437406806662e-02 2.357388552806757506e-02
4.709999999999999964e+00 1.438351824286307002e-03 1.668559427684009749e-02 1.780231918720588669e-02 1.698194663738965618e-02 1.725992959715902386e-02 2.139679656580577294e-02 2.486910100265430842e-02 2.271302941456424668e-02 2.313894197298728764e-02 2.352994996521725821e-02
4.719999999999999751e+00 1.324894716768556689e-03 1.656749442984633766e-02 1.767358945957542976e-02 1.684046851279137960e-02 1.712794655356155576e-02 2.133589405682434492e-02 2.483244116807383980e-02 2.268888706783742798e-02 2.311004107738849275e-02 2.349413062127022819e-02
4.730000000000000426e+00 1.208238948610800955e-03 1.754065584885175846e-02 1.644075976560583144e-02 1.669587610254416946e-02 1.699157613248598528e-02 2.126978891701200233e-02 2.480024727301089263e-02 2.266782892242159494e-02 2.308476416489052899e-02 2.346265532772497803e-02
4.740000000000000213e+00 1.098513245171938921e-03 1.741542626440062413e-02 1.631676591272536447e-02 1.656109044837644415e-02 1.686295794388731339e-02 2.120499712871844189e-02 2.477446629688052904e-02 2.265084892324214366e-02 2.306462595120454054e-02 2.343742437678381779e-02
4.750000000000000000e+00 9.964608199559588271e-04 1.729901927636076295e-02 1.619753170991365676e-02 1.643691730254421418e-02 1.674322417746353098e-02 2.114293296561690905e-02 2.475396540146864582e-02 2.263705133615991419e-02 2.304870651610478605e-02 2.341732654253942184e-02
4.759999999999999787e+00 8.922300791717057995e-04 1.718037306933221930e-02 1.607226186502730414e-02 1.631119723090957915e-02 1.662097923880024447e-02 2.107815409911693166e-02 2.473611326998229401e-02 2.262457334541368575e-02 2.303493851591262992e-02 2.339977576185389707e-02
4.769999999999999574e+00 7.965713343637143831e-04 1.707182630511772450e-02 1.595462698692626247e-02 1.619661170583865453e-02 1.650893240276083210e-02 2.101777128900867916e-02 2.472219092242746233e-02 2.261429541600955967e-02 2.302428402366164112e-02 2.338602856839468516e-02
4.780000000000000249e+00 7.100777691205508151e-04 1.697403841449056372e-02 1.584643826632798486e-02 1.609347014845908044e-02 1.640780334116473047e-02 2.096261672152962413e-02 2.471143179338337881e-02 2.260579933091596064e-02 2.301611622906438517e-02 2.337534137052901459e-02
4.790000000000000036e+00 6.222144211537761899e-04 1.687510646547906584e-02 1.573509844301135274e-02 1.598897106456767872e-02 1.630529245766999466e-02 2.090621662067735156e-02 2.470211635293320315e-02 2.259781398330869620e-02 2.300910512124583820e-02 2.336601240468414581e-02
4.799999999999999822e+00 5.442162666321438084e-04 1.563528996928562759e-02 1.678765827378795802e-02 1.589631495112286963e-02 1.621449991409650709e-02 2.085595300678032282e-02 2.469509169337161247e-02 2.259118419809333367e-02 2.300386633137703127e-02 2.335890082938859441e-02
4.809999999999999609e+00 4.651802923392302311e-04 1.553342435711362567e-02 1.669943117016544146e-02 1.580243934655919946e-02 1.612271265635036380e-02 2.080492970219539883e-02 2.468906731091117732e-02 2.258483903264144402e-02 2.299941646039750306e-02 2.335271512571270372e-02
4.820000000000000284e+00 3.966131185104041054e-04 1.544458788663212803e-02 1.662321725038039266e-02 1.572095737680645131e-02 1.604326225543789564e-02 2.076065532174686812e-02 2.468466342527922061e-02 2.257959528433885893e-02 2.299619615614046861e-02 2.334811073901818523e-02
4.830000000000000071e+00 3.388967099897827748e-04 1.536955014826689100e-02 1.655930585213897729e-02 1.565231667867694049e-02 1.597651483060803790e-02 2.072341848580331464e-02 2.468150672056363196e-02 2.257534497693789236e-02 2.299390991062665035e-02 2.334474125882313178e-02
4.839999999999999858e+00 2.806577614461042689e-04 1.529364594557026426e-02 1.649504313950601875e-02 1.558299219845121937e-02 1.590928284932566217e-02 2.068590172697561125e-02 2.467879863117329597e-02 2.257119016489412752e-02 2.299196778437668717e-02 2.334177747068881884e-02
4.849999999999999645e+00 2.218982596770404183e-04 1.643043934527718339e-02 1.521691770161425969e-02 1.551297739949711145e-02 1.584157021989977820e-02 2.064813261102476857e-02 2.467652265931769007e-02 2.256711966587120199e-02 2.299035396545759044e-02 2.333920165314281106e-02
4.860000000000000320e+00 1.745172090853003527e-04 1.637851692671390275e-02 1.515496810676047849e-02 1.545646672704826044e-02 1.578705617961900787e-02 2.061775349015210201e-02 2.467500211986115369e-02 2.256391709138654000e-02 2.298928882263960582e-02 2.333740867783563530e-02
4.870000000000000107e+00 1.387642573518951263e-04 1.510818739097110654e-02 1.633943827463034751e-02 1.541379288756491300e-02 1.574597090523095072e-02 2.059488222531688506e-02 2.467403150385435312e-02 2.256154338256701267e-02 2.298861659148974945e-02 2.333621437800871903e-02
4.879999999999999893e+00 1.028256558034202820e-04 1.630024415292784939e-02 1.506114184818786381e-02 1.537087046726214566e-02 1.570471496550230814e-02 2.057194244382798062e-02 2.467320265938199864e-02 2.255919175128743431e-02 2.298804926745492277e-02 2.333514501266441277e-02
4.889999999999999680e+00 7.876366868459242984e-05 1.502963448433846175e-02 1.627405133524992623e-02 1.534211792660781712e-02 1.567711640918920471e-02 2.055661378875598549e-02 2.467272720872035197e-02 2.255763537565223797e-02 2.298772774029562288e-02 2.333449975700431847e-02
4.900000000000000355e+00 4.251664044507607937e-05 1.498216288497182351e-02 1.623466804038172992e-02 1.529878372615730425e-02 1.563557698153746067e-02 2.053357141316352122e-02 2.467212725684064800e-02 2.255531661771159949e-02 2.298732812295735048e-02 2.333363076283155937e-02
4.910000000000000142e+00 3.039328479983513176e-05 1.496628382393138529e-02 1.622151538456415368e-02 1.528428445879872685e-02 1.562169280496720353e-02 2.052587819686869236e-02 2.467195698212139646e-02 2.255454767156072834e-02 2.333336695662488816e-02 2.298721649621654484e-02
4.919999999999999929e+00 6.085154733867149769e-06 1.493444429217665424e-02 1.619517301028416609e-02 1.525520452255588189e-02 1.559386798360506109e-02 2.051047423036832587e-02 2.467166027786244636e-02 2.255301538921555826e-02 2.333287737136403861e-02 2.298702491770176701e-02
4.929999999999999716e+00 -6.099586075943694233e-06 1.618198337820294513e-02 1.491848426930035033e-02 1.524062399932810119e-02 1.557992736632298619e-02 2.050276384170321431e-02 2.467153361080592910e-02 2.255225194074010273e-02 2.298694473677500780e-02 2.333265134180076764e-02
4.940000000000000391e+00 -1.830475540071109565e-05 1.490249770048206884e-02 1.616878150452822488e-02 1.522601654142975540e-02 1.556596796249665703e-02 2.049504808803825906e-02 2.467142124267926798e-02 2.255149021398063572e-02 2.333243765479321372e-02 2.298687480915729067e-02
4.950000000000000178e+00 -1.830475540071109565e-05 1.490249770048206884e-02 1.616878150452822488e-02 1.522601654142975540e-02 1.556596796249665703e-02 2.049504808803825906e-02 2.467142124267926798e-02 2.255149021398063572e-02 2.333243765479321372e-02 2.298687480915729067e-02
4.959999999999999964e+00 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
4.969999999999999751e+00 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
4.980000000000000426e+00 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
4.990000000000000213e+00 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
5.000000000000000000e+00 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
5.009999999999999787e+00 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
5.019999999999999574e+00 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
5.030000000000000249e+00 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
5.040000000000000036e+00 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
5.049999999999999822e+00 -1.541370846080146437e-05 1.489796169139470487e-02 1.616438452638317702e-02 1.522179436829481682e-02 1.556149757408548974e-02 2.049477297913116641e-02 2.467401479767447267e-02 2.255237841919162378e-02 2.298740063976148496e-02 2.333371622212055199e-02
5.059999999999999609e+00 -1.541370846080146437e-05 1.489796169139470487e-02 1.616438452638317702e-02 1.522179436829481682e-02 1.556149757408548974e-02 2.049477297913116641e-02 2.467401479767447267e-02 2.255237841919162378e-02 2.298740063976148496e-02 2.333371622212055199e-02
5.070000000000000284e+00 -3.164396235980299328e-07 1.490940332935992464e-02 1.617320374909330186e-02 1.523217881105173865e-02 1.557099087720094886e-02 2.050222707007556475e-02 2.467671204040614019e-02 2.255402465555543870e-02 2.333519499450186982e-02 2.298798376455325407e-02
5.080000000000000071e+00 1.476142985556245213e-05 1.492080937273462804e-02 1.618202514053922528e-02 1.524253552626630807e-02 1.558047001271191737e-02 2.050968930186571407e-02 2.467941481115320732e-02 2.255566886625634190e-02 2.298856440355383224e-02 2.333667249428910198e-02
5.089999999999999858e+00 4.485880647005720164e-05 1.494351326826511006e-02 1.619967457685472095e-02 1.526316569416428202e-02 1.559938706533507864e-02 2.052463771447144564e-02 2.468483704316105573e-02 2.255895121850369500e-02 2.298971825398888127e-02 2.333962363838755494e-02
5.099999999999999645e+00 5.987823121700125916e-05 1.495481039764959101e-02 1.620850268377114350e-02 1.527343913302491724e-02 1.560882563093818690e-02 2.053212365740127512e-02 2.468755655749860917e-02 2.256058936405759205e-02 2.299029147982216068e-02 2.334109726389449815e-02
5.110000000000000320e+00 1.048189561028123036e-04 1.498847801004719524e-02 1.623500083137290745e-02 1.530409301814967919e-02 1.563706541533230882e-02 2.055462699534641238e-02 2.469574901341125076e-02 2.256549170332229973e-02 2.299199644781580246e-02 2.334551024165044258e-02
5.120000000000000107e+00 1.346810674470631732e-04 1.501073269248137665e-02 1.625267791695920658e-02 1.532439060897042120e-02 1.565583197731838100e-02 2.056966593704664600e-02 2.470123917762725649e-02 2.256874987020349166e-02 2.299312090798506791e-02 2.334844555143745018e-02
5.129999999999999893e+00 1.793258447140514550e-04 1.504382093556750656e-02 1.627921107723703797e-02 1.535463079185960499e-02 1.568389849039773104e-02 2.059227698698680095e-02 2.470951774734116146e-02 2.257362207723326644e-02 2.335283831764644463e-02 2.299478946648028654e-02
5.139999999999999680e+00 2.237915524131947902e-04 1.630576503288638443e-02 1.507654627249747914e-02 1.538462599408856393e-02 1.571187289329232031e-02 2.061494824656890518e-02 2.471784894511960817e-02 2.257847629103773568e-02 2.299643644216000510e-02 2.335721862573364796e-02
5.150000000000000355e+00 2.827986505785129489e-04 1.634120155379753872e-02 1.511959423548456943e-02 1.542424538600772020e-02 1.574904385934908571e-02 2.064526444414923473e-02 2.472904031934622729e-02 2.258492070741658850e-02 2.299859917877875720e-02 2.336303923233226665e-02
5.160000000000000142e+00 3.561028972266420088e-04 1.517241899049884789e-02 1.638554384208246520e-02 1.547318681589222693e-02 1.579532927669619752e-02 2.068328953444731333e-02 2.474316550717538948e-02 2.259293169114115832e-02 2.300124985409152806e-02 2.337028235379027402e-02
5.169999999999999929e+00 4.288970413733613038e-04 1.642993129766612617e-02 1.522408895131659168e-02 1.552151299737656101e-02 1.584145000078069146e-02 2.072144398838568838e-02 2.475744488014598385e-02 2.260089354483131585e-02 2.300384278823450201e-02 2.337748817849748251e-02
5.179999999999999716e+00 5.011757244367121954e-04 1.527453637881643136e-02 1.556926837193894735e-02 1.588743761790909273e-02 1.647435457865836089e-02 2.075971160900181092e-02 2.477188175896672187e-02 2.260880668453209286e-02 2.338465561727184200e-02 2.300637891594654177e-02
5.190000000000000391e+00 5.872221280336299047e-04 1.533336132031317203e-02 1.652769358607380015e-02 1.562589804182632630e-02 1.594248343384695871e-02 2.080575900380783605e-02 2.478941857733507961e-02 2.261823879313032415e-02 2.300934861968025394e-02 2.339320437037193182e-02
5.200000000000000178e+00 6.866490662882137469e-04 1.658993567250126658e-02 1.539947903616038956e-02 1.569117074603787118e-02 1.600655206322861707e-02 2.085961865056156633e-02 2.481017845422129123e-02 2.262915624934534048e-02 2.301271383664756434e-02 2.340310369986320013e-02
5.209999999999999964e+00 7.850272078825242276e-04 1.665215193546670108e-02 1.546272475960403826e-02 1.575576546310859111e-02 1.607048429599125527e-02 2.091358243614430124e-02 2.483127018623562318e-02 2.263998182715819957e-02 2.301597455497802341e-02 2.341292044838188396e-02
5.219999999999999751e+00 8.961555668060877840e-04 1.553130465088231431e-02 1.672316533681389786e-02 1.582899437364557529e-02 1.614338650223291413e-02 2.097532258297631069e-02 2.485579266847968635e-02 2.265224360271131041e-02 2.301957673657884645e-02 2.342403500774384306e-02
5.230000000000000426e+00 1.005871163439613384e-03 1.559580709907869289e-02 1.679401148304613886e-02 1.590181650769062829e-02 1.621608474093036781e-02 2.103706639011387533e-02 2.488077298945456234e-02 2.266439043635888259e-02 2.302305046738808980e-02 2.343503429764374688e-02
5.240000000000000213e+00 1.127583579123317154e-03 1.566346061195848793e-02 1.687341910328487085e-02 1.598345866979932611e-02 1.629755041064904000e-02 2.110644305260133552e-02 2.490943873667990013e-02 2.267792218927225031e-02 2.302681062166284445e-02 2.344726610594127444e-02
5.250000000000000000e+00 1.260647357200055064e-03 1.573267629584828783e-02 1.696115684706935023e-02 1.607393534627762216e-02 1.638753205292640264e-02 2.118330115315898016e-02 2.494200877578784531e-02 2.269279770825524678e-02 2.303081328012260981e-02 2.346067433281834660e-02
5.259999999999999787e+00 1.391379732975644469e-03 1.579597780955134187e-02 1.704823390343052081e-02 1.616412054103646967e-02 1.647677056415995309e-02 2.125978159929142047e-02 2.497535761482825786e-02 2.270751256369568302e-02 2.303464153731367078e-02 2.347388410516253188e-02
5.269999999999999574e+00 1.532436628696856595e-03 1.585937038217669764e-02 1.714308693924449997e-02 1.626277962038127911e-02 1.657384672441381337e-02 2.134330111613970404e-02 2.501296591810091632e-02 2.272352367719457020e-02 2.303866499812471866e-02 2.348817865028524771e-02
5.280000000000000249e+00 1.682960799893235687e-03 1.592189334540269549e-02 1.724524698941673137e-02 1.636939576389940393e-02 1.667817352979354337e-02 2.143346396746628399e-02 2.505512682119463361e-02 2.274079556805541982e-02 2.304284990618951298e-02 2.350348251402077995e-02
5.290000000000000036e+00 1.829902650836167950e-03 1.597836737716488292e-02 1.734582464573871177e-02 1.647454607806003030e-02 1.678058055034781226e-02 2.152238866802843806e-02 2.509849871063517257e-02 2.351847590288413947e-02 2.275788186187667483e-02 2.304684696093617716e-02
5.299999999999999822e+00 1.984950462201635121e-03 1.603363925106793611e-02 1.745276821442392698e-02 1.658637079112785725e-02 1.688906824232244697e-02 2.161702865654997058e-02 2.514687884118278760e-02 2.353436077626121226e-02 2.277620508627888757e-02 2.305100094766155197e-02
5.309999999999999609e+00 2.135589559214084998e-03 1.608358974404149391e-02 1.755739100769701869e-02 1.669564423920747234e-02 1.699474523728458294e-02 2.519672984628370041e-02 2.170958467653996346e-02 2.354986706378488920e-02 2.279435853910350904e-02 2.305501822107759030e-02
5.320000000000000284e+00 2.292762817294766858e-03 1.613222449255415775e-02 1.766722537554560671e-02 1.681011886837349353e-02 1.710515348044558404e-02 2.180654830274415812e-02 2.525207387768493503e-02 2.356613764557677348e-02 2.281374588036248069e-02 2.305925990813501719e-02
5.330000000000000071e+00 2.455198181525544612e-03 1.617916981576906360e-02 1.778137665440548965e-02 1.692875521560556137e-02 1.721928464765207223e-02 2.531327825431670814e-02 2.190685166262238900e-02 2.358307412876918877e-02 2.283435637959276704e-02 2.306381357597831611e-02
5.339999999999999858e+00 2.611301766145341513e-03 1.622144779604072981e-02 1.704296312999853749e-02 1.732888336288065934e-02 1.789161763529534613e-02 2.537643138621189370e-02 2.200293768759063739e-02 2.359949709583242586e-02 2.285480779022211473e-02 2.306852941077259037e-02
5.349999999999999645e+00 2.760908910043899031e-03 1.625961542893694656e-02 1.799770636872709967e-02 1.715252072397330241e-02 1.743376000861920558e-02 2.544148013066550862e-02 2.209428791649797191e-02 2.361540971157499377e-02 2.287506904558375687e-02 2.307361986278447588e-02
5.360000000000000320e+00 2.913145204970578935e-03 1.629630756142170372e-02 1.810604286718220032e-02 1.726405364003100185e-02 1.754024743030349262e-02 2.551285625026551013e-02 2.218593476358931768e-02 2.363182749298279456e-02 2.289635604731754884e-02 2.307979347307664506e-02
5.370000000000000107e+00 3.066374471524830649e-03 1.633124015538994431e-02 1.821542653805214781e-02 1.737632987936926429e-02 1.764713177908733624e-02 2.559077330604192860e-02 2.227611654036499439e-02 2.364865378900272638e-02 2.291831387240395382e-02 2.308773274182010157e-02
5.379999999999999893e+00 3.210597534780041361e-03 1.636243504731703380e-02 1.831865212329942746e-02 1.748200345699680441e-02 1.774741399455204843e-02 2.567057685949220361e-02 2.235828371423470573e-02 2.366485652726189534e-02 2.293904641919417356e-02 2.309785460393344592e-02
5.389999999999999680e+00 3.353237988546247262e-03 1.639180234941321063e-02 1.842096916132239179e-02 1.758650838124641708e-02 1.784625382221102438e-02 2.575673907945849606e-02 2.243603805499688394e-02 2.368134472512964731e-02 2.295878675558028770e-02 2.311194182154163376e-02
5.400000000000000355e+00 3.478218729702206580e-03 1.641640332521162801e-02 1.851077901414080462e-02 1.767807098216849296e-02 1.793255456075107043e-02 2.583920109492347447e-02 2.250050729168488056e-02 2.369629038023886997e-02 2.297448812341359656e-02 2.312918835506778958e-02
5.410000000000000142e+00 3.606450951358127453e-03 1.644061887004166084e-02 1.860306320216834411e-02 1.777202240289128821e-02 1.802079238478816389e-02 2.593186506701662675e-02 2.256236448649562645e-02 2.371226166718691172e-02 2.298809352013957835e-02 2.315311978476253599e-02
5.419999999999999929e+00 3.716543144055895788e-03 1.646063128719103819e-02 1.868239473931844821e-02 1.785270305030313420e-02 1.809629481422334735e-02 2.601921066403074800e-02 2.261153907698254875e-02 2.372664001677969592e-02 2.299731336885676644e-02 2.317940586081705320e-02
5.429999999999999716e+00 3.820482352743283412e-03 1.647890721612793943e-02 1.875737645875394724e-02 1.792890988339547118e-02 1.816736908230218855e-02 2.610966249598272934e-02 2.374093882040021614e-02 2.265438927743443007e-02 2.300389983321382212e-02 2.320915998759772239e-02
5.440000000000000391e+00 3.911589658476665593e-03 1.649446578058404861e-02 1.882317287407848927e-02 1.799575840054537523e-02 1.822952025625662609e-02 2.619668118132858700e-02 2.268904428971097245e-02 2.375419451885749100e-02 2.300811562000761382e-02 2.323891754619903174e-02
5.450000000000000178e+00 3.993397367893922884e-03 1.650809958627760463e-02 1.888232331435251571e-02 1.805585069046614435e-02 1.828524391410654704e-02 2.628232512467832543e-02 2.376679563621955996e-02 2.271790672692109922e-02 2.301079390490186685e-02 2.326821385961104494e-02
5.459999999999999964e+00 4.057532395315447023e-03 1.651859341055466474e-02 1.892876305649227389e-02 1.810303755123770023e-02 1.832892560025665626e-02 2.635549441078278293e-02 2.273912223556736126e-02 2.301222830339007611e-02 2.329263009840589968e-02 2.377720885408505028e-02
5.469999999999999751e+00 4.110572840348578755e-03 1.652717732436714826e-02 1.896724882666080483e-02 1.814215673725045122e-02 1.836513066916133780e-02 2.642081686016031772e-02 2.378619630037463392e-02 2.275580208084393083e-02 2.301299538898281608e-02 2.331362255418188353e-02
5.480000000000000426e+00 4.148631284694998325e-03 1.653333316479226392e-02 1.899496420160352514e-02 1.817034638111534109e-02 1.839128608492222872e-02 2.647084436551191966e-02 2.276734246692984492e-02 2.301330402865479560e-02 2.379281360627772193e-02 2.332905685376413657e-02
5.490000000000000213e+00 4.171603528680633416e-03 1.653713019002724452e-02 1.901183158034336351e-02 1.818752544847525993e-02 1.840737598678757192e-02 2.650250306024458380e-02 2.277419264210209932e-02 2.301335993145766853e-02 2.379675669954893491e-02 2.333849984693684917e-02
5.500000000000000000e+00 4.179426339008995329e-03 1.653860915365992779e-02 1.901780348394107797e-02 1.819364471136300163e-02 1.841339040447890693e-02 2.651357321790227470e-02 2.277661490951577924e-02 2.301328075330686534e-02 2.379781928380822822e-02 2.334172707473087388e-02
5.509999999999999787e+00 4.172078329682740380e-03 1.653778321079449332e-02 1.901286255104038883e-02 1.818868860055838227e-02 1.840932391385809858e-02 2.650321682296498393e-02 2.379592939813129568e-02 2.277471186224755417e-02 2.301310227240144918e-02 2.333865190443112220e-02
5.519999999999999574e+00 4.149580257161139540e-03 1.653463823198186161e-02 1.817267572915730323e-02 1.839517528382996620e-02 1.899702155093490816e-02 2.647220116872239098e-02 2.379116336145214658e-02 2.276843658432087594e-02 2.301277989196465548e-02 2.332929972300513619e-02
5.530000000000000249e+00 4.111994717259670820e-03 1.652913254361171660e-02 1.897032340376154924e-02 1.814565800677541210e-02 1.837094816786105991e-02 2.378373350130561642e-02 2.275758298879559244e-02 2.301218730116456890e-02 2.331383172967791892e-02 2.642269227589821509e-02
5.540000000000000036e+00 4.059425258198836629e-03 1.652119607485760117e-02 1.893284121649744037e-02 1.810771850876205166e-02 1.833665270409321271e-02 2.274175803277529717e-02 2.377395219846549848e-02 2.301110975187486279e-02 2.329261660820960284e-02 2.635773499990834434e-02
5.549999999999999822e+00 3.995735278346916955e-03 1.651131421616285413e-02 1.806166070606134155e-02 1.829476325534614214e-02 1.888733823256287178e-02 2.628476377519128535e-02 2.272155858822402785e-02 2.376281090826143014e-02 2.300934540671739637e-02 2.326775987842276058e-02
5.559999999999999609e+00 3.914392857044668786e-03 1.649832087354255114e-02 1.882915223187299134e-02 1.800276619899593769e-02 1.824089895166917594e-02 2.619917771834770481e-02 2.269401996861703658e-02 2.374947936514782212e-02 2.300626498045947252e-02 2.323772191799257023e-02
5.570000000000000284e+00 3.823723904870342943e-03 1.648336702213049065e-02 1.793706436662111450e-02 1.876424779847611288e-02 1.818048486143206133e-02 2.611208209030979610e-02 2.266087767069905473e-02 2.300158359135931127e-02 2.320700288414086904e-02 2.373556922140209260e-02
5.580000000000000071e+00 3.720218820337405172e-03 1.646569220712311432e-02 1.786201246330192463e-02 1.869013099542259429e-02 1.811111596767406642e-02 2.602143662937519628e-02 2.261976326622935213e-02 2.299439385383101470e-02 2.317611261441459777e-02 2.372065583947354991e-02
5.589999999999999858e+00 3.610533402163549396e-03 1.644624619238323898e-02 1.861159095978630676e-02 1.778243327830289489e-02 1.803719704282851291e-02 2.593380963726928459e-02 2.257237310638159772e-02 2.298439982035878695e-02 2.314872901469248317e-02 2.370572989824720755e-02
5.599999999999999645e+00 3.482725153354077584e-03 1.642262576782914721e-02 1.768965221904946275e-02 1.852010987951429460e-02 1.795059345869808379e-02 2.584075397600713378e-02 2.251244010624928876e-02 2.368921204503397770e-02 2.296969203660622141e-02 2.312379671342859253e-02
5.610000000000000320e+00 3.358118498903690276e-03 1.639855548371439015e-02 1.843098810421521516e-02 1.759914396074296547e-02 1.786571923482272589e-02 2.575786533290050709e-02 2.244962923216732575e-02 2.367379893775624702e-02 2.310587880158853150e-02 2.295277068310059079e-02
5.620000000000000107e+00 3.215868147018631409e-03 1.636974906713417263e-02 1.749576404094399171e-02 1.832936597833418821e-02 1.776834898775393051e-02 2.567117861458895547e-02 2.237348344956192198e-02 2.365683136503212228e-02 2.293161753409993925e-02 2.309127779850238260e-02
5.629999999999999893e+00 3.072007328164645494e-03 1.633908382447454496e-02 1.739116324505479011e-02 1.822676297777470894e-02 1.766941154449154852e-02 2.559081570136621103e-02 2.229265442110768894e-02 2.364018453852738053e-02 2.290957164640164065e-02 2.308076651988911696e-02
5.639999999999999680e+00 2.919133786763150260e-03 1.630468179161481679e-02 1.727997306305006225e-02 1.811796729487529997e-02 1.756382453343120070e-02 2.551228158551881522e-02 2.220362534058183471e-02 2.288640626701133468e-02 2.307245757492386654e-02 2.362291703369118201e-02
5.650000000000000355e+00 2.767225892906654324e-03 1.626849079957573205e-02 1.716947872421504748e-02 1.801015097546633525e-02 1.745850883063620670e-02 2.544027595664483110e-02 2.211290438298975716e-02 2.286410442151278963e-02 2.306592013761911766e-02 2.360608224981755252e-02
5.660000000000000142e+00 2.617920621718982429e-03 1.623079545036818991e-02 1.706091427345172301e-02 1.790451922829858558e-02 1.735468104030336856e-02 2.537459755787791621e-02 2.202229846883833886e-02 2.284299427389209144e-02 2.306046361620025034e-02 2.358977389996765386e-02
5.669999999999999929e+00 2.462112766064890150e-03 1.618899310355894836e-02 1.694772455101490119e-02 1.779470411550244588e-02 1.724607608028664793e-02 2.531077984669390796e-02 2.192685382960732690e-02 2.282177868630945114e-02 2.305535540776874198e-02 2.357294794795285198e-02
5.679999999999999716e+00 2.299966670968058968e-03 1.614252804675729569e-02 1.683013914647208190e-02 1.768094603669287390e-02 1.713287507129222093e-02 2.182710414283044187e-02 2.524887926831877877e-02 2.280047215502947755e-02 2.305038415761728049e-02 2.355559904913365893e-02
5.690000000000000391e+00 2.143057299166566815e-03 1.609434759641710511e-02 1.671668307939388684e-02 1.757144765365790604e-02 1.702326839096192368e-02 2.173058952160410867e-02 2.519285987763642334e-02 2.278048287456153898e-02 2.304573187372307638e-02 2.353893341451650245e-02
5.700000000000000178e+00 1.992657752833808422e-03 1.604482710413733526e-02 1.660839533586362313e-02 1.746710865647773184e-02 1.691826883828311326e-02 2.163839942980748735e-02 2.514236209943485761e-02 2.276180183617753511e-02 2.304131699393052388e-02 2.352305041719780082e-02
5.709999999999999964e+00 1.837844020809956342e-03 1.598999840338422365e-02 1.649760082953031365e-02 1.736042039837321083e-02 1.681038385470624147e-02 2.154408168909398638e-02 2.509331850385316046e-02 2.274297366348589783e-02 2.303675112144216303e-02 2.350677848668000086e-02
5.719999999999999751e+00 1.691113235317934140e-03 1.593395373793802736e-02 1.639344365809598802e-02 1.726005203378534400e-02 1.670845652885932092e-02 2.145541922235923854e-02 2.504932122049899693e-02 2.272543609922297522e-02 2.303236228198808980e-02 2.349141806169189120e-02
5.730000000000000426e+00 1.540795185835954666e-03 1.587189396774911151e-02 1.628785856052349101e-02 1.715807509536310810e-02 1.660452486922765758e-02 2.136548733058413543e-02 2.500652416079425511e-02 2.270772314725544652e-02 2.302777536014057394e-02 2.347573738649922845e-02
5.740000000000000213e+00 1.399922785822924152e-03 1.580897480263364699e-02 1.619016886133114314e-02 1.706336650957394896e-02 1.650772700253710923e-02 2.128215367352755127e-02 2.496832460924360356e-02 2.269131394069217461e-02 2.302337504198684326e-02 2.346108859015976281e-02
5.750000000000000000e+00 1.269354360424915923e-03 1.574616455010427810e-02 1.610087169712121763e-02 1.697640142760506107e-02 1.641866475953771345e-02 2.120582171740658523e-02 2.493443255840468303e-02 2.267624055018177195e-02 2.301919769515219788e-02 2.344754929871114765e-02
5.759999999999999787e+00 1.136450871738243877e-03 1.567751808456012419e-02 1.688875782972490761e-02 1.601127357150288616e-02 1.632878173115860990e-02 2.112909330443050321e-02 2.490131473083499053e-02 2.266100836520253820e-02 2.301484010135823599e-02 2.343380436847996781e-02
5.769999999999999574e+00 1.014879534462738604e-03 1.561045573311838075e-02 1.680942071197863430e-02 1.593040179085348715e-02 1.624733744664197052e-02 2.105981774022525760e-02 2.487215271848799633e-02 2.264715630492991280e-02 2.301075574174266461e-02 2.342126336888840712e-02
5.780000000000000249e+00 9.052867737876035912e-04 1.554654373322946620e-02 1.673862713939506738e-02 1.585824266103838531e-02 1.617460682368583591e-02 2.099815166087887555e-02 2.484672914606354810e-02 2.263472472817064027e-02 2.300699019096017622e-02 2.340998435800965491e-02
5.790000000000000036e+00 7.942788044181519225e-04 1.547860959360563247e-02 1.666765833390585622e-02 1.578565556795349586e-02 1.610162890151413048e-02 2.093647803962477710e-02 2.482176179145773043e-02 2.262217775172470358e-02 2.300309288142421763e-02 2.339858551399952302e-02
5.799999999999999822e+00 6.960039753870562226e-04 1.541596475768688621e-02 1.660547604765312893e-02 1.572160690133570307e-02 1.603760106028956009e-02 2.088256342984556174e-02 2.480027973927888610e-02 2.261110195951328283e-02 2.299957128822769162e-02 2.338851631102487061e-02
5.809999999999999609e+00 5.966784376399079373e-04 1.535047018784898784e-02 1.654326486927598303e-02 1.565686795684198551e-02 1.597341678529027101e-02 2.082874466036481811e-02 2.477912878605137079e-02 2.259993344207210028e-02 2.299594279292598020e-02 2.337836111482108695e-02
5.820000000000000284e+00 5.107174139481583533e-04 1.529218848322698270e-02 1.648995129347916727e-02 1.560068700610200108e-02 1.591826212960870124e-02 2.078272579546643073e-02 2.476125631531591459e-02 2.259028531708329873e-02 2.299274554627276160e-02 2.336959037240982084e-02
5.830000000000000071e+00 4.385087912260760825e-04 1.524219507101782535e-02 1.555329930559190728e-02 1.644554943232412123e-02 1.587218115454756481e-02 2.074447742315209398e-02 2.474653950835188285e-02 2.258219150005575521e-02 2.299001849680505638e-02 2.336223608670025959e-02
5.839999999999999858e+00 3.657837101406416079e-04 1.519097675444842054e-02 1.550533448797909893e-02 1.640118444889195753e-02 1.582596799604267870e-02 2.070633815482833193e-02 2.473198008234949591e-02 2.257404830349173108e-02 2.298723347101834513e-02 2.335484175538960969e-02
5.849999999999999645e+00 2.925475238927058991e-04 1.513859852237169241e-02 1.545674711846577523e-02 1.635686651324360849e-02 1.577959397774274242e-02 2.066832423863470408e-02 2.471757478178936152e-02 2.256585525732358877e-02 2.298438954509855053e-02 2.334740849618213016e-02
5.860000000000000320e+00 2.335941486871871285e-04 1.509590261810152614e-02 1.632145139633333145e-02 1.541740488081875041e-02 1.574235662607632175e-02 2.063801412826346202e-02 2.470615931680525054e-02 2.255926463914857683e-02 2.298207138022055618e-02 2.334143462563049304e-02
5.870000000000000107e+00 1.891683082571073962e-04 1.506343773935592961e-02 1.629491489861035688e-02 1.538761353464419834e-02 1.571433579921645632e-02 2.061534578885100902e-02 2.469766007068584582e-02 2.255430043655569719e-02 2.298030735292825796e-02 2.333693870776958751e-02
5.879999999999999893e+00 1.445630324205166072e-04 1.503060656168896461e-02 1.535757344430333307e-02 1.626840060116118911e-02 1.568622618885950545e-02 2.059273626311606056e-02 2.468921348334230520e-02 2.254931794060182834e-02 2.297852133281412523e-02 2.333242977251938702e-02
5.889999999999999680e+00 1.147270522653832524e-04 1.500852125953120939e-02 1.533740701800658489e-02 1.625073695866123547e-02 1.566743290686489418e-02 2.057769756852442788e-02 2.468361133056503134e-02 2.254598607672095301e-02 2.297731833770183876e-02 2.332941671014731808e-02
5.900000000000000355e+00 6.982521783448534343e-05 1.497510458963037701e-02 1.530694633669702279e-02 1.563915625858066163e-02 1.622426040465296121e-02 2.055519345750801349e-02 2.467525093505534839e-02 2.254097292857117421e-02 2.332488664935717868e-02 2.297549522715347167e-02
5.910000000000000142e+00 5.481867468712449707e-05 1.496389025263111447e-02 1.529673631783606130e-02 1.562970629502321782e-02 1.621543990148847231e-02 2.054770695392146157e-02 2.467247545411346138e-02 2.253929777529647960e-02 2.332337387633732356e-02 2.297488252971790698e-02
5.919999999999999929e+00 2.474693850549970412e-05 1.494135063411482917e-02 1.527623146713737688e-02 1.619780631760211684e-02 1.561076782018721611e-02 2.053275696879570608e-02 2.466694131139154575e-02 2.253594129861018203e-02 2.297364960089321589e-02 2.332034425932645247e-02
5.929999999999999716e+00 9.681827726091453496e-06 1.493002606875041931e-02 1.526593663390746203e-02 1.618899318657042105e-02 1.560127867053786796e-02 2.052529372642263733e-02 2.466418259718812164e-02 2.253425997052951532e-02 2.297302935474955510e-02 2.331882743478133277e-02
5.940000000000000391e+00 -5.402723655374374062e-06 1.491866546451940841e-02 1.618018245439226815e-02 1.525561354540711824e-02 1.559177582359288876e-02 2.051783847564008292e-02 2.466142941976819103e-02 2.253257657980404713e-02 2.297240657772987166e-02 2.331730927926608382e-02
5.950000000000000178e+00 -5.402723655374374062e-06 1.491866546451940841e-02 1.618018245439226815e-02 1.525561354540711824e-02 1.559177582359288876e-02 2.051783847564008292e-02 2.466142941976819103e-02 2.253257657980404713e-02 2.297240657772987166e-02 2.331730927926608382e-02
5.959999999999999964e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
5.969999999999999751e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
5.980000000000000426e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
5.990000000000000213e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
6.000000000000000000e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
6.009999999999999787e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
6.019999999999999574e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
6.030000000000000249e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
6.040000000000000036e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
6.049999999999999822e+00 -8.278332096684930713e-06 1.492327047592708657e-02 1.618458642442939868e-02 1.525988938640843173e-02 1.559623901684715520e-02 2.051796757677189567e-02 2.465879553916363806e-02 2.253163304956468105e-02 2.297183491629342655e-02 2.331600216630954486e-02
6.059999999999999609e+00 -8.278332096684930713e-06 1.492327047592708657e-02 1.618458642442939868e-02 1.525988938640843173e-02 1.559623901684715520e-02 2.051796757677189567e-02 2.465879553916363806e-02 2.253163304956468105e-02 2.297183491629342655e-02 2.331600216630954486e-02
6.070000000000000284e+00 3.929673422843785616e-06 1.493924589567340207e-02 1.619778620704767289e-02 1.527448962034421397e-02 1.561020018648943096e-02 2.052553784987002153e-02 2.465892382170051245e-02 2.253237698286177440e-02 2.297189915752487557e-02 2.331622711959223729e-02
6.080000000000000071e+00 1.611732559492483306e-05 1.495519521686241617e-02 1.528906284229349620e-02 1.621097339173585908e-02 1.562414244757925896e-02 2.053310197324709901e-02 2.465906671989653506e-02 2.253312298057795482e-02 2.297197410368288090e-02 2.331646478906836822e-02
6.089999999999999858e+00 4.043150073933369132e-05 1.498701473216506631e-02 1.623730980022936032e-02 1.531812791753399579e-02 1.565197013874524909e-02 2.054821103889655984e-02 2.465939684511096047e-02 2.253462140219231885e-02 2.297215658329291796e-02 2.331697878753681910e-02
6.099999999999999645e+00 5.255798969889216061e-05 1.500288450215400519e-02 1.533261961163360013e-02 1.625045893725695148e-02 1.566585551554568537e-02 2.055575561138529850e-02 2.465958431428915895e-02 2.253537394498182980e-02 2.297226435447650636e-02 2.331725537359433109e-02
6.110000000000000320e+00 8.881485932430254588e-05 1.505033124672283326e-02 1.537593043029002529e-02 1.628982953119454541e-02 1.570739744554800268e-02 2.057834723610715497e-02 2.466023781395184494e-02 2.253764563868692478e-02 2.297265523267251822e-02 2.331816503801577983e-02
6.120000000000000107e+00 1.128837726056092466e-04 1.508182468921866887e-02 1.540466674751903367e-02 1.631601209517460557e-02 1.573499662037106117e-02 2.059337133397952380e-02 2.466075062329462289e-02 2.253917245950591217e-02 2.297297333249176399e-02 2.331883938217722829e-02
6.129999999999999893e+00 1.488333068676798835e-04 1.512885360842190774e-02 1.635518816119264224e-02 1.544756369082684808e-02 1.577625163861857624e-02 2.061584811561599506e-02 2.466163804275955593e-02 2.254148255672901169e-02 2.297353919978850634e-02 2.331995540821741458e-02
6.139999999999999680e+00 1.845978373782717523e-04 1.517562318421574775e-02 1.549021042406235546e-02 1.639424555808498968e-02 1.581733343715222354e-02 2.063824888944634436e-02 2.466267033546938256e-02 2.254381817038069932e-02 2.297421449921541875e-02 2.332120008224997793e-02
6.150000000000000355e+00 2.319953205840493012e-04 1.523756724958052686e-02 1.554668184013659540e-02 1.644613468820065039e-02 1.587183820674122059e-02 2.066798885394554794e-02 2.466427804588817996e-02 2.254697546016371651e-02 2.297529097327122641e-02 2.332306615684234460e-02
6.160000000000000142e+00 2.907769391637730319e-04 1.651068900006087692e-02 1.531430527686186358e-02 1.561664124096546341e-02 1.593953050419977951e-02 2.070493966077501663e-02 2.466667112940915119e-02 2.255099852270773392e-02 2.332574319270345684e-02 2.297693098100299716e-02
6.169999999999999929e+00 3.490397271007123652e-04 1.539024030515346274e-02 1.568590124981269693e-02 1.657489361715325238e-02 1.600673075537624793e-02 2.074161616384486220e-02 2.466950566466409936e-02 2.255511650520928418e-02 2.297891315558093367e-02 2.332881954195169596e-02
6.179999999999999716e+00 4.067816660569090019e-04 1.546533292634998807e-02 1.575446579258709540e-02 1.663873848336556646e-02 1.607343326301930234e-02 2.077799035946217496e-02 2.467279845140118305e-02 2.255934105037640455e-02 2.298125383414695994e-02 2.333231336485334928e-02
6.190000000000000391e+00 4.753816649899383667e-04 1.555427178545945067e-02 1.583583659191251450e-02 1.671486171979596688e-02 1.615280989671049119e-02 2.082119945546312759e-02 2.467737877934864793e-02 2.256456915848793418e-02 2.298455916258659859e-02 2.333708313563919584e-02
6.200000000000000178e+00 5.544588824649637022e-04 1.565631542015327379e-02 1.592954734366279837e-02 1.680296858376485389e-02 1.624448006188568272e-02 2.087093763383825878e-02 2.468362778815498190e-02 2.257091819751205070e-02 2.298913645502121197e-02 2.334348504981757777e-02
6.209999999999999964e+00 6.325013675917130849e-04 1.575637548907822538e-02 1.602199016688718447e-02 1.689028164407610846e-02 1.633511805843066225e-02 2.091986984030138816e-02 2.469089806665513906e-02 2.257757697576522754e-02 2.299453423592782639e-02 2.335083902385406626e-02
6.219999999999999751e+00 7.204190431330889264e-04 1.586810700537219163e-02 1.612617122325623112e-02 1.698904184851031049e-02 1.643740161963645058e-02 2.097469104220254371e-02 2.470052093058529644e-02 2.258562799186247458e-02 2.300176710041559880e-02 2.336047856336677386e-02
6.230000000000000426e+00 8.069707093206480693e-04 1.597681182292058980e-02 1.622890026756914836e-02 1.708664055026455630e-02 1.653824472305726739e-02 2.102820547490893976e-02 2.471161705901001732e-02 2.259422642940096468e-02 2.301020066281343410e-02 2.337151366353742640e-02
6.240000000000000213e+00 9.026991501936055705e-04 1.609518534526065484e-02 1.634289557532604686e-02 1.719495484983194281e-02 1.664989507865071230e-02 2.108667076302260177e-02 2.472595518955670452e-02 2.260466586356415716e-02 2.302120797805927432e-02 2.338569865433542255e-02
6.250000000000000000e+00 1.007012466535994136e-03 1.622146544003995328e-02 1.646780299460402427e-02 1.731331977326625721e-02 1.677160213077031128e-02 2.114923209212346555e-02 2.474431639351918830e-02 2.261738400555896381e-02 2.303543575470987786e-02 2.340379544671964546e-02
6.259999999999999787e+00 1.109152590297472329e-03 1.634187351796845614e-02 1.659102470789431544e-02 1.742942242397637134e-02 1.689069245002699712e-02 2.120899309987728590e-02 2.476537741850736926e-02 2.263148867699645017e-02 2.305188631967471438e-02 2.342450345527185424e-02
6.269999999999999574e+00 1.218980321619336565e-03 1.646727140685879526e-02 1.672466621568534720e-02 1.755429135688604467e-02 1.701847945230599776e-02 2.127116393791180296e-02 2.479183486478269902e-02 2.264888648761689827e-02 2.307268989386388261e-02 2.345048024945256548e-02
6.280000000000000249e+00 1.335753569346411667e-03 1.659555974431336720e-02 1.686798796130316996e-02 1.768680059101048960e-02 1.715379655773488499e-02 2.133432611938029452e-02 2.482483973238866493e-02 2.267049752012966282e-02 2.309878619636159675e-02 2.348285699065770157e-02
6.290000000000000036e+00 1.449334073378454827e-03 1.671513013601400033e-02 1.700825629461546681e-02 1.728457714605525358e-02 1.781507258260795964e-02 2.139222877893973487e-02 2.486238664280277649e-02 2.269529293587321805e-02 2.312859869148090747e-02 2.351966512714121285e-02
6.299999999999999822e+00 1.568751455411941838e-03 1.683521487405687314e-02 1.715598590385161715e-02 1.742083122156208239e-02 1.794880299402741228e-02 2.144863484908203499e-02 2.490842643225868805e-02 2.272626880152096157e-02 2.316526488281034010e-02 2.356476177238380279e-02
6.309999999999999609e+00 1.684369388871592276e-03 1.694595469384509862e-02 1.729838672140076444e-02 1.755115258609105805e-02 1.807660765832323421e-02 2.149817940716779521e-02 2.496026555165407196e-02 2.276204865113274148e-02 2.320663612287589272e-02 2.361547097169184456e-02
6.320000000000000284e+00 1.804602047911703887e-03 1.705529376656596610e-02 1.744468309538857800e-02 1.768457892272710247e-02 1.820705273440091990e-02 2.154370628715320674e-02 2.502278759032573741e-02 2.280649910785786244e-02 2.325660881164389598e-02 2.367649857583077957e-02
6.330000000000000071e+00 1.928463524688398684e-03 1.716156048696590442e-02 1.759204683189976443e-02 1.781930979422342853e-02 1.833789076884932007e-02 2.158353370705221388e-02 2.509765961647865765e-02 2.286146665811654086e-02 2.331653755206659559e-02 2.374934093887612341e-02
6.339999999999999858e+00 2.047157875843988450e-03 1.725701975299303789e-02 1.772845219043014606e-02 1.794532836666463613e-02 1.845885393249049183e-02 2.161441779368095464e-02 2.518079076565633151e-02 2.292443987071676736e-02 2.338319343608523393e-02 2.382986241491533846e-02
6.349999999999999645e+00 2.160648353031602471e-03 1.734202314152575794e-02 1.785277887224403018e-02 1.806247429980851679e-02 1.856937686612533320e-02 2.163689062445415742e-02 2.527218682594136942e-02 2.299566330688545754e-02 2.345665442085943450e-02 2.391792485506458871e-02
6.360000000000000320e+00 2.275928565849523032e-03 1.742147600356682910e-02 1.797108559158564628e-02 1.817744182154946292e-02 1.867525856451443533e-02 2.165233184665237703e-02 2.537867966117135846e-02 2.308081963859885677e-02 2.354254509951969956e-02 2.401991590222736506e-02
6.370000000000000107e+00 2.391833615492472854e-03 1.749350279157646168e-02 1.807986742199965344e-02 1.828790801551459858e-02 1.877377182754913498e-02 2.166000691255927021e-02 2.550176357905006505e-02 2.318160297406197251e-02 2.364228301540393512e-02 2.413700590940783680e-02
6.379999999999999893e+00 2.500909372896820138e-03 1.755304039085487516e-02 1.817097388289215174e-02 1.838570731008074000e-02 1.885766470191740929e-02 2.165959252455388825e-02 2.563470606042671587e-02 2.329273614188367980e-02 2.375061584761244821e-02 2.426259688043749460e-02
6.389999999999999680e+00 2.608901619529239383e-03 1.760276690652113479e-02 1.824846852531846267e-02 1.847459033686966318e-02 1.893057154547101925e-02 2.165117166695082473e-02 2.578569209087539296e-02 2.342120566016328911e-02 2.387440211695571191e-02 2.440422730648403316e-02
6.400000000000000355e+00 2.703758179840067000e-03 1.763744439440461872e-02 1.830439017330393742e-02 1.898461666381367347e-02 1.854390650839840907e-02 2.163623527073154848e-02 2.593740177051034185e-02 2.355213533852088328e-02 2.399949139617699179e-02 2.454553160155592897e-02
6.410000000000000142e+00 2.801506820851069890e-03 1.766244037642075368e-02 1.834805038518723050e-02 1.902845953310575502e-02 1.860390345598573678e-02 2.161187950965745216e-02 2.611676925700368024e-02 2.370863454411108531e-02 2.414808303657229455e-02 2.471132102608470521e-02
6.419999999999999929e+00 2.885997389282758761e-03 1.767310236400158885e-02 1.837213978115965693e-02 1.905444997295367704e-02 1.864347044392909367e-02 2.158143492337555314e-02 2.629562134363722797e-02 2.386584052856079163e-02 2.429668645333477386e-02 2.487519236366135186e-02
6.429999999999999716e+00 2.966546425200502872e-03 1.767106409822486249e-02 1.838052345173789640e-02 1.906617926419565054e-02 1.866716427308831930e-02 2.154137995745749809e-02 2.404009588326061139e-02 2.649319637808738789e-02 2.446092201667849492e-02 2.505436585162392274e-02
6.440000000000000391e+00 3.038150926883332985e-03 1.765586748718345200e-02 1.837259840040913333e-02 1.906252069657684775e-02 1.867287034616850472e-02 2.149287903652150403e-02 2.422169757803255621e-02 2.669921320381805907e-02 2.463175215363522935e-02 2.523883970999078741e-02
6.450000000000000178e+00 3.103773000431958931e-03 1.762623931042888240e-02 1.834792208915935266e-02 1.904286510804887450e-02 1.866042641182179274e-02 2.143225900968340550e-02 2.441945839217923159e-02 2.481756912862856032e-02 2.543752551648618618e-02 2.692461875750288072e-02
6.459999999999999964e+00 3.156763221845550974e-03 1.758572087364650149e-02 1.831011468024428337e-02 1.900993824967480914e-02 1.863221155579270968e-02 2.136516713223774247e-02 2.461236737296576896e-02 2.499872491918080433e-02 2.562939463450227690e-02 2.714638680556657330e-02
6.469999999999999751e+00 3.202601905312621108e-03 1.753068543331849638e-02 1.825634378027584173e-02 1.896106979868646125e-02 1.858656008035588364e-02 2.128419054674086236e-02 2.481946973808588086e-02 2.519318198067608053e-02 2.583344160336939824e-02 2.738737772175808827e-02
6.480000000000000426e+00 3.238140584864560457e-03 1.746361542034953820e-02 1.818931894697095944e-02 1.889842643861129948e-02 1.852587383857794492e-02 2.119239961972962244e-02 2.502950135566415005e-02 2.539042369981809460e-02 2.603846516108854203e-02 2.763561536118450818e-02
6.490000000000000213e+00 3.263268337842222238e-03 1.738519628393854835e-02 1.811003239445991772e-02 1.882279639436711463e-02 1.845141873964729895e-02 2.108980144936413795e-02 2.524131385231575750e-02 2.558942127000340613e-02 2.624339463781972387e-02 2.789054207030274707e-02
6.500000000000000000e+00 3.277869965176336085e-03 1.729611490697179066e-02 1.801937200611174877e-02 1.873493434849791278e-02 1.836433909904224698e-02 2.097662097992268604e-02 2.545384756942915133e-02 2.578921895177937323e-02 2.644728090767028972e-02 2.815148420618577424e-02
6.509999999999999787e+00 3.281826562392359953e-03 1.719705492458864157e-02 1.791812602477288463e-02 1.863555044502290120e-02 1.826564348466776927e-02 2.085328603258327501e-02 2.566612848066898017e-02 2.598893343397030292e-02 2.664929892045618184e-02 2.841755914522714130e-02
6.519999999999999574e+00 3.275016375231811720e-03 1.708869243548125083e-02 1.780699020079183972e-02 1.852530192355264158e-02 1.815620584289062700e-02 2.072039525400980187e-02 2.587726295679219565e-02 2.618775037606288492e-02 2.684873930452704935e-02 2.868751711254245371e-02
6.530000000000000249e+00 3.257315948111216049e-03 1.697169173423959329e-02 1.768657631196205240e-02 1.840478932127151065e-02 1.803677467868134918e-02 2.057867707954429484e-02 2.608643161794614238e-02 2.638491955649564791e-02 2.704499234482658429e-02 2.895943383899603554e-02
6.540000000000000036e+00 3.228601563095872661e-03 1.684670073184743599e-02 1.755742120387919145e-02 1.827455759002485219e-02 1.790798551385203510e-02 2.042894667532607969e-02 2.629288309091905307e-02 2.657974957992747383e-02 2.723752811572590846e-02 2.923006473718023010e-02
6.549999999999999822e+00 3.191009837658324941e-03 1.672112906649316291e-02 1.742705684839708502e-02 1.814228624184057240e-02 1.777745672348545608e-02 2.028006627352403612e-02 2.648586680492175452e-02 2.676209005470293889e-02 2.741656499410962539e-02 2.948062548555328843e-02
6.559999999999999609e+00 3.140469745221895811e-03 1.658233364893991341e-02 1.728215827663786772e-02 1.799448733903174363e-02 1.763187941144855886e-02 2.011720308741867663e-02 2.668508946310859178e-02 2.695056920981009352e-02 2.760053679533889040e-02 2.972713745172959193e-02
6.570000000000000284e+00 3.081933725979939167e-03 1.644470138748246879e-02 1.713754305786131110e-02 1.784632009183800827e-02 1.748614587147346439e-02 1.995741577141125697e-02 2.687010774196446281e-02 2.712585043707562218e-02 2.777068507752310580e-02 2.993013883107214362e-02
6.580000000000000071e+00 3.013052317546698576e-03 1.630190033981335912e-02 1.698642791074029754e-02 1.769094649582054340e-02 1.733343596065167747e-02 1.979341739200666736e-02 2.705052542196604431e-02 2.729701351278174953e-02 2.793598894719101847e-02 3.009117272660321793e-02
6.589999999999999858e+00 2.938178767512135067e-03 1.616222035512159330e-02 1.683749523416955968e-02 1.753741131333131503e-02 1.718252156664976452e-02 1.963478116584224317e-02 2.721682309348193510e-02 2.745500563402661701e-02 2.808783010513610581e-02 3.020791610951589073e-02
6.599999999999999645e+00 2.848925090495063248e-03 1.601049077517753549e-02 1.667440984149884745e-02 1.701679667470484825e-02 1.736898239202847027e-02 1.946449221687030287e-02 2.738711108003149750e-02 2.824277431993102092e-02 2.761702646207226525e-02 3.030526089322535185e-02
6.610000000000000320e+00 2.760121033112893866e-03 1.587124969103544114e-02 1.652353520075062684e-02 1.686302821512550634e-02 1.721302467000318526e-02 1.931013753547245609e-02 2.753462403831763786e-02 2.837651289680441155e-02 2.775758318038642689e-02 3.037814262999316214e-02
6.620000000000000107e+00 2.656846499440398794e-03 1.572044260641381266e-02 1.635883507971119116e-02 1.669464858757572015e-02 1.704278225980248446e-02 1.914511743122999932e-02 2.768555953455078752e-02 2.851282109407378071e-02 2.790160796592424525e-02 3.044558387572704125e-02
6.629999999999999893e+00 2.550553202902524751e-03 1.557496802705304884e-02 1.619873563782045847e-02 1.653042520333807344e-02 1.687745842346266914e-02 1.898816309072140149e-02 2.782293251510056797e-02 2.863632293385824645e-02 2.803288046565763705e-02 3.050240021642931440e-02
6.639999999999999680e+00 2.435743140044084598e-03 1.542662152261836325e-02 1.603432993459424916e-02 1.636119893812926565e-02 1.670801616437411416e-02 1.883050084990436565e-02 2.795509015405255038e-02 2.875452117083038620e-02 2.815934488251565018e-02 3.055370468684658058e-02
6.650000000000000355e+00 2.319908257302665151e-03 1.528440512253998254e-02 1.654504324803384926e-02 1.587575351436653487e-02 1.619739645247467857e-02 1.868176888064506519e-02 2.807456525437837178e-02 2.827382448260534406e-02 2.886073403972247084e-02 3.059750820769022508e-02
6.660000000000000142e+00 2.204473699298289176e-03 1.514877106162325349e-02 1.572377744455688911e-02 1.603988040480101504e-02 1.638940302502139498e-02 1.854227531295403464e-02 2.818214342970958020e-02 2.895572285401235707e-02 2.837702867031480225e-02 3.063489776856094179e-02
6.669999999999999929e+00 2.082439419922241242e-03 1.501084541770622560e-02 1.556866033370440244e-02 1.587858881201533595e-02 1.623121242926504199e-02 1.840294689260130526e-02 2.828534915597624017e-02 2.904613668399544726e-02 2.847614811045649785e-02 3.066889431765653165e-02
6.679999999999999716e+00 1.953832697184629003e-03 1.487052799125702755e-02 1.541045942830217286e-02 1.571358763421469226e-02 1.607067332313917574e-02 1.826399460584328047e-02 2.838411124262758475e-02 2.913184731025585811e-02 2.857109831995382349e-02 3.069962083639112341e-02
6.690000000000000391e+00 1.827901550083325510e-03 1.473728141513392167e-02 1.526006966325862621e-02 1.555632006482702938e-02 1.591888884697201245e-02 1.813482852003655416e-02 2.847222773971828241e-02 2.920749333293426453e-02 2.865589131142151982e-02 3.072544563047080457e-02
6.700000000000000178e+00 1.705898413913307671e-03 1.461144365854377680e-02 1.511809213161464764e-02 1.540755049090183904e-02 1.577639481153749954e-02 1.801549047869945366e-02 2.855050396138949370e-02 2.927389178545433332e-02 2.873127165419742807e-02 3.074703930294967261e-02
6.709999999999999964e+00 1.579050656598395691e-03 1.448342423488011531e-02 1.497389967066209762e-02 1.525625107696055617e-02 1.563251959508196037e-02 1.789686900929199700e-02 2.862534022647513637e-02 2.933651766255055554e-02 2.880338280025868461e-02 3.076641330258180276e-02
6.719999999999999751e+00 1.457693978254066434e-03 1.436316694440897997e-02 1.483885385523984156e-02 1.511445286034108527e-02 1.549857255618678278e-02 1.778812358607610028e-02 2.869135092630786116e-02 2.939092323063407022e-02 2.886701809930216148e-02 3.078239871565703265e-02
6.730000000000000426e+00 1.332276538916447785e-03 1.424074932578826488e-02 1.470195668402059230e-02 1.497072322128750396e-02 1.536360510606129756e-02 1.768020714821026337e-02 2.875440545149304111e-02 2.944201636473470565e-02 2.892782000901798420e-02 3.079663472183008510e-02
6.740000000000000213e+00 1.213775256326611249e-03 1.412649004664907199e-02 1.457485122114901208e-02 1.483738960483708610e-02 1.523904285632722046e-02 1.758210141882267027e-02 2.880960378108760739e-02 2.898105068915939400e-02 2.948590888456164433e-02 3.080821279863021206e-02
6.750000000000000000e+00 1.103139435193325763e-03 1.402079952683734851e-02 1.445796431307947577e-02 1.471496534794221496e-02 1.512514322159578053e-02 1.749366292257368422e-02 2.885762340132281764e-02 2.902735319423160182e-02 2.952334689255275632e-02 3.081757096955010586e-02
6.759999999999999787e+00 9.897605565990252353e-04 1.391326152200366047e-02 1.433980687782674193e-02 1.459148502697427997e-02 1.501064357478190670e-02 1.740599951122551170e-02 2.890358617624280355e-02 2.907165823644706701e-02 2.955842280189694901e-02 3.082586805374486552e-02
6.769999999999999574e+00 8.853961448456895787e-04 1.381480227352509596e-02 1.423237911233981613e-02 1.447953289487434805e-02 1.490710168834742319e-02 1.732781454554887732e-02 2.894319624271845040e-02 2.910981936916599844e-02 2.958796295797251619e-02 3.083247003792581251e-02
6.780000000000000249e+00 7.907969063976142679e-04 1.372587922378725594e-02 1.413602323122936134e-02 1.437943138715314269e-02 1.481468638052179689e-02 1.725891939313949075e-02 2.897701077885040527e-02 2.914237392320667003e-02 2.961260426247948677e-02 3.083768179285200847e-02
6.790000000000000036e+00 6.944899192985121627e-04 1.363557309579277801e-02 1.403885251547254583e-02 1.427883185671399019e-02 1.472192523397392733e-02 1.719062259336904402e-02 3.084230328503411236e-02 2.900951581486379757e-02 2.917363933524150243e-02 2.963572351545733230e-02
6.799999999999999822e+00 6.088324649834647240e-04 1.355537501127113478e-02 1.464048191960142485e-02 1.419044031530897372e-02 1.395315875583501807e-02 1.713137694619248919e-02 3.084588386305352203e-02 2.903688614294981304e-02 2.919993680188539067e-02 2.965470588461532539e-02
6.809999999999999609e+00 5.218898367724357284e-04 1.347403619622304649e-02 1.455878449591912864e-02 1.410174210852647297e-02 1.386683955177682795e-02 1.707263147030512948e-02 2.906325900881229565e-02 2.922524308711250962e-02 3.084905068045013660e-02 2.967252765310229856e-02
6.820000000000000284e+00 4.463529132983757404e-04 1.340338244355808103e-02 1.448855861706357766e-02 1.402549548372418811e-02 1.379235366414557386e-02 1.702269078494311749e-02 2.908507256675905289e-02 2.924614371831314383e-02 3.085144903867084384e-02 2.968688341236139921e-02
6.830000000000000071e+00 3.826953346933574009e-04 1.334382924776633846e-02 1.442989771114946626e-02 1.396181622349541677e-02 1.372993108668157415e-02 1.698137348735563601e-02 2.910269370656666868e-02 2.926300245759434412e-02 3.085323307531612214e-02 2.969820097496198366e-02
6.839999999999999858e+00 3.183965590282131848e-04 1.328365044854420279e-02 1.437111092204617843e-02 1.389801996137000721e-02 1.366718980689188116e-02 1.694033600635060088e-02 2.911980989291817340e-02 2.927935257101246455e-02 3.085482855866954893e-02 2.970893488425609130e-02
6.849999999999999645e+00 2.534607639439080814e-04 1.322283584151885509e-02 1.431219873224035856e-02 1.383411564530586529e-02 1.360413047751075563e-02 1.689958490404316893e-02 2.913642234881788293e-02 2.929519309342850167e-02 3.085624146491662903e-02 2.971908876802841284e-02
6.860000000000000320e+00 2.010563191385835553e-04 1.317372016025158792e-02 1.426497885686967698e-02 1.378291970806242404e-02 1.355345465529340931e-02 1.686719453559762036e-02 2.914935047520805095e-02 2.930749789682524781e-02 3.085724424599059490e-02 2.972679708008588509e-02
6.870000000000000107e+00 1.614885356999546068e-04 1.313660993878693235e-02 1.422951138883161992e-02 1.374448279147623582e-02 1.351531499453384466e-02 1.684302667689235172e-02 2.915883593084569320e-02 2.931651167146425915e-02 3.085792383547943107e-02 2.973233794246388229e-02
6.879999999999999893e+00 1.216951188196914782e-04 1.309926353218853270e-02 1.419399882945295184e-02 1.370601305094471326e-02 1.347706187098235073e-02 1.681896737465173389e-02 2.916814115271926591e-02 2.932534101035399673e-02 3.085854260976194502e-02 2.973767402709689631e-02
6.889999999999999680e+00 9.504128667559180765e-05 1.307423399538727195e-02 1.417029870583328723e-02 1.368034887435024341e-02 1.345149693769009773e-02 1.680298879839491749e-02 3.085892191529182246e-02 2.917424464496188447e-02 2.933112463095505565e-02 2.974111825287989799e-02
6.900000000000000355e+00 5.487390869045054347e-05 1.303649082233708685e-02 1.413471082151159484e-02 1.364182679636998137e-02 1.341305557007233668e-02 1.677911333147924858e-02 3.085944190162513701e-02 2.918325011260167884e-02 2.933964592947362754e-02 2.974611580874459218e-02
6.910000000000000142e+00 4.143515570111980207e-05 1.302385655768799333e-02 1.412283812207663913e-02 1.362897934304849006e-02 1.340021678992240652e-02 1.677117967095424073e-02 3.085960233666810298e-02 2.918621203887651269e-02 2.934244521334951686e-02 2.974773685488256089e-02
6.919999999999999929e+00 1.448342153896923280e-05 1.299850797942326934e-02 1.409907758389176112e-02 1.360327445343993517e-02 1.337450185104627556e-02 1.675534987325073832e-02 3.085990410984111587e-02 2.919207611100691629e-02 2.934798198398855251e-02 2.975091205667435013e-02
6.929999999999999716e+00 9.705114855542811156e-07 1.408718973288244913e-02 1.298579359356369714e-02 1.359041706209476730e-02 1.336162573029596630e-02 1.674745382843951386e-02 2.919497827819672944e-02 2.935071944516259163e-02 3.086004552787580124e-02 2.975246632253459103e-02
6.940000000000000391e+00 -1.256704643989910824e-05 1.407529681850227914e-02 1.297305243195846780e-02 1.357755639943805832e-02 1.334873720167307348e-02 1.673957041435388329e-02 2.919786054706197814e-02 2.935343627305734421e-02 3.086018068617724791e-02 2.975399844048333062e-02
6.950000000000000178e+00 -1.256704643989910824e-05 1.407529681850227914e-02 1.297305243195846780e-02 1.357755639943805832e-02 1.334873720167307348e-02 1.673957041435388329e-02 2.919786054706197814e-02 2.935343627305734421e-02 3.086018068617724791e-02 2.975399844048333062e-02
6.959999999999999964e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
6.969999999999999751e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
6.980000000000000426e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
6.990000000000000213e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
7.000000000000000000e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
7.009999999999999787e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
7.019999999999999574e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
7.030000000000000249e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
7.040000000000000036e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
7.049999999999999822e+00 -1.559944628300883324e-05 1.296943408283474791e-02 1.407196976766194804e-02 1.357415272004953641e-02 1.334503259630009063e-02 1.673556319448074592e-02 2.935530349890716484e-02 2.920005079667020720e-02 2.975462239073042511e-02 3.086082073377439255e-02
7.059999999999999609e+00 -1.559944628300883324e-05 1.296943408283474791e-02 1.407196976766194804e-02 1.357415272004953641e-02 1.334503259630009063e-02 1.673556319448074592e-02 2.935530349890716484e-02 2.920005079667020720e-02 2.975462239073042511e-02 3.086082073377439255e-02
7.070000000000000284e+00 -5.086860067374680407e-06 1.297855995502890034e-02 1.408052649016852502e-02 1.358359831602749986e-02 1.335421097900078499e-02 1.673942982871314683e-02 3.086133017445211874e-02 2.919937285714445732e-02 2.935447041381865005e-02 2.975373365940053166e-02
7.080000000000000071e+00 5.408525614303214002e-06 1.408906900123179512e-02 1.298766207894451637e-02 1.359302922000064223e-02 1.336337138537094585e-02 1.674329954962288508e-02 2.919868912940107308e-02 2.935363320866577960e-02 2.975284228724581551e-02 3.086183795116857753e-02
7.089999999999999858e+00 2.634762603677437865e-05 1.300579507650936710e-02 1.410611138924206150e-02 1.361184674752975894e-02 1.338163807746910010e-02 1.675104813056160769e-02 3.086284853494778227e-02 2.919730439057207846e-02 2.935194647793264860e-02 2.975105167370574108e-02
7.099999999999999645e+00 3.679130768351963400e-05 1.301482594805517846e-02 1.411461126654206186e-02 1.362123326752526578e-02 1.339074426845551259e-02 1.675492693035775943e-02 3.086335135353249215e-02 2.919660341990755817e-02 2.935109697235086315e-02 2.975015245852050474e-02
7.110000000000000320e+00 6.801867668142504392e-05 1.304177604369756611e-02 1.414002563367124099e-02 1.364930322188285562e-02 1.341795366142038703e-02 1.676658099590688789e-02 3.086484998332996929e-02 2.919446634759887554e-02 2.934852401720496051e-02 2.974743933705007587e-02
7.120000000000000107e+00 8.875035804215466984e-05 1.305962400268479220e-02 1.415689749342122217e-02 1.366794131761151117e-02 1.343600181661023553e-02 1.677436478049264962e-02 3.086584093851364036e-02 2.919301337132087018e-02 2.934678845302295114e-02 2.974561782494889242e-02
7.129999999999999893e+00 1.197176975309546332e-04 1.308621777852579313e-02 1.418209871007025669e-02 1.369578455750717488e-02 1.346293599534713684e-02 1.678606142591028763e-02 3.086731528927232071e-02 2.919079192900801353e-02 2.934415492933530392e-02 2.974286667490124575e-02
7.139999999999999680e+00 1.505284169575395734e-04 1.420717204486058455e-02 1.311259776021620783e-02 1.372348977126163459e-02 1.348970346727874393e-02 1.679778244259292827e-02 2.934148545621835524e-02 2.918852061497313050e-02 2.974009318539848692e-02 3.086877528090977915e-02
7.150000000000000355e+00 1.913649662781039646e-04 1.424040423969324433e-02 1.314743851717432681e-02 1.376021267820324093e-02 1.352513214754532365e-02 1.681344679486109633e-02 2.933787076527110543e-02 2.918541560361801249e-02 2.973636107182123581e-02 3.087069987391038300e-02
7.160000000000000142e+00 2.420163547645018550e-04 1.428162480261226108e-02 1.319045506657916776e-02 1.380576166372891878e-02 1.356899445843475632e-02 1.683308247079481901e-02 2.933326443234271150e-02 2.918141316621658543e-02 2.973164228806654888e-02 3.087307069332237072e-02
7.169999999999999929e+00 2.922277011159618836e-04 1.432249015684422880e-02 1.323287795997617547e-02 1.385090954868945477e-02 1.361238171070237174e-02 1.685277528197801425e-02 2.932856178021693919e-02 2.917727861448271565e-02 2.972686547432730475e-02 3.087540341669976068e-02
7.179999999999999716e+00 3.419969430512616033e-04 1.436300025874650763e-02 1.327470736104505167e-02 1.389564857966977228e-02 1.365528940621792836e-02 1.687252050588878768e-02 2.932376440311038404e-02 2.917301468560634659e-02 2.972203232490168087e-02 3.087769881469488303e-02
7.190000000000000391e+00 4.011335654604688368e-04 1.441114331021646315e-02 1.332411950848083268e-02 1.394878454168034000e-02 1.370613972001769043e-02 1.689627702531094552e-02 2.931788486488322992e-02 2.916773109677463574e-02 2.971616058328446081e-02 3.088040513046413915e-02
7.200000000000000178e+00 4.693132191331497336e-04 1.446666307170570154e-02 1.338068772627790809e-02 1.400999923434881854e-02 1.376457569268746406e-02 1.692406755793144507e-02 2.931086007586045442e-02 2.916134295827581269e-02 2.970921474702039808e-02 3.088349785195641795e-02
7.209999999999999964e+00 5.366119549591573130e-04 1.343609427838595577e-02 1.452148518174340049e-02 1.407035532015723199e-02 1.382204460752240772e-02 1.695192435205487846e-02 2.930366206123097630e-02 2.915472107028086249e-02 2.970217061497693392e-02 3.088652311057623126e-02
7.219999999999999751e+00 6.124390323304040830e-04 1.458328322723996887e-02 1.349799454266713272e-02 1.413825301980287281e-02 1.388652797935909650e-02 1.698382193965512765e-02 2.929523049405161755e-02 2.914687710415656344e-02 2.969400595158347075e-02 3.088990092865588621e-02
7.230000000000000426e+00 6.871001207097353434e-04 1.355837965335505643e-02 1.464416594746086042e-02 1.394972506978614871e-02 1.420496522993660270e-02 1.701576158946827011e-02 2.928658803541030892e-02 2.913875006297788478e-02 2.968572634358082260e-02 3.089319725048472395e-02
7.240000000000000213e+00 7.696900280376161316e-04 1.362450339124058815e-02 1.471156040179605155e-02 1.401927136017162324e-02 1.427855724106138167e-02 1.705171224619193501e-02 2.927662422564242944e-02 2.912928377740803959e-02 2.967628342393024629e-02 3.089681279774812023e-02
7.250000000000000000e+00 8.596998883680933993e-04 1.709163578472360639e-02 1.369572941329426710e-02 1.478507058253844889e-02 1.409460432895231694e-02 1.435845865312505854e-02 2.926526960054592896e-02 2.911838442641662486e-02 2.966564410416221154e-02 3.090072118522886602e-02
7.259999999999999787e+00 9.478456071297966350e-04 1.713148361106591605e-02 1.485712357840822048e-02 1.376459541646219906e-02 1.443633391487136701e-02 1.416787914330422567e-02 2.925363488284872179e-02 2.910710690105536985e-02 2.965486376597847862e-02 3.090452239817514934e-02
7.269999999999999574e+00 1.042634555785724483e-03 1.717516033849868229e-02 1.493467892688960311e-02 1.383762636754477804e-02 1.451958594276460054e-02 1.424608739498086155e-02 2.924053725069561405e-02 2.909429360980907500e-02 2.964285981363649208e-02 3.090858943667787809e-02
7.280000000000000249e+00 1.143423461076181974e-03 1.722253048473011000e-02 1.501721788067198783e-02 1.391405092715360288e-02 1.460744285975689762e-02 1.432852560157564861e-02 3.091290208199964570e-02 2.922592318006028353e-02 2.907986478107689801e-02 2.962961276169516489e-02
7.290000000000000036e+00 1.241456416564286911e-03 1.726950662594484154e-02 1.509755599977720582e-02 1.398709712744925816e-02 1.469212429154930118e-02 1.440793861688295825e-02 2.921100610704562700e-02 2.906500655306592032e-02 2.961623180166375255e-02 3.091709931275018683e-02
7.299999999999999822e+00 1.344519539058694783e-03 1.731982323084464356e-02 1.518204179003501166e-02 1.406243008580524215e-02 1.449053247014086589e-02 1.478019191488006215e-02 2.919454960988890693e-02 2.904847445814533538e-02 2.960161385778325646e-02 3.092153317451631911e-02
7.309999999999999609e+00 1.444287205375403577e-03 1.736939987897939339e-02 1.413382586894711308e-02 1.526379868600097854e-02 1.456952741945743458e-02 1.486436274652287379e-02 2.917783501589335526e-02 2.903154148282306724e-02 2.958690010597954043e-02 3.092586768983606599e-02
7.320000000000000284e+00 1.548008513302471297e-03 1.742179025241632692e-02 1.420633168535993286e-02 1.534868536376545953e-02 1.465054456125491032e-02 1.495057311094869119e-02 2.915960623586719841e-02 2.901291902274142492e-02 2.957098330467826386e-02 3.093044569730021148e-02
7.330000000000000071e+00 1.654814849092883572e-03 1.747655996538516679e-02 1.427900336778969471e-02 1.543585551243911204e-02 1.473264564772812195e-02 1.503776309844407841e-02 2.913988614261202661e-02 2.899259493916817032e-02 2.955388994167712849e-02 3.093527148088607778e-02
7.339999999999999858e+00 1.757104244245003563e-03 1.752968725739115219e-02 1.434652533544689655e-02 1.551894672114397661e-02 1.480983889380348660e-02 1.511953396099523922e-02 2.912005030958447413e-02 2.897196608114776042e-02 2.953679965192680321e-02 3.094003886850144047e-02
7.349999999999999645e+00 1.854832596889556496e-03 1.440893851105272752e-02 1.488207810450095474e-02 1.519583741119742877e-02 1.559777812854183481e-02 1.758093344949931275e-02 2.895111291576974930e-02 2.910018000776306776e-02 2.951975499508703929e-02 3.094476723790050288e-02
7.360000000000000320e+00 1.954000488519574627e-03 1.763325522005693494e-02 1.446993113069420037e-02 1.567696223710554962e-02 1.495361798613486365e-02 1.527116024923559807e-02 2.892871170435833833e-02 2.907903690848950840e-02 2.950166847675782938e-02 3.094978128259564393e-02
7.370000000000000107e+00 2.053569950508306059e-03 1.768588865928803419e-02 1.452848427857889035e-02 1.575530773611156718e-02 1.502332358994820129e-02 1.534429011425407149e-02 2.890483545071327945e-02 2.905673386631080213e-02 2.948260472858046932e-02 3.095507619753718603e-02
7.379999999999999893e+00 2.147109369397135620e-03 1.773514900822487431e-02 1.458066383092597451e-02 1.582743953440532425e-02 1.508645815128905471e-02 1.541027622590344232e-02 2.888099040586436864e-02 2.903470264941230422e-02 2.946374090584522737e-02 3.096031504559326047e-02
7.389999999999999680e+00 2.239514787015040986e-03 1.778327615554955304e-02 1.462904200787108408e-02 1.589677502450137850e-02 1.514605904979703446e-02 1.547232267237682451e-02 2.885589578068925229e-02 2.901178399151789489e-02 2.944402257979429616e-02 3.096573645325375462e-02
7.400000000000000355e+00 2.320460486985421924e-03 1.782460510572850959e-02 1.466831375733296076e-02 1.595537960179368303e-02 1.519542428897272500e-02 1.552350376812813675e-02 2.883244786846529337e-02 2.899062215120509767e-02 2.942566455332136510e-02 3.097062637209702790e-02
7.410000000000000142e+00 2.403589212828228378e-03 1.786570107300753177e-02 1.470490711323809742e-02 1.601272492452888996e-02 1.524254504873456990e-02 1.557214078296614672e-02 2.880665424461088461e-02 2.896763169696192283e-02 2.940546477902964556e-02 3.097561038050934343e-02
7.419999999999999929e+00 2.475132025285614861e-03 1.789935731394078078e-02 1.473254146055564574e-02 1.605890378001895158e-02 1.527926137574795069e-02 1.560984221702014021e-02 2.878273215971483001e-02 2.894658464032454775e-02 2.938663580930339636e-02 3.097954699979109036e-02
7.429999999999999716e+00 2.542970332287600513e-03 1.792900387532813528e-02 1.475436191966415789e-02 1.609885277273706214e-02 1.530956899550575852e-02 1.564076023859772846e-02 2.875813693832130272e-02 2.892522558014895204e-02 2.936706687822192643e-02 3.098238248819805765e-02
7.440000000000000391e+00 2.602854526301504479e-03 1.795233586337716125e-02 1.476870501740829532e-02 1.612960476105748664e-02 1.533112458502066539e-02 1.566252712915198672e-02 2.873432079241560952e-02 2.890481553492099329e-02 2.934777734330981311e-02 3.098318366137776947e-02
7.450000000000000178e+00 2.657224322246311797e-03 1.796981593953968573e-02 1.477579698281541835e-02 1.615189515842197290e-02 1.534429019421742514e-02 1.567552430903762506e-02 2.871019719430652206e-02 2.888441334763711468e-02 2.932772069663454328e-02 3.098087229291570516e-02
7.459999999999999964e+00 2.700575532154292184e-03 1.797950282541513692e-02 1.477499116170797808e-02 1.616339389972261745e-02 1.534769946774917557e-02 1.567843497377778908e-02 2.868826340532283636e-02 2.886609350485785236e-02 2.930884217791067392e-02 3.097463060531324350e-02
7.469999999999999751e+00 2.737401913880304315e-03 1.798226784968560282e-02 1.476626423072835079e-02 1.616524039136655808e-02 1.534167719598349827e-02 1.567156132591516343e-02 2.866628501795596279e-02 2.884794250323711312e-02 2.928908621226442022e-02 3.096266594349256565e-02
7.480000000000000426e+00 2.765127302899815509e-03 1.797732085968967858e-02 1.474951491002721160e-02 1.615653023613145001e-02 1.532578397254150647e-02 1.565450809216058226e-02 2.926938337307563587e-02 2.864550321702099070e-02 2.883094598550025450e-02 3.094422739201472747e-02
7.490000000000000213e+00 2.783684594389666204e-03 1.796463459863607490e-02 1.472479847228366258e-02 1.613726187374733140e-02 1.530002887419741955e-02 1.562730740497983092e-02 2.862595837846451316e-02 2.881507282301666584e-02 2.924967925889237694e-02 3.091885821056149231e-02
7.500000000000000000e+00 2.793009708324510967e-03 1.794424626013655169e-02 1.469216659227095927e-02 1.610746749515591658e-02 1.526444477521455255e-02 1.559001217510189337e-02 2.860767135707283776e-02 2.880026826793048375e-02 2.922994064699206002e-02 3.088678686440739923e-02
7.509999999999999787e+00 2.793041894809310862e-03 1.791625615743329750e-02 1.465166744253139190e-02 1.606721116482454081e-02 1.521908862942836227e-02 1.554269690492367934e-02 2.859064341114656363e-02 2.878645424322052310e-02 2.921016261033310135e-02 3.084890075728804332e-02
7.519999999999999574e+00 2.783724127544671013e-03 1.788082551660958794e-02 1.460334533030492078e-02 1.601658699812049877e-02 1.516404138680322103e-02 1.548545799124786439e-02 2.857485638916569884e-02 2.877352996326436665e-02 2.919037355870747821e-02 3.080652435584323862e-02
7.530000000000000249e+00 2.765003587898165732e-03 1.783817348167668349e-02 1.454723986184276729e-02 1.595571737018217431e-02 1.509940757206528622e-02 1.541841357024957906e-02 2.917063756369844482e-02 2.856027314320796345e-02 2.876137305336910061e-02 3.076112524032639101e-02
7.540000000000000036e+00 2.736832233697435342e-03 1.448338466886611720e-02 1.588475113248540016e-02 1.502531455630115413e-02 1.534170295965302938e-02 1.778857344504174154e-02 2.854683812376994020e-02 2.915105358055222751e-02 2.874984140990123616e-02 3.071407427583848493e-02
7.549999999999999822e+00 2.701276744523778851e-03 1.773531186030224277e-02 1.441556785653373002e-02 1.494630027088642357e-02 1.526001971768916297e-02 1.580813901361899018e-02 2.853507189209211065e-02 2.873932090505615031e-02 2.913270756219050323e-02 3.066888800090405987e-02
7.559999999999999609e+00 2.654559302556307610e-03 1.767313477321453413e-02 1.433666692370914701e-02 1.571800435876579555e-02 1.485420973097959993e-02 1.516493650788980352e-02 2.911381521419523222e-02 2.852364986443714501e-02 2.872853995091575324e-02 3.062165112846860701e-02
7.570000000000000284e+00 2.601324841081839503e-03 1.425457709049053091e-02 1.562355440478463940e-02 1.475842025796069920e-02 1.506613676489394586e-02 1.760862448882779402e-02 2.851361977286172647e-02 2.909641549325665821e-02 2.871841739722170994e-02 3.057765022362783636e-02
7.580000000000000071e+00 2.539444787818842791e-03 1.416553020322303298e-02 1.465471879087247575e-02 1.495926779776154958e-02 1.552071358553205535e-02 1.753919666620691251e-02 2.850428438694341607e-02 2.907969796541070781e-02 2.870825662978238393e-02 3.053486837527623690e-02
7.589999999999999858e+00 2.472835239817861800e-03 1.407473646985438372e-02 1.541574076662078491e-02 1.454934738068789507e-02 1.485075509342076265e-02 1.746925198327491449e-02 2.849597648579553846e-02 2.906461430783772310e-02 2.869846505020079777e-02 3.049566336672008410e-02
7.599999999999999645e+00 2.394090264203202045e-03 1.397207900440228939e-02 1.529719042116011243e-02 1.443078802399148236e-02 1.472873631162946104e-02 1.739142339019951813e-02 2.848765117738194866e-02 2.904960254741844120e-02 2.868783256199868362e-02 3.045579079896593849e-02
7.610000000000000320e+00 2.316293342595683678e-03 1.387425716335229792e-02 1.518456760329703857e-02 1.431848993073966785e-02 1.461322241473125665e-02 1.731865867184741517e-02 2.848047746029630858e-02 2.903703687302914768e-02 2.867797724865532583e-02 3.042146357033637116e-02
7.620000000000000107e+00 2.226372311850604701e-03 1.376449177437775312e-02 1.505878035734597650e-02 1.419335990481416371e-02 1.448456946590806482e-02 1.723876448248538515e-02 2.847304106310393629e-02 2.902467097680037217e-02 2.866712922623911725e-02 3.038649498979118999e-02
7.629999999999999893e+00 2.134332979946607436e-03 1.716096094489999446e-02 1.365493334515511560e-02 1.406946272916606566e-02 1.435724171867767962e-02 1.493399652648796753e-02 2.846604697995982688e-02 2.865646484877081013e-02 2.901389300344530200e-02 3.035473356146711071e-02
7.639999999999999680e+00 2.035403496625455902e-03 1.708121183211495919e-02 1.353960421502574743e-02 1.394016635206294687e-02 1.422442586878595178e-02 1.480358888511077234e-02 2.845895543167171679e-02 2.864539211485708087e-02 2.900397518346890455e-02 3.032414685414296790e-02
7.650000000000000355e+00 1.936022980579322518e-03 1.700467045439287700e-02 1.342574525903349712e-02 1.381367783389708496e-02 1.409455840990167172e-02 1.467588420408253921e-02 2.845207475066388256e-02 2.863461968703913049e-02 2.899538910774775158e-02 3.029637537756306800e-02
7.660000000000000142e+00 1.837356272146590478e-03 1.693185263215675473e-02 1.331428933368461985e-02 1.369097867392627711e-02 1.396865031480538401e-02 1.455192992935505636e-02 2.844533833573388223e-02 2.862424723549223185e-02 2.898794936228657124e-02 3.027118123680431344e-02
7.669999999999999929e+00 1.733396717648819606e-03 1.685823326129108277e-02 1.319824652282967047e-02 1.356439152703371037e-02 1.383883600183307035e-02 1.442401487722900361e-02 2.843822520013971483e-02 2.861365661568139596e-02 2.898104034490077419e-02 3.024674990106435840e-02
7.679999999999999716e+00 1.624175152331225162e-03 1.678402701515708043e-02 1.307759934795574286e-02 1.343400251882824123e-02 1.370522876820044235e-02 1.429226940844271869e-02 2.843063533695349213e-02 2.860290229490645639e-02 2.897459388211619247e-02 3.022302998197004889e-02
7.690000000000000391e+00 1.517518263940110905e-03 1.671442234346744854e-02 1.296083472949722919e-02 1.330894464055619973e-02 1.357720477569508005e-02 1.416596492068846781e-02 2.842303316124889651e-02 2.859276974631917365e-02 2.896892800608850266e-02 3.020148801358705712e-02
7.700000000000000178e+00 1.414430114888625247e-03 1.664963742101628272e-02 1.284881704140847410e-02 1.318996356370168849e-02 1.345553063491138762e-02 1.404588537212494471e-02 2.841545499815249787e-02 2.858332255462112115e-02 2.896391188669599978e-02 3.018196375790308320e-02
7.709999999999999964e+00 1.307470649335353745e-03 1.658483542444565834e-02 1.273335137273974571e-02 1.306827247891656149e-02 1.333123520131039921e-02 1.392319570582845230e-02 3.016286775092926267e-02 2.840731562844947544e-02 2.857387630520767316e-02 2.895907668724829673e-02
7.719999999999999751e+00 1.205328557361337290e-03 1.652510743834734869e-02 1.262372561286863142e-02 1.295356619414398010e-02 1.321423090692384200e-02 1.380769539252099838e-02 2.839925698385636563e-02 2.856518542970774149e-02 2.895472716778897670e-02 3.014559366036318605e-02
7.730000000000000426e+00 1.099938418574231440e-03 1.646555817468752653e-02 1.251120389652489624e-02 1.283660259961707205e-02 1.309509767107963282e-02 1.369009876636239319e-02 3.012863382899232459e-02 2.839063607343322859e-02 2.855654279480016391e-02 2.895044332426249117e-02
7.740000000000000213e+00 1.000500253776508575e-03 1.240554110351272006e-02 1.272742027688325561e-02 1.298406149834463626e-02 1.358051021675231625e-02 1.641120181592832170e-02 3.011334354184472956e-02 2.838221278478558762e-02 2.854867445329969597e-02 2.894653860820977850e-02
7.750000000000000000e+00 9.077712369070528196e-04 1.230741862956748721e-02 1.262654425887003128e-02 1.288162905181004271e-02 1.347943482977987696e-02 1.636203275438447707e-02 3.009964088645462887e-02 2.837410632649471978e-02 2.854157087942519114e-02 2.894298008440361961e-02
7.759999999999999787e+00 8.128400987167089644e-04 1.631314392370383781e-02 1.220735434470098316e-02 1.337701149824770987e-02 1.252413629560008776e-02 1.277780147898419962e-02 3.008611333491474638e-02 2.836556135215231172e-02 2.853451436857110113e-02 2.893938960536888289e-02
7.769999999999999574e+00 7.255338836293132683e-04 1.211565860133055443e-02 1.243066741248026463e-02 1.268318205982569766e-02 1.328370297491088259e-02 1.626941844240325716e-02 3.007407806814035856e-02 2.835749008080328676e-02 2.852820062562193629e-02 2.893611258340184067e-02
7.780000000000000249e+00 6.464537469430565184e-04 1.203286650108593807e-02 1.234655479065169086e-02 1.259815435453644737e-02 1.319988308900436023e-02 1.623079404258517475e-02 3.006348367569575131e-02 2.835001032530870199e-02 2.852261359606405450e-02 2.893315033356613428e-02
7.790000000000000036e+00 5.659957968772746885e-04 1.194888171143742260e-02 1.226147912078352775e-02 1.251226961296507921e-02 1.311525080180574523e-02 1.619241815015384431e-02 3.005298056075471347e-02 2.834224255590434005e-02 2.851704495922956911e-02 2.893013063161662193e-02
7.799999999999999822e+00 4.944726396614437455e-04 1.187442964118529815e-02 1.218625239230195466e-02 1.243642474377396230e-02 1.304054191600900227e-02 1.615905743852572712e-02 2.833520987347941736e-02 2.851218253356314208e-02 2.892743322800029118e-02 3.004386059822479818e-02
7.809999999999999609e+00 4.219089719550567761e-04 1.179908852584570650e-02 1.211029680544922944e-02 1.235993670121657284e-02 1.296523036730468093e-02 1.612591248908299205e-02 2.832795801853058362e-02 2.850732444901371912e-02 2.892467739929155401e-02 3.003480218005980321e-02
7.820000000000000284e+00 3.588886296140614859e-04 1.173381168495870805e-02 1.204461523847184107e-02 1.229386783925595465e-02 1.290020439089149817e-02 1.609768256247051318e-02 3.002708394109990936e-02 2.892226389880803508e-02 2.832156878689187293e-02 2.850315973288290033e-02
7.830000000000000071e+00 3.057948052256371650e-04 1.167892732957912481e-02 1.198947615524386182e-02 1.223845503699686789e-02 1.284568634699073501e-02 1.607428957338112585e-02 3.002068280781446802e-02 2.831612305723766806e-02 2.849968589273048705e-02 2.892021343928514315e-02
7.839999999999999858e+00 2.521793298671778970e-04 1.605102038928075958e-02 1.279087163482964078e-02 1.162360492532372655e-02 1.218272111900949028e-02 1.193397133478012011e-02 2.831056780211603507e-02 2.849620673422251227e-02 2.891812498455637037e-02 3.001430818993482824e-02
7.849999999999999645e+00 1.980448403974254272e-04 1.602787845491924351e-02 1.273576305748872275e-02 1.156784887781126502e-02 1.212666788808241733e-02 1.187810269625152147e-02 2.830490385770965261e-02 2.849271995591231427e-02 2.891599638905866312e-02 3.000795877121002764e-02
7.860000000000000320e+00 1.543653513566557961e-04 1.269146644194090769e-02 1.152293478916706533e-02 1.208159657523530731e-02 1.183314718951330481e-02 1.600945874272209288e-02 3.000289650588638252e-02 2.830029504492483777e-02 2.848992346192881150e-02 2.891426320461654154e-02
7.870000000000000107e+00 1.213896989020289962e-04 1.599569975896506652e-02 1.265812251474240056e-02 1.148907031605805179e-02 1.204766024070958765e-02 1.179927925027975458e-02 2.829679344793834331e-02 2.848782116041457049e-02 2.891294494885150723e-02 2.999910944857984291e-02
7.879999999999999893e+00 8.822952476701309945e-05 1.145505355860689835e-02 1.176528213925040998e-02 1.201361043767688527e-02 1.262467509508520547e-02 1.598198933621386431e-02 2.829325352018109696e-02 2.848571405012716162e-02 2.891161046799992432e-02 2.999533034976529719e-02
7.889999999999999680e+00 6.602052130342518589e-05 1.597287634825652475e-02 1.260231958982945509e-02 1.143229159054281671e-02 1.199084770722629555e-02 1.174254587448845394e-02 2.829087237721366471e-02 2.848430637775348218e-02 2.891071158975429267e-02 2.999281523665695004e-02
7.900000000000000355e+00 3.255412475063769039e-05 1.256870089337155244e-02 1.139802315304567874e-02 1.195660958094213119e-02 1.170833455776490103e-02 1.595924826671437854e-02 2.828726903404761572e-02 2.848219007865697774e-02 2.890934912462477663e-02 2.998904879561517176e-02
7.910000000000000142e+00 2.135797614420424778e-05 1.595471670279115239e-02 1.255747195603241703e-02 1.138656701928889188e-02 1.194517184920706153e-02 1.169690234812799379e-02 2.828605951711309768e-02 2.848148328938834156e-02 2.890889113537440866e-02 2.998779493611855584e-02
7.919999999999999929e+00 -1.095211112898216589e-06 1.253498014032074746e-02 1.136360498228547282e-02 1.192225892876854799e-02 1.167399538718273677e-02 1.594567040185532886e-02 2.998528958896706786e-02 2.890796931470738379e-02 2.828362792719643984e-02 2.848006755848710159e-02
7.929999999999999716e+00 -1.235220650979505464e-05 1.135209914937239904e-02 1.166252067394943186e-02 1.191078376528285562e-02 1.252371729996042821e-02 1.594115570788286890e-02 2.828240587029859712e-02 2.847935857741535834e-02 2.890750545293151522e-02 2.998403808129581488e-02
7.940000000000000391e+00 -2.362943909146661341e-05 1.593664667983245645e-02 1.251244319671085403e-02 1.134057682066661084e-02 1.189929615039853929e-02 1.165103183169813143e-02 2.828117964934840148e-02 2.847864882620265367e-02 2.890703960379504070e-02 2.998278733781189684e-02
7.950000000000000178e+00 -2.362943909146661341e-05 1.593664667983245645e-02 1.251244319671085403e-02 1.134057682066661084e-02 1.189929615039853929e-02 1.165103183169813143e-02 2.828117964934840148e-02 2.847864882620265367e-02 2.890703960379504070e-02 2.998278733781189684e-02
7.959999999999999964e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
7.969999999999999751e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
7.980000000000000426e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
7.990000000000000213e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
8.000000000000000000e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
8.009999999999999787e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
8.019999999999999574e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
8.029999999999999361e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
8.039999999999999147e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
8.050000000000000711e+00 -2.369809978138124286e-05 1.593798127290974032e-02 1.134034510719626049e-02 1.250988587857148650e-02 1.165087401661607340e-02 1.189923060225151451e-02 2.828032905237167285e-02 2.847809925087142063e-02 2.890753010458773850e-02 2.998373567586263069e-02
8.060000000000000497e+00 -2.369809978138124286e-05 1.593798127290974032e-02 1.134034510719626049e-02 1.250988587857148650e-02 1.165087401661607340e-02 1.189923060225151451e-02 2.828032905237167285e-02 2.847809925087142063e-02 2.890753010458773850e-02 2.998373567586263069e-02
8.070000000000000284e+00 -1.248823731297458929e-05 1.135163234547018063e-02 1.166219907267461268e-02 1.191065669861701357e-02 1.251859916953368054e-02 1.594382669292598864e-02 2.828070158375033463e-02 2.847825543145270435e-02 2.890848536883958153e-02 2.998593243445501350e-02
8.080000000000000071e+00 -1.297322839486892750e-06 1.594967955212401450e-02 1.252729776590111831e-02 1.136289978090320070e-02 1.192207430284727109e-02 1.167350400298692442e-02 2.828106686980990520e-02 2.847840683091650005e-02 2.890943754919237524e-02 2.998812761169132590e-02
8.089999999999999858e+00 2.102757345954277154e-05 1.138537538061121061e-02 1.169605331684695979e-02 1.194488369356994789e-02 1.254465105222480649e-02 1.596140740019380902e-02 2.828177571916548616e-02 2.847869530154599829e-02 2.891133267380526298e-02 2.999251317133816777e-02
8.099999999999999645e+00 3.216151102688861747e-05 1.596728229426051804e-02 1.255330583342128062e-02 1.139658361261222663e-02 1.195627530382656345e-02 1.170729762068638269e-02 2.999470352824050445e-02 2.891227562584593874e-02 2.828211928911997589e-02 2.847883238017652127e-02
8.109999999999999432e+00 6.544901217789680979e-05 1.143009043264127042e-02 1.174090868364761203e-02 1.199039669017938972e-02 1.257918329086180932e-02 1.598495027857402273e-02 2.828310662185700916e-02 2.847921503459295914e-02 2.891508608833566474e-02 3.000126475521790528e-02
8.119999999999999218e+00 8.754519896924025659e-05 1.145233040284461025e-02 1.176321419558973638e-02 1.201309878094734655e-02 1.259636300959349892e-02 1.599676453054136790e-02 2.828372873151481157e-02 2.847944635680658976e-02 2.891694444057897259e-02 3.000563057633397201e-02
8.130000000000000782e+00 1.205458159849261720e-04 1.148554411271658290e-02 1.179651911068747665e-02 1.204708164518529523e-02 1.262202571744998857e-02 1.601453830652200053e-02 3.001216655866245295e-02 2.828460780164133645e-02 2.847975774291660114e-02 2.891970911219339871e-02
8.140000000000000568e+00 1.533735069441105202e-04 1.151858303903496861e-02 1.182963945649362185e-02 1.208097761709043746e-02 1.264756145006307349e-02 1.603237373943379451e-02 3.001868693740659261e-02 2.828542205102549736e-02 2.848002650018978746e-02 2.892244644761041150e-02
8.150000000000000355e+00 1.968737405710868735e-04 1.605624780195517506e-02 1.268141417375446764e-02 1.156236437031486243e-02 1.187351200098374013e-02 1.212603180562129256e-02 3.002735591238796936e-02 2.828640707266562304e-02 2.848031870048188877e-02 2.892605388225840540e-02
8.160000000000000142e+00 2.508131023542285666e-04 1.161665855940607200e-02 1.192788896489343185e-02 1.218211298725682679e-02 1.272342214899320999e-02 1.608623582130566318e-02 3.003815103337772671e-02 2.828747698319081932e-02 2.848057796990856316e-02 2.893049545635867706e-02
8.169999999999999929e+00 3.042655617968531936e-04 1.167047505298683154e-02 1.198175016179587292e-02 1.223791632405287454e-02 1.276509540807050508e-02 1.611637903538913966e-02 2.828836812448703650e-02 2.848071988877139832e-02 2.893486221534110475e-02 3.004889901830467072e-02
8.179999999999999716e+00 3.572284208319930214e-04 1.172381659862528451e-02 1.203509583777848287e-02 1.229342464964739562e-02 1.280644256460833873e-02 1.614667036975668199e-02 3.005959829481478704e-02 2.828908109829149711e-02 2.848074488091380946e-02 2.893915460786665103e-02
8.189999999999999503e+00 4.201338119940038252e-04 1.178720295253779006e-02 1.209843158435874692e-02 1.235961944444157259e-02 1.285564193247767419e-02 1.618320521115136287e-02 2.828970239169460721e-02 2.848062110585099921e-02 2.894420792749302293e-02 3.007237092656535674e-02
8.199999999999999289e+00 4.926213778270891125e-04 1.186029861981805628e-02 1.217139068774618707e-02 1.243623163593332234e-02 1.291248853091961878e-02 1.622606813807243170e-02 3.008717723803635072e-02 2.829010572494578685e-02 2.848026555322598005e-02 2.894996987845179642e-02
8.210000000000000853e+00 5.641306461898475426e-04 1.193247802556549747e-02 1.224335131577814796e-02 1.251212719050461171e-02 1.296876995763205156e-02 1.626916804824411408e-02 3.010187709608694306e-02 2.829016475429541391e-02 2.847968359420349066e-02 2.895558900353447859e-02
8.220000000000000639e+00 6.446484970640203134e-04 1.201385170551036441e-02 1.303244495880277395e-02 1.232437878986373907e-02 1.259790949898026424e-02 1.631868695462511051e-02 2.828981343124617465e-02 2.847874251779168933e-02 2.896183727724774976e-02 3.011854117354970106e-02
8.230000000000000426e+00 7.238688415303059587e-04 1.209403782612734207e-02 1.309548758032759441e-02 1.240412355297760075e-02 1.268257979868400546e-02 1.636845258212691126e-02 2.828901878268501660e-02 2.847750836834496771e-02 2.896790171973855077e-02 3.013505445897614668e-02
8.240000000000000213e+00 8.114280151612253541e-04 1.642469016000931009e-02 1.218283099809112403e-02 1.316573958955876214e-02 1.249231832297329967e-02 1.277637548924647273e-02 2.828759961499912115e-02 2.847577120932019007e-02 2.897450599342997826e-02 3.015344396387878087e-02
8.250000000000000000e+00 9.067573040302729682e-04 1.648742808245946823e-02 1.227973326318447175e-02 1.324309499636766585e-02 1.258844687608898574e-02 1.287859521375830062e-02 2.828537738739887730e-02 2.847340988820985450e-02 2.898157474606920941e-02 3.017363313427038826e-02
8.259999999999999787e+00 1.000006233879403806e-03 1.655036101432709461e-02 1.237478564123950693e-02 1.331988027285792645e-02 1.268263173217999001e-02 1.297848455814142911e-02 2.828248409036382069e-02 2.847059671875362685e-02 2.898836137765578927e-02 3.019355442015925900e-02
8.269999999999999574e+00 1.100154884226632124e-03 1.247720262415610501e-02 1.340392161197736208e-02 1.278401130999950487e-02 1.308536987995161105e-02 1.661972403595755529e-02 2.827853730994723744e-02 2.846698256653448084e-02 2.899550174149646484e-02 3.021514439323887830e-02
8.279999999999999361e+00 1.206482763034472669e-03 1.669544146720718450e-02 1.258636357497388593e-02 1.289197150352119729e-02 1.349542481257773839e-02 1.319799526908311052e-02 2.827333354416677533e-02 2.846242151090279046e-02 2.900290289048721576e-02 3.023829283198713191e-02
8.289999999999999147e+00 1.309728764659755240e-03 1.677108068683622055e-02 1.269283232996954933e-02 1.299719806965327767e-02 1.358710288220363847e-02 1.330603716671902893e-02 2.826720993644024627e-02 2.845721782569826663e-02 2.900989693506301342e-02 3.026099958651485428e-02
8.300000000000000711e+00 1.418066958978643835e-03 1.685277931613883215e-02 1.280511449215169899e-02 1.368697695072503516e-02 1.310812019670388323e-02 1.341747444580685018e-02 2.825955989724373424e-02 2.845085823930517191e-02 2.901700949256146370e-02 3.028507591419456538e-02
8.310000000000000497e+00 1.522718492186897520e-03 1.693405719339410864e-02 1.291418892763274325e-02 1.321584982350174249e-02 1.378762864974949869e-02 1.352280676504933124e-02 2.825087756373489967e-02 2.844375058880608750e-02 2.902363034040906370e-02 3.030858154648279415e-02
8.320000000000000284e+00 1.631258506292425966e-03 1.702091990279589601e-02 1.302803122247965691e-02 1.332829132708455121e-02 1.389679910300578407e-02 1.362942903611185676e-02 2.824040287248504380e-02 2.843526338025876773e-02 2.903019497545682517e-02 3.033322237763205753e-02
8.330000000000000071e+00 1.742718068228851693e-03 1.314578968231413722e-02 1.344463482448953265e-02 1.373627079425857912e-02 1.401412878994249579e-02 1.711298280392717017e-02 2.822792337143037802e-02 2.842521653781479238e-02 2.903655081209454564e-02 3.035880101279322604e-02
8.339999999999999858e+00 1.849132836995376295e-03 1.720375375126630829e-02 1.325913301480913416e-02 1.355668095443654346e-02 1.413095399073185411e-02 1.383624616114017929e-02 2.821418556925489249e-02 2.841418957506295501e-02 2.904216548162555714e-02 3.038346626142026177e-02
8.349999999999999645e+00 1.950460201213060100e-03 1.336800268301041941e-02 1.424629741661780601e-02 1.366439686446526032e-02 1.393023596169891583e-02 1.729297874054422715e-02 2.819923292335470982e-02 2.840218982962793362e-02 2.904698401405101174e-02 3.040713533549728453e-02
8.359999999999999432e+00 2.052891043221979211e-03 1.738616906025578640e-02 1.347913102822172540e-02 1.436670493068138016e-02 1.377447871525007417e-02 1.402477228897216002e-02 2.818199407961867117e-02 2.838832758845459547e-02 2.905116465431569275e-02 3.043115619027057794e-02
8.369999999999999218e+00 2.155283889774572189e-03 1.748262214040274820e-02 1.359146813860825052e-02 1.449072244112530918e-02 1.388594157283463450e-02 1.411954774092016342e-02 2.837241062473075046e-02 2.816227865274500974e-02 2.905439639303665500e-02 3.045507096341972322e-02
8.380000000000000782e+00 2.250995620301970805e-03 1.369780575911134883e-02 1.460992963929521118e-02 1.399168186277049107e-02 1.420908396234572130e-02 1.757610727462482342e-02 2.814118546380993749e-02 2.835528600754604750e-02 2.905620777566356172e-02 3.047696619800985274e-02
8.390000000000000568e+00 2.345008932323242035e-03 1.767150176478149079e-02 1.380375930740000354e-02 1.473024815988391301e-02 1.409734417916437554e-02 1.429861215517318380e-02 2.811742211724675353e-02 2.833585937815809308e-02 2.905632501812496077e-02 3.049728141481660229e-02
8.400000000000000355e+00 2.426839584471901512e-03 1.775788972091821641e-02 1.389746375008557924e-02 1.483783997189508548e-02 1.419113757801626109e-02 1.437841811980389468e-02 2.809369702473798330e-02 2.831631208993302604e-02 2.905443203615112879e-02 3.051270846393163566e-02
8.410000000000000142e+00 2.510257309196461083e-03 1.784982635857169930e-02 1.399477126629369156e-02 1.495071044926113424e-02 1.428901885490501886e-02 1.446227279835569750e-02 2.806578758579534802e-02 2.829311553458226450e-02 2.904955618110577689e-02 3.052346605631592324e-02
8.419999999999999929e+00 2.581423842736862723e-03 1.407963300649728820e-02 1.505011845444954866e-02 1.437494470668740712e-02 1.453651517344299940e-02 1.793211271953998667e-02 2.803806787729959740e-02 2.826985665804958650e-02 2.904169429748928652e-02 3.052372658511856574e-02
8.429999999999999716e+00 2.648217445790679130e-03 1.416137658837523898e-02 1.514680402820688977e-02 1.445842496709610035e-02 1.460930601777468522e-02 1.801357312763356144e-02 2.800754079553428866e-02 2.824398592506357705e-02 2.902922500723765370e-02 3.050718753372287304e-02
8.439999999999999503e+00 2.706435532329805761e-03 1.808919575087626630e-02 1.523475417736734790e-02 1.423497906912080981e-02 1.453445101876782788e-02 1.467621858416207938e-02 2.797579457090907870e-02 2.821679504465176083e-02 2.901154452309219131e-02 3.046533955631554672e-02
8.449999999999999289e+00 2.758432914052309001e-03 1.816220049897293229e-02 1.531763347502525935e-02 1.430356086531017409e-02 1.460636699093169691e-02 1.474009840295435400e-02 2.794114862940492647e-02 2.818678328956510451e-02 2.898609178283861887e-02 3.038953147145393233e-02
8.460000000000000853e+00 2.798995903254476291e-03 1.822504782582637720e-02 1.538693047673626510e-02 1.436017780285944560e-02 1.466689984465002587e-02 1.479435945561333524e-02 2.790714596205238693e-02 2.815698050708997230e-02 2.895414311642250174e-02 3.029365067289136598e-02
8.470000000000000639e+00 2.832384592536957724e-03 1.828413863959133662e-02 1.544972242720750802e-02 1.441070641696359615e-02 1.472229430727039698e-02 1.484452304511607763e-02 2.787028323057860052e-02 2.812426936022910384e-02 2.891098331863663565e-02 3.018098975266509873e-02
8.480000000000000426e+00 2.856220229167575134e-03 1.833580717030108484e-02 1.550189887748495109e-02 1.445185816318725336e-02 1.476897212628620025e-02 1.488740162553270525e-02 2.783238895049052614e-02 2.809018682851551624e-02 2.885692025149302897e-02 3.006800993561038748e-02
8.490000000000000213e+00 2.870501805574604114e-03 1.837991729228559412e-02 1.554327273674121525e-02 1.448356480508506371e-02 1.480670358231849990e-02 1.492289062367946860e-02 2.779351452460273805e-02 2.805470943702462541e-02 2.879141476645440470e-02 2.996194888523773248e-02
8.500000000000000000e+00 2.875232050674331619e-03 1.841637651461012701e-02 1.557367748129864608e-02 1.450576778607229854e-02 1.483522321331629500e-02 1.495093310323490111e-02 2.775368893528863332e-02 2.801777587161313407e-02 2.871487253270421300e-02 2.986622440867452155e-02
8.509999999999999787e+00 2.870416956215277298e-03 1.559296990618079526e-02 1.451841887192214034e-02 1.497150133726564587e-02 1.485425437230410671e-02 1.844513481475718378e-02 2.771291009259322854e-02 2.797927260017552681e-02 2.862877808275593808e-02 2.978163352245891474e-02
8.519999999999999574e+00 2.856065407761064576e-03 1.560103446207600740e-02 1.452148103409498306e-02 1.498456837550636751e-02 1.486354155547011877e-02 1.846618298903923011e-02 2.767113269315486443e-02 2.793901706301701524e-02 2.853553737153161421e-02 2.970730900439318145e-02
8.529999999999999361e+00 2.832188930246489888e-03 1.559778918569557950e-02 1.451492944613836863e-02 1.499007898305751603e-02 1.486288099796730794e-02 1.847955055530419582e-02 2.762825126151034760e-02 2.789674215289629500e-02 2.843811591122660798e-02 2.964151571363188298e-02
8.539999999999999147e+00 2.798801551692727159e-03 1.558319335153678618e-02 1.449875245543020066e-02 1.498793051848250173e-02 1.485213871244875534e-02 1.848530328563238734e-02 2.758407702215463775e-02 2.785209337693168863e-02 2.833965788053549248e-02 2.958226440142653138e-02
8.550000000000000711e+00 2.758289081433129043e-03 1.848380522011582733e-02 1.447447075932398186e-02 1.555882243313531227e-02 1.483253667711851437e-02 1.497865487285557698e-02 2.754064090132425993e-02 2.780710870262792164e-02 2.824793262780560602e-02 2.953033938370267300e-02
8.560000000000000497e+00 2.706405291887896067e-03 1.847502257338007672e-02 1.443954427680941427e-02 1.480200446192825835e-02 1.496108326807907632e-02 1.552217951438997212e-02 2.749294676083161373e-02 2.775672706851373475e-02 2.815590150522567087e-02 2.947878203687193457e-02
8.570000000000000284e+00 2.648358027652675251e-03 1.845997371198096135e-02 1.439749348967359240e-02 1.476362376651936190e-02 1.493675691946583922e-02 1.547706065599863297e-02 2.744522576294640068e-02 2.807473023578980348e-02 2.770594823260047121e-02 2.943166102391797656e-02
8.580000000000000071e+00 2.581799197980232542e-03 1.434683913721886660e-02 1.542210749961281033e-02 1.490474644871777471e-02 1.471615651254930962e-02 1.843854922799471538e-02 2.739451650330871485e-02 2.765280261590963296e-02 2.800085919537719653e-02 2.938556487445995874e-02
8.589999999999999858e+00 2.510913796006149917e-03 1.429096057152976461e-02 1.536125025067902605e-02 1.486707250860110074e-02 1.466285805994906564e-02 1.841252881659361657e-02 2.934234232700544051e-02 2.734314026901833727e-02 2.760125922499191697e-02 2.793789310322117303e-02
8.599999999999999645e+00 2.427851560420003774e-03 1.837920398390258461e-02 1.422370833988671063e-02 1.459786546207052227e-02 1.481921464611585249e-02 1.528813222348176550e-02 2.929683303812852593e-02 2.728495312581289897e-02 2.754703682902186201e-02 2.787835578451788171e-02
8.609999999999999432e+00 2.346384876749262570e-03 1.415639433591524797e-02 1.453216114118285364e-02 1.476900171914684139e-02 1.521543531762363684e-02 1.834445239221863325e-02 2.722940187851145485e-02 2.749985680761419041e-02 2.783029800571311038e-02 2.925601976243475191e-02
8.619999999999999218e+00 2.252796188048651355e-03 1.407783685210252031e-02 1.445486523376857818e-02 1.470777484851029833e-02 1.513157855145997981e-02 1.830275956019558267e-02 2.716736479027969178e-02 2.745209382755670405e-02 2.778379754428973378e-02 2.921259051594402717e-02
8.630000000000000782e+00 2.157512926969960311e-03 1.825893472966618955e-02 1.399683147311054331e-02 1.504656605009564718e-02 1.437460601472714469e-02 1.464183359582891218e-02 2.710638879341528348e-02 2.774318418800780089e-02 2.740934789776043254e-02 2.917131833190714230e-02
8.640000000000000568e+00 2.055563668933685622e-03 1.390927821679064334e-02 1.428732905800694959e-02 1.456743680597257645e-02 1.495669329128149726e-02 1.821097018049376223e-02 2.704387262892996371e-02 2.736884734518254397e-02 2.770509734736768467e-02 2.912978478477252012e-02
8.650000000000000355e+00 1.953552179897957534e-03 1.382095797512651950e-02 1.419879627873870537e-02 1.448915421871212195e-02 1.486842833371976660e-02 1.816221332575974901e-02 2.698430067335813934e-02 2.767108233308699858e-02 2.733257593276885999e-02 2.909046790296403173e-02
8.660000000000000142e+00 1.852608092317330592e-03 1.373300254192235184e-02 1.411017900488993788e-02 1.440806459753711521e-02 1.478307842319691659e-02 1.811347001803497586e-02 2.905343264845852702e-02 2.692830201767745096e-02 2.729998025392851163e-02 2.764049121707433040e-02
8.669999999999999929e+00 1.746555212916467772e-03 1.364011063116428446e-02 1.401612477887486871e-02 1.431923604956428404e-02 1.469572176187965151e-02 1.806193504166445085e-02 2.901625756920541213e-02 2.687252867867107389e-02 2.726854845774318026e-02 2.761092790017363741e-02
8.679999999999999716e+00 1.635423557728959152e-03 1.354233308089981651e-02 1.391662263495539904e-02 1.422255962697710832e-02 1.460670868360972041e-02 1.800775536644382349e-02 2.897897702609605886e-02 2.681725805290135004e-02 2.723810515483069197e-02 2.758221584547005181e-02
8.689999999999999503e+00 1.527147042112647754e-03 1.344670961141905194e-02 1.381881868299394620e-02 1.412533572190031311e-02 1.452228030814918525e-02 1.795493617644782977e-02 2.676630582939662148e-02 2.721044930829260439e-02 2.755606073594404209e-02 2.894411927257884570e-02
8.699999999999999289e+00 1.422693048600247138e-03 1.790405824331588874e-02 1.335417717496337024e-02 1.372370858224050347e-02 1.402922965773540157e-02 1.444270542389484296e-02 2.671964614726721546e-02 2.891172480601087585e-02 2.718532947477597314e-02 2.753224483775943560e-02
8.710000000000000853e+00 1.314497094232623415e-03 1.785152529666686125e-02 1.325807254884175078e-02 1.362443429438784173e-02 1.392781899259272829e-02 1.436189532206187495e-02 2.667368041019132011e-02 2.887932985971678954e-02 2.716067493484467660e-02 2.750881739060069553e-02
8.720000000000000639e+00 1.211324683465963897e-03 1.780165851075439856e-02 1.316621114537629665e-02 1.352906921681848278e-02 1.382981670256740354e-02 1.428607170664324133e-02 2.663190089839673549e-02 2.884944695798128192e-02 2.713827519231961152e-02 2.748748974808088233e-02
8.730000000000000426e+00 1.105006737048412494e-03 1.775056189424117220e-02 1.307134255125327708e-02 1.343009415145423116e-02 1.372792089166864973e-02 1.420892209536048396e-02 2.659076316327740538e-02 2.881960173419226973e-02 2.711617432601718530e-02 2.746640939028498207e-02
8.740000000000000213e+00 1.004804290604112155e-03 1.298174788236524345e-02 1.333616982855756992e-02 1.363137170008289767e-02 1.413691230198700112e-02 1.770271922223143335e-02 2.655362220173928742e-02 2.709614423109323739e-02 2.744727447521326177e-02 2.879229110189479579e-02
8.750000000000000000e+00 9.114487254202703267e-04 1.289811818526116240e-02 1.324811307512543425e-02 1.354120195140832809e-02 1.407028483052330352e-02 1.765845306296541170e-02 2.652032771773598849e-02 2.876751320276348112e-02 2.707810130633049941e-02 2.743001555454173748e-02
8.759999999999999787e+00 8.159528524566222150e-04 1.761350580558743856e-02 1.281241286687073364e-02 1.315750258396191155e-02 1.344893059544921554e-02 1.400247078250357186e-02 2.648747509213475460e-02 2.874279160872047351e-02 2.706019706480433315e-02 2.741286997570109921e-02
8.769999999999999574e+00 7.281885186566365749e-04 1.273350078575848955e-02 1.394036668032588161e-02 1.336422599082180002e-02 1.307376828083232564e-02 1.757251527146790060e-02 2.645827841346449008e-02 2.872059676097333397e-02 2.704418715676483106e-02 2.739752348138578542e-02
8.779999999999999361e+00 6.487389404559117632e-04 1.266193873968238758e-02 1.328770574609283543e-02 1.299760525989868999e-02 1.388427263965266896e-02 1.753568439744465982e-02 2.643261394893122590e-02 2.870091581073469511e-02 2.703002852463669281e-02 2.738394074189875321e-02
8.789999999999999147e+00 5.679451940553828038e-04 1.382731043560515329e-02 1.258903585918004150e-02 1.321010427554961640e-02 1.291982256724252126e-02 1.749851081803411104e-02 2.640721388018872282e-02 2.868128335363654552e-02 2.701592954193818633e-02 2.737040599528806767e-02
8.800000000000000711e+00 4.961543281825786132e-04 1.746572467314259219e-02 1.252413932089478654e-02 1.377673567991232959e-02 1.285044763883714039e-02 1.314136611967527991e-02 2.638520001131552245e-02 2.866414715006223093e-02 2.700363572046278124e-02 2.735859729396598883e-02
8.810000000000000497e+00 4.233459622272032368e-04 1.245820235938250101e-02 1.307188656963730392e-02 1.277986243911216624e-02 1.372546014245018542e-02 1.743271607210463911e-02 2.636337776588219134e-02 2.864705229821090660e-02 2.699137654754737992e-02 2.734681607091990485e-02
8.820000000000000284e+00 3.601331853605865829e-04 1.368094078207850173e-02 1.240085000322368146e-02 1.301176780655906653e-02 1.271841363968293989e-02 1.740426003765100857e-02 2.634482129703480044e-02 2.698089255588597898e-02 2.733673663851306571e-02 2.863243377730401509e-02
8.830000000000000071e+00 3.068905529486142892e-04 1.235246244971144325e-02 1.296128456008513972e-02 1.266655081157867443e-02 1.364343364339827037e-02 1.738044070998727778e-02 2.632945937166941350e-02 2.862027654916073777e-02 2.697217043734695049e-02 2.732834841715807775e-02
8.839999999999999858e+00 2.531362395341090160e-04 1.230353014633133076e-02 1.291046184858143236e-02 1.261410378098882026e-02 1.360555099754945547e-02 1.735653224638220721e-02 2.631418767083796781e-02 2.860814248623794534e-02 2.696345972916875874e-02 2.731996895750383667e-02
8.849999999999999645e+00 1.988723777354650614e-04 1.225404799545599596e-02 1.356728855496384424e-02 1.285930772485644087e-02 1.256108496952343216e-02 1.733254136843801960e-02 2.629900396574525942e-02 2.695475876872177254e-02 2.731159686705001213e-02 2.859603206234750949e-02
8.859999999999999432e+00 1.550958632198360841e-04 1.221406259364861933e-02 1.281815051549065922e-02 1.251826746214957341e-02 1.353640243703269942e-02 1.731329382612930082e-02 2.628691883261590964e-02 2.858636103487022934e-02 2.694780392092253549e-02 2.730490358153080457e-02
8.869999999999999218e+00 1.220510446003189088e-04 1.351307547097575779e-02 1.218383833260118856e-02 1.278714821277420616e-02 1.248592456217709201e-02 1.729882841884947120e-02 2.627789027639839889e-02 2.694259069779133750e-02 2.729988572372020125e-02 2.857911799647544493e-02
8.880000000000000782e+00 8.882466857938508046e-05 1.348960845240706682e-02 1.215341088321275805e-02 1.275603199949587770e-02 1.245338852364133268e-02 1.728433910416049199e-02 2.626889141251078155e-02 2.693737958975726474e-02 2.729486935244357371e-02 2.857188381650359668e-02
8.890000000000000568e+00 6.657312230174647653e-05 1.347388559391782606e-02 1.213301229444991615e-02 1.273522508412889241e-02 1.243159230587007578e-02 1.727466698426074337e-02 2.856706598767699834e-02 2.626290841505367346e-02 2.693390652499830576e-02 2.729152579045904942e-02
8.900000000000000355e+00 3.304521481440103511e-05 1.210224281525064914e-02 1.270392123739686428e-02 1.239874246030591570e-02 1.345018349857635132e-02 1.726014099376877928e-02 2.625395790830902312e-02 2.855984673240836644e-02 2.692869818918664296e-02 2.728651126731207813e-02
8.910000000000000142e+00 2.182916070027701312e-05 1.344225128015393185e-02 1.209194032241753779e-02 1.269346182026805450e-02 1.238775161138075398e-02 1.725529445747784815e-02 2.625098072711949324e-02 2.692696236396511025e-02 2.728483993669530636e-02 2.855744232036697833e-02
8.919999999999999929e+00 -6.629673138029532009e-07 1.342633941053305788e-02 1.207126596453005074e-02 1.267250595467381453e-02 1.236570944161848561e-02 1.724559488988298278e-02 2.624503573201506998e-02 2.692349107002513231e-02 2.728149747974840944e-02 2.855263651966782196e-02
8.929999999999999716e+00 -1.193900529297782636e-05 1.341835970979957451e-02 1.206089397225876270e-02 1.266200955894548723e-02 1.235465842011580079e-02 1.724074196324636155e-02 2.624206787964541293e-02 2.692175557677826958e-02 2.727982633288942096e-02 2.855023513520402872e-02
8.939999999999999503e+00 -2.323500172764594342e-05 1.341036413232477020e-02 1.205049868457277497e-02 1.265150088753302406e-02 1.234358764362029903e-02 1.723588701077787347e-02 2.623910309874616723e-02 2.692002016947279974e-02 2.727815522673611090e-02 2.854783476444645515e-02
8.949999999999999289e+00 -2.323500172764594342e-05 1.341036413232477020e-02 1.205049868457277497e-02 1.265150088753302406e-02 1.234358764362029903e-02 1.723588701077787347e-02 2.623910309874616723e-02 2.692002016947279974e-02 2.727815522673611090e-02 2.854783476444645515e-02
8.960000000000000853e+00 -3.455093815322224160e-05 1.204008003604373905e-02 1.264097996373626451e-02 1.233249726573744029e-02 1.340235265417082447e-02 1.723103008443298972e-02 2.623614136979188910e-02 2.854543540901820567e-02 2.691828483636483915e-02 2.727648415137748014e-02
8.970000000000000639e+00 -3.455093815322224160e-05 1.204008003604373905e-02 1.264097996373626451e-02 1.233249726573744029e-02 1.340235265417082447e-02 1.723103008443298972e-02 2.623614136979188910e-02 2.854543540901820567e-02 2.691828483636483915e-02 2.727648415137748014e-02
8.980000000000000426e+00 -3.455093815322224160e-05 1.204008003604373905e-02 1.264097996373626451e-02 1.233249726573744029e-02 1.340235265417082447e-02 1.723103008443298972e-02 2.623614136979188910e-02 2.854543540901820567e-02 2.691828483636483915e-02 2.727648415137748014e-02
8.990000000000000213e+00 -3.455093815322224160e-05 1.204008003604373905e-02 1.264097996373626451e-02 1.233249726573744029e-02 1.340235265417082447e-02 1.723103008443298972e-02 2.623614136979188910e-02 2.854543540901820567e-02 2.691828483636483915e-02 2.727648415137748014e-02
9.000000000000000000e+00 -3.455093815322224160e-05 1.204008003604373905e-02 1.264097996373626451e-02 1.233249726573744029e-02 1.340235265417082447e-02 1.723103008443298972e-02 2.623614136979188910e-02 2.854543540901820567e-02 2.691828483636483915e-02 2.727648415137748014e-02
9.009999999999999787e+00 -3.455093815322224160e-05 1.204008003604373905e-02 1.264097996373626451e-02 1.233249726573744029e-02 1.340235265417082447e-02 1.723103008443298972e-02 2.623614136979188910e-02 2.854543540901820567e-02 2.691828483636483915e-02 2.727648415137748014e-02
9.019999999999999574e+00 -3.455093815322224160e-05 1.204008003604373905e-02 1.264097996373626451e-02 1.233249726573744029e-02 1.340235265417082447e-02 1.723103008443298972e-02 2.623614136979188910e-02 2.854543540901820567e-02 2.691828483636483915e-02 2.727648415137748014e-02
9.029999999999999361e+00 -3.455093815322224160e-05 1.204008003604373905e-02 1.264097996373626451e-02 1.233249726573744029e-02 1.340235265417082447e-02 1.723103008443298972e-02 2.623614136979188910e-02 2.854543540901820567e-02 2.691828483636483915e-02 2.727648415137748014e-02
9.039999999999999147e+00 -3.455093815322224160e-05 1.204008003604373905e-02 1.264097996373626451e-02 1.233249726573744029e-02 1.340235265417082447e-02 1.723103008443298972e-02 2.623614136979188910e-02 2.854543540901820567e-02 2.691828483636483915e-02 2.727648415137748014e-02
9.050000000000000711e+00 -2.178636092816434053e-05 1.341357944529022669e-02 1.205542008466930354e-02 1.265603434750729901e-02 1.234772464236026830e-02 1.723985275725246555e-02 2.624129638675684953e-02 2.692278097563092706e-02 2.728088668445478870e-02 2.855079849961063287e-02
9.060000000000000497e+00 -2.178636092816434053e-05 1.341357944529022669e-02 1.205542008466930354e-02 1.265603434750729901e-02 1.234772464236026830e-02 1.723985275725246555e-02 2.624129638675684953e-02 2.692278097563092706e-02 2.728088668445478870e-02 2.855079849961063287e-02
9.070000000000000284e+00 -9.045893159481421694e-06 1.342479157368109237e-02 1.207074215749577920e-02 1.267107180527556401e-02 1.236293340733068957e-02 1.724868332257688264e-02 2.624644595809898923e-02 2.692727113688897153e-02 2.728528297352150050e-02 2.855615535592850168e-02
9.080000000000000071e+00 3.670437166398254536e-06 1.208604621599307892e-02 1.268609227746215692e-02 1.237812350295303121e-02 1.343598911462410249e-02 1.725752169050883203e-02 2.625159009298634952e-02 2.856150596628191651e-02 2.693175532538717026e-02 2.728967302177483234e-02
9.089999999999999858e+00 2.903057846610241979e-05 1.345834074004634284e-02 1.211660013776298499e-02 1.271608202697714282e-02 1.240844745385791086e-02 1.727522147405878214e-02 2.626186209097264648e-02 2.694070580603009912e-02 2.729843440905964022e-02 2.857218840201808385e-02
9.099999999999999645e+00 4.167433516849622301e-05 1.213184992385233155e-02 1.346949497886401441e-02 1.273105118369232021e-02 1.242358119309754441e-02 1.728408270822626158e-02 2.626698997298699406e-02 2.694517210927664663e-02 2.730280575497890869e-02 2.857752020381729846e-02
9.109999999999999432e+00 7.946002944637748039e-05 1.217749011830448515e-02 1.350287233918150663e-02 1.277585504865361155e-02 1.246886876315914799e-02 1.731071068414359940e-02 2.628234126716851374e-02 2.695853533935055682e-02 2.731588244497496973e-02 2.859347780329258085e-02
9.119999999999999218e+00 1.045289123035018534e-04 1.220782555159617179e-02 1.352505357805055923e-02 1.249896518164957983e-02 1.280563733364572382e-02 1.732849864167280290e-02 2.629254860170549685e-02 2.696741448499247532e-02 2.732456915250476570e-02 2.860408457965159246e-02
9.130000000000000782e+00 1.419493382516136683e-04 1.225319086252428871e-02 1.285017906120615276e-02 1.254396568204720931e-02 1.355822155570280893e-02 1.735523267977666720e-02 2.630781951216463674e-02 2.861994707123630133e-02 2.698068881408339018e-02 2.733755266432297271e-02
9.140000000000000568e+00 1.791496584150180111e-04 1.359126686445915819e-02 1.229838979893234374e-02 1.289456120055946196e-02 1.258879179439996963e-02 1.738202698643333960e-02 2.632304256049882579e-02 2.699391002808499210e-02 2.735048041708764560e-02 2.863575206905670176e-02
9.150000000000000355e+00 2.284064912016980854e-04 1.235839432961701422e-02 1.363514041694481940e-02 1.295348605527233375e-02 1.264828585736680472e-02 1.741784205074792605e-02 2.634326600115280761e-02 2.865673540521244261e-02 2.701145599945464770e-02 2.736763089282570269e-02
9.160000000000000142e+00 2.894230306816476762e-04 1.368968991021529170e-02 1.243297721537618694e-02 1.302673207338667094e-02 1.272220744097295013e-02 1.746274578223604157e-02 2.636842742938200895e-02 2.703325680178317314e-02 2.738893035632526327e-02 2.868281885810069001e-02
9.169999999999999929e+00 3.498205294476043918e-04 1.374392499273240260e-02 1.250708534884411791e-02 1.309951426432712229e-02 1.279562624861202945e-02 1.750778803726866367e-02 2.639345921685584684e-02 2.705491217607541507e-02 2.741007639126621584e-02 2.870873899124203044e-02
9.179999999999999716e+00 4.095959099589279893e-04 1.258071322664669825e-02 1.379785736117301355e-02 1.317182348086313667e-02 1.286853441803599910e-02 1.755295646919989225e-02 2.641836284613003488e-02 2.743106970358215324e-02 2.707642310585943804e-02 2.873449428443480488e-02
9.189999999999999503e+00 4.805009334320436520e-04 1.760730751701832311e-02 1.386219374662344718e-02 1.266842475674883825e-02 1.325795677481344387e-02 1.295533891678978325e-02 2.644808021330529932e-02 2.876518089877967352e-02 2.710204703275684301e-02 2.745606116880245501e-02
9.199999999999999289e+00 5.620789560090639399e-04 1.276985698644300324e-02 1.393675323913234551e-02 1.335754442829736009e-02 1.305564814302138596e-02 1.767089471158440894e-02 2.648252377627139179e-02 2.880067563145501802e-02 2.713168321812561151e-02 2.748494325734993429e-02
9.210000000000000853e+00 6.424169919219428412e-04 1.773463964284099914e-02 1.401080932817768722e-02 1.287030634405381298e-02 1.345613407773837457e-02 1.315489889575820540e-02 2.651672765102218443e-02 2.883583647106895825e-02 2.716104428578833274e-02 2.751353201326425801e-02
9.220000000000000639e+00 7.327038571035438680e-04 1.298387971805793108e-02 1.409487740617358480e-02 1.356754677701739638e-02 1.326700231936709870e-02 1.780763839119900091e-02 2.655553061049954408e-02 2.719426749838026527e-02 2.754584927320400181e-02 2.887560603125601325e-02
9.230000000000000426e+00 8.213504470494075718e-04 1.309611932052993401e-02 1.337765722615925738e-02 1.367756800711761138e-02 1.417839748695873432e-02 1.788074282710468144e-02 2.659403466696524596e-02 2.722714179071308860e-02 2.757779161984399291e-02 2.891492770032775064e-02
9.240000000000000213e+00 9.191043429961035394e-04 1.796304413767852229e-02 1.427178048345639251e-02 1.322075882158911878e-02 1.379961515358130685e-02 1.350036731143123073e-02 2.663700463388877365e-02 2.895862143549775281e-02 2.726371606797257235e-02 2.761328491817166900e-02
9.250000000000000000e+00 1.025252644744377179e-03 1.335717205295933359e-02 1.437493161897788162e-02 1.393298900763622304e-02 1.363444369415037390e-02 1.805447199566705130e-02 2.668433246067790018e-02 2.730385717397725356e-02 2.765218255545781947e-02 2.900648523264260509e-02
9.259999999999999787e+00 1.128786565414856540e-03 1.814577753846383090e-02 1.349133971030891735e-02 1.447756956536615756e-02 1.406390548886520334e-02 1.376606185235670909e-02 2.673123906937776087e-02 2.905361675063655030e-02 2.734348900979477470e-02 2.769052409258457303e-02
9.269999999999999574e+00 1.239634300972023871e-03 1.363624934550362877e-02 1.459003497638798955e-02 1.420494259468475795e-02 1.390791540946460618e-02 1.824594475464081517e-02 2.678237243266064216e-02 2.738651443123727228e-02 2.773207338758141433e-02 2.910460191870394009e-02
9.279999999999999361e+00 1.356904106587568121e-03 1.835473502259064860e-02 1.379102517719496546e-02 1.471239200126676049e-02 1.435508762083993230e-02 1.405906013548907305e-02 2.683763044453525010e-02 2.915917847472367791e-02 2.743279644791537381e-02 2.777667384548834772e-02
9.289999999999999147e+00 1.470336688696068312e-03 1.846284335634246904e-02 1.394221570538793815e-02 1.483458087313944442e-02 1.450119652296341481e-02 1.420633160265955333e-02 2.689237744391792181e-02 2.921264872965796330e-02 2.747842614962607566e-02 2.782054403357871880e-02
9.300000000000000711e+00 1.588867141105067184e-03 1.410178488416868534e-02 1.436138928400304722e-02 1.465478499945940989e-02 1.496690528181312922e-02 1.857898121417940127e-02 2.695115485128983870e-02 2.752716232340019289e-02 2.786728199180045495e-02 2.926930772632939035e-02
9.310000000000000497e+00 1.702845766468559984e-03 1.869387933254352402e-02 1.425676104420365957e-02 1.509921466089297025e-02 1.480342403480392269e-02 1.451168947004571538e-02 2.700942949538871762e-02 2.932463177632777321e-02 2.757522107282523588e-02 2.791324269557659415e-02
9.320000000000000284e+00 1.820478960044420204e-03 1.881597378433148837e-02 1.441826182359570024e-02 1.524153880340994340e-02 1.495801306953577908e-02 1.466817811021657245e-02 2.707168662889759825e-02 2.938270279484479428e-02 2.762627807547620579e-02 2.796192433035525962e-02
9.330000000000000071e+00 1.940608743301231462e-03 1.894459777354833008e-02 1.458475256402993504e-02 1.539341647105752983e-02 1.511754851800502231e-02 1.482968667488934571e-02 2.713789334812587162e-02 2.944317352511147817e-02 2.768025494297920996e-02 2.801321838356470029e-02
9.339999999999999858e+00 2.054611525459180098e-03 1.907063600417885363e-02 1.474409770906229787e-02 1.554397253161109854e-02 1.527111177048337022e-02 1.498496044903509933e-02 2.720367346949955495e-02 2.950183279723449931e-02 2.773356902979843414e-02 2.806370356296505539e-02
9.349999999999999645e+00 2.162475506649174078e-03 1.489592888362887939e-02 1.513423430366727176e-02 1.541903930005951960e-02 1.569236867688701687e-02 1.919377222593381463e-02 2.726911952499557965e-02 2.778631787749883189e-02 2.811347528581841643e-02 2.955869078122473625e-02
9.359999999999999432e+00 2.270757705237466065e-03 1.932157449550651884e-02 1.504924520057916368e-02 1.584730850700973373e-02 1.557087633381677196e-02 1.528716495875158746e-02 2.733866684931699625e-02 2.784207690003272576e-02 2.816589510910905494e-02 2.961738425542888992e-02
9.369999999999999218e+00 2.378147713994545505e-03 1.945296585856966590e-02 1.520208959638641097e-02 1.600708661622075174e-02 1.572556712231602469e-02 1.544286993861845869e-02 2.741239171535632055e-02 2.967759872583823622e-02 2.790089306311347925e-02 2.822098123818182411e-02
9.380000000000000782e+00 2.477654525739903142e-03 1.957942302838792600e-02 1.534446319332159574e-02 1.616088989287547267e-02 1.559179076279049517e-02 1.587330728091869772e-02 2.748607847158489673e-02 2.795943103648792366e-02 2.827560880573450411e-02 2.973570645505840826e-02
9.390000000000000568e+00 2.574441218262487740e-03 1.548390100307526183e-02 1.574205793956143934e-02 1.602185178285849346e-02 1.631629958764857849e-02 1.970750609490060090e-02 2.756421052766021978e-02 2.802129996123364775e-02 2.833315470525927735e-02 2.979510722778627371e-02
9.400000000000000355e+00 2.657779451311965534e-03 1.560516445148387929e-02 1.587673370679035245e-02 1.615430819497170462e-02 1.645532451642547217e-02 1.982259427279950414e-02 2.763824652343258026e-02 2.807980976563437953e-02 2.838742868919166482e-02 2.984941853065184794e-02
9.410000000000000142e+00 2.741682694463095163e-03 1.572909087626203975e-02 1.601845782972421278e-02 1.629283775298547010e-02 1.660108123033372449e-02 1.994402572244197841e-02 2.772143391454526956e-02 2.814551466920264464e-02 2.844825535356690707e-02 2.990839675318788735e-02
9.419999999999999929e+00 2.812219155094065979e-03 2.005165984975439825e-02 1.583555323646363908e-02 1.672921533227960181e-02 1.641433439059342483e-02 1.614362571097240073e-02 2.780081971204858421e-02 2.820827927323740075e-02 2.850629796669296515e-02 2.996299497869386527e-02
9.429999999999999716e+00 2.877282869698683399e-03 2.015705057896631167e-02 1.593668910426489574e-02 1.685342811739926061e-02 1.653180408344228150e-02 1.626556249003911422e-02 2.788537412281716019e-02 2.827530621373670894e-02 2.856828788515952677e-02 3.001979870226118008e-02
9.439999999999999503e+00 2.932765372976573609e-03 2.025361392904498348e-02 1.602649323085376248e-02 1.696583752574625653e-02 1.663774670436331607e-02 1.637649095568783839e-02 2.797084806609918817e-02 2.834335363353141304e-02 2.863130842737007797e-02 3.007635513240951644e-02
9.449999999999999289e+00 2.980893942976978704e-03 1.610891734293379632e-02 1.648083167792033926e-02 1.673635723624375751e-02 1.707097344144112988e-02 2.034533590137463724e-02 2.806195700600172885e-02 2.869907273742435677e-02 2.841631832503449528e-02 3.013634552402696606e-02
9.460000000000000853e+00 3.016932345300522497e-03 1.617577680586457234e-02 1.715797725344831576e-02 1.681739933161366038e-02 1.656772562592601777e-02 2.042271672327055851e-02 2.814971290784656563e-02 2.848710460868361313e-02 2.876508514204357408e-02 3.019446750852922481e-02
9.470000000000000639e+00 3.044758752122131776e-03 1.623412781652902939e-02 1.723571069986445242e-02 1.688906297160597605e-02 1.664595097088552786e-02 2.049359614111500444e-02 2.824347258431212856e-02 2.856335260139019130e-02 2.883656677514955663e-02 3.025754055147802934e-02
9.480000000000000426e+00 3.062305513085065295e-03 1.628014744672121386e-02 1.671030216596674708e-02 1.694644636935219856e-02 1.729900913355801595e-02 2.055336538403415916e-02 2.833876465399190123e-02 2.864154603806690069e-02 2.891033461499589730e-02 3.032316605891212033e-02
9.490000000000000213e+00 3.069662876295244178e-03 1.631385009285986690e-02 1.734771276156473960e-02 1.698932202723576340e-02 1.676056405617194073e-02 2.060180583344123698e-02 2.843569362575909878e-02 2.872182296687871353e-02 2.898658387123712737e-02 3.039179753035242335e-02
9.500000000000000000e+00 3.066920673797636498e-03 1.633527769951026443e-02 1.679660124911219049e-02 1.701752748348671698e-02 1.738173718095212261e-02 2.063875184379823993e-02 3.046366910473927853e-02 2.853435476715801902e-02 2.880429295513358551e-02 2.906545335878674141e-02
9.509999999999999787e+00 3.054167665584533228e-03 1.634451042335739734e-02 1.740107315381771505e-02 1.703096573053165461e-02 1.681835474768731895e-02 2.066409216858610884e-02 3.053876705938227826e-02 2.863483218945827788e-02 2.888903948160401539e-02 2.914702218305501025e-02
9.519999999999999574e+00 3.031491105385903870e-03 1.634167106433168093e-02 1.740578578164290666e-02 1.702960554921819844e-02 1.682583845330038949e-02 2.067777129071090084e-02 3.061682852252745404e-02 2.873719480574445789e-02 2.897612247374223293e-02 2.923131047257223822e-02
9.529999999999999361e+00 2.998976508716150353e-03 1.632692415756292412e-02 1.739601285822904922e-02 1.701348171077846430e-02 1.681913496713373715e-02 2.067979061729536064e-02 3.069737097113120830e-02 2.884149057115869760e-02 2.906558036437967632e-02 2.931828392839745320e-02
9.539999999999999147e+00 2.956707622393183691e-03 1.630047061673495223e-02 1.679839010029018920e-02 1.698269525302502705e-02 1.737196235851461504e-02 2.067020947724794444e-02 2.894773980362181157e-02 2.915743145543911452e-02 2.940786123700208157e-02 3.077975124496078879e-02
9.550000000000000711e+00 2.907592084059125188e-03 2.065046923371149576e-02 1.626470425041718140e-02 1.733613941056275434e-02 1.694001930960224028e-02 1.676585964936593356e-02 3.085905647207275865e-02 2.905047367745486678e-02 2.924690608859542920e-02 2.949526306903104897e-02
9.560000000000000497e+00 2.846537328663910869e-03 1.621609399681585989e-02 1.728509571533149575e-02 1.671835497643147511e-02 1.688118823011900554e-02 2.061866018153163047e-02 2.916045541252395082e-02 2.934340484581533792e-02 2.958954774465964374e-02 3.094294865003258121e-02
9.570000000000000284e+00 2.779720409051401539e-03 1.615972147378849297e-02 1.722428841666004753e-02 1.681236307381102357e-02 1.666087315254292239e-02 2.057817167789951010e-02 3.102247313643475071e-02 2.926660042573757045e-02 2.943724702448238112e-02 2.968113567262328778e-02
9.580000000000000071e+00 2.704384027371541446e-03 1.609362242770339887e-02 1.715187105284318378e-02 1.659160260930088795e-02 1.673127955273988679e-02 2.052792854513222839e-02 2.937424100746757749e-02 2.953316084101409444e-02 2.977452968116832063e-02 3.110139666344352571e-02
9.589999999999999858e+00 2.625216019215166445e-03 1.602219298755237428e-02 1.707294075892799509e-02 1.651530375831499614e-02 1.664354771887649811e-02 2.047159817671083751e-02 3.117534955744564670e-02 2.947744892241654230e-02 2.962589430171978788e-02 2.986452483400265506e-02
9.599999999999999645e+00 2.533486002462451408e-03 1.593763678238496045e-02 1.697917116756792605e-02 1.642364719785075616e-02 1.653995493840761111e-02 2.040324529208033602e-02 2.958749858607863728e-02 2.972570255848282911e-02 2.996095853713993951e-02 3.125239708914976516e-02
9.609999999999999432e+00 2.444361147450794559e-03 2.033465050380934766e-02 1.585409198181090065e-02 1.688657230615964178e-02 1.643829571289748964e-02 1.633198022164296034e-02 2.968673648659404460e-02 2.981663844455821610e-02 3.004835628501780626e-02 3.132041232670092212e-02
9.619999999999999218e+00 2.342795067525066648e-03 1.575755611117093252e-02 1.678001219804059127e-02 1.622482810805107173e-02 1.632223910828495619e-02 2.025471101250787137e-02 3.139150704896654515e-02 3.014190136067284101e-02 2.979238181339785227e-02 2.991456591238878318e-02
9.630000000000000782e+00 2.240128499924265264e-03 1.565875421260702616e-02 1.667175718929373926e-02 1.611376760707858985e-02 1.620563861513672418e-02 2.017265064268950955e-02 3.145784877510871685e-02 2.989247232465910148e-02 3.000856872802544484e-02 3.023107287430548337e-02
9.640000000000000568e+00 2.130967379186649632e-03 2.008457141471580581e-02 1.555249851724921882e-02 1.655654228497068295e-02 1.608329610338944671e-02 1.599270221579022350e-02 2.999264189893475693e-02 3.010400465342964044e-02 3.032092389954344977e-02 3.152349810489919052e-02
9.650000000000000355e+00 2.022345622322042034e-03 1.544561113093265853e-02 1.644215096450767771e-02 1.586937895634809789e-02 1.596369658212272793e-02 1.999650640877600333e-02 3.158473918525810109e-02 3.040600848763170758e-02 3.008679622110015453e-02 3.019508854562934219e-02
9.660000000000000142e+00 1.915377308645373373e-03 1.990968909929628772e-02 1.533925489162996092e-02 1.633002265564808750e-02 1.574561523209314085e-02 1.584800012616178685e-02 3.017480644646280963e-02 3.028153178037373827e-02 3.048615047886511428e-02 3.164174460889147139e-02
9.669999999999999929e+00 1.803482259708649033e-03 1.981903673769113555e-02 1.522684483340602975e-02 1.621350883412331703e-02 1.561437592994865606e-02 1.572885670663335192e-02 3.169841962218594711e-02 3.026244670271890230e-02 3.036891336712748551e-02 3.056658460574734545e-02
9.679999999999999716e+00 1.686704201300754085e-03 1.972483670803250322e-02 1.510826439458382540e-02 1.609295433629534186e-02 1.547622138713224127e-02 1.560610320135963174e-02 3.175482187001468087e-02 3.064724726249051442e-02 3.034962615788700316e-02 3.045712722936132905e-02
9.689999999999999503e+00 1.573345831483141969e-03 1.963397656049979678e-02 1.499190930463552632e-02 1.597709944188172373e-02 1.534155787409717704e-02 1.548809371079776925e-02 3.180726303861799997e-02 3.072268851526344102e-02 3.043051996587612523e-02 3.054009345747640825e-02
9.699999999999999289e+00 1.464344621899989858e-03 1.487885608866630627e-02 1.586688801403370735e-02 1.521197780536964750e-02 1.537539906920921268e-02 1.954728460329069328e-02 3.185581710786673793e-02 3.079284051153086468e-02 3.050519349540133096e-02 3.061756729832684071e-02
9.710000000000000853e+00 1.351774583934397178e-03 1.945856220690387467e-02 1.476088619957086935e-02 1.575436877983639808e-02 1.507838222921316536e-02 1.525959249055472422e-02 3.190426050914541012e-02 3.057942101275815810e-02 3.086306169374431960e-02 3.069534324655413121e-02
9.720000000000000639e+00 1.244724495784788661e-03 1.937503793914457234e-02 1.464754862108180906e-02 1.564863833121681383e-02 1.495178120720383128e-02 1.514984813369913731e-02 3.194889736397839991e-02 3.064753032573808503e-02 3.092792596695536494e-02 3.076730086450603710e-02
9.730000000000000426e+00 1.134687967087893382e-03 1.929011767019988763e-02 1.554127306025236861e-02 1.452987570457623182e-02 1.482228337173958042e-02 1.503730173155087141e-02 3.199347140084473490e-02 3.071523750958786783e-02 3.099282350798662072e-02 3.083931571829291382e-02
9.740000000000000213e+00 1.031220947790508630e-03 1.921118619114980247e-02 1.544153535419601903e-02 1.441814659679622676e-02 1.470123613228781038e-02 1.493162143111759557e-02 3.203428540329373436e-02 3.077694069186008921e-02 3.105233952394807068e-02 3.090529399052444059e-02
9.750000000000000000e+00 9.350204541973157740e-04 1.534984808556785242e-02 1.431333345636960283e-02 1.458940299927956145e-02 1.483342854443765908e-02 1.913863596460651725e-02 3.207135741321381212e-02 3.083272685983916642e-02 3.110646946463243440e-02 3.096517671123155332e-02
9.759999999999999787e+00 8.367994029482856821e-04 1.525725051136144102e-02 1.420541081389407184e-02 1.447599326278918401e-02 1.473319231181175262e-02 1.906542645389735016e-02 3.210840373502207856e-02 3.088821249382571812e-02 3.116062898517580823e-02 3.102490456992100173e-02
9.769999999999999574e+00 7.466868641645087092e-04 1.899905179186037879e-02 1.517317056895826043e-02 1.410561316929737075e-02 1.437267029058606968e-02 1.464121857544440145e-02 3.214172628066440385e-02 3.093788576565592238e-02 3.120940609692050144e-02 3.107847691245051863e-02
9.779999999999999361e+00 6.652345192329604546e-04 1.893972268750029886e-02 1.509786214748445356e-02 1.401478464550902706e-02 1.427989170281965606e-02 1.455805727047252730e-02 3.217133273160902029e-02 3.098182435299915230e-02 3.125279854229028043e-02 3.112591368215694709e-02
9.789999999999999147e+00 5.825187567741683644e-04 1.888013310316462995e-02 1.502202757901818266e-02 1.392197083382586652e-02 1.418627807536686214e-02 1.447357016127904378e-02 3.220092748114366382e-02 3.102555483355914218e-02 3.129623293931674266e-02 3.117314490053875106e-02
9.800000000000000711e+00 5.091132240079424606e-04 1.882781566128742534e-02 1.495524491466709502e-02 1.383914338322848360e-02 1.410370977666094809e-02 1.439855774323108017e-02 3.222681389877198738e-02 3.106364397261431737e-02 3.133428028428592721e-02 3.121427843114988818e-02
9.810000000000000497e+00 4.347535402787711741e-04 1.488806377615367257e-02 1.375482518685764745e-02 1.402054917633118424e-02 1.432253498628932760e-02 1.877536629092160098e-02 3.225269231170990736e-02 3.110156567850387230e-02 3.125520873275073469e-02 3.137237472172266922e-02
9.820000000000000284e+00 3.702619807170971973e-04 1.483016101800492016e-02 1.368138158119410093e-02 1.394880842721268541e-02 1.425657242763693662e-02 1.873032823484726064e-02 3.113393366049349922e-02 3.140507038731030209e-02 3.129011415591214512e-02 3.227486761658619752e-02
9.830000000000000071e+00 3.159899019465502428e-04 1.478168160621183558e-02 1.361936469809176681e-02 1.388870515197637365e-02 1.420104268762801408e-02 1.869275388875378530e-02 3.229334273363754920e-02 3.116080882778923464e-02 3.143235101090477435e-02 3.131906685159974862e-02
9.839999999999999858e+00 2.612392875583095992e-04 1.473299316673686021e-02 1.355661861864140491e-02 1.382831449533296515e-02 1.414500622246881757e-02 1.865515262863763971e-02 3.231181395303901055e-02 3.118759309561669815e-02 3.134788899432176812e-02 3.145966567034747668e-02
9.849999999999999645e+00 2.060124792433140519e-04 1.468409270417667112e-02 1.349315427785107574e-02 1.376763818511426984e-02 1.408846649690505964e-02 1.861753544537234767e-02 3.233028126131136382e-02 3.121428486603409699e-02 3.148701692868356716e-02 3.137657371457779759e-02
9.859999999999999432e+00 1.614897559287541205e-04 1.858743754735210293e-02 1.464481733508910845e-02 1.344187347993032813e-02 1.371889209239780805e-02 1.404287494864995406e-02 3.234505226686732599e-02 3.123557059363680707e-02 3.150892585155983666e-02 3.139941818539055546e-02
9.869999999999999218e+00 1.278994319224047735e-04 1.856486532442129522e-02 1.461526908625579088e-02 1.340311986571222566e-02 1.368221301764094115e-02 1.400847281706546488e-02 3.235612884471640582e-02 3.125149485263362115e-02 3.152537451774963667e-02 3.141648923197366827e-02
9.880000000000000782e+00 9.413972465192277871e-05 1.458564120843776346e-02 1.336411811100649688e-02 1.364543147063963791e-02 1.397389305370452112e-02 1.854229669448523646e-02 3.236720396823040274e-02 3.126738439674675574e-02 3.154183815394417945e-02 3.143350550985125891e-02
9.890000000000000568e+00 7.153940611430626741e-05 1.456584457719500847e-02 1.333798045301148698e-02 1.362085345774442791e-02 1.395074168388043753e-02 1.852725406855147694e-02 3.237458656671810681e-02 3.127795796243126869e-02 3.155282238601888473e-02 3.144481870064524259e-02
9.900000000000000355e+00 3.749854252608086929e-05 1.850469650501463184e-02 1.453608181793164186e-02 1.329857131645785333e-02 1.358390084604002741e-02 1.391586809888590778e-02 3.238565922339203818e-02 3.129378884714372616e-02 3.156931163792035810e-02 3.146174120103730626e-02
9.910000000000000142e+00 2.611422873609009788e-05 1.452614266129058362e-02 1.328538131838828511e-02 1.390420465207909545e-02 1.357156045410899160e-02 1.849717935215396125e-02 3.238934977461795095e-02 3.129905789792005594e-02 3.157481152679256220e-02 3.146736927584162236e-02
9.919999999999999929e+00 3.289678111551895259e-06 1.450623675628307831e-02 1.325892152896359331e-02 1.388081962027104890e-02 1.354684533650277189e-02 1.848214859842583699e-02 3.239673037036775588e-02 3.130958405252459026e-02 3.158581654676097944e-02 3.147860607769834701e-02
9.929999999999999716e+00 -8.150519867792513145e-06 1.449626992736856128e-02 1.324565195052815683e-02 1.386909811648181015e-02 1.353447059155493681e-02 1.847463516314694007e-02 3.240042041295090186e-02 3.131484112931599145e-02 3.159132168603365209e-02 3.148421473890242184e-02
9.939999999999999503e+00 -1.960930762774826155e-05 1.846712313242445530e-02 1.448629379319863429e-02 1.323235605857481928e-02 1.352208437566398101e-02 1.385735734226089567e-02 3.240411028403562127e-02 3.132009418768260528e-02 3.159682858202326333e-02 3.148981686509114142e-02
9.949999999999999289e+00 -1.960930762774826155e-05 1.846712313242445530e-02 1.448629379319863429e-02 1.323235605857481928e-02 1.352208437566398101e-02 1.385735734226089567e-02 3.240411028403562127e-02 3.132009418768260528e-02 3.159682858202326333e-02 3.148981686509114142e-02
9.960000000000000853e+00 -3.108666483741628054e-05 1.845961258814124775e-02 1.447630831216771205e-02 1.321903396003318819e-02 1.384559733907085761e-02 1.350968667826289542e-02 3.240779998246570009e-02 3.132534321403512845e-02 3.160233723621429236e-02 3.149541242628082355e-02
9.970000000000000639e+00 -3.108666483741628054e-05 1.845961258814124775e-02 1.447630831216771205e-02 1.321903396003318819e-02 1.384559733907085761e-02 1.350968667826289542e-02 3.240779998246570009e-02 3.132534321403512845e-02 3.160233723621429236e-02 3.149541242628082355e-02
9.980000000000000426e+00 -3.108666483741628054e-05 1.845961258814124775e-02 1.447630831216771205e-02 1.321903396003318819e-02 1.384559733907085761e-02 1.350968667826289542e-02 3.240779998246570009e-02 3.132534321403512845e-02 3.160233723621429236e-02 3.149541242628082355e-02
9.990000000000000213e+00 -3.108666483741628054e-05 1.845961258814124775e-02 1.447630831216771205e-02 1.321903396003318819e-02 1.384559733907085761e-02 1.350968667826289542e-02 3.240779998246570009e-02 3.132534321403512845e-02 3.160233723621429236e-02 3.149541242628082355e-02
1.000000000000000000e+01 -3.108666483741628054e-05 1.845961258814124775e-02 1.447630831216771205e-02 1.321903396003318819e-02 1.384559733907085761e-02 1.350968667826289542e-02 3.240779998246570009e-02 3.132534321403512845e-02 3.160233723621429236e-02 3.149541242628082355e-02
1.000999999999999979e+01 -3.108666483741628054e-05 1.845961258814124775e-02 1.447630831216771205e-02 1.321903396003318819e-02 1.384559733907085761e-02 1.350968667826289542e-02 3.240779998246570009e-02 3.132534321403512845e-02 3.160233723621429236e-02 3.149541242628082355e-02
1.001999999999999957e+01 -3.108666483741628054e-05 1.845961258814124775e-02 1.447630831216771205e-02 1.321903396003318819e-02 1.384559733907085761e-02 1.350968667826289542e-02 3.240779998246570009e-02 3.132534321403512845e-02 3.160233723621429236e-02 3.149541242628082355e-02
1.002999999999999936e+01 -3.108666483741628054e-05 1.845961258814124775e-02 1.447630831216771205e-02 1.321903396003318819e-02 1.384559733907085761e-02 1.350968667826289542e-02 3.240779998246570009e-02 3.132534321403512845e-02 3.160233723621429236e-02 3.149541242628082355e-02
1.003999999999999915e+01 -3.108666483741628054e-05 1.845961258814124775e-02 1.447630831216771205e-02 1.321903396003318819e-02 1.384559733907085761e-02 1.350968667826289542e-02 3.240779998246570009e-02 3.132534321403512845e-02 3.160233723621429236e-02 3.149541242628082355e-02
1.005000000000000071e+01 -1.887731450895850776e-05 1.846870929937911160e-02 1.448784708205873295e-02 1.323324824969089077e-02 1.352414289714147511e-02 1.385920991743537327e-02 3.240606804856031864e-02 3.132360435937563137e-02 3.160001983683435878e-02 3.149306498746193284e-02
1.006000000000000050e+01 -1.887731450895850776e-05 1.846870929937911160e-02 1.448784708205873295e-02 1.323324824969089077e-02 1.352414289714147511e-02 1.385920991743537327e-02 3.240606804856031864e-02 3.132360435937563137e-02 3.160001983683435878e-02 3.149306498746193284e-02
1.007000000000000028e+01 -6.690452108180587486e-06 1.847781235721812632e-02 1.449937838516058945e-02 1.324743520453606008e-02 1.353859093032602247e-02 1.387280332142446643e-02 3.240432886733123768e-02 3.132185559364522587e-02 3.149071019723382464e-02 3.159769481334510216e-02
1.008000000000000007e+01 5.473902861773531150e-06 1.451090231492702977e-02 1.326159486647596718e-02 1.388637746288559280e-02 1.355303065350085476e-02 1.848692168414832471e-02 3.240258244058973058e-02 3.132009692966755687e-02 3.159536217983409390e-02 3.148834807130388574e-02
1.008999999999999986e+01 2.973500906822248695e-05 1.850515883206911225e-02 1.453392842808710547e-02 1.328983248662874393e-02 1.358188466188598766e-02 1.391346760204353709e-02 3.239906785835063030e-02 3.131654995967634442e-02 3.159067414058143453e-02 3.148360187532040638e-02
1.009999999999999964e+01 4.183172041165489124e-05 1.851428649602108664e-02 1.454543079908760146e-02 1.330391053674635782e-02 1.359629868907976519e-02 1.392698342085462934e-02 3.239729970665531505e-02 3.131476168052811648e-02 3.158831876406449635e-02 3.148121783698922677e-02
1.010999999999999943e+01 7.798624901043424266e-05 1.854170489824960230e-02 1.457989630059771183e-02 1.334598223020074838e-02 1.363948727830542433e-02 1.396741279154408225e-02 3.239195183295062036e-02 3.130933783088307720e-02 3.158120738383159154e-02 3.147402215350009191e-02
1.011999999999999922e+01 1.019760658896862182e-04 1.337389515898619596e-02 1.460283957122221650e-02 1.366823374380595445e-02 1.399426639023900257e-02 1.856001254590732702e-02 3.238835042291465099e-02 3.130567289573842060e-02 3.157642890478150333e-02 3.146918888669202746e-02
1.013000000000000078e+01 1.377905969544729347e-04 1.341556333692434447e-02 1.463720578009505488e-02 1.371128178801187848e-02 1.403439597899338795e-02 1.858751548315704799e-02 3.238289411137394019e-02 3.130010223170451300e-02 3.156920515324414950e-02 3.146188509936798799e-02
1.014000000000000057e+01 1.734004289090394291e-04 1.861506623760346771e-02 1.345699143074790584e-02 1.467151583654196546e-02 1.375424045125970413e-02 1.407434237075187375e-02 3.237737282100568159e-02 3.129444401698575767e-02 3.156191453623580223e-02 3.145451705013632693e-02
1.015000000000000036e+01 2.205608907810773347e-04 1.865187115031962176e-02 1.351185822432540186e-02 1.471717967425091242e-02 1.381137288838720813e-02 1.412731488862393331e-02 3.236991014241995951e-02 3.128676427533988447e-02 3.155209044496731785e-02 3.144459381848107443e-02
1.016000000000000014e+01 2.789965838187860093e-04 1.477413477566708565e-02 1.357985163152982712e-02 1.388254087559123544e-02 1.419305704330441932e-02 1.869798328598384560e-02 3.236041979102545485e-02 3.127694838766244267e-02 3.153964584077410122e-02 3.143203197736088583e-02
1.016999999999999993e+01 3.368580166031444161e-04 1.364719689789912864e-02 1.483096230191817064e-02 1.395341633800730764e-02 1.425826204554378300e-02 1.874420345395071477e-02 3.235074979333592282e-02 3.126689429363550821e-02 3.152702044593638092e-02 3.141929689020124539e-02
1.017999999999999972e+01 3.941429119658433318e-04 1.488767380666031551e-02 1.371390217624390145e-02 1.402398041463595417e-02 1.432291806696212380e-02 1.879052109136166923e-02 3.234090057079545832e-02 3.125660428981898858e-02 3.151421645370654917e-02 3.140639085827002380e-02
1.018999999999999950e+01 4.621206214223782908e-04 1.884621585612563516e-02 1.495559023854848082e-02 1.379311513641656890e-02 1.410821972498805567e-02 1.439976414232696164e-02 3.232884558573168726e-02 3.124394831251319990e-02 3.149861912223118204e-02 3.139068131000363054e-02
1.019999999999999929e+01 5.403695870413579780e-04 1.891132605679071363e-02 1.388439841348126057e-02 1.503465993969264024e-02 1.420585480655183960e-02 1.448837099732545354e-02 3.231445729347249413e-02 3.122876402835083817e-02 3.148010679616093654e-02 3.137205232999193405e-02
1.021000000000000085e+01 6.174732660229411991e-04 1.897655080259382301e-02 1.397448229665801747e-02 1.511357647516684173e-02 1.430274839738332644e-02 1.457582171783135434e-02 3.229972144703277537e-02 3.121313573881981385e-02 3.146126124986929617e-02 3.135310562455321387e-02
1.022000000000000064e+01 7.041821904210727101e-04 1.905119454143591393e-02 1.407599081090416329e-02 1.520360981345082220e-02 1.441251356542294811e-02 1.467431376136245011e-02 3.228245721337891228e-02 3.119474152045436863e-02 3.143932462484270302e-02 3.133107244472899816e-02
1.023000000000000043e+01 7.893798777990231313e-04 1.912590209016887255e-02 1.417598246278943541e-02 1.529350357665268216e-02 1.452117693044826900e-02 1.477122167998330682e-02 3.226474440463884125e-02 3.117579078623327130e-02 3.141697330895514700e-02 3.130864486710857597e-02
1.024000000000000021e+01 8.834112960447480312e-04 1.920996641580411529e-02 1.428668652867164275e-02 1.539449298868938130e-02 1.464202378572885925e-02 1.487831100049337961e-02 3.224428558211570733e-02 3.115382315455699630e-02 3.139134713654126441e-02 3.128295693056727667e-02
1.025000000000000000e+01 9.856232943228407633e-04 1.930331547894457295e-02 1.440750134962173919e-02 1.550654485776978460e-02 1.477445594856010604e-02 1.499486214188881263e-02 3.222089952758506320e-02 3.112863451439962584e-02 3.136229730169549229e-02 3.125386771785929746e-02
1.025999999999999979e+01 1.085435552618350648e-03 1.452603600565090594e-02 1.561842452574804113e-02 1.490483804854335174e-02 1.510882497297475965e-02 1.939651629087226631e-02 3.219683339905779484e-02 3.110265437491030460e-02 3.133266594178195363e-02 3.122422673478945573e-02
1.026999999999999957e+01 1.192442252310872653e-03 1.949875446876362869e-02 1.465381129281951786e-02 1.574125269125196264e-02 1.504576093857690547e-02 1.523119497239401772e-02 3.216958697544483603e-02 3.107320120366091273e-02 3.129943279678659013e-02 3.119101558823005396e-02
1.027999999999999936e+01 1.305829393317987008e-03 1.960980646756962931e-02 1.479009495154569483e-02 1.587486284396907518e-02 1.519635219135829357e-02 1.536116042048258669e-02 3.213895638144160377e-02 3.104007806015239915e-02 3.126246022715905432e-02 3.115410296556505448e-02
1.028999999999999915e+01 1.415705516813335575e-03 1.972019814045600228e-02 1.492313941370779391e-02 1.600791376740277189e-02 1.534348691403677849e-02 1.548754050774212368e-02 3.210740084656118348e-02 3.100598166198539549e-02 3.122479123680794652e-02 3.111652729015238622e-02
1.030000000000000071e+01 1.530756451552102220e-03 1.983885360919825785e-02 1.506360633716624826e-02 1.615117896699699851e-02 1.562059202049556270e-02 1.549875103969723493e-02 3.207220157759146928e-02 3.096802417448288325e-02 3.118326505238713450e-02 3.107513382854034528e-02
1.031000000000000050e+01 1.641648102760626723e-03 1.995633218063927808e-02 1.520023976497113759e-02 1.629323260323920636e-02 1.564940912899767320e-02 1.574992713617303849e-02 3.203598383002807803e-02 3.092909438957862009e-02 3.114106961293474501e-02 3.103309637436669349e-02
1.032000000000000028e+01 1.756399348517328563e-03 2.008129072987006186e-02 1.534305739509740293e-02 1.644446649133688571e-02 1.580596301417739116e-02 1.588560834577897388e-02 3.199588965687589354e-02 3.088619113625556967e-02 3.098719245650171858e-02 3.109497776733178079e-02
1.033000000000000007e+01 1.873952715682899572e-03 2.021309201961353150e-02 1.549103769273039999e-02 1.660399742525660652e-02 1.602799870730244047e-02 1.596600179246271747e-02 3.195174361539390023e-02 3.083923303403296109e-02 3.104497168885077957e-02 3.093739363852269011e-02
1.033999999999999986e+01 1.985908150390838442e-03 2.034242258004753320e-02 1.563372831247808112e-02 1.676039723772613371e-02 1.611606473233282225e-02 1.616931778078565390e-02 3.190645096308582229e-02 3.079140258678026570e-02 3.099446923067962489e-02 3.088708649895193989e-02
1.034999999999999964e+01 2.092251464557690326e-03 2.046895889507354890e-02 1.577103954980421316e-02 1.691312653590522352e-02 1.625468387066835926e-02 1.631099860783801966e-02 3.186010707191058028e-02 3.094363093906129028e-02 3.074285906165354423e-02 3.083641047127162749e-02
1.035999999999999943e+01 2.199486636307399628e-03 2.060048628523301895e-02 1.591146411868884364e-02 1.707140905969230932e-02 1.639154730454605094e-02 1.646081511650122203e-02 3.180963610554681659e-02 3.088922570465495870e-02 3.069047569559038222e-02 3.078211455075792816e-02
1.036999999999999922e+01 2.306404703892230273e-03 2.073590720710960164e-02 1.605369031334261468e-02 1.723369672054601495e-02 1.652760168386315648e-02 1.661526230225111520e-02 3.175499794280894211e-02 3.083145949004178349e-02 3.063435290809080058e-02 3.072435499130376363e-02
1.038000000000000078e+01 2.406085334415794617e-03 1.618856648217471828e-02 1.738925926711903241e-02 1.676281746335265069e-02 1.665576284661238540e-02 2.086640753186200584e-02 3.169950900867601895e-02 3.077400475447950035e-02 3.057798452633005148e-02 3.066674738824097871e-02
1.039000000000000057e+01 2.503739759746896956e-03 1.632316809440201993e-02 1.678356739995457564e-02 1.691045719973443412e-02 1.754594137809916549e-02 2.099869694501299913e-02 3.164007154010619466e-02 3.071382901382122346e-02 3.051829764595656233e-02 3.060617431859827958e-02
1.040000000000000036e+01 2.588520446641370994e-03 1.644234325520169127e-02 1.689696020373099641e-02 1.704121376502593793e-02 1.768571272627269403e-02 2.111758255222196887e-02 3.158354216414589744e-02 3.065792648889174854e-02 3.046217352351482388e-02 3.054960807928424477e-02
1.041000000000000014e+01 2.674720455820040789e-03 1.656615679078676448e-02 1.701518641097150841e-02 1.717691468590766199e-02 1.783179848406655360e-02 2.124290755915923118e-02 3.152023741418744085e-02 3.059688303870652243e-02 3.040002668497927135e-02 3.048740615550419794e-02
1.041999999999999993e+01 2.748064778876720213e-03 1.667407204767026516e-02 1.711867709243457616e-02 1.729494829734678357e-02 1.795969771792721437e-02 2.135372126516752248e-02 3.146048488720193381e-02 3.054079375861877901e-02 3.042973288552522013e-02 3.034200278662264882e-02
1.042999999999999972e+01 2.816717505685161979e-03 1.677780405091033530e-02 1.721860460708924193e-02 1.740807797591562706e-02 1.808297109172644565e-02 2.146172514391817693e-02 3.139803704559355341e-02 3.048376932055265470e-02 3.037045243971211311e-02 3.028196702562748616e-02
1.043999999999999950e+01 2.876384116863496803e-03 1.687079769836117085e-02 1.730859325001604665e-02 1.750910153988395612e-02 1.819357510531473959e-02 2.155990777219399246e-02 3.133663762488085591e-02 3.042928089107522355e-02 3.031307702656671141e-02 3.022349241322980912e-02
1.044999999999999929e+01 2.929503373198991643e-03 1.695677029976976405e-02 1.739214694450496798e-02 1.760201096855005740e-02 1.829567353587383330e-02 2.165198659959363323e-02 3.127357817824391595e-02 3.037490958728200630e-02 3.025502418987791736e-02 3.016397243064436462e-02
1.046000000000000085e+01 2.970782789757908746e-03 1.702683625879918353e-02 1.837850513521300383e-02 1.767720210890112720e-02 1.746050441761398675e-02 2.172815819533980425e-02 3.121553677296822968e-02 3.010967327815425656e-02 3.032622873937872859e-02 3.020236200370937305e-02
1.047000000000000064e+01 3.004587614945735796e-03 1.708808087794362260e-02 1.845026484666544703e-02 1.752045158871310890e-02 1.774228199927120608e-02 2.179584939416803063e-02 3.115671762284456109e-02 3.005519255012907565e-02 3.027815554446583804e-02 3.014982230814718459e-02
1.048000000000000043e+01 3.028516782766616042e-03 1.713622527189835598e-02 1.756770461887735557e-02 1.779265155667389756e-02 1.850573500442365127e-02 2.185018566720395988e-02 3.110043449730779189e-02 3.023328932771679814e-02 3.000374571254504907e-02 3.010052293617600933e-02
1.049000000000000021e+01 3.042587092231461860e-03 1.717102916044296532e-02 1.760193529068931201e-02 1.782806765766525164e-02 1.854452864499502029e-02 2.189068833165788708e-02 3.104675305870250798e-02 3.019153962551778328e-02 2.995558634371629780e-02 3.005472005708444139e-02
1.050000000000000000e+01 3.046812327118256832e-03 1.719229386796971085e-02 1.856634976641183959e-02 1.762288371482526386e-02 1.784833765892138852e-02 2.191696890012860555e-02 3.099561838234354827e-02 2.991092170885729928e-02 3.015282476007475829e-02 3.001263558798878545e-02
1.050999999999999979e+01 3.041202868770812463e-03 1.719986754083922126e-02 1.763036667087780965e-02 1.785332644516500131e-02 1.857099905401633083e-02 2.192874129696879490e-02 3.094691250038909131e-02 3.011712528364086233e-02 2.986990970741401283e-02 2.997444270392983501e-02
1.051999999999999957e+01 3.025765505302016080e-03 1.719364891188175995e-02 1.762428238627879173e-02 1.784296270635194956e-02 1.855837816637696119e-02 2.192583180885558300e-02 3.090053149693820778e-02 3.008452013245817985e-02 2.983265828577303172e-02 2.994025334246709982e-02
1.052999999999999936e+01 3.000503432181391653e-03 1.717358951022754029e-02 1.852849226378058475e-02 1.760461111204261048e-02 1.781724430152327107e-02 2.190818600600367635e-02 3.085644794155906548e-02 2.979922687878908127e-02 3.005519486589555006e-02 2.991010991928256743e-02
1.053999999999999915e+01 2.965416447622402918e-03 1.713969430153165080e-02 1.848145068145569739e-02 1.757141072903641715e-02 1.777624288920768778e-02 2.187587212393745859e-02 3.081473124953058168e-02 2.976962920927600509e-02 3.002942004365635742e-02 2.988398301168669266e-02
1.055000000000000071e+01 2.922980588213999146e-03 1.709473027084212199e-02 1.752745237292612293e-02 1.772327138688408951e-02 1.842106309043639589e-02 2.183175982587641506e-02 3.077742206006129841e-02 3.000850572539487740e-02 2.986279556070235361e-02 2.974503686176599437e-02
1.056000000000000050e+01 2.868723535378992547e-03 1.703406668971828991e-02 1.746827526352069671e-02 1.765297654908072958e-02 1.834127083032386502e-02 2.177149918520596833e-02 3.074075415173704862e-02 2.999053486342051142e-02 2.984417301021092747e-02 2.972279743199153501e-02
1.057000000000000028e+01 2.808064427485084096e-03 1.696390673421512701e-02 1.739997200929480070e-02 1.757267833714799485e-02 1.825041671146799410e-02 2.170148783863490305e-02 3.070852668812743685e-02 2.997751124763600380e-02 2.982980880496749476e-02 2.970504401287200891e-02
1.058000000000000007e+01 2.738516959917365948e-03 1.688170818097836645e-02 1.732004774328088290e-02 1.747958723811799189e-02 1.814533092558385033e-02 2.161948816861320594e-02 3.067892361812878110e-02 2.996854283639539818e-02 2.981850372336952715e-02 2.969046155609039728e-02
1.058999999999999986e+01 2.664424563727920119e-03 2.153121278462140700e-02 1.803310309329951913e-02 1.679291092443043268e-02 1.723368678490060438e-02 1.738004302647997920e-02 3.065332357624616158e-02 2.967944465088918210e-02 2.996378870554819787e-02 2.981044628199865446e-02
1.059999999999999964e+01 2.577548856699504991e-03 1.668786502502215413e-02 1.713123599583166526e-02 1.726362427935617880e-02 1.790181508930863488e-02 2.142740810581543823e-02 3.062885293147414936e-02 2.996261926042688428e-02 2.980456050916006558e-02 2.967061250381202234e-02
1.060999999999999943e+01 2.492269210789462789e-03 1.658422645905008319e-02 1.702949277422660321e-02 1.715032014755006953e-02 1.777370511169860251e-02 2.132578960548509733e-02 3.060911420760168908e-02 2.996476242300067511e-02 2.980142034771441836e-02 2.966499596255752977e-02
1.061999999999999922e+01 2.394200732781056728e-03 2.120975691721147666e-02 1.646478058831330263e-02 1.762770908198797379e-02 1.691084386405959303e-02 1.702197056452579155e-02 3.059033195436262897e-02 2.966123275552713656e-02 2.980011915851299778e-02 2.997008655846350803e-02
1.063000000000000078e+01 2.294240973253959971e-03 2.109274017625344805e-02 1.748066475540570319e-02 1.634301459089825687e-02 1.678771087073736498e-02 1.689399063561752151e-02 3.057447606321526262e-02 2.965957395563833046e-02 2.980064231750434445e-02 2.997775101759119626e-02
1.064000000000000057e+01 2.187155385296962826e-03 1.621276753421356173e-02 1.665306537830274838e-02 1.676051080142174424e-02 1.732539358492859657e-02 2.096904845001802686e-02 3.056031903582745457e-02 2.998770837187893223e-02 2.965958349908162303e-02 2.980270164670055857e-02
1.065000000000000036e+01 2.079866130895990754e-03 1.608263383448187145e-02 1.651553669328593987e-02 1.663034215839139657e-02 1.717240328332734697e-02 2.084702631389718022e-02 3.054842302851406774e-02 2.966095716313538536e-02 2.999892597775820693e-02 2.980588708809070800e-02
1.066000000000000014e+01 1.973563972743487115e-03 1.595415832385953595e-02 1.637732005211570835e-02 1.650416399989614730e-02 1.702356871332109597e-02 2.072811716559979159e-02 3.053842001661526834e-02 2.966330740783269457e-02 2.980983204949772328e-02 3.001085294972411985e-02
1.066999999999999993e+01 1.861738504072331336e-03 1.581957874652749688e-02 1.623062167457809193e-02 1.637346496301553267e-02 1.687015436417970207e-02 2.060523932478154283e-02 3.052942837932986000e-02 2.966655352338672808e-02 2.981456902828740277e-02 3.002394421585627415e-02
1.067999999999999972e+01 1.744403194684481049e-03 1.567905465387581937e-02 1.607598731498097525e-02 1.623760603068277047e-02 1.671286389994807234e-02 2.047878703861496369e-02 3.052135108791957999e-02 2.967056437903541760e-02 2.981996102231092641e-02 3.003800473610986413e-02
1.068999999999999950e+01 1.629933780343290712e-03 2.035788972861381219e-02 1.554267580914063009e-02 1.656322980975410974e-02 1.592492548140449216e-02 1.610557651348425157e-02 3.051455488589583515e-02 2.967488154204460729e-02 2.982546129820350458e-02 3.005183260425905653e-02
1.069999999999999929e+01 1.519370155067580877e-03 1.541163709053279887e-02 1.577911437936745098e-02 1.597801623749950384e-02 1.642240567214814720e-02 2.024343155670147582e-02 3.050882194015948692e-02 2.967929051715156516e-02 2.983087051750798330e-02 3.006514429889450141e-02
1.071000000000000085e+01 1.404709496050496982e-03 1.527646252539924601e-02 1.562818001015294292e-02 1.584532317189107919e-02 1.628027812087432316e-02 2.012712348957350350e-02 3.050359075544230650e-02 2.968399760227468168e-02 2.983647637562475766e-02 3.007878609352350810e-02
1.072000000000000064e+01 1.295247245223666048e-03 2.001834312980532368e-02 1.614830635607766851e-02 1.514809849334546217e-02 1.548445739840614149e-02 1.571804516363683665e-02 2.968853443274044671e-02 2.984174692396069153e-02 3.009156887118378046e-02 3.049916521129339073e-02
1.073000000000000043e+01 1.182323690099300285e-03 1.501636460037409845e-02 1.533663386729984535e-02 1.558602642694659722e-02 1.601586970576895572e-02 1.990840763094146523e-02 3.049509146039347529e-02 2.969318835546415347e-02 2.984703710011047534e-02 3.010444007926730767e-02
1.074000000000000021e+01 1.075783983377662798e-03 1.980678951053432835e-02 1.589421491854739465e-02 1.489270570299409610e-02 1.519761984818304712e-02 1.546080804106943554e-02 2.969750249146733620e-02 2.985184462776001302e-02 3.011623919547254391e-02 3.049164042414162501e-02
1.075000000000000000e+01 9.764297596495837006e-04 1.477792000502050652e-02 1.506840205944571208e-02 1.534352090954304269e-02 1.578346254809048776e-02 1.971384137528748443e-02 3.048872081617714710e-02 2.970142215242305497e-02 2.985613526112610924e-02 3.012690646139011205e-02
1.075999999999999979e+01 8.747063532263482872e-04 1.466091058778673691e-02 1.493654339109904902e-02 1.522302883950800260e-02 1.567255328058378763e-02 1.962046944914856011e-02 3.048599550014973597e-02 2.970530261659060089e-02 2.986031051461624300e-02 3.013746456267280341e-02
1.076999999999999957e+01 7.811396531341739452e-04 1.455372187914525002e-02 1.481566804677395335e-02 1.511194431570190774e-02 1.557255873593379851e-02 1.953616494030081807e-02 3.048370036180702083e-02 2.970873244900859231e-02 2.986393901941805651e-02 3.014683165131831072e-02
1.077999999999999936e+01 6.963740365697479191e-04 1.445695911536766173e-02 1.470651633503648748e-02 1.501119098843758416e-02 1.548348377181382914e-02 1.946108066221581903e-02 3.048178071592367103e-02 2.971171026832502074e-02 2.986703961233532281e-02 3.015501962008342030e-02
1.078999999999999915e+01 6.101142527703843016e-04 1.435880529527330980e-02 1.459580154671224345e-02 1.490863115348407299e-02 1.539417323929901348e-02 1.938591616150341437e-02 3.047997133041869394e-02 2.971460323274755302e-02 2.987000424731948989e-02 3.016305068841407602e-02
1.080000000000000071e+01 5.334169501888672482e-04 1.427177981520622377e-02 1.449768086974399448e-02 1.481747788861770103e-02 1.531578597978787946e-02 1.932012458173805458e-02 3.047847698819667814e-02 2.971705152687668244e-02 2.987247321234020800e-02 3.016992909784610086e-02
1.081000000000000050e+01 4.555862774631843845e-04 1.925434980102748092e-02 1.523712966788786510e-02 1.418368538457611544e-02 1.439843552880352984e-02 1.472506713725235672e-02 2.971941049348567065e-02 2.987481370515343918e-02 3.017665080630894253e-02 3.047706482570131797e-02
1.082000000000000028e+01 3.879761667017021386e-04 1.516946306477472313e-02 1.410731837325406197e-02 1.431250404191039029e-02 1.464490105046849407e-02 1.919801179076551997e-02 2.972135294343807368e-02 2.987670938119676295e-02 3.018227469289307130e-02 3.047591967344747896e-02
1.083000000000000007e+01 3.310037210512169594e-04 1.511287946248230686e-02 1.457744838755078293e-02 1.404306764760417797e-02 1.424030770054250661e-02 1.915110878409669731e-02 3.047501154429835268e-02 2.972291030267738832e-02 2.987820617531030537e-02 3.018685613342488722e-02
1.083999999999999986e+01 2.734600764173568724e-04 1.910426040899717778e-02 1.505610242070669347e-02 1.397825295815664087e-02 1.416759863543299615e-02 1.450942813021492001e-02 2.972440767755383725e-02 2.987962361900611472e-02 3.019133547165026021e-02 3.047414565093196220e-02
1.084999999999999964e+01 2.153472987334165134e-04 1.905747905231080022e-02 1.499911699404179490e-02 1.391286426005809533e-02 1.409439886545586600e-02 1.444085928045929501e-02 2.972584116169736668e-02 2.988095811474804006e-02 3.019570662519431917e-02 3.047332236607842859e-02
1.085999999999999943e+01 1.684487176810121369e-04 1.495336887666748674e-02 1.438562145123929020e-02 1.386013143042066562e-02 1.403550241595071836e-02 1.902011042228472781e-02 3.047269473359144262e-02 2.972693934840977409e-02 2.988196363979998826e-02 3.019912159639019308e-02
1.086999999999999922e+01 1.330372940552518215e-04 1.491895986901459192e-02 1.434397567742640503e-02 1.382033047120965336e-02 1.399114301631486888e-02 1.899212092620862491e-02 3.047224227437536972e-02 2.972773334978218163e-02 2.988268043195456067e-02 3.020163300565924941e-02
1.088000000000000078e+01 9.742283236559282273e-05 1.488446366380957210e-02 1.430214758987547428e-02 1.378030964955762744e-02 1.394663061897345041e-02 1.896416597612879743e-02 3.047180561706755442e-02 2.972850103323020771e-02 2.988336441188800194e-02 3.020410028587841578e-02
1.089000000000000057e+01 7.356729441900483710e-05 1.486141633675425698e-02 1.427416264640959248e-02 1.375350471675241756e-02 1.391687422479931900e-02 1.894554978872274933e-02 3.047152336018637414e-02 2.972899779768147649e-02 2.988380182277311850e-02 3.020571999367842320e-02
1.090000000000000036e+01 3.761549898320935723e-05 1.482676849376572681e-02 1.423203842427147973e-02 1.371310697648635106e-02 1.387212315197297423e-02 1.891765803877306501e-02 2.972971980583142756e-02 2.988442956562738229e-02 3.020811090003022031e-02 3.047111335535639121e-02
1.091000000000000014e+01 2.558670872721295950e-05 1.890836983282853309e-02 1.481519831416216321e-02 1.421795835956722424e-02 1.369958948216389548e-02 1.385717627943804445e-02 3.047098027759672159e-02 3.020889737461635027e-02 2.972995418501889892e-02 2.988463114654533320e-02
1.091999999999999993e+01 1.461949824201224146e-06 1.479202601238756125e-02 1.418974096371620162e-02 1.367247578825811841e-02 1.382723968201841555e-02 1.888980753673788135e-02 3.047071954187278650e-02 3.021045430546448821e-02 2.973041332923813743e-02 2.988502266038422367e-02
1.092999999999999972e+01 -1.063398252370120392e-05 1.478042369537371260e-02 1.417560386754310696e-02 1.365887911398518985e-02 1.381225062745308589e-02 1.888053362849887590e-02 2.973063803472071956e-02 2.988521254455950640e-02 3.021122466989512381e-02 3.047059189556754200e-02
1.093999999999999950e+01 -2.275225883301057171e-05 1.476881047260167161e-02 1.416144799332935862e-02 1.364525555689657943e-02 1.379724819713153312e-02 1.887126466727816892e-02 3.047046607131151039e-02 2.973085945632876134e-02 2.988539848125241691e-02 3.021198957268154961e-02
1.094999999999999929e+01 -2.275225883301057171e-05 1.476881047260167161e-02 1.416144799332935862e-02 1.364525555689657943e-02 1.379724819713153312e-02 1.887126466727816892e-02 3.047046607131151039e-02 2.973085945632876134e-02 2.988539848125241691e-02 3.021198957268154961e-02
1.096000000000000085e+01 -3.489286109674406383e-05 1.886200074332301801e-02 1.475718624934806329e-02 1.363160485729127298e-02 1.378223274852897334e-02 1.414727345499386044e-02 2.973107756432798524e-02 2.988558044664767210e-02 3.021274896868134455e-02 3.047034207487411828e-02
1.097000000000000064e+01 -3.489286109674406383e-05 1.886200074332301801e-02 1.475718624934806329e-02 1.363160485729127298e-02 1.378223274852897334e-02 1.414727345499386044e-02 2.973107756432798524e-02 2.988558044664767210e-02 3.021274896868134455e-02 3.047034207487411828e-02
1.098000000000000043e+01 -3.489286109674406383e-05 1.886200074332301801e-02 1.475718624934806329e-02 1.363160485729127298e-02 1.378223274852897334e-02 1.414727345499386044e-02 2.973107756432798524e-02 2.988558044664767210e-02 3.021274896868134455e-02 3.047034207487411828e-02
1.099000000000000021e+01 -3.489286109674406383e-05 1.886200074332301801e-02 1.475718624934806329e-02 1.363160485729127298e-02 1.378223274852897334e-02 1.414727345499386044e-02 2.973107756432798524e-02 2.988558044664767210e-02 3.021274896868134455e-02 3.047034207487411828e-02
1.100000000000000000e+01 -3.489286109674406383e-05 1.886200074332301801e-02 1.475718624934806329e-02 1.363160485729127298e-02 1.378223274852897334e-02 1.414727345499386044e-02 2.973107756432798524e-02 2.988558044664767210e-02 3.021274896868134455e-02 3.047034207487411828e-02
1.100999999999999979e+01 -3.489286109674406383e-05 1.886200074332301801e-02 1.475718624934806329e-02 1.363160485729127298e-02 1.378223274852897334e-02 1.414727345499386044e-02 2.973107756432798524e-02 2.988558044664767210e-02 3.021274896868134455e-02 3.047034207487411828e-02
1.101999999999999957e+01 -3.489286109674406383e-05 1.886200074332301801e-02 1.475718624934806329e-02 1.363160485729127298e-02 1.378223274852897334e-02 1.414727345499386044e-02 2.973107756432798524e-02 2.988558044664767210e-02 3.021274896868134455e-02 3.047034207487411828e-02
1.102999999999999936e+01 -3.489286109674406383e-05 1.886200074332301801e-02 1.475718624934806329e-02 1.363160485729127298e-02 1.378223274852897334e-02 1.414727345499386044e-02 2.973107756432798524e-02 2.988558044664767210e-02 3.021274896868134455e-02 3.047034207487411828e-02
1.103999999999999915e+01 -3.489286109674406383e-05 1.886200074332301801e-02 1.475718624934806329e-02 1.363160485729127298e-02 1.378223274852897334e-02 1.414727345499386044e-02 2.973107756432798524e-02 2.988558044664767210e-02 3.021274896868134455e-02 3.047034207487411828e-02
1.105000000000000071e+01 -2.244677168996154340e-05 1.476663680325731622e-02 1.415809298334614816e-02 1.364423886403359938e-02 1.379470564687849260e-02 1.887054833110795443e-02 2.972611867007948772e-02 2.988130125104147480e-02 3.020890001658646518e-02 3.046673662808786764e-02
1.106000000000000050e+01 -2.244677168996154340e-05 1.476663680325731622e-02 1.415809298334614816e-02 1.364423886403359938e-02 1.379470564687849260e-02 1.887054833110795443e-02 2.972611867007948772e-02 2.988130125104147480e-02 3.020890001658646518e-02 3.046673662808786764e-02
1.107000000000000028e+01 -1.001913460177225346e-05 1.477610676655066388e-02 1.416888133904689248e-02 1.365685032887374237e-02 1.380715114389356388e-02 1.887909604418868542e-02 3.046313315680734476e-02 2.972115203725418653e-02 2.987701426084566833e-02 3.020504497242234090e-02
1.108000000000000007e+01 2.390024843384037964e-06 1.478559631760737250e-02 1.417963867238957940e-02 1.366943932586040661e-02 1.381956879382955153e-02 1.888764378037669986e-02 3.045953167902537909e-02 2.971617769634429806e-02 2.987271948093926655e-02 3.020118378894134231e-02
1.108999999999999986e+01 2.715280369107934521e-05 1.890473891549341104e-02 1.369455020554328356e-02 1.384431873571846140e-02 1.420106096185375956e-02 1.480463484290498594e-02 3.045233477027706193e-02 2.970620601060099467e-02 2.986410657435610225e-02 3.019344281849270506e-02
1.109999999999999964e+01 3.950637043891630138e-05 1.891328611113533842e-02 1.481418412020902090e-02 1.370707222995373384e-02 1.385665010346034259e-02 1.421172630917052690e-02 2.970120872500643314e-02 2.985978846007418530e-02 3.018956294043718958e-02 3.044873937109357498e-02
1.110999999999999943e+01 7.645546225921445315e-05 1.484295359201260635e-02 1.424354190324082434e-02 1.374450546154094843e-02 1.389346410631710389e-02 1.893892498902871938e-02 3.043796556925245853e-02 2.968617144468917515e-02 2.984678755772501857e-02 3.017788520317572776e-02
1.111999999999999922e+01 1.009949191838738474e-04 1.486223569439856958e-02 1.426460459863155249e-02 1.376935090267701438e-02 1.391785181647778487e-02 1.895601430043278302e-02 2.967610902077884999e-02 2.983808156930689570e-02 3.017006786393059900e-02 3.043079349563829542e-02
1.113000000000000078e+01 1.376636702897206732e-04 1.489131417168866080e-02 1.429598332936770841e-02 1.380645523391013478e-02 1.395419088433364797e-02 1.898164132392028344e-02 3.042005130543952093e-02 2.966095957948692088e-02 2.982496468433786657e-02 3.015829275970240489e-02
1.114000000000000057e+01 1.741632647860255634e-04 1.492058020705354891e-02 1.432711250876586746e-02 1.384336434678610714e-02 1.399022642737977364e-02 1.900725757842810712e-02 3.040932844330788976e-02 2.964574381118017382e-02 2.981177855553664505e-02 3.014645780419177371e-02
1.115000000000000036e+01 2.225650255338787031e-04 1.904139109987798562e-02 1.495989389677971834e-02 1.389227525637484577e-02 1.403777635433032731e-02 1.436824991015778208e-02 2.962535414801166847e-02 2.979408985183021677e-02 3.013058305219964289e-02 3.039506168623727980e-02
1.116000000000000014e+01 2.826399742820900115e-04 1.500950270031217899e-02 1.441912539287255358e-02 1.395293380223337071e-02 1.409636326933174852e-02 1.908401436067272069e-02 3.037727744902861057e-02 2.959970541779166978e-02 2.977180778587522336e-02 3.011058422081959798e-02
1.116999999999999993e+01 3.422371145257096180e-04 1.505962006886765910e-02 1.446946235359897887e-02 1.401306312375727101e-02 1.415393631398792137e-02 1.912657734782802557e-02 3.035954796591459545e-02 2.957387985337444833e-02 2.974933706851775120e-02 3.009040924480428300e-02
1.117999999999999972e+01 4.013531427357833344e-04 1.511022851284588887e-02 1.451934433461331969e-02 1.407266635262547326e-02 1.421041937220277225e-02 1.916906747495496915e-02 3.034187284932002640e-02 2.954788030903699250e-02 2.972667950314741153e-02 3.007005490127748551e-02
1.118999999999999950e+01 4.716526600356200482e-04 1.517157261900457972e-02 1.457873218909421648e-02 1.414349771149834081e-02 1.427665231591860803e-02 1.921994180208031963e-02 3.032073320513432868e-02 2.951645505750865803e-02 2.969924649744771702e-02 3.004538918825402916e-02
1.119999999999999929e+01 5.527795266506955888e-04 1.524392015935709110e-02 1.464758254792706757e-02 1.422517725330733375e-02 1.435163089820616460e-02 1.927911100133022915e-02 3.029616433284598037e-02 2.947948668069134276e-02 2.966690944129259447e-02 3.001627647318108258e-02
1.121000000000000085e+01 6.329401434159113299e-04 1.933804945396298131e-02 1.531701228487894646e-02 1.430581439864878415e-02 1.442397257888957361e-02 1.471621681672031189e-02 2.944219583517185615e-02 2.963422051852343531e-02 2.998679822226828218e-02 3.027169150662082156e-02
1.122000000000000064e+01 7.233575402395662915e-04 1.540131481138793702e-02 1.479469547706873528e-02 1.439665794116600991e-02 1.450326582962219515e-02 1.940508183616419802e-02 2.939919148006125971e-02 2.959643861602199999e-02 2.995265870245514966e-02 3.024383109017497392e-02
1.123000000000000043e+01 8.124876761033983938e-04 1.548626719942611078e-02 1.487347094259296176e-02 1.448601456715956776e-02 1.457891684720287288e-02 1.947171879094184224e-02 3.021607415296363383e-02 2.935578445436889602e-02 2.955821418722121008e-02 2.991803892834183146e-02
1.124000000000000021e+01 9.112037279119007552e-04 1.954615118102195556e-02 1.558238999248666261e-02 1.496262149374319450e-02 1.458451348740191431e-02 1.465992396030051624e-02 2.930648206964611355e-02 2.951469437392501005e-02 2.987852063579955406e-02 3.018495278249723468e-02
1.125000000000000000e+01 1.018934481546754063e-03 1.568958089803730929e-02 1.506232762775778014e-02 1.469053232538112055e-02 1.474598016049493039e-02 1.962810897292945403e-02 3.015047627152949231e-02 2.925113423356791309e-02 2.946571230994842264e-02 2.983391030102812425e-02
1.125999999999999979e+01 1.124583617727305902e-03 1.579686107506073078e-02 1.516248702939452901e-02 1.478971591702749576e-02 1.483157341657614925e-02 1.970919184120945369e-02 3.011607380169655998e-02 2.919520660247921715e-02 2.941608837021808531e-02 2.978857485383627421e-02
1.126999999999999957e+01 1.238362687221705770e-03 1.979726207772236277e-02 1.591460874948470369e-02 1.527273575767578578e-02 1.488357516554217504e-02 1.493324279136122590e-02 2.913303807873328030e-02 2.936078266659158942e-02 2.973788817896289710e-02 3.007827201994951738e-02
1.127999999999999936e+01 1.359537237856363800e-03 1.604233218613239711e-02 1.539247038853856081e-02 1.505128958955034846e-02 1.497049328567973993e-02 1.989186157405781197e-02 2.906447102851834885e-02 2.929961758282093043e-02 2.968164554838773408e-02 3.003702413626093554e-02
1.128999999999999915e+01 1.477593078623085174e-03 1.998477020413017696e-02 1.616888458053960739e-02 1.551101744595500403e-02 1.504917468878158929e-02 1.516973301988268699e-02 2.899515554861808661e-02 2.923761560097536474e-02 2.962444821764650266e-02 2.999570096895486440e-02
1.130000000000000071e+01 1.601917464292000690e-03 1.630423020619246183e-02 1.563749260539241265e-02 1.512855768378164670e-02 1.529587164909481690e-02 2.008333871516709834e-02 2.995077215693059403e-02 2.891925678219633977e-02 2.916953919221382252e-02 2.956144997928938228e-02
1.131000000000000050e+01 1.722476879257908581e-03 1.520327597859659659e-02 1.576143630614921035e-02 1.541897487749220759e-02 1.643734839558792099e-02 2.017955961905146950e-02 2.990559461130916016e-02 2.884255992679740296e-02 2.910055838584075724e-02 2.949742205562781022e-02
1.132000000000000028e+01 1.848038436464024842e-03 1.657779620869414758e-02 1.527942528952338369e-02 1.554779807366800035e-02 1.589163730105353292e-02 2.028034826021495735e-02 2.875912074894924550e-02 2.902530686649418962e-02 2.942737087990598271e-02 2.985657296336963196e-02
1.133000000000000007e+01 1.977580351233699293e-03 1.535672296604520537e-02 1.568127435563276481e-02 1.602696252252805431e-02 1.672447932823920361e-02 2.038483024971270499e-02 2.980352120016516865e-02 2.866881449988836414e-02 2.894362785460092083e-02 2.935111505200686116e-02
1.133999999999999986e+01 2.101884938923100337e-03 1.543006468828766846e-02 1.580986295384326223e-02 1.615763061144187204e-02 1.686680243831969322e-02 2.048542861072273624e-02 2.974981692581621720e-02 2.857764007316998534e-02 2.886092382309300014e-02 2.927368172479228106e-02
1.134999999999999964e+01 2.220875265412714135e-03 1.549977761570000764e-02 1.593340440799162136e-02 1.628336676208614817e-02 1.700436737614859778e-02 2.058188945533659733e-02 2.848567202513043600e-02 2.877726154249658774e-02 2.919513388731324183e-02 2.969536017019741223e-02
1.135999999999999943e+01 2.341856310372104986e-03 1.557037565563699349e-02 1.605945042373422074e-02 1.641179135687921911e-02 1.714545052257093055e-02 2.067994500342746483e-02 2.963634143901806156e-02 2.838678517694407863e-02 2.868704306059186374e-02 2.911018803508704650e-02
1.136999999999999922e+01 2.463581119486714637e-03 1.564129760818844250e-02 1.728851475642408445e-02 1.618669698095303797e-02 1.654153683567591640e-02 2.077834713397656158e-02 2.828093359614911040e-02 2.957247449817014887e-02 2.859017343305512299e-02 2.901869356627440055e-02
1.138000000000000078e+01 2.578180985849907580e-03 1.570809496198379354e-02 1.742409384895232324e-02 1.630685538721324962e-02 1.666411436184575198e-02 2.087047211401418800e-02 2.817439190475117330e-02 2.849236557663195959e-02 2.892599655665623395e-02 2.950731809177791279e-02
1.139000000000000057e+01 2.691645674838249840e-03 1.577434459942706271e-02 1.642611866490200148e-02 1.678581356990161214e-02 1.755902193329905714e-02 2.096082983346662931e-02 2.943684280655585461e-02 2.806096822455166062e-02 2.838790487754084407e-02 2.882661479279242586e-02
1.140000000000000036e+01 2.791267459915603485e-03 1.583264477792328123e-02 1.653100986712539161e-02 1.689286125404508565e-02 1.767789112430118853e-02 2.103907341352972624e-02 2.795339753974791785e-02 2.828851834896388417e-02 2.873166000318478491e-02 2.936883374278999315e-02
1.141000000000000014e+01 2.893826975007573327e-03 1.589279396927779225e-02 1.663906623974615098e-02 1.780043195394032107e-02 1.700313883606342780e-02 2.111802343426077630e-02 2.783281594947655674e-02 2.929114806180817265e-02 2.817674896884540120e-02 2.862435353494083290e-02
1.141999999999999993e+01 2.982329337318700892e-03 1.594476045888107776e-02 1.673223959208662223e-02 1.709821326121647653e-02 1.790604903367386952e-02 2.118423313363248725e-02 2.921596046929078247e-02 2.771839045655693709e-02 2.807033775124508426e-02 2.852161669361344409e-02
1.142999999999999972e+01 3.066494898244950980e-03 1.599413546369936323e-02 1.682059779231339508e-02 1.800602964992912072e-02 1.718834390868731812e-02 2.124474801903440679e-02 2.759757598403676099e-02 2.913502219194889081e-02 2.795762594642502499e-02 2.841211026412271065e-02
1.143999999999999950e+01 3.141045505140695193e-03 1.603767552071139885e-02 1.689840692672450045e-02 1.726766461121048701e-02 1.809376249023495267e-02 2.129534826605261957e-02 2.905264091249391140e-02 2.747689791103926152e-02 2.784468575885510819e-02 2.830159230903496817e-02
1.144999999999999929e+01 3.209013571503981001e-03 1.607695936945365695e-02 1.696860149295434037e-02 1.817242957401717790e-02 1.733914493797567014e-02 2.133761558330823926e-02 2.735019763152611930e-02 2.896462561571340813e-02 2.772574606634637534e-02 2.818425975926496657e-02
1.146000000000000085e+01 3.263494564108855578e-03 1.610782707532494931e-02 1.702387571527985699e-02 1.823376936838719958e-02 1.739532733938683323e-02 2.136709040660142445e-02 2.723030814803914512e-02 2.888007526685929666e-02 2.807194779048580863e-02 2.761288072348856357e-02
1.147000000000000064e+01 3.310113545316275586e-03 1.613329145032098635e-02 1.706975731005666574e-02 1.744180978178627717e-02 1.828385706562678237e-02 2.138666919395173713e-02 2.879043657198697079e-02 2.710477057980744189e-02 2.749439702390548551e-02 2.795296222520472079e-02
1.148000000000000043e+01 3.345621122439465696e-03 1.615132785247192643e-02 1.710274424213150540e-02 1.747500757972443933e-02 1.831874920944790222e-02 2.139434252805573825e-02 2.870049403702367233e-02 2.698006046823765713e-02 2.737642825549985170e-02 2.783335120153611342e-02
1.149000000000000021e+01 3.369914499324369508e-03 1.616174558640363218e-02 1.712257962244033774e-02 1.749463894811625897e-02 1.833815008337770155e-02 2.138999252124889824e-02 2.861056205735267033e-02 2.685630971289816940e-02 2.725915098658921940e-02 2.771330230746319248e-02
1.150000000000000000e+01 3.382896983892102159e-03 1.616439571065483860e-02 1.712903642394031367e-02 1.750045441819536932e-02 1.834182392663371783e-02 2.137355292430565337e-02 2.852087773944473464e-02 2.673362881268157715e-02 2.714272687685841123e-02 2.759303092219541134e-02
1.150999999999999979e+01 3.384478291958543938e-03 1.615917784549363023e-02 1.712192166978385166e-02 1.832959997201244473e-02 1.749224219105414632e-02 2.134501018098623748e-02 2.843157573641974523e-02 2.661210534642166614e-02 2.747277480962631926e-02 2.702729911148643582e-02
1.151999999999999957e+01 3.374575005520901328e-03 1.614604489293921738e-02 1.710108032964908348e-02 1.746983309029490755e-02 1.830137669326027672e-02 2.130440390360822597e-02 2.834267655878038722e-02 2.649180288523979299e-02 2.691298885727512122e-02 2.735278464269326471e-02
1.152999999999999936e+01 3.353111198833085612e-03 1.612500539319493970e-02 1.706639878120264076e-02 1.825712496062669235e-02 1.743310486629372560e-02 2.125182670124659001e-02 2.825408941391817363e-02 2.637276031468272983e-02 2.723331169012835340e-02 2.679989187811672446e-02
1.153999999999999915e+01 3.320019232111829765e-03 1.609612330191215190e-02 1.701780769592105974e-02 1.819688987904605204e-02 1.738198561994398414e-02 2.118742335689694986e-02 2.816562781574907456e-02 2.625499153633477703e-02 2.711459439650593106e-02 2.668807548364442866e-02
1.155000000000000071e+01 3.277757969806394979e-03 1.606152661634958553e-02 1.695874112072675091e-02 1.812497019867989265e-02 1.732007455385050146e-02 2.111546376329126798e-02 2.808147151381727713e-02 2.614428130002999923e-02 2.700270717563233933e-02 2.658306952280165350e-02
1.156000000000000050e+01 3.221832496353108782e-03 1.601772907036324786e-02 1.688300444997579974e-02 1.803397908002695588e-02 1.724088663987833128e-02 2.102860645874629272e-02 2.602894245982326563e-02 2.799247497484112432e-02 2.647382501168763641e-02 2.688604281417599981e-02
1.157000000000000028e+01 3.157802081899547825e-03 1.596928943085458574e-02 1.679823524820122857e-02 1.793324947930390392e-02 1.715241742430669361e-02 2.093579589920566142e-02 2.790725692237609051e-02 2.592045699911218332e-02 2.677638879691186455e-02 2.637124113036415016e-02
1.158000000000000007e+01 3.083128226102886931e-03 1.591439088559723838e-02 1.670107860731399191e-02 1.705116591870848783e-02 1.781888326965859470e-02 2.083324288291108287e-02 2.782111895192481213e-02 2.581296064360502629e-02 2.626977234080246984e-02 2.666795937551651521e-02
1.158999999999999986e+01 3.002557601948075035e-03 1.585661090594388603e-02 1.659773662901629226e-02 1.694359563662077572e-02 1.769825875419792083e-02 2.072739016442498236e-02 2.571195699837475201e-02 2.617460214974912450e-02 2.656639910735926133e-02 2.773844981427963513e-02
1.159999999999999964e+01 2.907140042641455802e-03 1.578972577045375039e-02 1.647689912734748990e-02 1.681794180301460218e-02 1.755833755358769677e-02 2.060681368243891948e-02 2.764986672596717043e-02 2.560612704067370335e-02 2.607505887493596908e-02 2.646042098291404021e-02
1.160999999999999943e+01 2.812750154061040547e-03 1.572490048111734734e-02 1.635872447633049745e-02 1.669515970535932065e-02 1.742252127807262033e-02 2.049153949726211996e-02 2.756932154235261154e-02 2.551202885121824082e-02 2.598669136453782280e-02 2.636663379006330341e-02
1.161999999999999922e+01 2.703549960748028412e-03 1.565126058619331975e-02 1.622346126793369064e-02 1.655471261269654548e-02 1.726816520622659334e-02 2.036221989770650373e-02 2.748260421369446566e-02 2.541290098785206619e-02 2.589372812938785240e-02 2.626833792681414204e-02
1.163000000000000078e+01 2.591704668329481397e-03 1.557705524163029501e-02 1.608637234550644793e-02 1.641242575664638229e-02 1.711280047750186883e-02 2.023355815956873888e-02 2.739927676761539505e-02 2.531965641581469806e-02 2.580638264760038228e-02 2.617638226452921948e-02
1.164000000000000057e+01 2.471437728268530056e-03 1.549831533623834655e-02 1.594048767632492980e-02 1.626100740440501735e-02 1.694852405372113818e-02 2.009890306947590549e-02 2.731451413768777592e-02 2.522667376025879496e-02 2.571935733452034023e-02 2.608519354559292111e-02
1.165000000000000036e+01 2.350597541258860057e-03 1.541994009783209836e-02 1.579546962113357114e-02 1.611038241719929542e-02 1.678614748112315647e-02 1.996701807687699740e-02 2.723340157391185637e-02 2.513930571717486878e-02 2.563763373994834907e-02 2.599998112449921836e-02
1.166000000000000014e+01 2.230620483906042405e-03 1.565311904942408988e-02 1.534242194088037206e-02 1.596224130068307420e-02 1.662742732968396434e-02 1.983913020421825338e-02 2.505744454404442920e-02 2.715617287084580792e-02 2.556108373493128430e-02 2.592055150894002555e-02
1.166999999999999993e+01 2.104219185261582605e-03 1.526037948522311269e-02 1.550522802466823384e-02 1.580762456825058476e-02 1.646277413078820612e-02 1.970741862574302075e-02 2.707779720741687254e-02 2.497555202531797150e-02 2.548450890979059996e-02 2.584148288942479318e-02
1.167999999999999972e+01 1.971448360941917624e-03 1.517233620836225087e-02 1.535320146394274395e-02 1.564681150180844901e-02 1.629256790534552163e-02 1.957217777958818183e-02 2.699828185019013602e-02 2.489355358427960963e-02 2.540782324045591858e-02 2.576269236069231652e-02
1.168999999999999950e+01 1.841835893561636793e-03 1.612907975204376509e-02 1.508112710149274102e-02 1.549146714697478139e-02 1.521098074704698745e-02 1.944304261707046136e-02 2.692305024678875655e-02 2.481686087092082119e-02 2.533607538204995027e-02 2.568933049688166062e-02
1.169999999999999929e+01 1.716608207667659003e-03 1.597363495281486911e-02 1.534312172367287459e-02 1.498060806876830818e-02 1.508623062258122351e-02 1.932085305316047150e-02 2.685232473306142786e-02 2.474545408893968901e-02 2.526924151602390547e-02 2.562129837687335265e-02
1.171000000000000085e+01 1.586735945888476194e-03 1.919669854250492108e-02 1.581509723035591161e-02 1.485622318539580808e-02 1.519160507796803346e-02 1.497631036539520503e-02 2.678077647268971642e-02 2.467381462240906403e-02 2.520215143896127261e-02 2.555329520952067529e-02
1.172000000000000064e+01 1.462774898060544785e-03 1.566643550071363314e-02 1.472435444126548275e-02 1.505040137545885989e-02 1.488225070617039437e-02 1.908055252641182795e-02 2.671401343339200804e-02 2.460744014574521576e-02 2.513995158484334108e-02 2.549050080378083977e-02
1.173000000000000043e+01 1.334941089390014350e-03 1.551605612550869401e-02 1.458316459123195144e-02 1.491143490697445506e-02 1.478445422972464278e-02 1.896312372489574946e-02 2.664657224738212205e-02 2.454079414682915766e-02 2.507745335370713952e-02 2.542764088392380703e-02
1.174000000000000021e+01 1.214395604049841671e-03 1.444836138394534931e-02 1.537725075517478758e-02 1.468192521681494292e-02 1.479243664250874842e-02 1.885452462246283226e-02 2.658416535693712557e-02 2.447943479147739881e-02 2.501987051995402736e-02 2.536992578468062060e-02
1.175000000000000000e+01 1.102046869938522232e-03 1.525083284297767267e-02 1.432227491784930466e-02 1.469531958218633222e-02 1.457256525627766315e-02 1.875514336848665628e-02 2.652695343982246212e-02 2.442341008907047972e-02 2.496725656973385055e-02 2.531735242811082240e-02
1.175999999999999979e+01 9.870962701467944980e-04 1.512484766347555604e-02 1.419321866041195479e-02 1.460496654566143838e-02 1.445065134569307325e-02 1.865526689624507142e-02 2.646929294638105876e-02 2.436713477697143720e-02 2.491436986045193411e-02 2.526465507200028118e-02
1.176999999999999957e+01 8.814396999056682818e-04 1.407471125208619583e-02 1.501248373057558795e-02 1.452453050821938402e-02 1.433434171529802612e-02 1.856506045305235386e-02 2.431625826616863259e-02 2.641702053244498333e-02 2.486652375643942647e-02 2.521710284358744461e-02
1.177999999999999936e+01 7.857901451333122386e-04 1.491398827644833426e-02 1.396758488685597398e-02 1.445130220592107800e-02 1.422754360619662810e-02 1.848470471238283092e-02 2.637025961195875803e-02 2.427084245262239870e-02 2.482378610594048948e-02 2.517472172981557316e-02
1.178999999999999915e+01 6.885258925806010634e-04 1.385883188283019811e-02 1.411832909322504985e-02 1.437509890803359211e-02 1.481733618763374748e-02 1.840425849204111244e-02 2.422523700719592804e-02 2.632322304716233977e-02 2.478084418074439840e-02 2.513222346931209827e-02
1.180000000000000071e+01 6.021074193797306502e-04 1.376237054265693101e-02 1.402111119691396880e-02 1.430525451448570046e-02 1.473467499083053016e-02 1.833384889250197838e-02 2.418517034528357493e-02 2.628184249490292043e-02 2.474309613989267298e-02 2.509493312131789652e-02
1.181000000000000050e+01 5.144753489779534377e-04 1.366471671994984663e-02 1.465409031871469855e-02 1.423198403183944562e-02 1.392252618479473437e-02 1.826347133861723482e-02 2.624025551646736940e-02 2.414494710596598592e-02 2.470518046195101930e-02 2.505753819230616131e-02
1.182000000000000028e+01 4.384044248902411946e-04 1.358007847857352693e-02 1.458680677933927791e-02 1.416623330207477521e-02 1.383702315194419719e-02 1.820320980802832625e-02 2.620444680888445871e-02 2.411034158747543329e-02 2.467254415967303979e-02 2.502539712118440063e-02
1.183000000000000007e+01 3.743419408381631138e-04 1.350889520311749671e-02 1.376510508565941850e-02 1.410929586283295872e-02 1.453202654101432185e-02 1.815305908296228551e-02 2.617449245028997951e-02 2.408141071656545382e-02 2.464524826005718219e-02 2.499854754006841304e-02
1.183999999999999986e+01 3.096746244983289344e-04 1.343712542865658360e-02 1.369260807138313225e-02 1.405040908898164999e-02 1.447839309843002714e-02 1.810298854214529435e-02 2.405239350213558489e-02 2.614443543371522405e-02 2.461786060777106100e-02 2.497163609731810341e-02
1.184999999999999964e+01 2.444065454284247737e-04 1.336477402521712467e-02 1.442584391507380041e-02 1.361955258317680204e-02 1.398961649968595046e-02 1.805301616382284230e-02 2.611427646285147466e-02 2.402328825205667095e-02 2.459037959987635594e-02 2.494466055422321984e-02
1.185999999999999943e+01 1.917622874981090035e-04 1.330647716290506155e-02 1.438452342203427013e-02 1.356071809174207513e-02 1.393966101404952793e-02 1.801312106178212802e-02 2.609007634180714186e-02 2.399993955725169062e-02 2.456832653412715367e-02 2.492303249738751433e-02
1.186999999999999922e+01 1.520297669387275362e-04 1.326251342564277284e-02 1.351637006273763084e-02 1.390145633215645292e-02 1.435391469167643375e-02 1.798325411002570443e-02 2.607188392679435709e-02 2.398238987208273221e-02 2.455174641012423942e-02 2.490678295555960597e-02
1.188000000000000078e+01 1.120845324883761122e-04 1.321834400574616562e-02 1.432360318521313548e-02 1.347183516602045925e-02 1.386264567857836867e-02 1.795343810779964286e-02 2.605365539293224425e-02 2.396480709561493033e-02 2.453513136961864294e-02 2.489050848170056354e-02
1.189000000000000057e+01 8.533664596893082265e-05 1.318878387070633075e-02 1.430354668103881767e-02 1.344204291129271790e-02 1.383644786005175376e-02 1.793359100892377364e-02 2.395306669472074823e-02 2.604148304052772769e-02 2.452403512443082287e-02 2.487964476067780831e-02
1.190000000000000036e+01 4.503888931334057048e-05 1.314427348505181788e-02 1.339720317805253615e-02 1.427366724559678453e-02 1.379668454857668064e-02 1.790386860890499920e-02 2.602319462000406494e-02 2.393542802348562828e-02 2.450736120365233292e-02 2.486332774534532469e-02
1.191000000000000014e+01 3.155952431293052929e-05 1.426375786958847952e-02 1.312939142446586938e-02 1.338221665188992111e-02 1.378330963144369474e-02 1.789397458690288739e-02 2.601709052896693936e-02 2.392954093277466915e-02 2.450179530489657656e-02 2.485788296014995041e-02
1.191999999999999993e+01 4.530825973674089972e-06 1.424400830966774875e-02 1.375638499345764078e-02 1.335218427666926694e-02 1.309955957674352640e-02 1.787420757688037293e-02 2.391775537909714838e-02 2.600487045088337862e-02 2.449065155395012405e-02 2.484698462390050322e-02
1.192999999999999972e+01 -9.018439849595111740e-06 1.786433487763654931e-02 1.308460984567901518e-02 1.333713862283990477e-02 1.374283723397039074e-02 1.423416598694800597e-02 2.391185689248051527e-02 2.599875447373004023e-02 2.448507368014798957e-02 2.484153104132616127e-02
1.193999999999999950e+01 -2.259093838539392093e-05 1.422434388802063139e-02 1.306963761355982995e-02 1.332207345294746104e-02 1.372923381224004646e-02 1.785446957446826591e-02 2.390595458375949223e-02 2.599263454451429881e-02 2.447949179323542432e-02 2.483607449487477276e-02
1.194999999999999929e+01 -2.259093838539392093e-05 1.422434388802063139e-02 1.306963761355982995e-02 1.332207345294746104e-02 1.372923381224004646e-02 1.785446957446826591e-02 2.390595458375949223e-02 2.599263454451429881e-02 2.447949179323542432e-02 2.483607449487477276e-02
1.196000000000000085e+01 -3.618663615121395000e-05 1.305464290757101832e-02 1.330698886134851905e-02 1.371557569238107330e-02 1.421454096241642033e-02 1.784461181142212027e-02 2.390004844111489821e-02 2.598651066804143553e-02 2.447390588255212232e-02 2.483061496896423956e-02
1.197000000000000064e+01 -3.618663615121395000e-05 1.305464290757101832e-02 1.330698886134851905e-02 1.371557569238107330e-02 1.421454096241642033e-02 1.784461181142212027e-02 2.390004844111489821e-02 2.598651066804143553e-02 2.447390588255212232e-02 2.483061496896423956e-02
1.198000000000000043e+01 -3.618663615121395000e-05 1.305464290757101832e-02 1.330698886134851905e-02 1.371557569238107330e-02 1.421454096241642033e-02 1.784461181142212027e-02 2.390004844111489821e-02 2.598651066804143553e-02 2.447390588255212232e-02 2.483061496896423956e-02
1.199000000000000021e+01 -3.618663615121395000e-05 1.305464290757101832e-02 1.330698886134851905e-02 1.371557569238107330e-02 1.421454096241642033e-02 1.784461181142212027e-02 2.390004844111489821e-02 2.598651066804143553e-02 2.447390588255212232e-02 2.483061496896423956e-02
1.200000000000000000e+01 -3.618663615121395000e-05 1.305464290757101832e-02 1.330698886134851905e-02 1.371557569238107330e-02 1.421454096241642033e-02 1.784461181142212027e-02 2.390004844111489821e-02 2.598651066804143553e-02 2.447390588255212232e-02 2.483061496896423956e-02
1.200999999999999979e+01 -3.618663615121395000e-05 1.305464290757101832e-02 1.330698886134851905e-02 1.371557569238107330e-02 1.421454096241642033e-02 1.784461181142212027e-02 2.390004844111489821e-02 2.598651066804143553e-02 2.447390588255212232e-02 2.483061496896423956e-02
1.201999999999999957e+01 -3.618663615121395000e-05 1.305464290757101832e-02 1.330698886134851905e-02 1.371557569238107330e-02 1.421454096241642033e-02 1.784461181142212027e-02 2.390004844111489821e-02 2.598651066804143553e-02 2.447390588255212232e-02 2.483061496896423956e-02
1.202999999999999936e+01 -3.618663615121395000e-05 1.305464290757101832e-02 1.330698886134851905e-02 1.371557569238107330e-02 1.421454096241642033e-02 1.784461181142212027e-02 2.390004844111489821e-02 2.598651066804143553e-02 2.447390588255212232e-02 2.483061496896423956e-02
1.203999999999999915e+01 -3.618663615121395000e-05 1.305464290757101832e-02 1.330698886134851905e-02 1.371557569238107330e-02 1.421454096241642033e-02 1.784461181142212027e-02 2.390004844111489821e-02 2.598651066804143553e-02 2.447390588255212232e-02 2.483061496896423956e-02
1.205000000000000071e+01 -2.550033411320547241e-05 1.422193982599481710e-02 1.306667845795618857e-02 1.331815585031592176e-02 1.372492141630384140e-02 1.785093644620995568e-02 2.598972851263766856e-02 2.390372546770823392e-02 2.447553391840075546e-02 2.483281914488118594e-02
1.206000000000000050e+01 -2.550033411320547241e-05 1.422193982599481710e-02 1.306667845795618857e-02 1.331815585031592176e-02 1.372492141630384140e-02 1.785093644620995568e-02 2.598972851263766856e-02 2.390372546770823392e-02 2.447553391840075546e-02 2.483281914488118594e-02
1.207000000000000028e+01 -1.483183251400234376e-05 1.307867148514731473e-02 1.422936886917126886e-02 1.332930590522377230e-02 1.373422732105881484e-02 1.785725455107034856e-02 2.390740131235956703e-02 2.599294793178230645e-02 2.447716200638610368e-02 2.483502588092364669e-02
1.208000000000000007e+01 -4.181151125159059592e-06 1.309062195780661721e-02 1.334043854373558047e-02 1.423682842380254339e-02 1.374349351541999213e-02 1.786356606489628712e-02 2.599616891692754089e-02 2.391107595594098995e-02 2.447879016539369554e-02 2.483723520510019295e-02
1.208999999999999986e+01 1.706667507255839271e-05 1.425184030173444645e-02 1.311439515340902771e-02 1.336264953423116700e-02 1.376190736611777529e-02 1.787616907357065729e-02 2.600261554924549953e-02 2.391842156193020250e-02 2.448204677200645565e-02 2.484166173128807623e-02
1.209999999999999964e+01 2.766378211498803457e-05 1.312621785439971323e-02 1.337372681220092008e-02 1.425939319416207746e-02 1.377105540033556411e-02 1.788246044682268582e-02 2.600584117829738556e-02 2.392209248457487919e-02 2.448367525774945014e-02 2.484387899040852929e-02
1.210999999999999943e+01 5.934765013501826903e-05 1.428224267442913809e-02 1.316143040958215986e-02 1.340683886036312007e-02 1.379826692875994916e-02 1.790129331667804705e-02 2.601552720560583454e-02 2.393309748539286172e-02 2.448856167676848744e-02 2.485054709961703745e-02
1.211999999999999922e+01 8.038049565049564882e-05 1.429763672735562090e-02 1.318469268194495669e-02 1.342880751212895823e-02 1.381621734936827432e-02 1.791381358902456589e-02 2.602199207822298785e-02 2.394042746862758836e-02 2.449182028668353897e-02 2.485500640992351420e-02
1.213000000000000078e+01 1.117947854903968954e-04 1.321926767552071905e-02 1.346158790697476668e-02 1.432097252271732728e-02 1.384286522072468786e-02 1.793254034925815046e-02 2.603170047115938718e-02 2.395141197967092309e-02 2.449671009473134570e-02 2.486171683006414487e-02
1.214000000000000057e+01 1.430466484789597926e-04 1.325346193193495045e-02 1.349414340212008734e-02 1.434460417449927652e-02 1.386919217041608296e-02 1.795120132396803639e-02 2.604142191863099282e-02 2.396238338543513549e-02 2.450160266055602387e-02 2.486845372953370298e-02
1.215000000000000036e+01 1.844622578158709302e-04 1.437657416502617289e-02 1.329846559689599507e-02 1.353716287211904033e-02 1.390382544142669888e-02 1.797597758968560999e-02 2.605440365749658524e-02 2.397699042377269066e-02 2.450813133562552287e-02 2.487747891152477034e-02
1.216000000000000014e+01 2.358226056694561910e-04 1.441727130836446824e-02 1.335378295792494750e-02 1.359023241239265024e-02 1.394643463120102782e-02 1.800677399678313889e-02 2.607066165879996095e-02 2.399521238473559942e-02 2.451630253076725330e-02 2.488883182817093129e-02
1.216999999999999993e+01 2.867261508890536444e-04 1.340807274648166646e-02 1.364240178480499027e-02 1.445876475751313277e-02 1.398839943989188539e-02 1.803737064465846252e-02 2.608695253661491922e-02 2.401339027119700834e-02 2.452448777342344788e-02 2.490026799794295420e-02
1.217999999999999972e+01 3.371705739857104958e-04 1.450102025129550165e-02 1.346135160425986771e-02 1.369353331014314980e-02 1.402986489623496945e-02 1.806776071431017219e-02 2.610327473221622785e-02 2.403152047746047459e-02 2.453268988222659375e-02 2.491179172460816771e-02
1.218999999999999950e+01 3.970945942083024794e-04 1.455266736579329326e-02 1.352397652814481960e-02 1.375331309613606230e-02 1.407919830115412531e-02 1.810394675420671715e-02 2.612290037987937893e-02 2.405320832634399650e-02 2.454255879143647096e-02 2.492574207255273538e-02
1.219999999999999929e+01 4.661608723688935628e-04 1.359527052453332607e-02 1.461409536647113698e-02 1.382054903100686689e-02 1.413656215542911238e-02 1.814576081108846065e-02 2.614584692600566834e-02 2.407840735948059419e-02 2.455411553149879425e-02 2.494219571466161495e-02
1.221000000000000085e+01 5.343111296794573724e-04 1.366469922636533510e-02 1.467661956460885805e-02 1.388471027254203384e-02 1.419419359943097092e-02 1.818712452115130856e-02 2.616884239187734773e-02 2.410348310856423246e-02 2.456572688872815657e-02 2.495885406586103791e-02
1.222000000000000064e+01 6.110675596597596937e-04 1.374179941223850794e-02 1.395387237380768530e-02 1.426094777396603661e-02 1.474917985220621647e-02 1.823382464025084804e-02 2.619517580988055261e-02 2.413197272099135496e-02 2.457907560306681408e-02 2.497816090563401842e-02
1.223000000000000043e+01 6.866103658671988833e-04 1.482265264606777259e-02 1.381651580336778172e-02 1.401836751596671586e-02 1.432908281618134987e-02 1.827989111885531745e-02 2.622155728684075551e-02 2.416026151472339817e-02 2.459252186613665112e-02 2.499777558290631335e-02
1.224000000000000021e+01 7.701341446337845592e-04 1.389768199659266630e-02 1.408545898561956895e-02 1.440758081930619550e-02 1.490607303780376418e-02 1.833093017826099846e-02 2.625128231506492632e-02 2.419181631095083940e-02 2.460778423723488165e-02 2.502023907998664892e-02
1.225000000000000000e+01 8.611081002825504618e-04 1.398410222461154463e-02 1.415396511860007520e-02 1.499931091818967888e-02 1.449684045749291723e-02 1.838662828872096935e-02 2.628435050010047638e-02 2.422649780880770792e-02 2.462493685075789820e-02 2.504573259517104203e-02
1.225999999999999979e+01 9.501389686633796537e-04 1.509272702189739558e-02 1.406614622225937396e-02 1.421752091481744834e-02 1.458755924243954928e-02 1.844122228558860155e-02 2.631744120219699570e-02 2.426072601546921254e-02 2.464232526736882811e-02 2.507183725747956504e-02
1.226999999999999957e+01 1.045808630117550002e-03 1.519526458702113135e-02 1.415042514074138155e-02 1.428396533704709079e-02 1.468800848405826288e-02 1.849995500156881301e-02 2.635384070859681307e-02 2.429778178525398083e-02 2.466176465712059673e-02 2.510132186337054455e-02
1.227999999999999936e+01 1.147445188122957508e-03 1.435553633651735946e-02 1.423351732885577529e-02 1.479717632762146337e-02 1.530639748095232594e-02 1.856239463800676490e-02 2.639351343076776560e-02 2.433739821815548987e-02 2.468339551381504640e-02 2.513449096159777602e-02
1.228999999999999915e+01 1.246205698051529136e-03 1.442914639330746852e-02 1.430570453276779237e-02 1.490486336910155918e-02 1.541633285682415637e-02 1.862307414425840371e-02 2.643310718213856894e-02 2.437606043659635777e-02 2.470552467246873302e-02 2.516880501741254259e-02
1.230000000000000071e+01 1.349919336152730640e-03 1.437190961865517265e-02 1.451203662904643199e-02 1.501895100120035492e-02 1.553362503015796175e-02 1.868676037452516800e-02 2.647585903015440764e-02 2.441673538427313953e-02 2.473012125372813647e-02 2.520738936334913569e-02
1.231000000000000050e+01 1.450192425323040346e-03 1.442834744389599744e-02 1.459635690387538383e-02 1.512970192593672027e-02 1.564861657748822105e-02 1.874825065532590568e-02 2.651840540556937159e-02 2.445601952721121464e-02 2.475541949868787991e-02 2.524756821231545489e-02
1.232000000000000028e+01 1.554293990199040161e-03 1.448144313746587385e-02 1.468623163459406751e-02 1.524472259400995976e-02 1.576943776631437727e-02 1.881194375890664697e-02 2.656392335271215779e-02 2.449663505341975051e-02 2.478348815673903083e-02 2.529276727567244046e-02
1.233000000000000007e+01 1.661317454195567270e-03 1.453198544004876899e-02 1.477954200428992400e-02 1.536266243978187847e-02 1.589494002429174199e-02 1.887719590783723533e-02 2.661225711197406918e-02 2.453808783009368139e-02 2.481451705813103939e-02 2.534358137735014116e-02
1.233999999999999986e+01 1.763626251122370854e-03 1.457747412200140029e-02 1.486868397470393968e-02 1.547484122310656754e-02 1.601589208148922888e-02 1.893926869110598710e-02 2.666004256958081145e-02 2.457734386271218444e-02 2.484648487977247217e-02 2.539702425584941178e-02
1.234999999999999964e+01 1.861176222416450251e-03 1.461877322757741855e-02 1.495308874536483215e-02 1.558107659832883539e-02 1.613186832178333321e-02 1.899807644604927306e-02 2.670717968150573829e-02 2.461441965888513592e-02 2.487927862051366595e-02 2.545322995206522262e-02
1.235999999999999943e+01 1.959936795916860427e-03 1.503755229682418940e-02 1.465877496568897438e-02 1.568771413244017879e-02 1.624966574436936817e-02 1.905711020279600432e-02 2.675663433634893271e-02 2.551633570684989222e-02 2.465167123343514968e-02 2.491497904679580364e-02
1.236999999999999922e+01 2.058830407169229097e-03 1.469710242998253057e-02 1.512075868126406750e-02 1.579336450207152048e-02 1.636769856506804441e-02 1.911554098899523671e-02 2.680812337498939685e-02 2.468886467743759347e-02 2.495345326716346540e-02 2.558701792222262128e-02
1.238000000000000078e+01 2.151447590538542020e-03 1.473140250352854112e-02 1.519707124680889226e-02 1.589106467713722812e-02 1.647797829650677823e-02 1.916942401182671757e-02 2.685840404275713356e-02 2.566144029410825228e-02 2.499218000789920832e-02 2.472387899610428361e-02
1.239000000000000057e+01 2.242614353380935170e-03 1.476352633472202865e-02 1.527023990924790582e-02 1.598579750752092063e-02 1.658590113812246150e-02 1.922137278128893678e-02 2.475891038736811878e-02 2.503313794900772701e-02 2.691021281986915453e-02 2.574422465202166888e-02
1.240000000000000036e+01 2.322150375578413244e-03 1.479002270545768868e-02 1.533205814195543089e-02 1.606700632208483276e-02 1.667916864725720386e-02 1.926547048083750852e-02 2.479036011821952531e-02 2.507152192648332001e-02 2.582599799460141843e-02 2.695771972365304525e-02
1.241000000000000014e+01 2.403439309619856065e-03 1.481530876221452686e-02 1.539271136324692375e-02 1.614824845776017398e-02 1.677316109008806719e-02 1.930886803065832991e-02 2.482392953321872764e-02 2.511384689780631063e-02 2.700914925583735443e-02 2.592119677391941518e-02
1.241999999999999993e+01 2.472995146994308186e-03 1.483510680031010880e-02 1.544191723083406659e-02 1.621593150406104231e-02 1.685201059106703272e-02 1.934406591883721868e-02 2.485442615008789588e-02 2.515322473851428972e-02 2.705630100690854106e-02 2.601465808921479481e-02
1.242999999999999972e+01 2.538495479961930864e-03 1.485165763253784056e-02 1.548511961225382087e-02 1.627757207556616154e-02 1.692430754752062214e-02 1.937477008708503312e-02 2.488542898490034988e-02 2.519391335158880849e-02 2.611613406193368306e-02 2.710459672506839238e-02
1.243999999999999950e+01 2.595814528541602519e-03 1.486377390323742609e-02 1.551934310857925117e-02 1.632915275485932044e-02 1.698526501000145045e-02 1.939863852490137167e-02 2.491534730573154513e-02 2.523362318473024168e-02 2.621964241908821339e-02 2.715175135164160994e-02
1.244999999999999929e+01 2.647263898916521474e-03 1.487176469769758633e-02 1.554568101468367484e-02 1.637260267261382921e-02 1.703712035861924476e-02 1.941614455763446961e-02 2.494576366554088209e-02 2.527430736317275509e-02 2.720086995469943661e-02 2.632949265192278260e-02
1.246000000000000085e+01 2.687658015289918958e-03 1.487485642240849067e-02 1.556153048609127364e-02 1.640361234509286545e-02 1.707468423103484373e-02 1.942532565593676694e-02 2.497368265538625967e-02 2.531185660683802144e-02 2.724810527171006927e-02 2.643303066794176412e-02
1.247000000000000064e+01 2.721210650449024018e-03 1.487340446426502726e-02 1.556861255476471237e-02 1.642549985267965570e-02 1.710195484823820791e-02 1.942694024071214137e-02 2.500205506519215248e-02 2.535018510706396958e-02 2.653876365026641357e-02 2.730009521953975782e-02
1.248000000000000043e+01 2.745532091794232986e-03 1.486716077951387091e-02 1.556592115301247241e-02 1.643642927979461349e-02 1.711672639786984695e-02 1.942011334657052501e-02 2.502936762784392297e-02 2.538724558066971296e-02 2.663800963484071888e-02 2.735668622315157519e-02
1.249000000000000021e+01 2.760593545815935405e-03 1.485616639381560390e-02 1.555355277806926700e-02 1.643649036315767906e-02 1.711911845442487187e-02 1.940469298113629143e-02 2.505557922641119331e-02 2.542299248300822906e-02 2.672705308875714461e-02 2.742049111687312746e-02
1.250000000000000000e+01 2.766371907407233662e-03 1.484046625753502290e-02 1.553162579141929671e-02 1.642578889512528312e-02 1.710927521119613021e-02 1.938057111326550383e-02 2.508063167086712134e-02 2.545737425871047455e-02 2.680234186991590009e-02 2.749361687787982983e-02
1.250999999999999979e+01 2.762849882215698879e-03 1.482010637682726860e-02 1.550028165788114830e-02 1.640444562366260434e-02 1.708735871187316846e-02 1.934768917503022073e-02 2.757641637522114178e-02 2.686154372815302907e-02 2.510445487592061903e-02 2.549033332064986820e-02
1.251999999999999957e+01 2.750016168509407041e-03 1.479512905880574734e-02 1.545968706345959322e-02 1.637259490499945805e-02 1.705354365166866781e-02 1.930604169933717446e-02 2.512697113711224312e-02 2.552180685386088582e-02 2.690425924388660170e-02 2.766651018405164725e-02
1.252999999999999936e+01 2.727865697644099065e-03 1.476556583406678051e-02 1.541003741326271541e-02 1.633038321436304161e-02 1.700801385469715571e-02 1.925567798305424100e-02 2.514809867575942826e-02 2.555172804166194744e-02 2.775873330741876477e-02 2.693177971272031970e-02
1.253999999999999915e+01 2.696399916428120387e-03 1.473142730388323982e-02 1.535156249416874674e-02 1.627796761372575854e-02 1.695096045730898338e-02 1.919670182201383205e-02 2.516775457697486076e-02 2.558002744839065618e-02 2.784587948514090014e-02 2.694621866652895104e-02
1.255000000000000071e+01 2.657886593204535769e-03 1.469473580733563801e-02 1.528808518614791119e-02 1.621887268557740611e-02 1.688626652686147853e-02 1.913283897416349910e-02 2.518499019254020685e-02 2.560534533071059243e-02 2.694980470880611878e-02 2.791670060240728640e-02
1.256000000000000050e+01 2.608286377156443254e-03 1.465155316056989537e-02 1.521323950911537132e-02 1.614704454675118181e-02 1.680732035738057017e-02 1.905756278243115123e-02 2.520154453246066864e-02 2.563027893116117881e-02 2.694472932813732000e-02 2.797213626500770489e-02
1.257000000000000028e+01 2.552579606992050072e-03 1.460605236431428144e-02 1.513487467140343067e-02 1.606982756927885503e-02 1.672221171708401788e-02 1.897862267475352444e-02 2.521569601160006044e-02 2.565227245073756213e-02 2.693287528872519154e-02 2.800358246887578798e-02
1.258000000000000007e+01 2.488532897108514542e-03 1.455594012277726217e-02 1.504988577951257844e-02 1.598402321698759801e-02 1.662745599353648851e-02 1.889269465931582223e-02 2.522825324348420065e-02 2.567255667104588121e-02 2.691523916202089722e-02 2.801503801087116066e-02
1.258999999999999986e+01 2.420193664429913169e-03 1.450385045309925992e-02 1.496378372320826544e-02 1.589496291990008525e-02 1.652898566169704042e-02 1.880509066547026570e-02 2.523863097594842425e-02 2.569014549245642043e-02 2.689396319070971875e-02 2.801032510539559761e-02
1.259999999999999964e+01 2.340006592423198115e-03 1.444340325485010505e-02 1.486773901287540521e-02 1.579291406293177255e-02 1.641608956756157936e-02 1.870636038942164944e-02 2.524793726353841486e-02 2.570694136167411478e-02 2.686734227539064671e-02 2.799265429919604170e-02
1.260999999999999943e+01 2.261288653630475452e-03 1.438382630014760181e-02 1.477814026314957022e-02 1.569474963193558462e-02 1.630749757804230218e-02 1.861282683501246440e-02 2.525479629751948424e-02 2.572038644987836159e-02 2.684035858796143814e-02 2.796860052968045199e-02
1.261999999999999922e+01 2.170807898420335814e-03 1.431402580743532452e-02 1.468061592911381295e-02 1.558390607558048785e-02 1.618496785654986031e-02 1.850871602342324049e-02 2.526051901895318835e-02 2.573295167218376395e-02 2.680892723603778630e-02 2.793689684489580535e-02
1.263000000000000078e+01 2.078663327168570572e-03 1.424050541491139223e-02 1.458725124104620456e-02 1.547285043067583334e-02 1.606237841153324367e-02 1.840585414048841878e-02 2.526444766828755614e-02 2.574320448417809215e-02 2.677684834884852191e-02 2.790255810490624086e-02
1.264000000000000057e+01 1.980068712646431209e-03 1.415823886328197896e-02 1.449396476077405641e-02 1.535576862888468098e-02 1.593341416758202456e-02 1.829884552370846310e-02 2.526692519218233859e-02 2.575185455968236406e-02 2.674270164065674360e-02 2.786498433277383516e-02
1.265000000000000036e+01 1.881429394691911967e-03 1.407175146103814035e-02 1.440718002779273026e-02 1.524023110971097980e-02 1.580651549091792452e-02 1.819457681328686197e-02 2.526791975976603460e-02 2.575850175424334795e-02 2.670887118346693470e-02 2.782731249636582332e-02
1.266000000000000014e+01 1.783851828857348351e-03 1.398216126436775154e-02 1.432705920825264219e-02 1.512737004879693460e-02 1.568298506166639072e-02 1.809389631543510679e-02 2.526766733766915365e-02 2.576339229391365337e-02 2.667581104139942622e-02 2.779035806398805555e-02
1.266999999999999993e+01 1.681379458069865666e-03 1.388432808163685139e-02 1.424789045055217286e-02 1.501029114330338504e-02 1.555536401449975417e-02 1.799057348110133861e-02 2.526626393013212818e-02 2.576696083783680882e-02 2.664157114965779241e-02 2.775209014113151629e-02
1.267999999999999972e+01 1.574058013399209184e-03 1.377864629116199585e-02 1.416892021604152126e-02 1.488921241921583108e-02 1.542402676206228174e-02 1.788480055902299387e-02 2.526370727504569091e-02 2.576918295938086800e-02 2.660625839990054045e-02 2.771270887864401428e-02
1.268999999999999950e+01 1.469559146626196484e-03 1.367347035042502934e-02 1.409441769486294641e-02 1.477283764072436813e-02 1.529848251878181131e-02 1.778404276633045733e-02 2.526028019087689022e-02 2.577001943667590889e-02 2.657241827208781451e-02 2.767508543153813019e-02
1.269999999999999929e+01 1.368816325695568735e-03 1.357063705918095872e-02 1.402358839836323132e-02 1.466211184495542358e-02 1.517972504258477927e-02 1.768886930472624019e-02 2.525619890281052132e-02 2.576970623693741747e-02 2.763948921702031464e-02 2.654029948310574968e-02
1.271000000000000085e+01 1.264538350728226790e-03 1.346323648945345688e-02 1.395020014663030279e-02 1.454910059466017411e-02 1.505928082769132995e-02 1.759228283679306962e-02 2.525125368983885399e-02 2.760332475485801490e-02 2.576832355572275871e-02 2.650756815270443115e-02
1.272000000000000064e+01 1.165175339817197233e-03 1.336034281663451076e-02 1.387930313467460215e-02 1.444303169996108416e-02 1.494701423379686880e-02 1.750199387347849134e-02 2.524592429246998171e-02 2.756948576054655403e-02 2.576607968169798701e-02 2.647685755040317737e-02
1.273000000000000043e+01 1.062860462725209601e-03 1.325407808631405039e-02 1.380449956232628755e-02 1.433556960175275986e-02 1.483415114733856871e-02 1.741073596875829937e-02 2.523986355123208902e-02 2.753524733504431055e-02 2.576288819666945271e-02 2.644571228446005937e-02
1.274000000000000021e+01 9.665046624621794879e-04 1.315386738401966467e-02 1.373173770496956270e-02 1.423607858280180952e-02 1.473059771685695206e-02 1.732633334530453081e-02 2.523366804732347576e-02 2.750353965827233987e-02 2.575911308115418422e-02 2.641681558354114917e-02
1.275000000000000000e+01 8.767985099891906654e-04 1.306054509530952222e-02 1.366151829517449519e-02 1.414497532020878891e-02 1.463675642449553671e-02 1.724906398440730418e-02 2.522750704789476078e-02 2.747446695293153524e-02 2.575496124447889529e-02 2.639028534544377719e-02
1.275999999999999979e+01 7.851019845791701096e-04 1.296518391971400799e-02 1.358692678354030473e-02 1.405333228583053977e-02 1.454356874592012232e-02 1.717135707236061223e-02 2.522084483752066314e-02 2.744517501886152566e-02 2.575010933815490011e-02 2.636353180775255836e-02
1.276999999999999957e+01 7.008889515196274015e-04 1.287766725755200466e-02 1.351572178893513908e-02 1.397039124730333100e-02 1.446056973067629502e-02 1.710111002870738292e-02 2.521442233398093341e-02 2.574513146904744768e-02 2.633928291667040136e-02 2.741863718246603451e-02
1.277999999999999936e+01 6.247036423377123155e-04 1.279856170078014221e-02 1.344900533197827298e-02 1.389623626757100459e-02 1.438771607839185382e-02 1.703846940478333932e-02 2.520837581925175486e-02 2.574021052789924463e-02 2.631760790182562440e-02 2.739491738664430812e-02
1.278999999999999915e+01 5.472776514691139911e-04 1.271824444383813819e-02 1.337897277689823090e-02 1.382156886303674385e-02 1.431592315160844404e-02 1.697568515795297439e-02 2.520201300311678341e-02 2.737108186604409951e-02 2.573481310923263557e-02 2.629583323917784529e-02
1.280000000000000071e+01 4.785201166691444713e-04 1.264698843398938573e-02 1.331495267375150046e-02 1.375569976700164246e-02 1.425410369057710132e-02 1.692066487673038119e-02 2.519618722187364629e-02 2.735013609276302007e-02 2.572969184049953353e-02 2.627670930271914021e-02
1.281000000000000050e+01 4.088272897618487460e-04 1.257483118346297557e-02 1.324839529366701220e-02 1.368920920463683084e-02 1.419331193308165026e-02 1.686559705298636830e-02 2.519012140553529566e-02 2.732911114154127838e-02 2.572419133238998748e-02 2.625752876001227407e-02
1.282000000000000028e+01 3.483514119696176528e-04 1.251227222448741093e-02 1.318936670724488169e-02 1.363162844770240620e-02 1.414207323320064609e-02 1.681838112569096488e-02 2.518473187567735541e-02 2.731102993499820789e-02 2.571916919927355258e-02 2.624105049369617609e-02
1.283000000000000007e+01 2.974369949608280717e-04 1.245964326476873239e-02 1.313881738436338542e-02 1.358317035091104880e-02 1.410000664247260810e-02 1.677903882357413209e-02 2.518010695654156889e-02 2.571476361790958273e-02 2.622729666468804829e-02 2.729592207163759193e-02
1.283999999999999986e+01 2.460545345990956226e-04 1.240656577909445002e-02 1.308706921821828004e-02 1.353423697096918163e-02 1.405852108291592330e-02 1.673971264268745915e-02 2.517536096492279871e-02 2.728077925153398961e-02 2.571015448725453081e-02 2.621352678342407996e-02
1.284999999999999964e+01 1.942066077302333151e-04 1.235304204728484602e-02 1.303416053358885836e-02 1.348479150849325389e-02 1.401761360466449897e-02 1.670041421217409797e-02 2.517049430277756503e-02 2.726560293581216377e-02 2.570533877411788209e-02 2.619974457081336930e-02
1.285999999999999943e+01 1.523948699082141255e-04 1.230990307534130836e-02 1.299102549481249806e-02 1.344484528749577065e-02 1.398529659745946160e-02 1.666900337143393390e-02 2.516651436399919978e-02 2.725343873657845237e-02 2.570133536293219001e-02 2.618871246424379212e-02
1.286999999999999922e+01 1.208424595830019915e-04 1.227736274609845211e-02 1.295821706243394621e-02 1.341464941844830623e-02 1.396129153131746986e-02 1.664546552727832682e-02 2.516347902626010075e-02 2.724430256563440192e-02 2.569824373631368272e-02 2.618043597692757893e-02
1.288000000000000078e+01 8.912472678105590618e-05 1.224466324086417000e-02 1.292502711997113238e-02 1.338424598999252146e-02 1.393748037724874995e-02 1.662194796362779364e-02 2.723515557367480258e-02 2.516040060228019043e-02 2.617215835703882651e-02 2.569507497949254440e-02
1.289000000000000057e+01 6.788800471304006889e-05 1.222277526860768987e-02 1.290269315823907616e-02 1.336385988288246902e-02 1.392171110220069216e-02 1.660628214987219797e-02 2.515832442744148426e-02 2.722905171775624050e-02 2.569291926993481218e-02 2.616663973189432488e-02
1.290000000000000036e+01 3.589599184946959534e-05 1.218981102270019073e-02 1.286888813396360950e-02 1.333310279673269143e-02 1.389820952048573602e-02 1.658280422871651755e-02 2.515517439424425419e-02 2.721988736657497687e-02 2.568962035874413144e-02 2.615836210665017231e-02
1.291000000000000014e+01 2.519555676207053781e-05 1.217878769218319612e-02 1.285754008221154203e-02 1.332280264032857306e-02 1.389041521462229707e-02 1.657498419470677248e-02 2.515411485775304740e-02 2.721683034283220448e-02 2.568850318682040779e-02 2.615560310819361675e-02
1.291999999999999993e+01 3.740167346184187864e-06 1.215668819462135258e-02 1.283472646853268256e-02 1.330213023264852773e-02 1.387488423056664789e-02 1.655935362893098603e-02 2.515198151703573748e-02 2.721071300231658538e-02 2.568624237599322069e-02 2.615008561718655880e-02
1.292999999999999972e+01 -7.014745034516045965e-06 1.214561203777402357e-02 1.282326158728662631e-02 1.329175788008184200e-02 1.386714695596821638e-02 1.655154329539487365e-02 2.515090771964428526e-02 2.720765270773760347e-02 2.568509868171213462e-02 2.614732718843174042e-02
1.293999999999999950e+01 -1.778777413132362042e-05 1.213451828127518062e-02 1.281175844089265693e-02 1.328136137617909156e-02 1.385942808295174619e-02 1.654373639375700603e-02 2.514982917536940851e-02 2.720459134491154396e-02 2.568394609114568045e-02 2.614456901344560866e-02
1.294999999999999929e+01 -1.778777413132362042e-05 1.213451828127518062e-02 1.281175844089265693e-02 1.328136137617909156e-02 1.385942808295174619e-02 1.654373639375700603e-02 2.514982917536940851e-02 2.720459134491154396e-02 2.568394609114568045e-02 2.614456901344560866e-02
1.296000000000000085e+01 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
1.297000000000000064e+01 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
1.298000000000000043e+01 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
1.299000000000000021e+01 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
1.300000000000000000e+01 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
1.300999999999999979e+01 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
1.301999999999999957e+01 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
1.302999999999999936e+01 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
1.303999999999999915e+01 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
1.305000000000000071e+01 -1.841455383480228238e-05 1.213276858824937840e-02 1.281075387298319206e-02 1.328013753797194045e-02 1.385645354710191533e-02 1.654218764394699628e-02 2.515162047578929985e-02 2.720479937380195987e-02 2.568483106964968010e-02 2.614372710283778545e-02
1.306000000000000050e+01 -1.841455383480228238e-05 1.213276858824937840e-02 1.281075387298319206e-02 1.328013753797194045e-02 1.385645354710191533e-02 1.654218764394699628e-02 2.515162047578929985e-02 2.720479937380195987e-02 2.568483106964968010e-02 2.614372710283778545e-02
1.307000000000000028e+01 -8.266766715205889837e-06 1.214211292895267351e-02 1.282127044248229826e-02 1.328930661903307033e-02 1.386118187248214575e-02 1.654844333873184761e-02 2.515449163518098524e-02 2.720806899884656641e-02 2.568687357009225361e-02 2.614564130313148244e-02
1.308000000000000007e+01 1.864443495926803556e-06 1.215143996023827604e-02 1.283176703000352484e-02 1.329844752901651779e-02 1.386591271829215946e-02 1.655470002115826816e-02 2.515735935905516474e-02 2.721133778953422136e-02 2.568891207129543955e-02 2.614755374034738455e-02
1.308999999999999986e+01 2.207705500661585519e-05 1.656721599947314633e-02 1.217004212785739378e-02 1.285270008335708501e-02 1.331664316110703697e-02 1.387538380195110603e-02 2.516308447286039196e-02 2.721787282543576547e-02 2.569297705003045426e-02 2.615137338579079720e-02
1.309999999999999964e+01 3.215841785116075577e-05 1.217931728022999052e-02 1.286313646296077806e-02 1.332569702322141010e-02 1.388012497687936796e-02 1.657347512144630858e-02 2.516594184896525296e-02 2.722113904907533244e-02 2.569500351451610778e-02 2.615328062445132148e-02
1.310999999999999943e+01 6.230250350475381466e-05 1.220703910259501868e-02 1.289432450779874791e-02 1.335267743958283050e-02 1.389437684054275340e-02 1.659225597743547650e-02 2.517449317056474900e-02 2.723093241425891819e-02 2.570105872889777085e-02 2.615899218617289898e-02
1.311999999999999922e+01 8.231503269211634850e-05 1.222543402548402144e-02 1.291501521531854095e-02 1.337050875886084018e-02 1.390390671406618352e-02 1.660477859329901121e-02 2.723745679456307869e-02 2.518017664239610709e-02 2.616279158492531773e-02 2.570507532268431761e-02
1.313000000000000078e+01 1.122081502580320845e-04 1.225289710138185301e-02 1.294589849599374343e-02 1.339701257722916358e-02 1.391825490262563365e-02 1.662356386785067766e-02 2.518867559403034639e-02 2.724723635269513111e-02 2.571106975423215202e-02 2.616847852571363431e-02
1.314000000000000057e+01 1.419499953257568649e-04 1.228020514575183658e-02 1.297659751776300899e-02 1.342321231624014552e-02 1.393268024719761938e-02 1.664234871647708378e-02 2.519714286537616879e-02 2.725700723280725588e-02 2.571702747022602473e-02 2.617415124659161485e-02
1.315000000000000036e+01 1.813695796817091463e-04 1.231637494645824137e-02 1.301724119800621964e-02 1.345764712060296478e-02 1.395206074291604863e-02 1.666739056822450979e-02 2.520838293862479387e-02 2.727002105762881337e-02 2.572491365269930289e-02 2.618169347440002515e-02
1.316000000000000014e+01 2.302627144413314927e-04 1.236120037237655421e-02 1.306757921474977456e-02 1.349983856379519988e-02 1.397657630288256202e-02 1.669867792769462803e-02 2.522235261083159361e-02 2.728626480902754045e-02 2.573467842840407652e-02 2.619108825976863147e-02
1.316999999999999993e+01 2.787298995760940836e-04 1.240559636857156874e-02 1.311739491422431007e-02 1.354101301166422966e-02 1.400148761209953421e-02 1.672993900769876446e-02 2.730248109934438339e-02 2.523623204270325840e-02 2.574433907733102850e-02 2.620044819152731255e-02
1.317999999999999972e+01 3.267687485112665447e-04 1.244956321130762100e-02 1.316668435332851370e-02 1.358109214400875231e-02 1.402687630092547440e-02 1.676116359773408351e-02 2.525002026555238019e-02 2.731866850151865728e-02 2.575389467256149201e-02 2.620977521479042269e-02
1.318999999999999950e+01 3.838466116354255454e-04 1.250175714425064664e-02 1.322513175413059759e-02 1.362762963523515836e-02 1.405808882212223644e-02 1.679857078947873811e-02 2.526644434255869570e-02 2.733805321824441317e-02 2.576522138297569070e-02 2.622092694317618503e-02
1.319999999999999929e+01 4.496480756959292087e-04 1.256186930999212206e-02 1.329234752323823002e-02 1.367960933750556919e-02 1.409570493942636712e-02 1.684210503934046102e-02 2.736061014706465955e-02 2.528543562927371494e-02 2.577824073086595544e-02 2.623388541646902439e-02
1.321000000000000085e+01 5.145932644710696485e-04 1.262114033113718656e-02 1.335850643104902202e-02 1.372892190185781569e-02 1.413479707997404057e-02 1.688549828035108488e-02 2.738310012671277272e-02 2.530424098024276758e-02 2.579104734138267310e-02 2.624679306561832418e-02
1.322000000000000064e+01 5.877595526793443284e-04 1.268784772699203638e-02 1.343280987238515585e-02 1.378184287146967495e-02 1.418146089335499578e-02 1.693488465389189276e-02 2.740871570224526904e-02 2.532550138969372200e-02 2.580541943598672547e-02 2.626148914827830874e-02
1.323000000000000043e+01 6.597894174042816381e-04 1.698401528738928759e-02 1.275345389016057859e-02 1.350570398432811292e-02 1.383102009143115201e-02 1.423033402727483764e-02 2.743423223967987948e-02 2.534651067359378757e-02 2.581950589330109236e-02 2.627613337189519879e-02
1.324000000000000021e+01 7.394527747352494041e-04 1.282594176059058746e-02 1.703893595706936978e-02 1.358600079819210181e-02 1.388194944799671024e-02 1.428789562082664194e-02 2.746281212158390925e-02 2.536984025524317496e-02 2.583500647844883327e-02 2.629255544254375729e-02
1.325000000000000000e+01 8.262502304581568428e-04 1.290484121224831464e-02 1.367305137734515542e-02 1.393344225862917958e-02 1.435473010610080133e-02 1.709946341301920789e-02 2.539537437863596467e-02 2.585179176466012238e-02 2.631074875915107025e-02 2.749440015870198428e-02
1.325999999999999979e+01 9.112222325667966019e-04 1.298200546839806298e-02 1.375773676440815961e-02 1.398021533389013152e-02 1.442402075202515142e-02 1.715940448924434258e-02 2.752579984114454648e-02 2.542049146097934142e-02 2.586810848733903101e-02 2.632889864471872621e-02
1.326999999999999957e+01 1.002561448772648720e-03 1.306487334977953114e-02 1.384796467547920809e-02 1.402721487307848937e-02 1.450225512579891331e-02 1.722458526399886156e-02 2.756010678621041016e-02 2.544762724973774481e-02 2.588550605371245025e-02 2.634882792308029451e-02
1.327999999999999936e+01 1.099632207254192884e-03 1.729469580385236196e-02 1.315285747701232591e-02 1.458899089622322197e-02 1.394232466039596607e-02 1.407473913544043942e-02 2.759723506871433057e-02 2.547662628080661282e-02 2.590381524036257030e-02 2.637054285744268312e-02
1.328999999999999915e+01 1.193989570518214386e-03 1.323830444405035486e-02 1.467620161902910385e-02 1.412116105577049772e-02 1.403057606894828578e-02 1.736366690600504858e-02 2.763403128111202589e-02 2.550497909610252578e-02 2.592141291488934268e-02 2.639224582577582093e-02
1.330000000000000071e+01 1.293113428252810849e-03 1.743698487935528563e-02 1.332798981701682761e-02 1.477028667147976121e-02 1.411180914191742346e-02 1.417858086381450743e-02 2.767349312761996014e-02 2.553494585372973955e-02 2.593966053293426943e-02 2.641575768468832491e-02
1.331000000000000050e+01 1.388980560592139495e-03 1.341465618930456731e-02 1.486320359139495575e-02 1.416817449360737412e-02 1.425405452967302804e-02 1.750872839271316872e-02 2.556411302230704452e-02 2.595704608863557208e-02 2.643927893045388763e-02 2.771251034100480695e-02
1.332000000000000028e+01 1.488538270464671246e-03 1.350458645989702222e-02 1.496129109924881732e-02 1.421207856697393954e-02 1.434513138065754770e-02 1.758409693369741844e-02 2.775399863411947415e-02 2.559460528248543379e-02 2.597479219452531948e-02 2.646462270975673270e-02
1.333000000000000007e+01 1.590918914217068561e-03 1.359699145754793281e-02 1.506350727963843943e-02 1.425170165218316368e-02 1.444261547930753703e-02 1.766251569161764873e-02 2.562618959811055475e-02 2.599266998800315795e-02 2.649178380122539297e-02 2.779780002460430569e-02
1.333999999999999986e+01 1.688811847179062711e-03 1.368527491490736242e-02 1.516225758141791051e-02 1.428721817907990452e-02 1.453685071041004202e-02 1.773836066805109524e-02 2.565661987483940087e-02 2.600936438724935768e-02 2.651892917292147586e-02 2.784088458571223543e-02
1.334999999999999964e+01 1.782166210669267796e-03 1.376939910480972501e-02 1.525716329969976047e-02 1.431979400335296054e-02 1.462697696424592950e-02 1.781147477973527016e-02 2.568586565879317149e-02 2.602487192482498546e-02 2.654601906534695410e-02 2.788320625946567530e-02
1.335999999999999943e+01 1.876686623995961695e-03 1.385450459804945210e-02 1.435187935057848953e-02 1.535383126760975908e-02 1.471824814754690847e-02 1.788628332410375360e-02 2.792745458191204025e-02 2.571572231357028074e-02 2.604010735877893695e-02 2.657478891111026559e-02
1.336999999999999922e+01 1.971332094811221493e-03 1.393964607450555795e-02 1.545107830668791642e-02 1.438333105310448529e-02 1.480955384054658854e-02 1.796197865222066634e-02 2.574589254137396588e-02 2.605482823586992638e-02 2.660511221933271192e-02 2.797338857338916435e-02
1.338000000000000078e+01 2.059956557485282270e-03 1.401929185919139655e-02 1.441230713177123722e-02 1.554244552398027085e-02 1.489492449809368298e-02 1.803357292745698046e-02 2.577442307710670066e-02 2.606805748340120313e-02 2.663504509332431311e-02 2.801812984209497981e-02
1.339000000000000057e+01 2.147163898362306096e-03 1.409757466952089519e-02 1.444046607334008997e-02 1.563255521407148213e-02 1.497878340484794929e-02 1.810469503627784929e-02 2.580279914717571732e-02 2.608047140819032272e-02 2.666612235276392615e-02 2.806409840716108522e-02
1.340000000000000036e+01 2.223204651751381055e-03 1.416574364945707466e-02 1.446478918775328040e-02 1.505176857984281101e-02 1.571122959710445979e-02 1.816725078804399054e-02 2.582782361434915810e-02 2.609073094046282515e-02 2.669467933382051877e-02 2.810606823732319723e-02
1.341000000000000014e+01 2.300857923160560484e-03 1.423524521598368460e-02 1.448944945446566795e-02 1.512615195528979779e-02 1.579161428987608043e-02 1.823164443568298793e-02 2.585369500647142701e-02 2.610057396661076903e-02 2.672539504234532418e-02 2.815113785161710638e-02
1.341999999999999993e+01 2.367224649994802144e-03 1.429452195896046239e-02 1.451040903321783489e-02 1.586030420691840817e-02 1.518958324517585660e-02 1.828707550301878620e-02 2.587610170089556239e-02 2.610838959641074292e-02 2.675301310104716279e-02 2.819182449185136594e-02
1.342999999999999972e+01 2.429620301911162693e-03 1.435010321460102913e-02 1.453003516383020825e-02 1.524907197005223071e-02 1.592483284351650305e-02 1.833950303340693005e-02 2.589745637796119979e-02 2.611513960151468777e-02 2.678023382209931275e-02 2.823233240599111113e-02
1.343999999999999950e+01 2.484097168659423014e-03 1.439845307480490735e-02 1.454711953737482938e-02 1.530085595486079322e-02 1.598109179910258901e-02 1.838549575550603790e-02 2.591635902430151212e-02 2.612046237264062723e-02 2.680507383944569916e-02 2.826990967893738826e-02
1.344999999999999929e+01 2.532833738725955366e-03 1.444148181014601358e-02 1.456237090800401555e-02 1.534700473665782418e-02 1.603131405627851447e-02 1.842676981966232322e-02 2.593348421470491674e-02 2.612467032049708635e-02 2.682819923271247825e-02 2.830568553491416561e-02
1.346000000000000085e+01 2.570913715093235685e-03 1.447484541558992366e-02 1.457426657603458180e-02 1.538287253078520454e-02 1.607043364113119877e-02 1.845904240379092967e-02 2.594698322203551830e-02 2.612750046326777278e-02 2.684688131130921751e-02 2.833535924493514949e-02
1.347000000000000064e+01 2.602307871801700159e-03 1.450202962431311818e-02 1.458404654782305236e-02 1.610253571921009888e-02 1.541220718508093217e-02 1.848557061620790046e-02 2.612943319651254634e-02 2.595811494428486993e-02 2.686267476406123053e-02 2.836114856355832423e-02
1.348000000000000043e+01 2.624758958920576229e-03 1.452107766627330765e-02 1.459097869485108737e-02 1.543288295249417401e-02 1.612530649490077211e-02 1.850435048705699123e-02 2.596591998909042465e-02 2.613047937912298807e-02 2.687413322562433662e-02 2.838036142341001516e-02
1.349000000000000021e+01 2.638244827235631650e-03 1.453202735933159691e-02 1.459500038106563771e-02 1.544488456814617147e-02 1.613873242960363677e-02 1.851529640959167361e-02 2.597024465757797815e-02 2.613080407326725044e-02 2.688096936397847692e-02 2.839206855784255981e-02
1.350000000000000000e+01 2.642752053069803708e-03 1.453493027647520010e-02 1.459604575825896797e-02 1.544820452341968443e-02 1.614280721362521334e-02 1.851835515261478216e-02 2.597098370976917009e-02 2.613051743919100889e-02 2.688299919372342042e-02 2.839560524807122760e-02
1.350999999999999979e+01 2.638275963209377965e-03 1.452980510008457411e-02 1.459409335384235541e-02 1.613753062592209950e-02 1.544284338373819176e-02 1.851350657739702157e-02 2.688015560818992136e-02 2.612964978075599243e-02 2.596810484831405322e-02 2.839073748909841377e-02
1.351999999999999957e+01 2.624820645088615702e-03 1.451661814528025854e-02 1.458918580870031956e-02 1.542880989707810790e-02 1.612290812207343646e-02 1.850076395087755024e-02 2.596165633734980049e-02 2.612814379691582797e-02 2.687249361639937328e-02 2.837772810124732439e-02
1.352999999999999936e+01 2.602398950565804579e-03 1.449531908507043811e-02 1.458139374360290993e-02 1.609895114188161433e-02 1.540612089640581127e-02 1.848017383835755950e-02 2.595175352839296928e-02 2.612586825653401626e-02 2.686018647803257997e-02 2.835726640471253335e-02
1.353999999999999915e+01 2.571032484894710760e-03 1.446588380643666454e-02 1.457077180315081120e-02 1.606567814541112055e-02 1.537480101025892089e-02 1.845181558507080072e-02 2.593855163334421454e-02 2.612264577262670556e-02 2.684351327803176715e-02 2.833029905269402945e-02
1.355000000000000071e+01 2.532976780556489820e-03 1.443039530999582799e-02 1.455808397860919139e-02 1.602546454814139307e-02 1.533708180061129495e-02 1.841778095224690451e-02 2.592310592604550601e-02 2.611853038437679866e-02 2.682396196020674431e-02 2.829958005300579893e-02
1.356000000000000050e+01 2.484263185965848199e-03 1.438515514494060656e-02 1.454200024575939137e-02 1.597411405774918150e-02 1.528902981478098312e-02 1.837462263065500409e-02 2.590394197732957121e-02 2.611290719815979183e-02 2.679988447414508729e-02 2.826278271536553782e-02
1.357000000000000028e+01 2.429805353572737654e-03 1.433473572970557150e-02 1.452412238904943718e-02 1.523549020182131571e-02 1.591680879700460224e-02 1.832680825179295453e-02 2.588310056696084202e-02 2.610618376738181937e-02 2.677410554045407676e-02 2.822430516276024787e-02
1.358000000000000007e+01 2.367425741213626759e-03 1.427712081056121789e-02 1.450369647894258519e-02 1.517430639570553283e-02 1.585126147253253584e-02 1.827252560669896317e-02 2.585979354309410339e-02 2.609798199580893110e-02 2.674591507662126694e-02 2.818295663735644052e-02
1.358999999999999986e+01 2.301071264889507917e-03 1.421595457789784529e-02 1.448196929670437366e-02 1.578163395641316372e-02 1.510933455202214705e-02 1.821530466417780811e-02 2.583551498270944199e-02 2.608874698352743951e-02 2.671735339701518039e-02 2.814151873284071945e-02
1.359999999999999964e+01 2.223427696306214986e-03 1.414450159720956335e-02 1.445648176073857129e-02 1.503340582305714122e-02 1.570029022037028321e-02 1.814898680309418727e-02 2.580763500777427319e-02 2.607736215332975491e-02 2.668561956282394440e-02 2.809569212697013776e-02
1.360999999999999943e+01 2.147392773955791086e-03 1.808467918561134508e-02 1.407462712281578980e-02 1.443139493085355586e-02 1.495912088046242629e-02 1.562078548902605564e-02 2.578077812979443981e-02 2.606568730755317795e-02 2.665613590061239116e-02 2.805306645186178560e-02
1.361999999999999922e+01 2.060188699195060914e-03 1.399458318374607879e-02 1.440238849582726847e-02 1.487398889109371562e-02 1.552982609300233158e-02 1.801167205089970053e-02 2.800641580203456008e-02 2.575041955526704771e-02 2.605173992095994109e-02 2.662406443631808520e-02
1.363000000000000078e+01 1.971564660148601017e-03 1.391331894480805215e-02 1.437255278781970555e-02 1.478753760803672504e-02 1.543768517553639405e-02 1.793827063191836407e-02 2.796103384892540886e-02 2.571997203453408112e-02 2.603703113849438824e-02 2.659318257021751550e-02
1.364000000000000057e+01 1.876917169986828081e-03 1.382660505177281916e-02 1.434014502836327733e-02 1.533969386740954496e-02 1.469530870911390889e-02 1.786074428303971104e-02 2.791445555756603969e-02 2.568783763155118444e-02 2.602080199012292080e-02 2.656190202095473629e-02
1.365000000000000036e+01 1.782392801698309565e-03 1.374006383216860167e-02 1.524235464044627203e-02 1.430700624287323426e-02 1.460337628988624646e-02 1.778419308613693461e-02 2.786959223678341438e-02 2.565608638935982372e-02 2.600412223076228532e-02 2.653222434980829700e-02
1.366000000000000014e+01 1.689033112254701352e-03 1.365463436040050861e-02 1.514684898982972087e-02 1.427319195684358631e-02 1.451292482895018797e-02 1.770943071573555239e-02 2.562502193945036255e-02 2.782668269174118705e-02 2.598724010444987062e-02 2.650427732762328584e-02
1.366999999999999993e+01 1.591133502046380597e-03 1.356508667905499677e-02 1.504753312893027106e-02 1.423594092561042239e-02 1.441889615686799478e-02 1.763192611482155073e-02 2.778299651728200620e-02 2.559273030678484856e-02 2.596915245935489322e-02 2.647626858995123442e-02
1.367999999999999972e+01 1.488745074404611247e-03 1.347146015880062997e-02 1.494479561300489021e-02 1.419340775166162694e-02 1.432281871923703036e-02 1.755183932367310878e-02 2.773857765778985421e-02 2.644823719854549546e-02 2.555924066106446402e-02 2.594986394111252481e-02
1.368999999999999950e+01 1.389179345886522917e-03 1.338042981471428833e-02 1.484627550851381171e-02 1.423573369132433847e-02 1.414411495327210985e-02 1.747490924403628451e-02 2.769649740399055329e-02 2.642207406806650061e-02 2.552692947324613354e-02 2.593078638645656547e-02
1.369999999999999929e+01 1.293304339338313420e-03 1.740171424746289608e-02 1.329277781515303403e-02 1.475302153612628037e-02 1.408052833060315263e-02 1.416616975521708260e-02 2.765691625376046417e-02 2.549603753302812081e-02 2.591215247429677973e-02 2.639778510862079638e-02
1.371000000000000085e+01 1.194172420039043767e-03 1.732694592145222687e-02 1.320214259081487797e-02 1.465868579599138681e-02 1.411012439095923540e-02 1.399656912264780374e-02 2.761687640525620907e-02 2.546431106423431567e-02 2.589264555014130637e-02 2.637349815216361720e-02
1.372000000000000064e+01 1.099807651668972645e-03 1.725663934366478136e-02 1.311585170131457541e-02 1.457134763701676931e-02 1.406246058563379378e-02 1.390824676700344251e-02 2.757953413624174288e-02 2.543430253857600562e-02 2.587387615962564308e-02 2.635107252132868130e-02
1.373000000000000043e+01 1.002729725788503246e-03 1.302705631770215838e-02 1.718519880301394923e-02 1.448461437047049091e-02 1.401338146530952712e-02 1.381403379858913913e-02 2.754184796350986689e-02 2.540361741698387438e-02 2.585438667569017399e-02 2.632862745392803780e-02
1.374000000000000021e+01 9.113843267256920748e-04 1.294347448933565181e-02 1.440651941142539506e-02 1.396490796966799904e-02 1.372388063086900541e-02 1.711880569304622193e-02 2.750701953477207098e-02 2.537490916800631477e-02 2.630802188102096886e-02 2.583589983162950382e-02
1.375000000000000000e+01 8.264071688006130586e-04 1.286568670722187425e-02 1.433747687929845700e-02 1.391674330129961078e-02 1.363921505322657386e-02 1.705776983648148171e-02 2.534834014449713693e-02 2.747513776203563268e-02 2.581858686833642461e-02 2.628925104847647590e-02
1.375999999999999979e+01 7.396051369671167433e-04 1.278618887533530118e-02 1.355215662927803169e-02 1.386380201141090319e-02 1.427099362662819643e-02 1.699615616710055746e-02 2.532133262612365834e-02 2.744306041137088009e-02 2.580079968534246260e-02 2.627043068436821227e-02
1.376999999999999957e+01 6.599382677530020577e-04 1.271318470116204920e-02 1.347184092725459137e-02 1.381153635965348681e-02 1.421380675627674853e-02 1.694026655026219935e-02 2.741403436302181085e-02 2.529665858693483024e-02 2.578439256295025905e-02 2.625343886763002385e-02
1.377999999999999936e+01 5.879058493913194355e-04 1.264713788591675589e-02 1.339892669835586643e-02 1.376117131714394218e-02 1.416527984538586832e-02 1.689028252651179202e-02 2.527443955913290588e-02 2.738811696480175292e-02 2.576949643679835728e-02 2.623828377928435346e-02
1.378999999999999915e+01 5.147376175351961848e-04 1.258000761552751333e-02 1.332460347035865217e-02 1.370709009929240059e-02 1.411894222787408830e-02 1.684005112073560378e-02 2.736209683413505164e-02 2.525195557455720344e-02 2.575431101305162424e-02 2.622307256779507142e-02
1.380000000000000071e+01 4.497912876618367375e-04 1.252038162814338162e-02 1.325842913856933349e-02 1.365680341605846060e-02 1.408009788618163650e-02 1.679592605784617845e-02 2.733925010366980435e-02 2.523206823602044263e-02 2.620971061285534698e-02 2.574078970537663213e-02
1.381000000000000050e+01 3.839892572857887018e-04 1.245992899202234133e-02 1.319120049402282106e-02 1.360389913877153335e-02 1.404268143608360456e-02 1.675166773001228460e-02 2.521198435137629937e-02 2.731633409793256945e-02 2.572705279356946040e-02 2.619629444463550047e-02
1.382000000000000028e+01 3.269114055431597511e-04 1.240745511550860394e-02 1.313274429103068047e-02 1.355661238032425907e-02 1.401159694548113552e-02 1.671364656177369221e-02 2.519461531324650519e-02 2.729663994533235855e-02 2.571510871693787059e-02 2.618474766806819926e-02
1.383000000000000007e+01 2.788729420882385792e-04 1.236326360735551591e-02 1.308344905096265644e-02 1.351593955690081651e-02 1.398628383268393435e-02 1.668191534616453656e-02 2.518003366441117635e-02 2.728019364285626247e-02 2.570503699945586237e-02 2.617508948249452558e-02
1.383999999999999986e+01 2.304065034644786603e-04 1.231865098784820124e-02 1.665015247292563755e-02 1.303362880233065874e-02 1.396142055152899825e-02 1.347419827209979208e-02 2.516535539019328777e-02 2.726371761935459520e-02 2.569485870993715171e-02 2.616539659091892886e-02
1.384999999999999964e+01 1.815144964263270991e-04 1.227361718361165768e-02 1.298328727302324945e-02 1.343146516817742518e-02 1.393692691745605783e-02 1.661836840829353235e-02 2.724721340867478081e-02 2.515058146019185162e-02 2.568457475743499835e-02 2.615566702993518677e-02
1.385999999999999943e+01 1.420961017044746789e-04 1.223728676038279492e-02 1.294264134050544628e-02 1.339661379474935479e-02 1.391754641321460949e-02 1.659293302979093082e-02 2.723399076746047323e-02 2.513869408283132822e-02 2.567627211523239653e-02 2.614785566225524827e-02
1.386999999999999922e+01 1.123553237368239601e-04 1.220986187149498102e-02 1.291194084300883484e-02 1.337011067254269964e-02 1.390311150906452069e-02 1.657385536325328701e-02 2.512973906055749121e-02 2.722406305118030279e-02 2.567000139578789336e-02 2.614198031079446871e-02
1.388000000000000078e+01 8.246342684189162504e-05 1.218228511147274006e-02 1.288105617936547743e-02 1.334331069373968087e-02 1.388874607291260693e-02 1.655477932887716372e-02 2.721412649239511941e-02 2.512075041032655470e-02 2.566369339141815614e-02 2.613609006998960510e-02
1.389000000000000057e+01 6.245179932591531460e-05 1.216381618090318570e-02 1.286036455809518204e-02 1.332528571601253493e-02 1.387920065042324430e-02 1.654206404515150969e-02 2.511473939128036278e-02 2.720749736623260043e-02 2.565946743085161311e-02 2.613215476414971344e-02
1.390000000000000036e+01 3.230920107633650148e-05 1.213598605892797500e-02 1.282917508548428107e-02 1.329802014898464474e-02 1.386491971008644263e-02 1.652299598853206042e-02 2.510569512718452412e-02 2.719754678318812152e-02 2.565309768558782233e-02 2.612623877807233527e-02
1.391000000000000014e+01 2.222837064248938142e-05 1.212667553812217351e-02 1.281873820006891596e-02 1.328887259514517638e-02 1.386016737125158813e-02 1.651664162189992596e-02 2.510267300453664779e-02 2.719422813092105609e-02 2.565096624869997802e-02 2.612426324709463815e-02
1.391999999999999993e+01 2.016879908596430708e-06 1.210800374290909968e-02 1.279780406805250750e-02 1.327049152347773743e-02 1.385067184338394965e-02 1.650393590060135821e-02 2.509661774947861967e-02 2.718758820985785890e-02 2.564669113097766892e-02 2.612030678968946945e-02
1.392999999999999972e+01 -8.113741574943262837e-06 1.209864245687149002e-02 1.278730689987341712e-02 1.326125883575748725e-02 1.384592774650002592e-02 1.649758472431991918e-02 2.509358463091556843e-02 2.718426696445222848e-02 2.564454746284707334e-02 2.611832583256238488e-02
1.393999999999999950e+01 -1.826092125417251791e-05 1.208926423674935684e-02 1.277678971672363550e-02 1.325199858515673478e-02 1.384118550302289134e-02 1.649123479022998953e-02 2.718094487799267364e-02 2.509054786093356873e-02 2.564239973033101416e-02 2.611634303620126094e-02
1.394999999999999929e+01 -1.826092125417251791e-05 1.208926423674935684e-02 1.277678971672363550e-02 1.325199858515673478e-02 1.384118550302289134e-02 1.649123479022998953e-02 2.718094487799267364e-02 2.509054786093356873e-02 2.564239973033101416e-02 2.611634303620126094e-02
1.396000000000000085e+01 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
1.397000000000000064e+01 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
1.398000000000000043e+01 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
1.399000000000000021e+01 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
1.400000000000000000e+01 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
1.400999999999999979e+01 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
1.401999999999999957e+01 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
1.402999999999999936e+01 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
1.403999999999999915e+01 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
1.405000000000000071e+01 -1.763303835458091001e-05 1.209103579788402098e-02 1.277785717435908283e-02 1.325316700400189923e-02 1.384421078341916723e-02 1.649270506313108356e-02 2.508876403349227791e-02 2.718080814963177994e-02 2.564153873876470410e-02 2.611722372768796041e-02
1.406000000000000050e+01 -1.763303835458091001e-05 1.209103579788402098e-02 1.277785717435908283e-02 1.325316700400189923e-02 1.384421078341916723e-02 1.649270506313108356e-02 2.508876403349227791e-02 2.718080814963177994e-02 2.564153873876470410e-02 2.611722372768796041e-02
1.407000000000000028e+01 -6.859604676418867066e-06 1.210218511984197977e-02 1.278942478845217917e-02 1.326359874149885161e-02 1.385199374763354530e-02 1.650052790224878010e-02 2.509001557517418282e-02 2.718399276075250323e-02 2.564282052165054934e-02 2.612008900052117250e-02
1.408000000000000007e+01 3.895639983289998994e-06 1.211331703879454241e-02 1.280095507973267460e-02 1.327400639808088388e-02 1.385979388038223285e-02 1.650835460428183576e-02 2.509126206692360861e-02 2.718717578348729333e-02 2.564409331347382998e-02 2.612295417507532261e-02
1.408999999999999986e+01 2.535147938364323993e-05 1.213552865513687316e-02 1.282390240061877587e-02 1.329474959691760369e-02 1.387544685268290827e-02 1.652401919612880160e-02 2.509373988913967887e-02 2.719353702092883879e-02 2.564661202371782550e-02 2.612868411425947959e-02
1.409999999999999964e+01 3.605203233200474902e-05 1.214660834432606737e-02 1.283531877908970255e-02 1.330508522392266808e-02 1.388330027503139642e-02 1.653185688548427720e-02 2.719671521295979194e-02 2.509497121229492186e-02 2.564785799186146756e-02 2.613154882156067810e-02
1.410999999999999943e+01 6.804397193483208140e-05 1.217974287728518408e-02 1.286933485103556457e-02 1.333594891325975279e-02 1.390697162801071869e-02 1.655539032844308492e-02 2.720623994744384225e-02 2.509863478849520130e-02 2.565154264520985022e-02 2.614014155041450432e-02
1.411999999999999922e+01 8.928029084687170503e-05 1.220174539537611548e-02 1.289181470987631542e-02 1.335640614662854039e-02 1.392284772585696863e-02 1.657109527469648874e-02 2.721258145635993206e-02 2.510105181013743206e-02 2.565395495023096648e-02 2.614586858959125001e-02
1.413000000000000078e+01 1.209968907437494219e-04 1.223461827847383172e-02 1.292523157110344982e-02 1.338691612381407055e-02 1.394680952474626999e-02 1.659467469115723931e-02 2.510463923067284692e-02 2.722208102283807385e-02 2.565750769927345812e-02 2.615445640904062383e-02
1.414000000000000057e+01 1.525475385356750402e-04 1.226733389053578753e-02 1.295827691985948493e-02 1.341721806451817191e-02 1.397095371724321397e-02 1.661827814245771251e-02 2.510818083461881234e-02 2.723156508078857646e-02 2.566098217559298691e-02 2.616304026074883771e-02
1.415000000000000036e+01 1.943559536484409012e-04 1.231070960988926537e-02 1.300174394755022715e-02 1.345730430729939753e-02 1.400343840395724439e-02 1.664978223941077431e-02 2.511283154477172985e-02 2.724418583486777276e-02 2.566549416143909870e-02 2.617447790935947469e-02
1.416000000000000014e+01 2.461981807469473468e-04 1.236453431603530724e-02 1.305509437693976212e-02 1.350692111694857742e-02 1.404452731905413317e-02 1.668920640955283072e-02 2.511852983526650929e-02 2.725992111970893667e-02 2.567094234239525666e-02 2.618876042221694733e-02
1.416999999999999993e+01 2.975732423819549255e-04 1.241791860618457824e-02 1.310731483318786604e-02 1.355601978240674431e-02 1.408616409027984781e-02 1.672866835540962396e-02 2.512409985347125244e-02 2.727560988191933544e-02 2.567618007140476388e-02 2.620302354418060226e-02
1.417999999999999972e+01 3.484785864644509429e-04 1.247086047908514857e-02 1.315836736146041956e-02 1.360463494410877293e-02 1.412835332893128820e-02 1.676815626675417017e-02 2.512954119114988241e-02 2.729125066417553355e-02 2.621726386171560272e-02 2.568121012298443112e-02
1.418999999999999950e+01 4.089413982870036520e-04 1.253380344307141597e-02 1.321804016280576574e-02 1.366239046100200909e-02 1.417970457835140280e-02 1.681555965633394975e-02 2.513590037381429818e-02 2.730995419459342211e-02 2.568697583425047157e-02 2.623431740673139514e-02
1.419999999999999929e+01 4.786160323186697263e-04 1.260642122038128921e-02 1.328540218299879665e-02 1.372906234949659854e-02 1.424058569571779245e-02 1.687086331835169900e-02 2.514308358638824362e-02 2.733168153126628447e-02 2.569333539372735745e-02 2.625415795971248675e-02
1.421000000000000085e+01 5.473522660846206729e-04 1.267815232886369652e-02 1.335027819809315314e-02 1.379508580634346976e-02 1.430245719170746346e-02 1.692613737010452771e-02 2.515001182290793960e-02 2.735330425561748394e-02 2.627393053973219733e-02 2.569930608934900898e-02
1.422000000000000064e+01 6.247502031343391904e-04 1.275903210581537037e-02 1.342133965896128919e-02 1.386989631961758201e-02 1.437427506024224061e-02 1.698923288697254050e-02 2.515761628604044203e-02 2.737788236946801096e-02 2.629643336948778859e-02 2.570566187742129999e-02
1.423000000000000043e+01 7.009036113581357816e-04 1.283872327005681178e-02 1.348912134145231062e-02 1.394416279367254909e-02 1.444712905026654740e-02 1.705220663867137651e-02 2.516488492262127993e-02 2.740231173308763091e-02 2.631882331166537914e-02 2.571152735257210137e-02
1.424000000000000021e+01 7.850763091549378724e-04 1.292692977213964409e-02 1.356154093698250067e-02 1.402720155440231528e-02 1.453011344939611656e-02 1.712285352218198553e-02 2.517265897741835512e-02 2.742960853128582552e-02 2.634386155995815243e-02 2.571755060878702301e-02
1.425000000000000000e+01 8.767227091758749520e-04 1.302310149412518915e-02 1.363746356895784335e-02 1.411893666721682900e-02 1.462328235690873481e-02 1.720103441560108873e-02 2.518079394750443595e-02 2.745969522765203188e-02 2.572354191706838905e-02 2.637147464713008455e-02
1.425999999999999979e+01 9.663733999428483420e-04 1.311728824126629986e-02 1.370895319507277679e-02 1.421013572844496628e-02 1.471711607995807546e-02 1.727880743702200211e-02 2.518839724807029473e-02 2.572880913962645108e-02 2.748951197770418964e-02 2.639884699226638723e-02
1.426999999999999957e+01 1.062662356097433250e-03 1.321852345751551271e-02 1.378299781572247737e-02 1.430975861472075054e-02 1.482068584590014865e-02 1.736379641160288451e-02 2.519614415958901232e-02 2.573378273925386664e-02 2.752198004276240617e-02 2.642865087950185127e-02
1.427999999999999936e+01 1.164897774834716161e-03 1.332601145536482096e-02 1.385901931553664042e-02 1.441741557791553774e-02 1.493360514116111315e-02 1.745573014496024436e-02 2.520385547570890006e-02 2.573824699505967636e-02 2.755697935367389800e-02 2.646076396724467150e-02
1.428999999999999915e+01 1.264175010283856209e-03 1.343026232810065265e-02 1.393090648356019347e-02 1.452374361176148390e-02 1.504597288043971887e-02 1.754673003084723445e-02 2.521079189614636173e-02 2.574172691071730662e-02 2.759150853049247357e-02 2.649242045052378064e-02
1.430000000000000071e+01 1.368353562298160828e-03 1.353931785936930698e-02 1.400507328511326616e-02 1.463711117080432333e-02 1.516657909281484383e-02 1.764412318654609568e-02 2.521742910969553692e-02 2.574440674342526325e-02 2.762834208092840305e-02 2.652615238567714029e-02
1.431000000000000050e+01 1.468990900507082626e-03 1.364403789550377652e-02 1.407634097076758579e-02 1.474826820856347045e-02 1.528555227159349855e-02 1.774013812985960822e-02 2.522315176745942508e-02 2.766452695619767144e-02 2.655924704547413598e-02 2.574597325235218961e-02
1.432000000000000028e+01 1.573370248120490450e-03 1.375154951718808236e-02 1.415090232191835128e-02 1.486518287269326596e-02 1.541138626071228770e-02 1.784183742548799134e-02 2.522829023411439844e-02 2.574643734755836799e-02 2.770269598704923342e-02 2.659411037749365159e-02
1.433000000000000007e+01 1.680557891318657177e-03 1.386011533747441744e-02 1.422944409986611793e-02 1.498691539666722333e-02 1.554309602394213924e-02 1.794865551785247357e-02 2.523261632092603859e-02 2.574555222412402977e-02 2.663048680477126187e-02 2.774256195933295921e-02
1.433999999999999986e+01 1.782891710155947058e-03 1.396120344679115631e-02 1.430771622448284361e-02 1.510471418079924362e-02 1.567114914484616858e-02 1.805305685717267794e-02 2.523572342908723606e-02 2.574326255853345846e-02 2.666575515428092416e-02 2.778121302886418786e-02
1.434999999999999964e+01 1.880327223635927915e-03 1.405430139869108530e-02 1.438660493869415267e-02 1.521835062878763682e-02 1.579516654508075421e-02 1.815484498860426427e-02 2.523761461501045078e-02 2.573959327314192386e-02 2.669980618277282419e-02 2.781845025832578588e-02
1.435999999999999943e+01 1.978812598088902121e-03 1.414457661272255917e-02 1.447195165698347136e-02 1.533476654288520348e-02 1.592264016794141951e-02 1.826032282624653544e-02 2.523829750644887918e-02 2.573418598359207901e-02 2.673464844915732219e-02 2.785631343958882081e-02
1.436999999999999922e+01 2.077242624474704563e-03 1.423062476146392911e-02 1.456387805856241939e-02 1.545283027316319419e-02 1.605227251541541111e-02 1.836864252491550442e-02 2.523752384083353950e-02 2.572678340010890047e-02 2.676981329541922722e-02 2.789396415814063626e-02
1.438000000000000078e+01 2.169223404686765940e-03 1.430746830833092703e-02 1.465627398958091465e-02 1.556490986998816488e-02 1.617558336919983769e-02 1.847283785978826032e-02 2.523521986720579646e-02 2.571770741500247273e-02 2.680284357852825289e-02 2.792824501765674844e-02
1.439000000000000057e+01 2.259533696604225025e-03 1.438022931922484406e-02 1.475326609320512516e-02 1.567687605781794766e-02 1.629892889675978174e-02 1.857838004144029068e-02 2.523113315343536445e-02 2.570631297252053485e-02 2.683519790601865060e-02 2.795973131094276268e-02
1.440000000000000036e+01 2.338095392654478480e-03 1.444213220386554933e-02 1.484277697840909009e-02 1.577613136318679193e-02 1.640833479354087548e-02 1.867327978160692944e-02 2.522574183994519270e-02 2.569390436038450354e-02 2.686295992709454919e-02 2.798342147159705445e-02
1.441000000000000014e+01 2.418115583390858820e-03 1.450475068859396685e-02 1.493909268310677010e-02 1.587942887140759984e-02 1.652218377712956141e-02 1.877354934819393251e-02 2.521798980114980937e-02 2.567818966408247014e-02 2.689032329383796507e-02 2.800049677192700814e-02
1.441999999999999993e+01 2.486306406389287432e-03 1.455858141170121578e-02 1.502571251227199055e-02 1.596969584371280698e-02 1.662159237016295685e-02 1.886262044323114284e-02 2.520900363580721656e-02 2.566155238652395934e-02 2.691215455804022577e-02 2.800448192270211731e-02
1.442999999999999972e+01 2.550208936152274612e-03 1.461028232739095684e-02 1.511144043063562814e-02 1.605679404008863650e-02 1.671736863918332414e-02 1.895010373210259322e-02 2.519783345054874696e-02 2.564219868572367375e-02 2.693018850741537087e-02 2.799218098688231043e-02
1.443999999999999950e+01 2.605786510599676815e-03 1.465717644172430389e-02 1.519068165710443612e-02 1.613532073430440708e-02 1.680352103428236349e-02 1.903060416853615336e-02 2.518498887189328170e-02 2.562106289243613541e-02 2.796002146054174520e-02 2.694220708242926407e-02
1.444999999999999929e+01 2.655269167332376286e-03 1.470166018176254780e-02 1.526655186855029218e-02 1.620853941531395087e-02 1.688358198458869350e-02 1.910752728968424102e-02 2.516972825487953647e-02 2.559695709261794461e-02 2.694715087742399415e-02 2.790429598424247482e-02
1.446000000000000085e+01 2.693690259174957857e-03 1.473945904938248237e-02 1.533106919335089531e-02 1.626896167019150838e-02 1.694934143260993370e-02 1.917295894703859027e-02 2.515364842397575448e-02 2.557235776106936073e-02 2.694309552091632767e-02 2.783387693171255131e-02
1.447000000000000064e+01 2.725081257252005146e-03 1.477464803135027441e-02 1.539068654770933166e-02 1.632277569451322588e-02 1.700751356191842339e-02 1.923359175513734975e-02 2.513513715852583319e-02 2.554474699956318928e-02 2.692774997403722323e-02 2.774794040162799347e-02
1.448000000000000043e+01 2.747181419326548326e-03 1.480515731727789774e-02 1.544151099371974048e-02 1.636638142551082378e-02 1.705414907670568803e-02 1.928561904668770616e-02 2.511508582568867942e-02 2.551544873203889785e-02 2.689889170782025496e-02 2.765763345489632291e-02
1.449000000000000021e+01 2.759990619985412327e-03 1.483098573175677636e-02 1.548330023430723526e-02 1.639961593223043454e-02 1.708904661813856474e-02 1.932893901092410174e-02 2.509358288807020387e-02 2.548453603267903517e-02 2.685449914671643110e-02 2.756993104877873690e-02
1.450000000000000000e+01 2.763514927847406447e-03 1.485210819588287691e-02 1.551584920499378580e-02 1.642232675636726841e-02 1.711201239099689048e-02 1.936350446095906966e-02 2.507071564154027266e-02 2.545207908569937019e-02 2.679350822407332994e-02 2.748966093868969104e-02
1.450999999999999979e+01 2.757766302394349181e-03 1.486848697209832912e-02 1.553898343111319302e-02 1.643437346387683143e-02 1.712286225898462452e-02 1.938932273900399045e-02 2.504656716385084136e-02 2.541814367535727079e-02 2.671661452112975704e-02 2.741883727195030401e-02
1.451999999999999957e+01 2.742762344587690998e-03 1.488007946550056436e-02 1.555255490178261008e-02 1.643562916319121076e-02 1.712142558564320668e-02 1.940645367508845795e-02 2.502121263285900579e-02 2.538278981896705325e-02 2.662636523441453892e-02 2.735685621708916493e-02
1.452999999999999936e+01 2.718526108743345680e-03 1.488684346872314913e-02 1.555643953457607788e-02 1.642598188199317216e-02 1.710755077224696691e-02 1.941500557072753375e-02 2.499471487717043472e-02 2.534607081855620031e-02 2.652636191887757997e-02 2.730154801992228791e-02
1.453999999999999915e+01 2.685085973999742220e-03 1.488874037109449815e-02 1.555053565180483134e-02 1.640533569697469676e-02 1.708111236508786518e-02 1.941512935251003824e-02 2.496711897132924962e-02 2.530803315431982489e-02 2.642024859401373785e-02 2.725037249358923733e-02
1.455000000000000071e+01 2.644823312991994007e-03 1.488600364903476525e-02 1.553578710485560739e-02 1.637546185160315693e-02 1.704427562133990423e-02 1.940760965837145385e-02 2.493990489776964914e-02 2.527071336637496876e-02 2.631660021013631362e-02 2.720358444702321993e-02
1.456000000000000050e+01 2.593537109712292128e-03 1.487831760349150705e-02 1.551058426183706332e-02 1.633315595565031086e-02 1.699311694189480776e-02 1.939185869303504395e-02 2.491019757638032045e-02 2.523022072129347398e-02 2.620680793052200183e-02 2.715469805252167593e-02
1.457000000000000028e+01 2.536395307074786054e-03 1.486642771998908721e-02 1.547741228964398703e-02 1.628260766867497752e-02 1.693275621140333947e-02 1.936965786097578218e-02 2.488092112511029741e-02 2.519064427758261129e-02 2.610346100475657849e-02 2.710761339069899314e-02
1.458000000000000007e+01 2.471092318287060590e-03 1.485004437071889456e-02 1.543523115363971965e-02 1.622194125932162334e-02 1.686099470990466698e-02 1.934061457097726797e-02 2.485052638839048075e-02 2.515004091891818658e-02 2.600221474810576749e-02 2.705929448846531443e-02
1.458999999999999986e+01 2.401740337845125872e-03 1.483035333067565277e-02 1.538696088021645342e-02 1.615512287740834135e-02 1.678259959658957856e-02 1.930697646564986589e-02 2.701206861915610505e-02 2.590901722923756936e-02 2.482056904740377948e-02 2.511069992158053085e-02
1.459999999999999964e+01 2.320682451525253945e-03 1.480512896512803898e-02 1.532725689225692724e-02 1.607472742076381314e-02 1.668903648997773284e-02 1.926520194586478149e-02 2.696053092922598080e-02 2.478751953207614100e-02 2.506837087747219167e-02 2.581413825414247479e-02
1.460999999999999943e+01 2.241365127433006792e-03 1.477864645329394523e-02 1.526625004461238701e-02 1.599421514176654902e-02 1.659611521302942552e-02 1.922252786020387655e-02 2.691291615602727297e-02 2.573268603495067544e-02 2.475647846128857868e-02 2.502995280323889668e-02
1.461999999999999922e+01 2.150440181247173510e-03 1.474649883741843866e-02 1.519389572923381115e-02 1.590015386632153208e-02 1.648852702129372655e-02 1.917204816709551160e-02 2.686099262935061002e-02 2.472180197104445476e-02 2.498894049443129220e-02 2.565027911250059370e-02
1.463000000000000078e+01 2.058059038299479143e-03 1.471214461650500842e-02 1.511830333625758561e-02 1.580302358181303463e-02 1.637854026503841876e-02 1.911950822036036571e-02 2.681060999754281832e-02 2.557624992198699251e-02 2.468702668659966334e-02 2.495016316025624320e-02
1.464000000000000057e+01 1.959406815003369388e-03 1.467373795730583796e-02 1.503576103570083977e-02 1.569787983796683620e-02 1.626078516203242202e-02 1.906236944077338222e-02 2.675902980260820574e-02 2.464995432040547815e-02 2.491166125845678189e-02 2.550599634940855370e-02
1.465000000000000036e+01 1.860876383091288316e-03 1.463364522148876724e-02 1.495186116664641227e-02 1.559166245548494929e-02 1.614324133674246986e-02 1.900449824639015295e-02 2.670950180115629763e-02 2.544332398410979745e-02 2.461268888541857935e-02 2.487597612733231239e-02
1.466000000000000014e+01 1.763543068798079875e-03 1.459225271178227201e-02 1.486791980123363874e-02 1.548577426521571127e-02 1.602750068639222786e-02 1.894672784487026057e-02 2.666230812555440630e-02 2.538754680760483759e-02 2.457547581880923163e-02 2.484324723350976594e-02
1.466999999999999993e+01 1.661450169778355083e-03 1.454666744305209945e-02 1.477916729013196116e-02 1.537390350166972612e-02 1.590678561114884648e-02 1.888563678565646428e-02 2.661447835935843234e-02 2.453595930473580211e-02 2.533454834386090690e-02 2.481139990926841191e-02
1.467999999999999972e+01 1.554640208746415697e-03 1.449601825338987793e-02 1.468617045594722281e-02 1.525624264515819221e-02 1.578152384553731941e-02 1.882130640445665512e-02 2.656611243165570360e-02 2.449412865316475535e-02 2.528418788373607007e-02 2.478054610481299561e-02
1.468999999999999950e+01 1.450734281856853793e-03 1.444276225810802936e-02 1.459655956909004619e-02 1.514147012605945863e-02 1.566093065571480536e-02 1.875841603145586914e-02 2.652057490761454417e-02 2.523941417708541399e-02 2.445306606135203356e-02 2.475268313190994232e-02
1.469999999999999929e+01 1.350638485217855620e-03 1.554615270536706916e-02 1.503095574141916253e-02 1.438596488318055755e-02 1.451260451016971390e-02 1.869761875046885291e-02 2.647801868796888225e-02 2.441329786873154897e-02 2.519962677230421638e-02 2.472760331802673767e-02
1.471000000000000085e+01 1.247096789847543978e-03 1.431888822274903113e-02 1.443048842149416769e-02 1.491713113414991007e-02 1.542907334885391772e-02 1.863457292599928275e-02 2.643526416551378322e-02 2.437208496351229992e-02 2.470324197287948262e-02 2.516142601623551356e-02
1.472000000000000064e+01 1.148489281028229050e-03 1.531933023100970521e-02 1.480973125041596186e-02 1.424535484333383853e-02 1.435802740771498914e-02 1.857443627711503897e-02 2.639567343585846881e-02 2.433288821965081880e-02 2.512745574749204389e-02 2.468133685499437902e-02
1.473000000000000043e+01 1.046999330509600220e-03 1.416084677792901932e-02 1.428755935254008222e-02 1.470091202742117471e-02 1.520838109316528797e-02 1.851249182182657799e-02 2.635600806969517346e-02 2.429270883942409934e-02 2.465992988020522178e-02 2.509461791061139146e-02
1.474000000000000021e+01 9.514576907424610128e-04 1.407557273504476091e-02 1.422172021651795654e-02 1.460084349310272582e-02 1.510599981132223872e-02 1.845417018369362172e-02 2.631961825167606489e-02 2.425511748917332996e-02 2.464069073773571955e-02 2.506542415246399910e-02
1.475000000000000000e+01 8.625373316189984549e-04 1.399291041283347650e-02 1.415835955966398066e-02 1.451051012728105626e-02 1.501271131822978430e-02 1.839991368938195815e-02 2.628653807163767661e-02 2.422038948482979973e-02 2.462347706617647528e-02 2.503957212863982748e-02
1.475999999999999979e+01 7.716677682598001471e-04 1.491958278088116076e-02 1.390607584518294831e-02 1.442163864266437362e-02 1.408981903895023535e-02 1.834451810730226493e-02 2.625348134757167495e-02 2.418519813132245788e-02 2.501431924275320656e-02 2.460648991208433389e-02
1.476999999999999957e+01 6.882322966801245794e-04 1.382465168394433029e-02 1.402260995043845375e-02 1.434344677363866803e-02 1.483624119464287648e-02 1.829372108803404076e-02 2.622376685451727196e-02 2.415317717185139906e-02 2.459136697125696366e-02 2.499206154504361038e-02
1.477999999999999936e+01 6.127631900979785924e-04 1.476281971104475427e-02 1.374976213787987983e-02 1.427551439258957673e-02 1.395801524122869224e-02 1.824784550482857343e-02 2.619739447048351558e-02 2.412446889767316804e-02 2.497262095192409603e-02 2.457803615009087478e-02
1.478999999999999915e+01 5.360756824146966975e-04 1.367251813136854260e-02 1.388880283067556697e-02 1.420887956860323459e-02 1.469029031508834945e-02 1.820131331133734501e-02 2.617106948843282363e-02 2.409555539712819605e-02 2.495347967823792479e-02 2.456479417985111061e-02
1.480000000000000071e+01 4.679816151511810964e-04 1.360297377262449474e-02 1.382465329197560960e-02 1.415128498844470638e-02 1.462777442258181987e-02 1.816007760843963911e-02 2.614808055545997725e-02 2.407010532431707803e-02 2.455326863388540212e-02 2.493695910053484247e-02
1.481000000000000050e+01 3.989675102790018503e-04 1.456633577348718199e-02 1.353156374178242881e-02 1.375748158940292599e-02 1.409390597606613969e-02 1.811837383525529907e-02 2.612513946910846943e-02 2.404452887004470893e-02 2.492063653467983808e-02 2.454179026707224709e-02
1.482000000000000028e+01 3.390848876954097139e-04 1.451466371640152200e-02 1.346883332544051778e-02 1.369779379380253043e-02 1.404452964649358267e-02 1.808226818893098053e-02 2.610551744049909376e-02 2.402251507791883928e-02 2.490679316701817012e-02 2.453198238761130495e-02
1.483000000000000007e+01 2.886725412150738051e-04 1.447237609745091226e-02 1.341545940641445875e-02 1.364676078372321216e-02 1.400301466525357211e-02 1.805193513583654846e-02 2.608919738059642737e-02 2.400411152820152924e-02 2.489535478445627573e-02 2.452382667216064169e-02
1.483999999999999986e+01 2.377988079932118366e-04 1.336106626367331712e-02 1.359470644022532301e-02 1.396099293504639120e-02 1.443084031512985137e-02 1.802138643017561076e-02 2.607290773050049276e-02 2.398565871479815814e-02 2.451568366716088548e-02 2.488400048706912795e-02
1.484999999999999964e+01 1.864659491129005476e-04 1.330563605369569288e-02 1.354176562816740599e-02 1.391832316169898387e-02 1.439009096627211562e-02 1.799062889229942341e-02 2.396716021917371514e-02 2.605664994738264226e-02 2.450755047031715622e-02 2.487272596280220779e-02
1.485999999999999943e+01 1.450706190761710693e-04 1.326053476092926321e-02 1.349885734837237734e-02 1.388364061562757067e-02 1.435807247647904322e-02 1.796587719332558633e-02 2.604366758770201851e-02 2.395233077440916264e-02 2.450104908861891126e-02 2.486376098510841709e-02
1.486999999999999922e+01 1.138329476148191232e-04 1.322626287206231030e-02 1.346638929803010455e-02 1.385727686558505152e-02 1.433440077041765910e-02 1.794723083842086203e-02 2.394119186368839566e-02 2.603394517619248005e-02 2.449617515618846691e-02 2.485706777328263936e-02
1.488000000000000078e+01 8.243196328759268829e-05 1.319160645531596357e-02 1.343369934125558662e-02 1.383059261506366239e-02 1.431102197857652726e-02 1.792851543944590231e-02 2.393003923785464240e-02 2.602423536750397143e-02 2.449130239014324362e-02 2.485039978373449962e-02
1.489000000000000057e+01 6.140748965548720802e-05 1.316828781793287322e-02 1.341179244300138088e-02 1.429559773140367911e-02 1.381261825407384056e-02 1.791600093255557233e-02 2.601776928910696021e-02 2.392259683449729155e-02 2.484596806184057038e-02 2.448805425005617237e-02
1.490000000000000036e+01 2.973542236397552600e-05 1.313298766011265079e-02 1.337877492748547510e-02 1.378537134307578245e-02 1.427270083285296295e-02 1.789717400104749723e-02 2.391142268079934213e-02 2.600808104378171323e-02 2.448318218775337798e-02 2.483934028699273655e-02
1.491000000000000014e+01 1.914204536410026041e-05 1.312113496244511450e-02 1.336772961090092367e-02 1.426513160202154060e-02 1.377621165894073706e-02 1.789088388510880548e-02 2.600485456292384728e-02 2.390769523286874129e-02 2.483713619300740444e-02 2.448155812595145461e-02
1.491999999999999993e+01 -2.098628851772047510e-06 1.309730061495098866e-02 1.334558313679075695e-02 1.375777472107269674e-02 1.425008630344291524e-02 1.787828230923612163e-02 2.599840605349678507e-02 2.390023636256146181e-02 2.447830982187053361e-02 2.483273557773773080e-02
1.492999999999999972e+01 -1.274588907881403317e-05 1.308531900052939227e-02 1.333448302548535282e-02 1.374849708550895076e-02 1.424260968451354289e-02 1.787197097136197788e-02 2.389650497906685087e-02 2.599518404142987793e-02 2.447668554036169439e-02 2.483053899915320384e-02
1.493999999999999950e+01 -2.341107329389722705e-05 1.307329446366577337e-02 1.332336565936283190e-02 1.423516335332275853e-02 1.373917980443521702e-02 1.786565268191458999e-02 2.599196353519196007e-02 2.389277232216026683e-02 2.482834486891401238e-02 2.447506114666984922e-02
1.494999999999999929e+01 -2.341107329389722705e-05 1.307329446366577337e-02 1.332336565936283190e-02 1.423516335332275853e-02 1.373917980443521702e-02 1.786565268191458999e-02 2.599196353519196007e-02 2.389277232216026683e-02 2.482834486891401238e-02 2.447506114666984922e-02
1.496000000000000085e+01 -3.409416287822365381e-05 1.306122704379046422e-02 1.331223150712069342e-02 1.422774698723793148e-02 1.372982276572974440e-02 1.785932750284094025e-02 2.598874454267532247e-02 2.388903841051416913e-02 2.482615315895178240e-02 2.447343662134093822e-02
1.497000000000000064e+01 -3.409416287822365381e-05 1.306122704379046422e-02 1.331223150712069342e-02 1.422774698723793148e-02 1.372982276572974440e-02 1.785932750284094025e-02 2.598874454267532247e-02 2.388903841051416913e-02 2.482615315895178240e-02 2.447343662134093822e-02
1.498000000000000043e+01 -3.409416287822365381e-05 1.306122704379046422e-02 1.331223150712069342e-02 1.422774698723793148e-02 1.372982276572974440e-02 1.785932750284094025e-02 2.598874454267532247e-02 2.388903841051416913e-02 2.482615315895178240e-02 2.447343662134093822e-02
1.499000000000000021e+01 -3.409416287822365381e-05 1.306122704379046422e-02 1.331223150712069342e-02 1.422774698723793148e-02 1.372982276572974440e-02 1.785932750284094025e-02 2.598874454267532247e-02 2.388903841051416913e-02 2.482615315895178240e-02 2.447343662134093822e-02
1.500000000000000000e+01 -3.409416287822365381e-05 1.306122704379046422e-02 1.331223150712069342e-02 1.422774698723793148e-02 1.372982276572974440e-02 1.785932750284094025e-02 2.598874454267532247e-02 2.388903841051416913e-02 2.482615315895178240e-02 2.447343662134093822e-02
1.500999999999999979e+01 -3.409416287822365381e-05 1.306122704379046422e-02 1.331223150712069342e-02 1.422774698723793148e-02 1.372982276572974440e-02 1.785932750284094025e-02 2.598874454267532247e-02 2.388903841051416913e-02 2.482615315895178240e-02 2.447343662134093822e-02
1.501999999999999957e+01 -3.409416287822365381e-05 1.306122704379046422e-02 1.331223150712069342e-02 1.422774698723793148e-02 1.372982276572974440e-02 1.785932750284094025e-02 2.598874454267532247e-02 2.388903841051416913e-02 2.482615315895178240e-02 2.447343662134093822e-02
1.502999999999999936e+01 -3.409416287822365381e-05 1.306122704379046422e-02 1.331223150712069342e-02 1.422774698723793148e-02 1.372982276572974440e-02 1.785932750284094025e-02 2.598874454267532247e-02 2.388903841051416913e-02 2.482615315895178240e-02 2.447343662134093822e-02
1.503999999999999915e+01 -3.409416287822365381e-05 1.306122704379046422e-02 1.331223150712069342e-02 1.422774698723793148e-02 1.372982276572974440e-02 1.785932750284094025e-02 2.598874454267532247e-02 2.388903841051416913e-02 2.482615315895178240e-02 2.447343662134093822e-02
1.505000000000000071e+01 -2.049657980652423568e-05 1.423753764301611581e-02 1.307617792727738294e-02 1.332731740573815833e-02 1.374343883187855581e-02 1.786912376007648851e-02 2.389500915558367272e-02 2.447907141725377822e-02 2.483166008027656510e-02 2.599488701908711161e-02
1.506000000000000050e+01 -2.049657980652423568e-05 1.423753764301611581e-02 1.307617792727738294e-02 1.332731740573815833e-02 1.374343883187855581e-02 1.786912376007648851e-02 2.389500915558367272e-02 2.447907141725377822e-02 2.483166008027656510e-02 2.599488701908711161e-02
1.507000000000000028e+01 -6.922181651002427613e-06 1.309110624557457275e-02 1.334238371030501205e-02 1.424734706941538365e-02 1.375700045969253590e-02 1.787892756007563450e-02 2.600102536741303455e-02 2.390097573290919999e-02 2.448470182637359563e-02 2.483716375168834242e-02
1.508000000000000007e+01 6.628998481798480459e-06 1.310601197228657144e-02 1.335743032127750286e-02 1.425717630487013769e-02 1.377050670130191938e-02 1.788873875880579029e-02 2.600715958311118625e-02 2.390693815399403191e-02 2.484266418875740942e-02 2.449032785936641060e-02
1.508999999999999986e+01 3.366157025749875559e-05 1.313575554537839592e-02 1.338746405843132398e-02 1.427689839854183462e-02 1.379734919831219521e-02 1.790838277720540467e-02 2.601941559855656949e-02 2.391885057422760488e-02 2.485365542234673278e-02 2.450156683887164122e-02
1.509999999999999964e+01 4.714289551995728538e-05 1.315059333808648277e-02 1.340245097941784869e-02 1.381068352689088924e-02 1.428679337120138462e-02 1.791821530898176501e-02 2.392480059689777380e-02 2.602553738927854826e-02 2.450717980688593353e-02 2.485914625061391367e-02
1.510999999999999943e+01 8.744662491599339900e-05 1.319497040972638854e-02 1.344729068599714861e-02 1.385032721357041738e-02 1.431662676075039047e-02 1.794775326392104506e-02 2.604387783662630643e-02 2.394262605735706859e-02 2.452399275323586050e-02 2.487559977175137285e-02
1.511999999999999922e+01 1.141985741923913538e-04 1.322444125415141343e-02 1.347708185912046240e-02 1.433665007403352003e-02 1.387644725242616686e-02 1.796747742354506960e-02 2.605608398425345376e-02 2.395448931155841343e-02 2.488655314415578676e-02 2.453517986262911468e-02
1.513000000000000078e+01 1.541500278365893226e-04 1.326847613510341931e-02 1.352161342048033808e-02 1.391514457526864951e-02 1.436690778647761388e-02 1.799710905789115439e-02 2.397225385698884687e-02 2.607436188438826824e-02 2.455192846756727373e-02 2.490296006588270383e-02
1.514000000000000057e+01 1.938889233190754639e-04 1.331230462983930968e-02 1.356595590956221481e-02 1.395324040615755073e-02 1.439745759363405576e-02 1.802679169693864256e-02 2.398998229553505473e-02 2.609260208304361311e-02 2.456863887453604456e-02 2.491933962000238492e-02
1.515000000000000036e+01 2.465419319564364714e-04 1.337042010827945229e-02 1.362477927235485227e-02 1.400305865303395035e-02 1.443869094342753456e-02 1.806644114288191369e-02 2.611686347153552301e-02 2.401356463328545993e-02 2.459086054108125183e-02 2.494113723667645832e-02
1.516000000000000014e+01 3.118213712911194809e-04 1.344254312901981691e-02 1.369781417189603299e-02 1.406369413068386288e-02 1.449111637665446463e-02 1.811610661583913651e-02 2.614709513214631340e-02 2.404295438275377839e-02 2.461854407643450024e-02 2.496831863497644272e-02
1.516999999999999993e+01 3.765005385348099438e-04 1.351408272920705429e-02 1.377028220783814774e-02 1.454460857257499663e-02 1.412244192597078736e-02 1.816587044657355654e-02 2.617722055424632349e-02 2.407224769091005634e-02 2.499542915487814460e-02 2.464612510513676524e-02
1.517999999999999972e+01 4.405753871450154976e-04 1.358503405985913952e-02 1.384216171026036654e-02 1.459922949272237161e-02 1.417926042930366289e-02 1.821571466335325518e-02 2.620723907941788569e-02 2.410144623619025692e-02 2.502247102657537137e-02 2.467360521534457674e-02
1.518999999999999950e+01 5.166618569673809202e-04 1.366939161132638310e-02 1.466629818716833761e-02 1.424489693972344831e-02 1.392760383408858139e-02 1.827560865155110348e-02 2.624311925410461807e-02 2.413636183025549831e-02 2.470645045209722210e-02 2.505483387371115755e-02
1.519999999999999929e+01 6.043130842835824860e-04 1.376671459678569312e-02 1.402609394070110024e-02 1.431807562586564879e-02 1.474660160839767579e-02 1.834555776197535626e-02 2.417693143952817647e-02 2.628478207725873025e-02 2.474459314859633885e-02 2.509247514166652870e-02
1.521000000000000085e+01 6.907518622295151902e-04 1.482895283094367092e-02 1.438787464377611416e-02 1.412318603263922577e-02 1.386284120345782946e-02 1.841553926970275479e-02 2.632623047167719638e-02 2.421732786013094593e-02 2.512999843501093414e-02 2.478255014864431602e-02
1.522000000000000064e+01 7.880407850270613112e-04 1.397120629076617146e-02 1.492522262998501568e-02 1.423221117445590093e-02 1.446408487608395396e-02 1.849549660772721246e-02 2.637333491517339715e-02 2.426328977002463819e-02 2.517274645363652003e-02 2.482570872800135206e-02
1.523000000000000043e+01 8.837166310166039802e-04 1.407793803812892180e-02 1.502331390870090613e-02 1.433876531290443138e-02 1.453738262584047120e-02 1.857536375977304061e-02 2.642015356885067320e-02 2.430904021043801128e-02 2.486863935542609275e-02 2.521535967796907987e-02
1.524000000000000021e+01 9.894047816362040466e-04 1.513520585868210512e-02 1.461794852571756363e-02 1.445475231071309541e-02 1.419599171292262180e-02 1.866502073843320092e-02 2.647247899524724293e-02 2.436026696931301028e-02 2.526315180747679481e-02 2.491667420483445472e-02
1.525000000000000000e+01 1.104393028877504075e-03 1.526065396244469068e-02 1.470833765844253502e-02 1.457641640761096063e-02 1.432452852591092028e-02 1.876428670229926543e-02 2.653018380458615696e-02 2.441689874943876737e-02 2.531608916471130358e-02 2.496973535912585737e-02
1.525999999999999979e+01 1.216782163218310632e-03 1.538652814677114733e-02 1.480485570609361631e-02 1.468616144837734706e-02 1.445007553949596152e-02 1.886305715601335059e-02 2.658742492987729855e-02 2.447324531792633220e-02 2.536887430978998492e-02 2.502248656656255038e-02
1.526999999999999957e+01 1.337375315286631677e-03 1.552473281027815649e-02 1.492234472486672625e-02 1.478996276411115134e-02 1.458426119246733488e-02 1.897098364218428174e-02 2.664984677216110723e-02 2.453491851393034898e-02 2.542678942619572280e-02 2.508017737237701328e-02
1.527999999999999936e+01 1.465265001078575264e-03 1.908767727144455167e-02 1.567445757542289611e-02 1.505983141619302544e-02 1.488894498029289318e-02 1.472478183621145700e-02 2.671728404296633275e-02 2.460185849994075968e-02 2.548982765393929123e-02 2.514274194697866879e-02
1.528999999999999915e+01 1.589285951278979377e-03 1.582246797461605778e-02 1.520008940609813251e-02 1.498339131490458200e-02 1.485621551791601117e-02 1.920308605011187761e-02 2.678402232621969470e-02 2.466847607115498636e-02 2.555275809274553181e-02 2.520495442732571117e-02
1.530000000000000071e+01 1.719227569710769917e-03 1.598030571857937329e-02 1.535094639231893848e-02 1.509225432705167853e-02 1.498120870762184066e-02 1.932643885910634296e-02 2.685552047406444820e-02 2.474032094011072158e-02 2.527199755199951645e-02 2.562086006902260585e-02
1.531000000000000050e+01 1.844529104150157816e-03 1.613505784866327633e-02 1.549882414817747682e-02 1.508322061243850230e-02 1.521484189879108301e-02 1.944782286241987859e-02 2.692617177705024581e-02 2.481187226258154549e-02 2.568893949797549162e-02 2.533872142934782967e-02
1.532000000000000028e+01 1.974225874502574980e-03 1.517538202688142358e-02 1.535525494403402504e-02 1.565377234314385690e-02 1.629780958434240423e-02 1.957608541332304941e-02 2.700129650599165584e-02 2.488865182504052323e-02 2.541028040485679082e-02 2.576229344883869746e-02
1.533000000000000007e+01 2.107092121997279979e-03 1.646723918834044550e-02 1.526369413740884251e-02 1.581422377429381187e-02 1.550600969766895675e-02 1.971038465251834237e-02 2.708066610846160058e-02 2.497066317845279826e-02 2.584100613475395075e-02 2.548668276790756748e-02
1.533999999999999986e+01 2.233593588985797063e-03 1.534561650158777595e-02 1.565296841332760105e-02 1.596851168276736468e-02 1.663113002174073859e-02 1.984114700121998934e-02 2.715886317416691190e-02 2.505248461830250975e-02 2.556289074429876282e-02 2.591992330691621216e-02
1.534999999999999964e+01 2.353674918553674573e-03 1.542281973428142466e-02 1.579455679510480617e-02 1.611634030734507284e-02 1.678910346883374580e-02 1.996807746728503433e-02 2.723587958684930629e-02 2.513418956267077925e-02 2.599912592478128420e-02 2.563899058516369567e-02
1.535999999999999943e+01 2.474630022868072685e-03 1.550074267791076016e-02 1.593886962150460607e-02 1.626664067410803216e-02 1.695070237131375557e-02 2.009893183725219162e-02 2.731672721114784125e-02 2.522129576375844312e-02 2.572014247011466040e-02 2.608401072800831458e-02
1.536999999999999922e+01 2.595022143737780139e-03 1.557892864908478475e-02 1.608408479456564094e-02 1.641771874780033683e-02 1.711417561608021345e-02 2.023248115562956834e-02 2.740116267271055020e-02 2.531389092883734246e-02 2.580645720234047216e-02 2.617475208104635964e-02
1.538000000000000078e+01 2.706994502592461032e-03 1.565253993693480755e-02 1.622056469974912998e-02 1.655966789305272219e-02 1.726876289787444146e-02 2.036002632574153773e-02 2.748411300538208465e-02 2.540663369281604550e-02 2.589298628941617483e-02 2.626615542429913686e-02
1.539000000000000057e+01 2.816329722392347124e-03 1.572553246364040772e-02 1.635523654200829111e-02 1.669975987296685310e-02 1.742232601185763480e-02 2.048815269145020518e-02 2.757037259411850710e-02 2.550510372504145515e-02 2.598497030693246862e-02 2.636374924370160633e-02
1.540000000000000036e+01 2.910846033105680443e-03 1.578974572277109384e-02 1.647289695003893023e-02 1.682220967926512101e-02 1.755742393943586152e-02 2.060229077564035283e-02 2.765042581379936401e-02 2.559845945026624492e-02 2.645676023516392930e-02 2.607230509296103171e-02
1.541000000000000014e+01 3.006401689936481336e-03 1.585596110424114524e-02 1.659320650075233813e-02 1.694749721826571687e-02 1.769657972695394196e-02 2.072158901773446874e-02 2.773838441102132943e-02 2.570331844096410828e-02 2.617057071008842620e-02 2.656173820869725533e-02
1.541999999999999993e+01 3.087098124633988819e-03 1.591313204122525582e-02 1.669609155618801202e-02 1.705472711998003849e-02 1.781651769870545160e-02 2.082622509315864082e-02 2.580326323073451472e-02 2.782038272434363829e-02 2.626441088074412886e-02 2.666221974623010638e-02
1.542999999999999972e+01 3.161897401653924414e-03 1.596742489219095743e-02 1.679280991163049561e-02 1.793020206342978845e-02 1.715562808949025464e-02 2.092749132729994702e-02 2.790572142043685339e-02 2.590949384298434077e-02 2.676937018843226004e-02 2.636435010913865118e-02
1.543999999999999950e+01 3.226043569440263225e-03 1.601530570757529401e-02 1.687718480142121058e-02 1.724375726785362314e-02 1.803029568835358767e-02 2.101901664570057435e-02 2.799003859341233150e-02 2.601656055503222265e-02 2.687759973632487115e-02 2.646527595022485704e-02
1.544999999999999929e+01 3.282078204296273814e-03 1.605857355171621745e-02 1.695255266053421334e-02 1.732259981223039161e-02 1.812066858643800182e-02 2.110452800759112305e-02 2.613024020078269158e-02 2.807796835942666380e-02 2.657263691262328267e-02 2.699260643581446670e-02
1.546000000000000085e+01 3.324429127284675260e-03 1.609272856888775000e-02 1.701131155745744944e-02 1.738419535886124440e-02 1.819205073612186960e-02 2.117522107372152643e-02 2.623921686439115858e-02 2.667572260985879781e-02 2.710276799048783394e-02 2.816099094298436800e-02
1.547000000000000064e+01 3.357598744602906509e-03 1.612121532798032816e-02 1.705962220427619316e-02 1.743499583314428794e-02 1.825177300667524607e-02 2.123831032212151679e-02 2.635499604741458127e-02 2.678538024846964169e-02 2.721950970023872055e-02 2.824812516882919608e-02
1.548000000000000043e+01 3.379121277854301754e-03 1.614193425368809151e-02 1.709406609746623451e-02 1.747141850539873226e-02 1.829556628279226105e-02 2.128959978970324657e-02 2.647188156983253798e-02 2.689617776180157696e-02 2.733684389234262643e-02 2.833524106640151335e-02
1.549000000000000021e+01 3.389062840161021894e-03 1.615482339529242944e-02 1.711471054901874539e-02 1.749353424242571300e-02 1.832338477759860862e-02 2.132895170327649484e-02 2.842251962759927489e-02 2.658986177374759313e-02 2.745453229783570426e-02 2.700804795928553326e-02
1.550000000000000000e+01 3.387498128313311437e-03 1.615987487507837203e-02 1.712166697338659074e-02 1.750146377788185451e-02 1.833525628877992822e-02 2.135628040129883276e-02 2.670890061059529377e-02 2.712089508111449263e-02 2.757232393752032454e-02 2.851004696160186133e-02
1.550999999999999979e+01 3.374509652532985040e-03 1.615713524736573509e-02 1.711508805404496347e-02 1.749537437195169617e-02 1.833128041692919097e-02 2.137155297842313617e-02 2.682893783128039583e-02 2.723459787109105273e-02 2.768996850531083714e-02 2.859779825103641107e-02
1.551999999999999957e+01 3.350187124501195508e-03 1.614670329557173906e-02 1.709516434975656696e-02 1.747547559468495479e-02 1.831162550202526315e-02 2.137478929740686817e-02 2.868563444463371331e-02 2.694988954271669221e-02 2.780722867659194547e-02 2.734901298673034220e-02
1.552999999999999936e+01 3.314627008433777226e-03 1.612872547363456213e-02 1.706212046826742143e-02 1.744201445403716771e-02 1.827652449365572279e-02 2.136606137954238233e-02 2.707164916262772697e-02 2.746397856903697032e-02 2.792388959848377677e-02 2.877331358549952561e-02
1.553999999999999915e+01 3.267932221070629119e-03 1.610338926130316581e-02 1.701621095168340952e-02 1.739527011111565227e-02 1.822627005129176178e-02 2.134549223922877631e-02 2.719408881221865859e-02 2.757931782906596421e-02 2.803976432076466657e-02 2.886051584982484222e-02
1.555000000000000071e+01 3.213358082819702845e-03 1.607270431798855925e-02 1.696093507883883467e-02 1.733883774805504083e-02 1.816480799122068002e-02 2.131514010268308057e-02 2.731090237099449702e-02 2.768906490951833499e-02 2.814897279967680521e-02 2.894258599373526405e-02
1.556000000000000050e+01 3.145270490651537985e-03 1.603367303813081624e-02 1.689076303575633847e-02 1.726709038234286800e-02 1.808604728206926818e-02 2.127201969029642384e-02 2.743422867873239468e-02 2.780458405180251738e-02 2.826288339075763364e-02 2.902781062668791448e-02
1.557000000000000028e+01 3.070586929158140767e-03 1.599042606673806849e-02 1.681299677856054262e-02 1.718750966990287288e-02 1.799825622762353874e-02 2.122067851030535329e-02 2.910736507691678160e-02 2.755157546032954360e-02 2.837000402927755335e-02 2.791414323038990050e-02
1.558000000000000007e+01 2.986270740629367367e-03 1.594139182322029669e-02 1.672470112456804145e-02 1.709711023472141114e-02 1.789824510607516614e-02 2.115949237103015648e-02 2.766893889527409500e-02 2.918530157787374221e-02 2.802334566278952624e-02 2.847597142822742844e-02
1.558999999999999986e+01 2.897610690507717093e-03 1.588978837282332274e-02 1.663160432102805258e-02 1.700177063494539773e-02 1.779262305088290252e-02 2.109271226091664203e-02 2.777998702805360709e-02 2.925748174208015959e-02 2.812631353946635354e-02 2.857522573841936309e-02
1.559999999999999964e+01 2.794870500859055265e-03 1.583006077227119487e-02 1.652364644162214805e-02 1.689119929935741296e-02 1.767010095743910825e-02 2.101323013553741195e-02 2.789689208388219585e-02 2.933181907109136746e-02 2.823432267176961136e-02 2.867872032943421384e-02
1.560999999999999943e+01 2.695076165098746982e-03 1.577216771834168141e-02 1.641885861082399353e-02 1.678387427069575472e-02 1.755126879590235278e-02 2.093457177553590190e-02 2.800107796211666680e-02 2.939668099274318769e-02 2.833023505868813990e-02 2.877014723991969461e-02
1.561999999999999922e+01 2.581419233294681044e-03 1.570637618002303920e-02 1.629972071293598126e-02 1.666186372676622951e-02 1.741640066209122761e-02 2.084383811192665192e-02 2.946366931456781760e-02 2.811082133362996158e-02 2.886567413438711344e-02 2.843090386577538237e-02
1.563000000000000078e+01 2.466630422580289375e-03 1.564003329098413372e-02 1.617969642928359167e-02 1.653897278037410809e-02 1.728089819291169296e-02 2.075141771455885770e-02 2.952538789490809917e-02 2.821379748479266314e-02 2.895461896986726430e-02 2.852502290969447657e-02
1.564000000000000057e+01 2.344711165503421055e-03 1.556958284830064695e-02 1.605260049738228140e-02 1.640889230015826414e-02 1.713793096113902861e-02 2.065277790180771247e-02 2.831599752450337029e-02 2.861809866645321013e-02 2.904225467308925099e-02 2.958567835012734792e-02
1.565000000000000036e+01 2.223543611144770341e-03 1.549943956888266694e-02 1.592671320248716452e-02 1.628013027980490177e-02 1.699695908363535110e-02 2.055455115486600273e-02 2.841136989127199253e-02 2.870464994202851297e-02 2.912347332272271702e-02 2.964120590352656640e-02
1.566000000000000014e+01 2.104376680035036345e-03 1.543015725391704701e-02 1.580333815071828518e-02 1.615405651546445581e-02 1.685951767061339215e-02 2.045797583027623989e-02 2.849997519448277047e-02 2.878478875571375759e-02 2.919844505220683256e-02 2.969228065038486200e-02
1.566999999999999993e+01 1.979895051586297479e-03 1.671733866134464050e-02 1.535724248364369639e-02 1.602302927784212544e-02 1.567493729055021920e-02 2.035730733408267282e-02 2.858772148667954038e-02 2.886388619389948507e-02 2.927222573831209790e-02 2.974249800527214646e-02
1.567999999999999972e+01 1.850176907232540646e-03 1.657082269035576455e-02 1.528035485286085432e-02 1.588732405556387769e-02 1.554167797067865057e-02 2.025279940261584186e-02 2.867453434657944028e-02 2.894187513491863067e-02 2.934475583654493069e-02 2.979195786521507405e-02
1.568999999999999950e+01 1.724452709907560053e-03 1.520455044845198458e-02 1.541309817718031563e-02 1.575675308686781684e-02 1.643055439608308299e-02 2.015202633456010181e-02 2.983753150111147570e-02 2.875465405977892935e-02 2.941126764568902097e-02 2.901360707552855245e-02
1.569999999999999929e+01 1.603744777748854948e-03 1.629762599776948817e-02 1.563246005399966665e-02 1.513007938243303603e-02 1.529028510799815971e-02 2.005585426176891006e-02 2.882821727633391382e-02 2.907925441183707715e-02 2.947195948396984927e-02 2.987942319670007854e-02
1.571000000000000085e+01 1.479275124779468389e-03 1.505077823887236883e-02 1.516457483265578297e-02 1.550564433191453650e-02 1.616249551370042142e-02 1.995736770489155154e-02 2.890093249417899010e-02 2.914393469158351596e-02 2.953157854942203148e-02 2.992098292607883736e-02
1.572000000000000064e+01 1.361088775083703914e-03 1.603616739727285398e-02 1.538681308413807937e-02 1.497176984573855493e-02 1.504687872986755319e-02 1.986456418698220872e-02 2.995911966975937923e-02 2.958562302085953818e-02 2.896726430124323820e-02 2.920274660968797537e-02
1.573000000000000043e+01 1.239787802506748995e-03 1.977009818474729022e-02 1.590869647429224779e-02 1.526685827803480819e-02 1.488325097236267019e-02 1.493076499913455722e-02 2.999710454316738967e-02 2.903280348672448996e-02 2.963868548010314616e-02 2.926066940442886843e-02
1.574000000000000021e+01 1.125896967047414080e-03 1.579120857195549787e-02 1.515650686655387568e-02 1.478638176583040031e-02 1.483228584504619856e-02 1.968217536210147695e-02 2.909215651085645185e-02 3.003184483386004203e-02 2.931295811423769923e-02 2.968643757215501736e-02
1.575000000000000000e+01 1.020150053982560442e-03 1.960124740320520753e-02 1.568419113956342689e-02 1.505637727649660959e-02 1.468590166661263782e-02 1.474800532304749133e-02 3.006340297071314130e-02 2.914549024126274895e-02 2.972909287837827499e-02 2.935980319544450462e-02
1.575999999999999979e+01 9.123255285523709963e-04 1.951946453536579709e-02 1.557729126322142908e-02 1.495685069713427809e-02 1.457967368746547997e-02 1.466199807631451447e-02 2.919821006674919867e-02 2.940597339508256233e-02 2.977101473961057607e-02 3.009497434332329344e-02
1.576999999999999957e+01 8.135287890846680438e-04 1.548145689764908288e-02 1.486799944927541181e-02 1.448124628154630160e-02 1.458061216287925496e-02 1.944520678998245405e-02 3.012342708896054849e-02 2.980810889252362775e-02 2.924511666294410742e-02 2.944693581908384289e-02
1.577999999999999936e+01 7.243300830070270591e-04 1.539678342920681141e-02 1.478958766526593596e-02 1.439202046002452384e-02 1.450443768984579530e-02 1.937873884459461946e-02 3.014876760215408347e-02 2.984057201870373224e-02 2.928636847571986987e-02 2.948286721090198972e-02
1.578999999999999915e+01 6.338472592226935404e-04 1.931188850310354768e-02 1.531278184993778435e-02 1.471153798468359183e-02 1.430133583782316684e-02 1.442450600617010970e-02 2.932719211069790069e-02 2.951833902366952228e-02 2.987255438375822914e-02 3.017416888959279300e-02
1.580000000000000071e+01 5.536321011689582759e-04 1.925312008080663079e-02 1.523997121418967093e-02 1.464330583234893512e-02 1.422085084116808500e-02 1.435154795112031888e-02 2.936255264032526166e-02 2.954899409596611556e-02 2.990014538923246867e-02 3.019645438461925069e-02
1.581000000000000050e+01 4.724533345829446404e-04 1.516792158635603752e-02 1.457485845835322126e-02 1.413933151187610551e-02 1.427592779870524159e-02 1.919413098869820339e-02 3.021880240980929361e-02 2.992737144697226598e-02 2.939756865867595645e-02 2.957928719210891483e-02
1.582000000000000028e+01 4.021115137608613542e-04 1.914341909363655517e-02 1.510684501606998284e-02 1.451580212940459767e-02 1.406864214163624713e-02 1.420914204897120482e-02 3.023801174394522354e-02 2.995042052949786412e-02 2.942730178369258945e-02 2.960496153687750681e-02
1.583000000000000007e+01 3.429618223324569829e-04 1.910107002567238560e-02 1.505646722458525537e-02 1.446617986954544868e-02 1.400915969063136653e-02 1.415220472251449424e-02 2.945187722738054625e-02 2.962614982362713270e-02 2.996942792807767708e-02 3.025405949384111365e-02
1.583999999999999986e+01 2.833325040209130224e-04 1.905865329515898932e-02 1.500658655666134607e-02 1.441608411681995737e-02 1.394915276513810851e-02 1.409418824550627385e-02 2.947626521020633647e-02 2.964714878893737193e-02 2.998825599200516043e-02 3.027014467921449944e-02
1.584999999999999964e+01 2.232268992383479355e-04 1.901618150068418167e-02 1.495721940809500820e-02 1.436542964101064287e-02 1.388861764211737557e-02 1.403517208524540129e-02 3.028626788745224924e-02 3.000690767165133110e-02 2.950046207918274530e-02 2.966795759570233643e-02
1.585999999999999943e+01 1.748017342901651394e-04 1.898217291165375450e-02 1.491810177154795879e-02 1.432445416980304524e-02 1.383980577836545732e-02 1.398729056724178077e-02 2.951967937772898357e-02 2.968446732764763382e-02 3.002170429132959215e-02 3.029919395141224964e-02
1.586999999999999922e+01 1.382852518084522447e-04 1.895665255260001875e-02 1.488898391163977902e-02 1.429343788696639181e-02 1.380297089081949057e-02 1.395101378163203856e-02 2.953400920263487758e-02 2.969676941000278653e-02 3.003273026381644839e-02 3.030890447664012777e-02
1.588000000000000078e+01 1.016001926441815751e-04 1.893112330939313026e-02 1.486005423950444854e-02 1.426216495711761859e-02 1.376594054631759961e-02 1.391444015215926623e-02 2.954826673124566483e-02 2.970900270998651921e-02 3.004369593756937157e-02 3.031862857421795468e-02
1.589000000000000057e+01 7.705018882193492413e-05 1.484087153357117363e-02 1.424116899805876954e-02 1.374114420686142757e-02 1.388989988096524415e-02 1.891410023285343064e-02 3.032511876442041399e-02 3.005097335031645459e-02 2.955773111115899895e-02 2.971712004247892974e-02
1.590000000000000036e+01 4.008577038421776297e-05 1.888856227994398229e-02 1.481225120831467304e-02 1.420944807039154281e-02 1.370378414785489336e-02 1.385286288019277508e-02 2.957186598260258883e-02 2.972923879122156901e-02 3.033486507783136887e-02 3.006184064476850881e-02
1.591000000000000014e+01 2.772722765876200736e-05 1.369128635548238354e-02 1.419881288552270367e-02 1.384045875933841499e-02 1.480275161263797622e-02 1.888004914561093942e-02 3.033811675157847484e-02 3.006545020794225073e-02 2.957656100087203976e-02 2.973326312344534705e-02
1.591999999999999993e+01 2.954697549195140467e-06 1.478381232871385682e-02 1.417744892315703741e-02 1.366622365361495200e-02 1.381556570821933054e-02 1.886302276277657813e-02 3.034462438909790380e-02 3.007265026683673265e-02 2.958592589313678578e-02 2.974128894485417521e-02
1.592999999999999972e+01 -9.459236373433633981e-06 1.885450971759888850e-02 1.477437231381223230e-02 1.416671978608444356e-02 1.365365858539043832e-02 1.380307771111680647e-02 2.959059568655365846e-02 2.974529044732102459e-02 3.034788032874320349e-02 3.007624084280257487e-02
1.593999999999999950e+01 -2.189158081946769067e-05 1.476495181476044499e-02 1.415595900321274699e-02 1.379056267712093324e-02 1.364107093098928039e-02 1.884599690570716579e-02 3.035113766532760576e-02 3.007982517095402278e-02 2.959525699002475002e-02 2.974928435443098540e-02
1.594999999999999929e+01 -2.189158081946769067e-05 1.476495181476044499e-02 1.415595900321274699e-02 1.379056267712093324e-02 1.364107093098928039e-02 1.884599690570716579e-02 3.035113766532760576e-02 3.007982517095402278e-02 2.959525699002475002e-02 2.974928435443098540e-02
1.596000000000000085e+01 -3.434230878837435039e-05 1.475555064166135522e-02 1.414516644082728335e-02 1.377802105602787125e-02 1.362846060742028791e-02 1.883748442868216771e-02 3.035439638537859933e-02 3.008340329285251122e-02 2.959990976172145738e-02 2.975327067484472704e-02
1.597000000000000064e+01 -3.434230878837435039e-05 1.475555064166135522e-02 1.414516644082728335e-02 1.377802105602787125e-02 1.362846060742028791e-02 1.883748442868216771e-02 3.035439638537859933e-02 3.008340329285251122e-02 2.959990976172145738e-02 2.975327067484472704e-02
1.598000000000000043e+01 -3.434230878837435039e-05 1.475555064166135522e-02 1.414516644082728335e-02 1.377802105602787125e-02 1.362846060742028791e-02 1.883748442868216771e-02 3.035439638537859933e-02 3.008340329285251122e-02 2.959990976172145738e-02 2.975327067484472704e-02
1.599000000000000021e+01 -3.434230878837435039e-05 1.475555064166135522e-02 1.414516644082728335e-02 1.377802105602787125e-02 1.362846060742028791e-02 1.883748442868216771e-02 3.035439638537859933e-02 3.008340329285251122e-02 2.959990976172145738e-02 2.975327067484472704e-02


==> anc/supplementary/braiding/path1_r=4.1/V=0.1/spectrum_ex.txt <==
0.000000000000000000e+00 -3.511940752183538968e-05 2.620115609986080688e-02 2.292917460091875234e-02 2.148695826402221773e-02 2.158566187525742461e-02 2.167544963097182975e-02 3.811650467622440530e-02 3.419921575154539345e-02 3.385279374071311492e-02 3.395329535109548741e-02
1.000000000000000021e-02 -3.511940752183538968e-05 2.620115609986080688e-02 2.292917460091875234e-02 2.148695826402221773e-02 2.158566187525742461e-02 2.167544963097182975e-02 3.811650467622440530e-02 3.419921575154539345e-02 3.385279374071311492e-02 3.395329535109548741e-02
2.000000000000000042e-02 -3.511940752183538968e-05 2.620115609986080688e-02 2.292917460091875234e-02 2.148695826402221773e-02 2.158566187525742461e-02 2.167544963097182975e-02 3.811650467622440530e-02 3.419921575154539345e-02 3.385279374071311492e-02 3.395329535109548741e-02
2.999999999999999889e-02 -3.511940752183538968e-05 2.620115609986080688e-02 2.292917460091875234e-02 2.148695826402221773e-02 2.158566187525742461e-02 2.167544963097182975e-02 3.811650467622440530e-02 3.419921575154539345e-02 3.385279374071311492e-02 3.395329535109548741e-02
4.000000000000000083e-02 -3.511940752183538968e-05 2.620115609986080688e-02 2.292917460091875234e-02 2.148695826402221773e-02 2.158566187525742461e-02 2.167544963097182975e-02 3.811650467622440530e-02 3.419921575154539345e-02 3.385279374071311492e-02 3.395329535109548741e-02
5.000000000000000278e-02 -2.240614228461819529e-05 2.620355553181478656e-02 2.293849406301858018e-02 2.149978480381714574e-02 2.159684533021213187e-02 2.168760400531354743e-02 3.385483255524426166e-02 3.395461510659202042e-02 3.419988491531952834e-02 3.811248247488593227e-02
5.999999999999999778e-02 -2.240614228461819529e-05 2.620355553181478656e-02 2.293849406301858018e-02 2.149978480381714574e-02 2.159684533021213187e-02 2.168760400531354743e-02 3.385483255524426166e-02 3.395461510659202042e-02 3.419988491531952834e-02 3.811248247488593227e-02
7.000000000000000666e-02 -9.712111801962993108e-06 2.620595358894959107e-02 2.294780672453874612e-02 2.151257493933785014e-02 2.160802033175343931e-02 2.169975629761779212e-02 3.385685389855305760e-02 3.395592683924936184e-02 3.420054258217640475e-02 3.810784582524187614e-02
8.000000000000000167e-02 2.962655431860790698e-06 2.620835025302972396e-02 2.295711261801534897e-02 2.152532823887682439e-02 2.161918720425017384e-02 2.171190655879114140e-02 3.385885765752044696e-02 3.395723057383450566e-02 3.420118872591745851e-02 3.810260741050069955e-02
8.999999999999999667e-02 2.825428438362069435e-05 2.621313933017365219e-02 2.297570423029317993e-02 2.155072257833629337e-02 2.173620118027464257e-02 2.164149789404599608e-02 3.420244634039432130e-02 3.395981414933488957e-02 3.386281196487991862e-02 3.809041312117825845e-02
1.000000000000000056e-01 4.087108906988855191e-05 2.621553170715142794e-02 2.298499001486894663e-02 2.156336273212585905e-02 2.165264239398512550e-02 2.174834563015234923e-02 3.386476228231397739e-02 3.396109404152593964e-02 3.420305775967786427e-02 3.808351574803175293e-02
1.100000000000000006e-01 7.860511852155853136e-05 2.622269997178049150e-02 2.301280767790317774e-02 2.160104975028151117e-02 2.168603673548141417e-02 2.178476800855632181e-02 3.387050448457203100e-02 3.396488644664632378e-02 3.420482216290998689e-02 3.806004444672607401e-02
1.199999999999999956e-01 1.036638632747815479e-04 2.622747124341868324e-02 2.303132004483720435e-02 2.162597538226697369e-02 2.170827061213720724e-02 2.180904077201617150e-02 3.804244946423782775e-02 3.420593997080908361e-02 3.387424080589672426e-02 3.396737558530134315e-02
1.300000000000000044e-01 1.411054926545674080e-04 2.623461642520494644e-02 2.305904015785768119e-02 2.166305629238688552e-02 2.174158526046246834e-02 2.184543713379846763e-02 3.387970515697367319e-02 3.397105112053830367e-02 3.420752850698325492e-02 3.801381747989075049e-02
1.400000000000000133e-01 1.783706449815856520e-04 2.308670296840005173e-02 2.169975771377359933e-02 2.177486533297523161e-02 2.188181837291220885e-02 2.624174709096628588e-02 3.798316881457066557e-02 3.420901067141893237e-02 3.388499841353399822e-02 3.397465746818693205e-02
1.499999999999999944e-01 2.277816478629647525e-04 2.625123119228433416e-02 2.312349920191249936e-02 2.174808380218650264e-02 2.181920140975340122e-02 2.193030280986897618e-02 3.389178415891097584e-02 3.397935946389675499e-02 3.421082038351554166e-02 3.794014405892971037e-02
1.600000000000000033e-01 2.890994436003773154e-04 2.626304692874340332e-02 2.316935703940950844e-02 2.180748246733524645e-02 2.187458886344115921e-02 2.199086719029760828e-02 3.389981805523242797e-02 3.398506787386054023e-02 3.421281306059073546e-02 3.788415424529892328e-02
1.700000000000000122e-01 3.499183541777297940e-04 2.627481667530541867e-02 2.321506637998646538e-02 2.186573587472218430e-02 2.192996413392266433e-02 2.205137889980696847e-02 3.390733925896941003e-02 3.399059054896796245e-02 3.421450417396785376e-02 3.782674067129725148e-02
1.799999999999999933e-01 4.102347559896546555e-04 2.628653802448925950e-02 2.326063186851889952e-02 2.192284204127678895e-02 2.198533304836396834e-02 2.211182642190200054e-02 3.776857176684995931e-02 3.391433232588222241e-02 3.399592893185750947e-02 3.421589177246950331e-02
1.900000000000000022e-01 4.819460185235321784e-04 2.630053633054042425e-02 2.331512728776457058e-02 2.198989548156387794e-02 2.205173832584851265e-02 2.218425635540509019e-02 3.769833630306104744e-02 3.421715418992535979e-02 3.392200580225333134e-02 3.400209195243215909e-02
2.000000000000000111e-01 5.646796153646328449e-04 2.631676949603180271e-02 2.337846345562023462e-02 2.206622095092249797e-02 2.212905734290265131e-02 2.226856636678012022e-02 3.761633121551765518e-02 3.421806999285614131e-02 3.392993706877207860e-02 3.400894345658770496e-02
2.099999999999999922e-01 6.464026622509643763e-04 2.633289039987675093e-02 2.344155244198420016e-02 2.214070235180004911e-02 2.220604550895489623e-02 2.235260809162440201e-02 3.753465572318967491e-02 3.421838603901829201e-02 3.393673466461355481e-02 3.401541986773173876e-02
2.200000000000000011e-01 7.385502100774051599e-04 2.635116793665528284e-02 2.351336992021313757e-02 2.222385558713801251e-02 2.229340046157524471e-02 2.244823458695386145e-02 3.744205810333360585e-02 3.421801706097187673e-02 3.394307392879292867e-02 3.402233838721509945e-02
2.300000000000000100e-01 8.293498986412782027e-04 2.636927932565433230e-02 2.358490553812121054e-02 2.230518921850839845e-02 2.237987613009961158e-02 2.254330380189468325e-02 3.735051284690895507e-02 3.421687976812651938e-02 3.394784655404972651e-02 3.402870389959353203e-02
2.399999999999999911e-01 9.298698703394571311e-04 2.638944284056634823e-02 2.366507487371385596e-02 2.239479039098478397e-02 2.247592841967509247e-02 2.264945148316944989e-02 3.724902189978256811e-02 3.421470510963436906e-02 3.395128998005596255e-02 3.403514291043873569e-02
2.500000000000000000e-01 1.039510069884230998e-03 2.641156581964636957e-02 2.375380897559097731e-02 2.249224279156488218e-02 2.258098244610897906e-02 2.276621692649751297e-02 3.713835832376160412e-02 3.421122397195611176e-02 3.395264614648414725e-02 3.404130857630732754e-02
2.600000000000000089e-01 1.146965714785860716e-03 2.384222860251989512e-02 2.258766636653646714e-02 2.288156163686212025e-02 2.268420113969180779e-02 2.643337262369934923e-02 3.703013385067464858e-02 3.420669498809791181e-02 3.395129429950557998e-02 3.404632874948704258e-02
2.700000000000000178e-01 1.262609205055014675e-03 2.645696942648970498e-02 2.393918597575796225e-02 2.269043167284282708e-02 2.279558717834016465e-02 2.300659945638168849e-02 3.691413910570751078e-02 3.394650979968058535e-02 3.405041143267499570e-02 3.420061862829171934e-02
2.800000000000000266e-01 1.385666003188388163e-03 2.648221193671410068e-02 2.404467052784008824e-02 2.280001862898234366e-02 2.314058103330542127e-02 2.291451873827732300e-02 3.679150752561656523e-02 3.393708422550646697e-02 3.419285573897198893e-02 3.405302876826005187e-02
2.899999999999999800e-01 1.505440151210719760e-03 2.650689696344150220e-02 2.414994001502659970e-02 2.290704555727456765e-02 2.327181840350344214e-02 2.303076653674959728e-02 3.667320939343969577e-02 3.392293496096058375e-02 3.418411090602554298e-02 3.405364655533835161e-02
2.999999999999999889e-01 1.631434124738629114e-03 2.653296663287544807e-02 2.426383753352475206e-02 2.302014855776506053e-02 2.315368671008515358e-02 2.341067170248220183e-02 3.655020655778993405e-02 3.390187308925654563e-02 3.405202118474914136e-02 3.417374224951769818e-02
3.099999999999999978e-01 1.753456057824710540e-03 2.655829089653698183e-02 2.437768295139968247e-02 2.313031927320882350e-02 2.327348129385965053e-02 2.354586389328462356e-02 3.643279309667282057e-02 3.387448089133567042e-02 3.404802956375984485e-02 3.416259378563766408e-02
3.200000000000000067e-01 1.880352184172309196e-03 2.450032834247925853e-02 2.324569545865294920e-02 2.368715059953076588e-02 2.339899859757938252e-02 2.658467599244834431e-02 3.631279381416131075e-02 3.383762030700131207e-02 3.414976563301524298e-02 3.404116280492770069e-02
3.300000000000000155e-01 2.011036575776044798e-03 2.661186152655791240e-02 2.463187711247006445e-02 2.336554820545122882e-02 2.383336288930415145e-02 2.352945577198877619e-02 3.619176186655186089e-02 3.378955939337340009e-02 3.403097912770086664e-02 3.413498046134279262e-02
3.400000000000000244e-01 2.136174846052403715e-03 2.476363290121624122e-02 2.348149339491369808e-02 2.397404925881081381e-02 2.365573075560452668e-02 2.663785957414639347e-02 3.607851086018623588e-02 3.373280738208252194e-02 3.401801259311509201e-02 3.411890243844072079e-02
3.499999999999999778e-01 2.255678644219636948e-03 2.666260697779039915e-02 2.489559983224419459e-02 2.359351002903427308e-02 2.410907805446311364e-02 2.377779648802166509e-02 3.597285314458614769e-02 3.366779445579051039e-02 3.400238406115464046e-02 3.410126909608345025e-02
3.599999999999999867e-01 2.376842155538048257e-03 2.370863425560224003e-02 2.390332164284489358e-02 2.424678841209363875e-02 2.503652620468701032e-02 2.668756188146388653e-02 3.586811343335184060e-02 3.359006511955395236e-02 3.398287970743762293e-02 3.408047201774117713e-02
3.699999999999999956e-01 2.498334216122561312e-03 2.382598055502945997e-02 2.403134699844627561e-02 2.438593112852056530e-02 2.518626021471854007e-02 2.671238308710312259e-02 3.576513774022881814e-02 3.349907291465660519e-02 3.395903209350235874e-02 3.405587112798642846e-02
3.800000000000000044e-01 2.612248737202834542e-03 2.673541523134317574e-02 2.533568610182561701e-02 2.451772360646766249e-02 2.393815240796508259e-02 2.415380044447647256e-02 3.566979390011700696e-02 3.340075254676617977e-02 3.393202592554506875e-02 3.402849967674676651e-02
3.900000000000000133e-01 2.724481867796762786e-03 2.405121886981987853e-02 2.427730338626080120e-02 2.464936424529596756e-02 2.549308627308334227e-02 2.675784268904110585e-02 3.557596944568788139e-02 3.329029978739925927e-02 3.390004176855139495e-02 3.399636831685078769e-02
4.000000000000000222e-01 2.822453444558644178e-03 2.415255080892616396e-02 2.438805156224826270e-02 2.476635940430382821e-02 2.564038977270418490e-02 2.677722685770997368e-02 3.549291822412659059e-02 3.318158736975845846e-02 3.386668094960173375e-02 3.396298912723194618e-02
4.099999999999999756e-01 2.922601460358829548e-03 2.425944925530713198e-02 2.450495011938523190e-02 2.488885712342684894e-02 2.580258706346332670e-02 2.679701690136467723e-02 3.305693200927700692e-02 3.540512698420338056e-02 3.382583254912021470e-02 3.392218642858183669e-02
4.199999999999999845e-01 3.008264448397828493e-03 2.435444302794001481e-02 2.460889162823250501e-02 2.499700998848629341e-02 2.595275610576478972e-02 2.681434672884036932e-02 3.532563459537543804e-02 3.293755465990962084e-02 3.378373681120321742e-02 3.388016066770594553e-02
4.299999999999999933e-01 3.088850143812201486e-03 2.444798036380578174e-02 2.471130241398914948e-02 2.510295856900527506e-02 2.610587079985593820e-02 2.683203740118536920e-02 3.281204426035247423e-02 3.373581029092403982e-02 3.383231655409522226e-02 3.524444125893132218e-02
4.400000000000000022e-01 3.159232088278722973e-03 2.453448523505599374e-02 2.480607839732205944e-02 2.520054969091096303e-02 2.625073287613229403e-02 2.685094567990554612e-02 3.268882740235557610e-02 3.516504261266995696e-02 3.368441145015514671e-02 3.378100238647698678e-02
4.500000000000000111e-01 3.222195326095288973e-03 2.461780796312428368e-02 2.489743987757210911e-02 2.529427428569939323e-02 2.638919276890855370e-02 2.687625168498522857e-02 3.256346114725586910e-02 3.508253352179345474e-02 3.362670488182253198e-02 3.372338946932088716e-02
4.600000000000000200e-01 3.271363031989684127e-03 2.468947963816882710e-02 2.497609736480957063e-02 2.537472737642193152e-02 2.649928621312016078e-02 2.691251771963150061e-02 3.245012976803458848e-02 3.500456669813625105e-02 3.356862283271257880e-02 3.366540872453658434e-02
4.699999999999999734e-01 3.311840374964766624e-03 2.475689320270006363e-02 2.505015935164797355e-02 2.545028523385258618e-02 2.697318695092179933e-02 2.658181256276535842e-02 3.492253166696662747e-02 3.233855540161664766e-02 3.360116562824159298e-02 3.350424612363557542e-02
4.799999999999999822e-01 3.340695088667528911e-03 2.481591128509396185e-02 2.511507900934727144e-02 2.551633057502998916e-02 2.662639511716510810e-02 2.705938886616242323e-02 3.223648662082457400e-02 3.484035280418957409e-02 3.343677028360820397e-02 3.353387110581958208e-02
4.899999999999999911e-01 3.357888417487724358e-03 2.486636935428444134e-02 2.517066282072930386e-02 2.557266363609826329e-02 2.716146638387128762e-02 2.664133758081679501e-02 3.214542027571955923e-02 3.475807475421178322e-02 3.346379898765190763e-02 3.336644201208188720e-02
5.000000000000000000e-01 3.363399520615545889e-03 2.490810175320288047e-02 2.521670990832801731e-02 2.561904229071918296e-02 2.663700142984344252e-02 2.726765875296564140e-02 3.206670906097147666e-02 3.467596830542787889e-02 3.329352854644360149e-02 3.339125200498502949e-02
5.100000000000000089e-01 3.357225550855041409e-03 2.494094315734126169e-02 2.525301248769269008e-02 2.565518929964642411e-02 2.661980991435872884e-02 2.737013753410176553e-02 3.200150723182134532e-02 3.459453335250599337e-02 3.321831653898985742e-02 3.331656246251101655e-02
5.200000000000000178e-01 3.339381589124660286e-03 2.496473002424361501e-02 2.527935678889923002e-02 2.568080094239410041e-02 2.659309046472909180e-02 2.746422379158116461e-02 3.195068516459845243e-02 3.314111111115153330e-02 3.324009305306703521e-02 3.451451095237900724e-02
5.300000000000000266e-01 3.309900456000579479e-03 2.497930205499065276e-02 2.529552468696336098e-02 2.569555823828515578e-02 2.655859069591862132e-02 2.754694810991003065e-02 3.191471276860910478e-02 3.443690590481618408e-02 3.306223541177834291e-02 3.316223778274440120e-02
5.400000000000000355e-01 3.268832391659757305e-03 2.498450369451504782e-02 2.530129633139891615e-02 2.569914203199494609e-02 2.761631359318269738e-02 2.651729864401143263e-02 3.436302091284618165e-02 3.189351784354698544e-02 3.308342304383857235e-02 3.298203114431977334e-02
5.500000000000000444e-01 3.219146372486197255e-03 2.498062988736035606e-02 2.529695156247397173e-02 2.569192390992265651e-02 2.647232762555641258e-02 2.766862922940951583e-02 3.188638068238435624e-02 3.429777065870059927e-02 3.290493626267194244e-02 3.300807903742542654e-02
5.600000000000000533e-01 3.155692103963183420e-03 2.496713705786902590e-02 2.528183147950933962e-02 2.567289725507207812e-02 2.770867255980516766e-02 2.641929755272266062e-02 3.423623368762689079e-02 3.189103295821390377e-02 3.292874928358013181e-02 3.282320608406215368e-02
5.699999999999999512e-01 3.084903341465457423e-03 2.494525573056384157e-02 2.525727260983684844e-02 2.564379399514754923e-02 2.636368653275348792e-02 2.773221710232845125e-02 3.418676695239697416e-02 3.190477207266664839e-02 3.285384331633464661e-02 3.274538709513484525e-02
5.799999999999999600e-01 3.003975507604740233e-03 2.491443668370412270e-02 2.522262874777759373e-02 2.560385540528487686e-02 2.630301052800318451e-02 2.774182409617998932e-02 3.192459375190929288e-02 3.414859387183063338e-02 3.277988215518991277e-02 3.266779481225138421e-02
5.899999999999999689e-01 2.918052841324019105e-03 2.487690811240607369e-02 2.518039435137220741e-02 2.555602058985535427e-02 2.624076498394232668e-02 2.773854522782224358e-02 3.412540012139428369e-02 3.194565024038005518e-02 3.271116160010375390e-02 3.259488543596159027e-02
5.999999999999999778e-01 2.817702649554466258e-03 2.482841668379592165e-02 2.512579161275645470e-02 2.549505152076152192e-02 2.616981469734046620e-02 2.772278041037787646e-02 3.411747894766886668e-02 3.196625838030895533e-02 3.264057585031947262e-02 3.251900930772604059e-02
6.099999999999999867e-01 2.719615077186607680e-03 2.477723697289229560e-02 2.506817186173775081e-02 2.543150142162503569e-02 2.610149013704952253e-02 2.769876610209401346e-02 3.412715675999358073e-02 3.197977946504219210e-02 3.257956523524623699e-02 3.245246577883996453e-02
6.199999999999999956e-01 2.607327253786657049e-03 2.471496378726032936e-02 2.499813476188291958e-02 2.535511728070569473e-02 2.602380339302039561e-02 2.766407592242082700e-02 3.415672019665590836e-02 3.198571706059577524e-02 3.251757493168502128e-02 3.238379688856694166e-02
6.300000000000000044e-01 2.493425693367639414e-03 2.762347621780069859e-02 2.464846291608162321e-02 2.492349054648855880e-02 2.527456004590691863e-02 2.594501633561054066e-02 3.420415273321879973e-02 3.198113350347904504e-02 3.246170830868641555e-02 3.232092691485047298e-02
6.400000000000000133e-01 2.372008760412199456e-03 2.457444165129143987e-02 2.484064918263311980e-02 2.518600079890719393e-02 2.586059116810422720e-02 2.757617433152485809e-02 3.427100496683144204e-02 3.196555772938277501e-02 3.240839078527034400e-02 3.226011537894509645e-02
6.500000000000000222e-01 2.250971485811137027e-03 2.449785489102982577e-02 2.475526778966638877e-02 2.509548913469314066e-02 2.577565808420513235e-02 2.752633246315415796e-02 3.435136158931452466e-02 3.194105167508011489e-02 3.236019073713052030e-02 3.220468525398303278e-02
6.600000000000000311e-01 2.131633300361407152e-03 2.441991324332737356e-02 2.466877382467322008e-02 2.500444365228724625e-02 2.569096159397917314e-02 2.747558078082565358e-02 3.444128023148501638e-02 3.191040268590127765e-02 3.231624023471399432e-02 3.215409998632668548e-02
6.700000000000000400e-01 2.006704373327274690e-03 2.433597702161662338e-02 2.457612405809710479e-02 2.490750558169543480e-02 2.560115909999310588e-02 2.742152570203701747e-02 3.454424040385405126e-02 3.187370728356970356e-02 3.227293365238712020e-02 3.210459419642698597e-02
6.800000000000000488e-01 1.876270651434713875e-03 2.424598761898694166e-02 2.447740909541983728e-02 2.480476226286399202e-02 2.550610176070867985e-02 2.736471643513490454e-02 3.465896571200854231e-02 3.183241831567466124e-02 3.222978055258902963e-02 3.205593283717119574e-02
6.899999999999999467e-01 1.749643295940729116e-03 2.415647590520316607e-02 2.437988673231817824e-02 2.470370082563160680e-02 2.541255589331838094e-02 2.730966297142174010e-02 3.477540911725958417e-02 3.179090261425791125e-02 3.218932830137306855e-02 3.201112033805718349e-02
6.999999999999999556e-01 1.627898732637084048e-03 2.725713123938077256e-02 2.406852705725458577e-02 2.428474247099432839e-02 2.460544301879451917e-02 2.532149254031878030e-02 3.489053350408775206e-02 3.175057030240112377e-02 3.215146649943338708e-02 3.196994474612366299e-02
7.099999999999999645e-01 1.502206574496828002e-03 2.397586703137051176e-02 2.418524569517085943e-02 2.450297757400644177e-02 2.522640113051994801e-02 2.720353024072976605e-02 3.501132378447371213e-02 3.170909122008875453e-02 3.211327205362918963e-02 3.192913688246200310e-02
7.199999999999999734e-01 1.382730611538329725e-03 2.715332358848443831e-02 2.388609795366170366e-02 2.408959469310498203e-02 2.440469297615353861e-02 2.513509643498947760e-02 3.512686538993634727e-02 3.167015213570558568e-02 3.207773759832233118e-02 3.189176235340690502e-02
7.299999999999999822e-01 1.259988701005712759e-03 2.710260133470744973e-02 2.379220564438891058e-02 2.399034040442452748e-02 2.430288318454545959e-02 2.504047949411472573e-02 3.524523977401843727e-02 3.163084790184651773e-02 3.204198594118362609e-02 3.185464385902874590e-02
7.399999999999999911e-01 1.144646695265333402e-03 2.705578845304123028e-02 2.370246606547928361e-02 2.389623619586831588e-02 2.420648091708777275e-02 2.495092313377198293e-02 3.535519394963500955e-02 3.159466056917503013e-02 3.200908046153719960e-02 3.182082075845976687e-02
7.500000000000000000e-01 1.037474287895122490e-03 2.361779655537355263e-02 2.380813207936008369e-02 2.411630217484691391e-02 2.486724710624695078e-02 2.701306115484814960e-02 3.545532519516478298e-02 3.197910723088653873e-02 3.156172749014521384e-02 3.179022056842827071e-02
7.600000000000000089e-01 9.281246663041257039e-04 2.353014876086302956e-02 2.371762831408139038e-02 2.402371398783294254e-02 2.478150414576186025e-02 2.697024494665953287e-02 3.555442064187092771e-02 3.152882539332969164e-02 3.194912535742925469e-02 3.175974160893130227e-02
7.700000000000000178e-01 8.278713545366594593e-04 2.344868911749728793e-02 2.363415151116355847e-02 2.393833097327156822e-02 2.470264528237329366e-02 2.693168542816019861e-02 3.564144149784926469e-02 3.192217191350818495e-02 3.149927919047677827e-02 3.173239674838229663e-02
7.800000000000000266e-01 7.373119257413711901e-04 2.337420896875930590e-02 2.386080551155150484e-02 2.355836279114354587e-02 2.463126563826133555e-02 2.689742351734008760e-02 3.571581143383866647e-02 3.189826401193662092e-02 3.147309008089512611e-02 3.170814486132346455e-02
7.900000000000000355e-01 6.454069145073963037e-04 2.329775994275778625e-02 2.348110070641032388e-02 2.378174924002112930e-02 2.455873475827778304e-02 2.686319914904124889e-02 3.578593458890429874e-02 3.144698506344397598e-02 3.187442560385805868e-02 3.168393164670874756e-02
8.000000000000000444e-01 5.638973732297752634e-04 2.322923791228699228e-02 2.371132112377757895e-02 2.341230392673752242e-02 2.449436950015933950e-02 2.683330019306043659e-02 3.584244171361763293e-02 3.185363917805554557e-02 3.142422011057782738e-02 3.166276685043181022e-02
8.100000000000000533e-01 4.813779557606235942e-04 2.315918336631366328e-02 2.363972433786780750e-02 2.334240924037791001e-02 2.442920303792314035e-02 2.680345839151286602e-02 3.589297154763101266e-02 3.183293248911812923e-02 3.140153205454155466e-02 3.164161332446879110e-02
8.199999999999999512e-01 4.098504282807602633e-04 2.309790867734260594e-02 2.357742675153688336e-02 2.328163693324064240e-02 2.437273698173416867e-02 2.677793340453942308e-02 3.593037524896965790e-02 3.181525545063129679e-02 3.138214885709094543e-02 3.162348412353330890e-02
8.299999999999999600e-01 3.496870017727768051e-04 2.304597575249924674e-02 2.352485800238251351e-02 2.323039244769046011e-02 2.432527045339948069e-02 2.675670504847233594e-02 3.595665827302434170e-02 3.180057965834251488e-02 3.136604211894541278e-02 3.160837398948718180e-02
8.399999999999999689e-01 2.890207439554278281e-04 2.299324771083231453e-02 2.317860771893996349e-02 2.347169548875521414e-02 2.427744417677146077e-02 2.673551859469405420e-02 3.597799235600228351e-02 3.134997755746102982e-02 3.178595727173864210e-02 3.159325829715962236e-02
8.499999999999999778e-01 2.278550897184053459e-04 2.293972150716345332e-02 2.312628845611901240e-02 2.341794017567236721e-02 2.422927130558432188e-02 2.671437679785852726e-02 3.599403273493288757e-02 3.133395527541499304e-02 3.177139107626965331e-02 3.157813399157870932e-02
8.599999999999999867e-01 1.785653063072776062e-04 2.289632403747380099e-02 2.337450987255428048e-02 2.308405203687081964e-02 2.419049208574476639e-02 2.669749717323941646e-02 3.600293116575260799e-02 3.175978023736095862e-02 3.132116779713974702e-02 3.156602633644416123e-02
8.699999999999999956e-01 1.413907172767375168e-04 2.286343883002898286e-02 2.334168905535018851e-02 2.305215439629243121e-02 2.416127133282648665e-02 2.668485792834014714e-02 3.600730462787279235e-02 3.175109741096426158e-02 3.131159477726301599e-02 3.155693982367882566e-02
8.800000000000000044e-01 1.040393053165286082e-04 2.283026416896837690e-02 2.302006927980209186e-02 2.330865594695793325e-02 2.413193663902511374e-02 2.667223671977037372e-02 3.600973749521324541e-02 3.130203671348293082e-02 3.174243673691226619e-02 3.154784767942728219e-02
8.900000000000000133e-01 7.904049276220887377e-05 2.280798672197979077e-02 2.299857565732322737e-02 2.328651611019953022e-02 2.411231814261289436e-02 2.666383280125661157e-02 3.601030663514646207e-02 3.129567291359266340e-02 3.173667544588167772e-02 3.154178282304651026e-02
9.000000000000000222e-01 4.139601341495630814e-05 2.277432878369191338e-02 2.325312999471480790e-02 2.296618081490356053e-02 2.408279920202340690e-02 2.665124253357355893e-02 3.600963283713406321e-02 3.172805249473396871e-02 3.128613946140060970e-02 3.153267996125189154e-02
9.100000000000000311e-01 2.880895966074165315e-05 2.276304495414446100e-02 2.324195432152431975e-02 2.295534153908804220e-02 2.407293559931401872e-02 2.664704999294189441e-02 3.600901311397189386e-02 3.172518328520556458e-02 3.128296488419329835e-02 3.152964410073984952e-02
9.200000000000000400e-01 3.576674707832986851e-06 2.274038046089823031e-02 2.321953262102719601e-02 2.293360176469040959e-02 2.405317299389291008e-02 2.663867130881372031e-02 3.600720133844206167e-02 3.171945258823722497e-02 3.127662054799110192e-02 3.152356989346764143e-02
9.300000000000000488e-01 -9.068501949801322659e-06 2.272899978016100844e-02 2.292270135533680878e-02 2.320828662805142842e-02 2.404327416582843421e-02 2.663448518918854271e-02 3.600601655161358300e-02 3.127345077406520901e-02 3.171659111934534842e-02 3.152053150513294683e-02
9.399999999999999467e-01 -2.173299905923366525e-05 2.271758679962277219e-02 2.291178065718747422e-02 2.319701723012636968e-02 2.403336376889446402e-02 2.663030123243813330e-02 3.127028258571060843e-02 3.171373224789475476e-02 3.151749223299653985e-02 3.600465085643968222e-02
9.499999999999999556e-01 -2.173299905923366525e-05 2.271758679962277219e-02 2.291178065718747422e-02 2.319701723012636968e-02 2.403336376889446402e-02 2.663030123243813330e-02 3.127028258571060843e-02 3.171373224789475476e-02 3.151749223299653985e-02 3.600465085643968222e-02
9.599999999999999645e-01 -3.441678867958604583e-05 2.662611945028618352e-02 2.270614151319787569e-02 2.290083971463073229e-02 2.318572444595514565e-02 2.402344188826270946e-02 3.600310813074313748e-02 3.126711597498397360e-02 3.171087598225792725e-02 3.151445205677870509e-02
9.699999999999999734e-01 -3.441678867958604583e-05 2.662611945028618352e-02 2.270614151319787569e-02 2.290083971463073229e-02 2.318572444595514565e-02 2.402344188826270946e-02 3.600310813074313748e-02 3.126711597498397360e-02 3.171087598225792725e-02 3.151445205677870509e-02
9.799999999999999822e-01 -3.441678867958604583e-05 2.662611945028618352e-02 2.270614151319787569e-02 2.290083971463073229e-02 2.318572444595514565e-02 2.402344188826270946e-02 3.600310813074313748e-02 3.126711597498397360e-02 3.171087598225792725e-02 3.151445205677870509e-02
9.899999999999999911e-01 -3.441678867958604583e-05 2.662611945028618352e-02 2.270614151319787569e-02 2.290083971463073229e-02 2.318572444595514565e-02 2.402344188826270946e-02 3.600310813074313748e-02 3.126711597498397360e-02 3.171087598225792725e-02 3.151445205677870509e-02
1.000000000000000000e+00 -3.441678867958604583e-05 2.662611945028618352e-02 2.270614151319787569e-02 2.290083971463073229e-02 2.318572444595514565e-02 2.402344188826270946e-02 3.600310813074313748e-02 3.126711597498397360e-02 3.171087598225792725e-02 3.151445205677870509e-02
1.010000000000000009e+00 -3.441678867958604583e-05 2.662611945028618352e-02 2.270614151319787569e-02 2.290083971463073229e-02 2.318572444595514565e-02 2.402344188826270946e-02 3.600310813074313748e-02 3.126711597498397360e-02 3.171087598225792725e-02 3.151445205677870509e-02
1.020000000000000018e+00 -3.441678867958604583e-05 2.662611945028618352e-02 2.270614151319787569e-02 2.290083971463073229e-02 2.318572444595514565e-02 2.402344188826270946e-02 3.600310813074313748e-02 3.126711597498397360e-02 3.171087598225792725e-02 3.151445205677870509e-02
1.030000000000000027e+00 -3.441678867958604583e-05 2.662611945028618352e-02 2.270614151319787569e-02 2.290083971463073229e-02 2.318572444595514565e-02 2.402344188826270946e-02 3.600310813074313748e-02 3.126711597498397360e-02 3.171087598225792725e-02 3.151445205677870509e-02
1.040000000000000036e+00 -3.441678867958604583e-05 2.662611945028618352e-02 2.270614151319787569e-02 2.290083971463073229e-02 2.318572444595514565e-02 2.402344188826270946e-02 3.600310813074313748e-02 3.126711597498397360e-02 3.171087598225792725e-02 3.151445205677870509e-02
1.050000000000000044e+00 -2.130329922195965133e-05 2.271359425528179932e-02 2.290767924738697225e-02 2.319273874063005128e-02 2.402673924523934107e-02 2.662467370325181937e-02 3.600289333760848393e-02 3.126903418315869071e-02 3.171285450940698747e-02 3.151571757649086758e-02
1.060000000000000053e+00 -2.130329922195965133e-05 2.271359425528179932e-02 2.290767924738697225e-02 2.319273874063005128e-02 2.402673924523934107e-02 2.662467370325181937e-02 3.600289333760848393e-02 3.126903418315869071e-02 3.171285450940698747e-02 3.151571757649086758e-02
1.070000000000000062e+00 -8.205822531245763173e-06 2.662322374126206356e-02 2.403002203746574389e-02 2.272099734273404573e-02 2.291450283079752431e-02 2.319973795292544494e-02 3.600248623182205482e-02 3.127095389278945758e-02 3.171484433556419347e-02 3.151698618949781011e-02
1.080000000000000071e+00 4.875609825020565876e-06 2.272835089127373323e-02 2.320672214119863866e-02 2.292131025099985314e-02 2.403329027675282087e-02 2.662176956512476295e-02 3.600188384122809254e-02 3.171684538502599071e-02 3.127287509094994755e-02 3.151825788806707218e-02
1.090000000000000080e+00 3.099021321325072487e-05 2.274290989028882742e-02 2.322064567049893571e-02 2.293487569857776895e-02 2.403978314392167526e-02 2.661884857396701332e-02 3.600008219099467416e-02 3.172088084248644163e-02 3.127672190008332770e-02 3.152081051068367223e-02
1.100000000000000089e+00 4.402331989309124581e-05 2.275011562838633733e-02 2.294163325196980213e-02 2.322758511973127549e-02 2.404300779560142667e-02 2.661738176046494347e-02 3.599887790818862010e-02 3.172291509105096274e-02 3.127864748469042638e-02 3.152209141956131833e-02
1.110000000000000098e+00 8.302547540286130904e-05 2.661295605941457754e-02 2.405259476963436671e-02 2.277143975164984055e-02 2.296180221027648710e-02 2.324831481979938719e-02 3.599402565393336473e-02 3.128443279927514004e-02 3.172908292966204052e-02 3.152595244641696881e-02
1.120000000000000107e+00 1.089456187292925539e-04 2.278541342627442290e-02 2.297515909154285857e-02 2.326206121870343785e-02 2.405891372509321585e-02 2.660998455085407735e-02 3.598974149120676841e-02 3.128829667531404096e-02 3.173324821412065733e-02 3.152854164037479506e-02
1.129999999999999893e+00 1.477032444705595241e-04 2.280601442751318750e-02 2.328257156577434248e-02 2.299505512593361806e-02 2.406828387133516309e-02 2.660549574637149223e-02 3.598172022207452025e-02 3.173957446086598383e-02 3.129410271665684917e-02 3.153244804663450640e-02
1.139999999999999902e+00 1.863129807200706656e-04 2.282618950580388856e-02 2.330295167942144849e-02 2.301477685799290657e-02 2.407752438686898422e-02 2.660096911727983723e-02 3.597177838028907393e-02 3.174599247702246385e-02 3.129992069805802996e-02 3.153638141222959296e-02
1.149999999999999911e+00 2.375610495155150719e-04 2.285243876683601058e-02 2.304078686183181485e-02 2.332992391281278263e-02 2.408964405956208824e-02 2.659487482700468794e-02 3.595556316283927273e-02 3.130769591799999196e-02 3.175468808610761029e-02 3.154166747922779873e-02
1.159999999999999920e+00 3.012459823792921240e-04 2.288422886823936880e-02 2.307281152084507750e-02 2.336331739743620350e-02 2.410447187497454652e-02 2.658716259998119766e-02 3.593068686307931275e-02 3.131744240614457025e-02 3.176577066240222902e-02 3.154834116242268699e-02
1.169999999999999929e+00 3.645101954677410242e-04 2.657934568170203585e-02 2.291491775226155506e-02 2.310425664628777687e-02 2.339635393016319120e-02 2.411894393437077205e-02 3.590100515711197593e-02 3.132721761765103197e-02 3.177707750050821206e-02 3.155508727510205474e-02
1.179999999999999938e+00 4.273494927170120921e-04 2.294454280058023238e-02 2.313508312226708608e-02 2.342903222619673390e-02 2.413306228813382609e-02 2.657142425687282830e-02 3.586696230526815327e-02 3.178859448500907792e-02 3.133701952221081000e-02 3.156190461257071117e-02
1.189999999999999947e+00 5.021897949939096778e-04 2.297874135723363548e-02 2.346776831207274955e-02 2.317120671744229629e-02 2.414954058864245481e-02 2.656178088522926500e-02 3.582107471649867425e-02 3.180267126117983928e-02 3.134881398028726424e-02 3.157017750810996171e-02
1.199999999999999956e+00 5.887125600747099416e-04 2.301685563849898211e-02 2.321208259718511926e-02 2.351228821675434982e-02 2.416813138237258393e-02 2.655034096822377065e-02 3.576174937492533623e-02 3.181941326708156992e-02 3.136261338559005740e-02 3.157995273874547593e-02
1.209999999999999964e+00 6.743722531265021946e-04 2.305313790089049547e-02 2.325152096445418093e-02 2.355606111124941213e-02 2.418604699307439973e-02 2.653869782244784245e-02 3.569749360152255774e-02 3.183645541745088597e-02 3.137644822787175741e-02 3.158985616110186745e-02
1.219999999999999973e+00 7.711968020073157364e-04 2.652514349662559237e-02 2.309246913893857681e-02 2.329475887116470856e-02 2.360513116887152929e-02 2.420570694545573845e-02 3.561955691885897862e-02 3.185623768211626877e-02 3.139229266048002703e-02 3.160132365539949223e-02
1.229999999999999982e+00 8.668602094032399783e-04 2.651132599690638608e-02 2.312963107181509326e-02 2.333598310616991425e-02 2.365312412936874942e-02 2.422451306251803202e-02 3.553822839918599485e-02 3.187627271182678912e-02 3.140815963190705939e-02 3.161294033305663692e-02
1.239999999999999991e+00 9.730706888431908544e-04 2.316896493808746557e-02 2.337991190998717911e-02 2.370574126070630963e-02 2.424467377521609748e-02 2.649546852913144124e-02 3.544412525682270887e-02 3.189901381432017763e-02 3.142601787057225371e-02 3.162617212517383758e-02
1.250000000000000000e+00 1.089299110579971998e-03 2.320973248803674324e-02 2.342566471621867000e-02 2.376236437869874707e-02 2.426587812442926664e-02 2.647746344173471794e-02 3.533780802886751782e-02 3.192438958072257860e-02 3.164105272422091525e-02 3.144584070158747829e-02
1.260000000000000009e+00 1.203614698685347194e-03 2.645905593058043431e-02 2.324753487205820021e-02 2.346821666158672298e-02 2.381688522359537777e-02 2.428588094375990977e-02 3.523090780709002556e-02 3.194970832734725374e-02 3.146560418668170600e-02 3.165609035386075798e-02
1.270000000000000018e+00 1.327107715654053492e-03 2.643834795531634432e-02 2.328582041435503860e-02 2.351138049250894868e-02 2.387420966401379227e-02 2.430658812773463934e-02 3.511382803190584573e-02 3.197727017087826501e-02 3.148721958450463598e-02 3.167276961523942530e-02
1.280000000000000027e+00 1.459076270882408424e-03 2.641521575353923332e-02 2.332378000901939863e-02 2.355421058468568085e-02 2.393327828452166198e-02 2.432778198165479189e-02 3.498787179374854978e-02 3.200669277170885285e-02 3.151056733534288168e-02 3.169106773701683283e-02
1.290000000000000036e+00 1.588109123792926956e-03 2.639152823278130555e-02 2.335788938300645962e-02 2.359271902086169589e-02 2.398836314241876641e-02 2.434774041443285228e-02 3.486477945218108970e-02 3.203509320774804853e-02 3.153356177781488356e-02 3.170939686781688166e-02
1.300000000000000044e+00 1.724503171933454079e-03 2.636525421687640341e-02 2.339061821384094686e-02 2.362971057387550436e-02 2.404305692009143028e-02 2.436831144887926029e-02 3.473566921458307727e-02 3.206427183105520912e-02 3.155791524514054563e-02 3.172918992651909548e-02
1.310000000000000053e+00 1.857284774948050887e-03 2.633836129615040045e-02 2.341906697827081385e-02 2.366194628054326538e-02 2.409199030694200022e-02 2.438825095779047561e-02 3.461190199193641542e-02 3.209132126641903171e-02 3.158148377570284271e-02 3.174880534823196904e-02
1.320000000000000062e+00 1.996138711239370082e-03 2.630873332626543215e-02 2.344503365465299555e-02 2.369152181492387155e-02 2.413751652847737766e-02 2.440964507311309609e-02 3.448557914209422065e-02 3.211751052695140107e-02 3.160569020885196923e-02 3.176959598505345317e-02
1.330000000000000071e+00 2.140020234061541272e-03 2.627626013002816799e-02 2.346760716586982626e-02 2.371749726672955569e-02 2.417723316659007443e-02 2.443320238377380202e-02 3.435934407763437809e-02 3.214154867894809808e-02 3.162982432742812711e-02 3.179132783395728634e-02
1.340000000000000080e+00 2.278706319221089367e-03 2.624308289365185481e-02 2.348487901004937123e-02 2.373776642296088202e-02 2.445788365623198513e-02 2.420705601402204504e-02 3.424361078016156107e-02 3.216084237349548652e-02 3.165147959804171657e-02 3.181233999153328107e-02
1.350000000000000089e+00 2.412056403981584392e-03 2.349697207796236365e-02 2.375252148801120303e-02 2.422710483878948162e-02 2.448354420416242946e-02 2.620926388071317253e-02 3.413932329416279055e-02 3.217499923430014452e-02 3.166985843061422695e-02 3.183250500727639182e-02
1.360000000000000098e+00 2.548255658270088750e-03 2.350429601454316966e-02 2.376238267960199824e-02 2.423860271661015461e-02 2.451110433745342515e-02 2.617256793079502514e-02 3.404148981738662483e-02 3.218436299794708022e-02 3.168473059073267928e-02 3.185299304198741660e-02
1.370000000000000107e+00 2.685946155377799856e-03 2.613299547501096720e-02 2.350592378882652295e-02 2.376643129315791567e-02 2.453911475652137755e-02 2.424113241990560191e-02 3.395316418113426132e-02 3.218832086689223798e-02 3.169361323325791541e-02 3.187357496773691318e-02
1.379999999999999893e+00 2.816200159457837165e-03 2.609297697838687188e-02 2.350137060546079321e-02 2.376407436045910315e-02 2.423523618174954278e-02 2.456427842266126205e-02 3.388076142474979319e-02 3.218732202924131508e-02 3.189294313388789381e-02 3.169358140899775078e-02
1.389999999999999902e+00 2.945782110087514713e-03 2.605032459437305395e-02 2.348998972907031732e-02 2.375482702969583179e-02 2.458644409869455844e-02 2.422120316343928312e-02 3.382039915220160647e-02 3.168210844829397882e-02 3.218280793140226859e-02 3.191209518291172886e-02
1.399999999999999911e+00 3.060080221469064620e-03 2.601000159183713967e-02 2.347320996407912738e-02 2.373991966171151366e-02 2.460220678117687812e-02 2.420154373805280187e-02 3.377704325721764961e-02 3.165966563594185823e-02 3.217714786714486602e-02 3.192874662306319222e-02
1.409999999999999920e+00 3.178279729048522941e-03 2.596518773065089117e-02 2.344771510572552300e-02 2.371638795808859654e-02 2.461307758906457893e-02 2.417300578342149522e-02 3.374156544826226178e-02 3.217077196711678327e-02 3.194533910488583234e-02 3.162176670844647070e-02
1.419999999999999929e+00 3.280724748841967221e-03 2.341718162144136237e-02 2.368761237264328454e-02 2.414013275077058276e-02 2.461623979596343215e-02 2.592329239065311111e-02 3.371766744447259045e-02 3.157530808722236459e-02 3.216519548864197470e-02 3.195861598598420672e-02
1.429999999999999938e+00 3.378544076893781958e-03 2.337841226230962313e-02 2.365060944029550097e-02 2.409972274539429193e-02 2.461158304348474990e-02 2.588001162121890408e-02 3.369953456609589559e-02 3.151819198674979394e-02 3.196948431143996350e-02 3.215942470223864813e-02
1.439999999999999947e+00 3.465516980101231159e-03 2.583804292176955855e-02 2.333312109338231410e-02 2.360700596083079028e-02 2.459837228924106542e-02 2.405380274408875502e-02 3.368573553261205306e-02 3.145617053170924465e-02 3.197655602557501753e-02 3.215286414507675244e-02
1.449999999999999956e+00 3.545083550074501228e-03 2.327861025389437941e-02 2.355419628895243783e-02 2.399982900479991424e-02 2.457497937917143410e-02 2.579561664567218277e-02 3.367306224439959444e-02 3.138903997940455104e-02 3.197932202975579952e-02 3.214394232916264332e-02
1.459999999999999964e+00 3.609050356664767964e-03 2.322052179559432050e-02 2.349765904458514520e-02 2.394344319087445341e-02 2.454365039615054658e-02 2.575721117016492590e-02 3.366057391285253581e-02 3.132622054638151132e-02 3.213252724832743601e-02 3.197702188401245482e-02
1.469999999999999973e+00 3.663917223973313462e-03 2.315293582278187684e-02 2.343164363619999052e-02 2.387892602847985907e-02 2.450114997326413926e-02 2.571892122768109148e-02 3.364507966815942497e-02 3.126333792289908570e-02 3.211648675617498339e-02 3.196896298081648019e-02
1.479999999999999982e+00 3.705781765661918855e-03 2.307893335200614238e-02 2.335915400591975430e-02 2.380929653719808525e-02 2.444911605203390487e-02 2.568283252096943345e-02 3.362570119389533818e-02 3.120545956628721640e-02 3.209553805351641337e-02 3.195472498975349129e-02
1.489999999999999991e+00 3.734450715816062943e-03 2.299869502763825582e-02 2.328037774816288027e-02 2.373470922268438449e-02 2.438794171562686658e-02 2.564882896665796053e-02 3.360133579470621357e-02 3.115375868187612515e-02 3.206904015700062088e-02 3.193396567243502598e-02
1.500000000000000000e+00 3.749760017033625364e-03 2.319549160268378346e-02 2.291238971573108726e-02 2.365529014588688139e-02 2.431814529984886383e-02 2.561669253565130797e-02 3.110895278471627334e-02 3.190640116779615287e-02 3.203648019523386292e-02 3.357123559114159189e-02
1.510000000000000009e+00 3.751576981229424925e-03 2.310466132281592186e-02 2.282017450281961443e-02 2.357114027730815992e-02 2.424032759584907396e-02 2.558613907898677278e-02 3.107136567904903238e-02 3.353497474546119489e-02 3.187180376611835342e-02 3.199745227964271438e-02
1.520000000000000018e+00 3.739802110329575307e-03 2.555685533339941556e-02 2.272219488275448868e-02 2.300804148187231279e-02 2.415512766346212398e-02 2.348233831433509111e-02 3.349243295249407920e-02 3.104096444340213867e-02 3.195164302123430777e-02 3.183000123207811033e-02
1.530000000000000027e+00 3.714370513453923734e-03 2.261858510303117742e-02 2.290577530323456915e-02 2.338894320564570417e-02 2.406318416918647868e-02 2.552853008627961606e-02 3.344379492393917408e-02 3.101737202163554197e-02 3.189882304646210476e-02 3.178087780870070267e-02
1.540000000000000036e+00 3.675252881245176604e-03 2.550087601206606561e-02 2.250946862734711298e-02 2.279799457502031806e-02 2.396510584753794651e-02 2.329099647813216711e-02 3.338956577518554375e-02 3.099985527824683854e-02 3.183884411268449871e-02 3.172437731089846474e-02
1.550000000000000044e+00 3.625420194656899398e-03 2.547499702806513625e-02 2.240081063035905332e-02 2.269060481751564162e-02 2.386675883483198313e-02 2.319375522339534382e-02 3.333364540547250482e-02 3.098782001729538313e-02 3.177517410576927853e-02 3.166387650968343487e-02
1.560000000000000053e+00 3.559667132606086134e-03 2.228127292726316683e-02 2.257240679046361442e-02 2.308699622703696067e-02 2.375826954012574821e-02 2.544796580735670180e-02 3.327134081275678890e-02 3.097848717356581696e-02 3.170114042941454130e-02 3.159308619089392506e-02
1.570000000000000062e+00 3.484637666501469531e-03 2.216289425443610656e-02 2.245530877856904625e-02 2.298139709132890340e-02 2.365087611489574693e-02 2.542232963555089362e-02 3.321039432904623195e-02 3.097088820214129526e-02 3.162428247644731572e-02 3.151923759489470844e-02
1.580000000000000071e+00 3.397462345848182522e-03 2.203989685072148610e-02 2.233360160652234083e-02 2.287172006735933849e-02 2.353958801719679278e-02 2.539661262499153319e-02 3.314964126258347632e-02 3.096208734571710003e-02 3.154134943944247177e-02 3.143919803002238889e-02
1.590000000000000080e+00 3.303781597854140318e-03 2.191917386209769891e-02 2.221410994354729856e-02 2.276404100099893579e-02 2.343080419836231915e-02 2.537208524368227136e-02 3.309437200615444191e-02 3.094984119172065548e-02 3.145764157240277248e-02 3.135795504234714648e-02
1.600000000000000089e+00 3.193327141963399514e-03 2.178737052464747859e-02 2.208361458660359003e-02 2.264637546541328414e-02 2.331264338730537622e-02 2.534594374182531917e-02 3.304109049887658106e-02 3.136471954418146996e-02 3.126683870220064998e-02 3.092907116921383981e-02
1.610000000000000098e+00 3.084564629182605898e-03 2.166567873468019240e-02 2.196309814003634397e-02 2.253758793484358577e-02 2.320415588375036864e-02 2.532227778956873399e-02 3.300031745040446496e-02 3.127880572028703121e-02 3.118084329911742850e-02 3.089994670675395155e-02
1.620000000000000107e+00 2.959335685655207961e-03 2.153299727426570206e-02 2.183166317644798932e-02 2.241876255461603545e-02 2.308654942987301700e-02 2.529688121158429198e-02 3.296694154993977388e-02 3.118675062639134077e-02 3.108495510949810942e-02 3.085426876774533325e-02
1.629999999999999893e+00 2.831713134666341471e-03 2.140410279053719944e-02 2.170394419275471429e-02 2.230307242169659795e-02 2.297296409961136626e-02 2.527252760741082946e-02 3.294700759371704812e-02 3.110026462773581718e-02 3.098898458802947301e-02 3.079439658597382320e-02
1.639999999999999902e+00 2.695173241615345279e-03 2.157276742835372713e-02 2.127175636951970233e-02 2.218398165345585038e-02 2.285698696243831582e-02 2.524776805553418865e-02 3.294023729822956326e-02 3.071779042841470478e-02 3.101410878583273426e-02 3.088672895090090534e-02
1.649999999999999911e+00 2.558674687141698073e-03 2.114406510678074058e-02 2.144616761745092928e-02 2.206875603530084051e-02 2.274567391642110664e-02 2.522404814576390680e-02 3.294705385644237927e-02 3.093122951904591147e-02 3.078434058762399145e-02 3.063201321069799338e-02
1.659999999999999920e+00 2.423808501762170827e-03 2.102161566107533033e-02 2.132472942716431841e-02 2.263942886333228030e-02 2.195793425911224395e-02 2.520140075090978801e-02 3.296553635867446180e-02 3.084943744966193654e-02 3.054166610566199855e-02 3.068310496361116579e-02
1.669999999999999929e+00 2.282399509627383756e-03 2.089653008177591587e-02 2.120063989981093092e-02 2.184437145686826676e-02 2.253135796909272112e-02 2.517831216546179487e-02 3.299570331323552902e-02 3.076175414887762083e-02 3.044352788118045994e-02 3.057715202182316114e-02
1.679999999999999938e+00 2.134582477913263103e-03 2.076882072634384999e-02 2.107390774903369207e-02 2.172803120010055253e-02 2.242145695382476503e-02 2.515473370329716213e-02 3.303716036462450711e-02 3.066708696984690036e-02 3.033895203030337676e-02 3.046683911775864909e-02
1.689999999999999947e+00 1.990960338891176792e-03 2.095324639080402285e-02 2.064726758464983936e-02 2.161690567130505544e-02 2.231722325165558241e-02 2.513223715961900029e-02 3.057209128410718138e-02 3.023639176318528021e-02 3.036021474106600712e-02 3.308544545572418560e-02
1.699999999999999956e+00 1.852806590430532184e-03 2.053236521440122975e-02 2.083915186474518885e-02 2.151148871908519986e-02 2.221899059808972454e-02 2.511087985079609591e-02 3.313794658076260613e-02 3.047822154590313498e-02 3.013737516115774437e-02 3.025821893732005136e-02
1.709999999999999964e+00 1.710135342382393918e-03 2.041551177046452281e-02 2.072308429822771261e-02 2.140389360077946113e-02 2.211935656496505712e-02 2.508902752527439675e-02 3.319717304455799267e-02 3.037917919482203272e-02 3.003505749824628146e-02 3.015348506526550898e-02
1.719999999999999973e+00 1.574510459156369061e-03 2.030591909045893068e-02 2.061419548503988161e-02 2.130261296912852598e-02 2.202613282123571173e-02 2.506837546879833387e-02 3.325721499746153026e-02 3.028349248624872050e-02 2.993790419464413197e-02 3.005447799190926958e-02
1.729999999999999982e+00 1.435190841618869464e-03 2.019467049117903285e-02 2.050362816798476095e-02 2.119942005851699687e-02 2.193169535833783268e-02 2.504721986666651884e-02 3.332181867105141887e-02 3.018406414998425075e-02 2.983832341984867312e-02 2.995331778067240880e-02
1.739999999999999991e+00 1.304299273720519424e-03 2.184405287342548740e-02 2.110312140094566455e-02 2.040080073216750389e-02 2.009123991504260104e-02 2.502734698244191494e-02 3.338451708613632968e-02 3.008994075337422663e-02 2.974502910724452151e-02 2.985875924022485597e-02
1.750000000000000000e+00 1.182715831333803862e-03 2.030609780157056898e-02 1.999600757122077174e-02 2.176347896072429802e-02 2.101414101966453743e-02 2.500885019748065249e-02 3.344395217648514496e-02 3.000214079525951108e-02 2.965862951034506714e-02 2.977132560611757059e-02
1.760000000000000009e+00 1.058709396425353173e-03 1.989962890563265474e-02 2.021022955282426523e-02 2.092377342455207373e-02 2.168204289101212726e-02 2.498991285031524137e-02 3.350525740007719022e-02 2.991242571221375268e-02 2.957078673409608074e-02 2.968253039620211142e-02
1.770000000000000018e+00 9.450676583776915132e-04 2.012295153217466201e-02 1.981190852046421993e-02 2.084124035799626504e-02 2.160800854330770238e-02 2.497246659280298250e-02 2.983020909899165504e-02 2.949054483435272281e-02 2.960148165481708143e-02 3.356161874787794153e-02
1.780000000000000027e+00 8.424599160661983130e-04 1.973315603099894469e-02 2.004457818114155007e-02 2.076690911167114809e-02 2.154160677859192838e-02 2.495661826129674452e-02 3.361230501263241799e-02 2.975607357205480724e-02 2.941831291927156020e-02 2.952856016050189186e-02
1.790000000000000036e+00 7.383759005365681579e-04 1.965367069116601834e-02 1.996545827896318778e-02 2.069165524226276517e-02 2.147464358446371513e-02 2.494043078928792276e-02 3.366317450393679911e-02 2.968104435845298622e-02 2.934525801103102585e-02 2.945483243856051453e-02
1.800000000000000044e+00 6.461085861812187461e-04 1.989561568987921816e-02 1.958351990994709052e-02 2.062504271403410236e-02 2.141558814460637478e-02 2.492597384139734126e-02 2.961473206550229234e-02 2.928068132847185673e-02 2.938967501474991015e-02 3.370750160533226431e-02
1.810000000000000053e+00 5.527423446934203463e-04 1.951280810099442764e-02 1.982520100039290509e-02 2.135609910229113034e-02 2.055770803323575535e-02 2.491122982306679876e-02 3.375129806369363966e-02 2.954786338232405843e-02 2.921551315438495819e-02 2.932392945838693463e-02
1.820000000000000062e+00 4.718504884176087698e-04 1.945175142390700995e-02 1.976438999321581194e-02 2.049941209084299443e-02 2.130476213220600101e-02 2.489835332204102733e-02 3.378810273283387733e-02 2.949014712406730632e-02 2.915919699169467957e-02 2.926711892734515721e-02
1.830000000000000071e+00 4.038385758223304151e-04 1.940055595167939143e-02 1.971339278161395037e-02 2.045041912836219680e-02 2.126173633179598288e-02 2.488744779272691193e-02 3.381801907963325610e-02 2.944179408564767675e-02 2.911195216561679455e-02 2.921946164901820589e-02
1.840000000000000080e+00 3.352849513659614711e-04 1.966210329063763917e-02 1.934907416534263971e-02 2.040104769399337520e-02 2.121848721940846130e-02 2.487637745334213626e-02 3.384702577846285254e-02 2.939322852922777313e-02 2.906442761090136800e-02 2.917152393056739873e-02
1.850000000000000089e+00 2.661948305147232704e-04 1.929730602415330801e-02 1.961052140081169862e-02 2.035129494309974654e-02 2.117501426119778457e-02 2.486513689472459251e-02 3.387487937116753778e-02 2.934446893244348556e-02 2.901662913773064151e-02 2.912331170631632035e-02
1.860000000000000098e+00 2.105399457471466781e-04 1.925568530375338858e-02 1.956904527896061174e-02 2.031121626995718854e-02 2.114007437976832618e-02 2.485601816789601709e-02 2.930533360418326530e-02 2.908454842619663527e-02 2.897819694835381682e-02 3.389614551620276361e-02
1.870000000000000107e+00 1.685772267092907673e-04 1.953781528968461315e-02 1.922434945766215292e-02 2.028099502176738955e-02 2.111377508456804136e-02 2.484910355943956844e-02 3.391139770153642208e-02 2.927591351713964771e-02 2.894926184450176757e-02 2.905536523620924627e-02
1.879999999999999893e+00 1.264258386887414450e-04 1.950647992854435270e-02 1.919291047802575839e-02 2.025063401382743572e-02 2.108739477299129486e-02 2.484212280038320883e-02 3.392597027124970993e-02 2.924643873550918094e-02 2.892023293007440002e-02 2.902608871531882004e-02
1.889999999999999902e+00 9.822064502843374666e-05 1.917189385519252331e-02 1.948553113421497285e-02 2.023031538817813765e-02 2.106976283941316627e-02 2.483743158768117465e-02 2.922676028292373746e-02 2.900651990452586190e-02 2.890082877020413998e-02 3.393526877071735559e-02
1.899999999999999911e+00 5.575727101843907000e-05 1.914028295572951094e-02 1.945402009139439101e-02 2.019972005417235844e-02 2.104324727686576746e-02 2.483033776194452577e-02 2.919720234367012904e-02 2.897709109832953892e-02 2.887164603934578785e-02 3.394852972151971710e-02
1.909999999999999920e+00 4.156148733643598724e-05 1.912972306295578420e-02 1.944349297925354603e-02 2.018949021079856007e-02 2.103439069839697223e-02 2.482795776026870335e-02 2.918733948129578065e-02 2.896726156399934485e-02 2.886189822893728274e-02 3.395275395187641321e-02
1.919999999999999929e+00 1.310817634170858347e-05 1.942240360183421916e-02 1.910856888454070743e-02 2.016898328604598348e-02 2.101665043378656700e-02 2.482317437777012067e-02 3.396088820238175182e-02 2.916759920354233468e-02 2.884237250059275975e-02 2.894757294020048818e-02
1.929999999999999938e+00 -1.149269709915894261e-06 1.909797459777538842e-02 1.941184133452297789e-02 2.015870615801477680e-02 2.100776674075370207e-02 2.482077089962281269e-02 2.915772204248018654e-02 2.893771396670970220e-02 2.883259466238297791e-02 3.396479135201380117e-02
1.939999999999999947e+00 -1.542718866948330572e-05 1.940126734654228080e-02 1.908736884506355078e-02 2.014841322163098483e-02 2.099887400261444756e-02 2.481835949829759580e-02 3.396858052979154219e-02 2.914784036823237293e-02 2.882280689415800748e-02 2.892784529694669704e-02
1.949999999999999956e+00 -1.542718866948330572e-05 1.940126734654228080e-02 1.908736884506355078e-02 2.014841322163098483e-02 2.099887400261444756e-02 2.481835949829759580e-02 3.396858052979154219e-02 2.914784036823237293e-02 2.882280689415800748e-02 2.892784529694669704e-02
1.959999999999999964e+00 -2.972554001418509611e-05 1.939068163730018127e-02 1.907675162594021576e-02 2.013810445360146237e-02 2.098997221608074268e-02 2.481594012450416206e-02 2.913795430614608828e-02 2.881300923499306027e-02 2.891796699008911120e-02 3.397225219521626122e-02
1.969999999999999973e+00 -2.972554001418509611e-05 1.939068163730018127e-02 1.907675162594021576e-02 2.013810445360146237e-02 2.098997221608074268e-02 2.481594012450416206e-02 2.913795430614608828e-02 2.881300923499306027e-02 2.891796699008911120e-02 3.397225219521626122e-02
1.979999999999999982e+00 -2.972554001418509611e-05 1.939068163730018127e-02 1.907675162594021576e-02 2.013810445360146237e-02 2.098997221608074268e-02 2.481594012450416206e-02 2.913795430614608828e-02 2.881300923499306027e-02 2.891796699008911120e-02 3.397225219521626122e-02
1.989999999999999991e+00 -2.972554001418509611e-05 1.939068163730018127e-02 1.907675162594021576e-02 2.013810445360146237e-02 2.098997221608074268e-02 2.481594012450416206e-02 2.913795430614608828e-02 2.881300923499306027e-02 2.891796699008911120e-02 3.397225219521626122e-02
2.000000000000000000e+00 -2.972554001418509611e-05 1.939068163730018127e-02 1.907675162594021576e-02 2.013810445360146237e-02 2.098997221608074268e-02 2.481594012450416206e-02 2.913795430614608828e-02 2.881300923499306027e-02 2.891796699008911120e-02 3.397225219521626122e-02
2.009999999999999787e+00 -2.972554001418509611e-05 1.939068163730018127e-02 1.907675162594021576e-02 2.013810445360146237e-02 2.098997221608074268e-02 2.481594012450416206e-02 2.913795430614608828e-02 2.881300923499306027e-02 2.891796699008911120e-02 3.397225219521626122e-02
2.020000000000000018e+00 -2.972554001418509611e-05 1.939068163730018127e-02 1.907675162594021576e-02 2.013810445360146237e-02 2.098997221608074268e-02 2.481594012450416206e-02 2.913795430614608828e-02 2.881300923499306027e-02 2.891796699008911120e-02 3.397225219521626122e-02
2.029999999999999805e+00 -2.972554001418509611e-05 1.939068163730018127e-02 1.907675162594021576e-02 2.013810445360146237e-02 2.098997221608074268e-02 2.481594012450416206e-02 2.913795430614608828e-02 2.881300923499306027e-02 2.891796699008911120e-02 3.397225219521626122e-02
2.040000000000000036e+00 -2.972554001418509611e-05 1.939068163730018127e-02 1.907675162594021576e-02 2.013810445360146237e-02 2.098997221608074268e-02 2.481594012450416206e-02 2.913795430614608828e-02 2.881300923499306027e-02 2.891796699008911120e-02 3.397225219521626122e-02
2.049999999999999822e+00 -1.902826360819916764e-05 1.939654606447878057e-02 1.908408030032756469e-02 2.014237500114587909e-02 2.099256824324505916e-02 2.481706558755080241e-02 3.396587251632367938e-02 2.914459416086496654e-02 2.882189875794451822e-02 2.892636490267830665e-02
2.060000000000000053e+00 -1.902826360819916764e-05 1.939654606447878057e-02 1.908408030032756469e-02 2.014237500114587909e-02 2.099256824324505916e-02 2.481706558755080241e-02 3.396587251632367938e-02 2.914459416086496654e-02 2.882189875794451822e-02 2.892636490267830665e-02
2.069999999999999840e+00 -8.347140026768990105e-06 1.909139306274717715e-02 1.940239692418752396e-02 2.014663540514551043e-02 2.099516081700349146e-02 2.481817471762253965e-02 3.395943165776784539e-02 2.915123275057518101e-02 2.883074677847279402e-02 2.893478953430893980e-02
2.080000000000000071e+00 2.317808055226725904e-06 1.909868989524955360e-02 1.940823423048916238e-02 2.015088569942264859e-02 2.099774998634108825e-02 2.481926752694546198e-02 2.915787003112962905e-02 2.894324112237876834e-02 2.883955285099765176e-02 3.395293254458352922e-02
2.089999999999999858e+00 2.359908397022443918e-05 1.941986823859004688e-02 1.911323569688264112e-02 2.015935609451938865e-02 2.100291831080850977e-02 2.482140423347390171e-02 3.393977075350023548e-02 2.917114050175814363e-02 2.885703770438117002e-02 2.896022576633483850e-02
2.100000000000000089e+00 3.421536501603060200e-05 1.942566496819431165e-02 1.912048462804359986e-02 2.016357626308600340e-02 2.100549756634291845e-02 2.482244815567770033e-02 3.393311343301994715e-02 2.917777361788775892e-02 2.886571593762826335e-02 2.896875893663807336e-02
2.109999999999999876e+00 6.596649990000900000e-05 1.914213530370580119e-02 1.944297422913968121e-02 2.017617705743070602e-02 2.101321631638028084e-02 2.482548234757027406e-02 3.391286597782695866e-02 2.919766411264769837e-02 2.889149211658235614e-02 2.899452090839035878e-02
2.120000000000000107e+00 8.705226574996197293e-05 1.915648878076382788e-02 1.945444643664423143e-02 2.018452816417195747e-02 2.101834681837280727e-02 2.482742395476710343e-02 2.921091682369719375e-02 2.901182859106607101e-02 2.890846083496012922e-02 3.389916152664510657e-02
2.129999999999999893e+00 1.185579597445924574e-04 1.947155408065463431e-02 1.917789809616812433e-02 2.102602062373025091e-02 2.019698135987915005e-02 2.483021483375634497e-02 3.387833885543895668e-02 2.923078416640586749e-02 2.893359413409553674e-02 2.903798149936709025e-02
2.140000000000000124e+00 1.499155458278428072e-04 1.948854126398654948e-02 1.919916176995858231e-02 2.103366937704911205e-02 2.020934719763662485e-02 2.483286017339057447e-02 3.385724397660630491e-02 2.925063740588762506e-02 2.895835205993955996e-02 2.906434953924218884e-02
2.149999999999999911e+00 1.914941736740521970e-04 1.922728561952772794e-02 1.951100412147102614e-02 2.022570063456429965e-02 2.104383130003204330e-02 2.483616147736430330e-02 3.382877614157606821e-02 2.927708720829524935e-02 2.899080256158519803e-02 2.909980483135981427e-02
2.160000000000000142e+00 2.430933104910604865e-04 1.953878389087593953e-02 1.926207204626578101e-02 2.024592946202539989e-02 2.105648024796016524e-02 2.483992630073730140e-02 3.379278158927466469e-02 2.931011936839638884e-02 2.903052414422205296e-02 2.914451661277861483e-02
2.169999999999999929e+00 2.942739790964654764e-04 1.929644577360428020e-02 1.956623332859440401e-02 2.026592542435524599e-02 2.106907658252160989e-02 2.484329054664543429e-02 3.375648724982742432e-02 2.934312806102479937e-02 2.918953941866381241e-02 2.906939512525730240e-02
2.180000000000000160e+00 3.450332310508598833e-04 2.108162783295770490e-02 2.028569248453299806e-02 1.959335423199046189e-02 1.933040287247754160e-02 2.484625573146385588e-02 3.372003530550177208e-02 2.937613193968087802e-02 2.910750546291312330e-02 2.923473126397507088e-02
2.189999999999999947e+00 4.053839049695993034e-04 1.937059543757914046e-02 1.962546818970495321e-02 2.030911625175517085e-02 2.109664084810980444e-02 2.484928929975436032e-02 3.367625424024148911e-02 2.941577454244037951e-02 2.928897925465532084e-02 2.915234740022706883e-02
2.200000000000000178e+00 4.750138530688849956e-04 1.941671011799573493e-02 1.966234399016222184e-02 2.033604306318612456e-02 2.111410703148542539e-02 2.485210829011530800e-02 3.362534395304617174e-02 2.920357896410186865e-02 2.946219256962086253e-02 2.935195891567880452e-02
2.209999999999999964e+00 5.437969541927176057e-04 1.946197532152521906e-02 1.969858861250906035e-02 2.036254748174856632e-02 2.113154281207476476e-02 2.485415547866036065e-02 3.357483638752295496e-02 2.950902849569029748e-02 2.941414997835537642e-02 2.925377152985495985e-02
2.220000000000000195e+00 6.213588217101287826e-04 1.973924452011156447e-02 1.951264773884694298e-02 2.115146388959181223e-02 2.039233288321975340e-02 2.485555501187862795e-02 3.351785706150778310e-02 2.930997762139347235e-02 2.948347085143103105e-02 2.956361781187448121e-02
2.229999999999999982e+00 6.977918260544378661e-04 1.956216745032027249e-02 1.977908984468225786e-02 2.042159136149358789e-02 2.117141634761407834e-02 2.485595713361284445e-02 3.346190641298039947e-02 2.936502375776166296e-02 2.962030256795097558e-02 2.954974554949111459e-02
2.240000000000000213e+00 7.824144774354053859e-04 1.961646768703529525e-02 1.982295594410581757e-02 2.045389126606327740e-02 2.119395152064769416e-02 2.485522407896120431e-02 3.340045255066645402e-02 2.942560310352786840e-02 2.968789712435520797e-02 2.961912307271575423e-02
2.250000000000000000e+00 8.747249043571596978e-04 1.967500640869114178e-02 1.987051579337345553e-02 2.048903078417550414e-02 2.121917327186002844e-02 2.485294626817558319e-02 3.333432333463484665e-02 2.949122965407850738e-02 2.976788618897820149e-02 2.968940368048079287e-02
2.259999999999999787e+00 9.652074267881364513e-04 1.991684595555044332e-02 1.973160369729646396e-02 2.124467395331712527e-02 2.052339474026424609e-02 2.484913781108318356e-02 3.327075927327657195e-02 2.955501489464796086e-02 2.975432381353301445e-02 2.985100140388316503e-02
2.270000000000000018e+00 1.062598740756991005e-03 1.979155353605482198e-02 1.996640332747786489e-02 2.056030864212329140e-02 2.127315948730538683e-02 2.484319226656597768e-02 3.320412915062703058e-02 2.962290622248907671e-02 2.994351525852608636e-02 2.982186664222307576e-02
2.279999999999999805e+00 1.166251786448122430e-03 1.985411665638487505e-02 2.001880236643522812e-02 2.059952038491777090e-02 2.130490377788340356e-02 2.483462245236555885e-02 3.313574648610827927e-02 2.969400068310507762e-02 3.004392975827902337e-02 2.989254924276981557e-02
2.290000000000000036e+00 1.267160694774691152e-03 1.991363813188534379e-02 2.006947979806175328e-02 2.063761594111783101e-02 2.133751701941495951e-02 2.482389444099278308e-02 3.307222791377997795e-02 2.976165232782233827e-02 3.014281361681676874e-02 2.996096556992821833e-02
2.299999999999999822e+00 1.373335282308829576e-03 1.997460488282364402e-02 2.012244896506275652e-02 2.067759425456216354e-02 2.137403403444877031e-02 2.480985667530373820e-02 3.300930096856915380e-02 2.983058819987363663e-02 3.024758136677418649e-02 3.003307041465607188e-02
2.310000000000000053e+00 1.476191264945823705e-03 2.003185123762698042e-02 2.017341470467647058e-02 2.071617593361334275e-02 2.141199871640224808e-02 2.479332861670723032e-02 3.295286106058876313e-02 3.034949761889241954e-02 3.010344752015350900e-02 2.989447491860475897e-02
2.319999999999999840e+00 1.583190293090782274e-03 2.008929855403480957e-02 2.022605843248959090e-02 2.075608246024328307e-02 2.145473727228597652e-02 2.477277224574318121e-02 3.289968715195179527e-02 3.045575178559046733e-02 2.995705898183383814e-02 3.017759474310636666e-02
2.330000000000000071e+00 1.693426151310689068e-03 2.014601016641118236e-02 2.027987225080040215e-02 2.079683668381077100e-02 2.150290541550606283e-02 2.474761268549780305e-02 3.285177426214530572e-02 3.056530096982438410e-02 3.001642185606502242e-02 3.025533759737432729e-02
2.339999999999999858e+00 1.799030941219963804e-03 2.019776474301554145e-02 2.033099415379850325e-02 2.083539680065123884e-02 2.155373229765355364e-02 2.471925692782048906e-02 3.281339779396350020e-02 3.067020391396947654e-02 3.033134867777921573e-02 3.006749778826380351e-02
2.350000000000000089e+00 1.899931324815861159e-03 2.024465946765267865e-02 2.037941658212463758e-02 2.087165461259148785e-02 2.160733621152161749e-02 2.468776079385312516e-02 3.278452290582261480e-02 3.077031851073992047e-02 3.011024528266455572e-02 3.040549261591876662e-02
2.359999999999999876e+00 2.002292467377350931e-03 2.028947547839938734e-02 2.042809554500440300e-02 2.090770851574772632e-02 2.166759398322427865e-02 2.465077805914051359e-02 3.276389577861745644e-02 3.014693831956290551e-02 3.087173145248339398e-02 3.048224480522017388e-02
2.370000000000000107e+00 2.105002731195266142e-03 2.033141971184721647e-02 2.047647719584248099e-02 2.094301452600279626e-02 2.173498310241786871e-02 2.460775857122263557e-02 3.275280749742683767e-02 3.017650820756400537e-02 3.097334775670863502e-02 3.056076285304180906e-02
2.379999999999999893e+00 2.201385454446447201e-03 2.036777377634309966e-02 2.052145492776476232e-02 2.097526088969461563e-02 2.180556854375418144e-02 2.456103721018675773e-02 3.275181778323680432e-02 3.019736559136673021e-02 3.106863759854109133e-02 3.063573670664184595e-02
2.390000000000000124e+00 2.296436794190035574e-03 2.040047664376963554e-02 2.056541780820929713e-02 2.100618034336802428e-02 2.188334304827280891e-02 2.450772027580548282e-02 3.276026213148135191e-02 3.021131986567767921e-02 3.116267491115587429e-02 3.071081954601549008e-02
2.399999999999999911e+00 2.379501799934519678e-03 2.042618444430694888e-02 2.060352698608099858e-02 2.103249306154506351e-02 2.195914348003540767e-02 2.445394709911380415e-02 3.277556994431704562e-02 3.021825228177350484e-02 3.124507191585471078e-02 3.077730525302147663e-02
2.410000000000000142e+00 2.464524833718842716e-03 2.044930224583378295e-02 2.064224569618886007e-02 2.105879857257084847e-02 2.204585320557738565e-02 2.439023141894244504e-02 3.279904997031760083e-02 3.022058776203513306e-02 3.132987181917420982e-02 3.084615102778416953e-02
2.419999999999999929e+00 2.537368169107361276e-03 2.046604961935293357e-02 2.067519240249821033e-02 2.108091630694336124e-02 2.212919354492688326e-02 2.432672144912146478e-02 3.282550945954540444e-02 3.021921183883057721e-02 3.140319085309935254e-02 3.090574311911869348e-02
2.430000000000000160e+00 2.606028265347083532e-03 2.047860478104370635e-02 2.070606107472286461e-02 2.110152534067231966e-02 2.221755445096214310e-02 2.425686418903365976e-02 3.285583509982777095e-02 3.021568361648120302e-02 3.096240970950030549e-02 3.147325451608037200e-02
2.439999999999999947e+00 2.666144920358010789e-03 2.048619412083069538e-02 2.073294432274129170e-02 2.111951679684713479e-02 2.230535202334025038e-02 2.418475841815095895e-02 3.021159015207310408e-02 3.288671391818788481e-02 3.153585954585828854e-02 3.101241381127774199e-02
2.450000000000000178e+00 2.720104881372503291e-03 2.048911200414350181e-02 2.075696629979764674e-02 2.113579624578091135e-02 2.239595883212817939e-02 2.410734861463732434e-02 3.291794783167884680e-02 3.020817655937515708e-02 3.159376681942333009e-02 3.105760582980138240e-02
2.459999999999999964e+00 2.762436603165327638e-03 2.048731107593945028e-02 2.077575280885780168e-02 2.114884673220371325e-02 2.247897883459894219e-02 2.403351050883897888e-02 3.020697316625896647e-02 3.294490229126800784e-02 3.164124450106087227e-02 3.109326874449752642e-02
2.470000000000000195e+00 2.797527470080988198e-03 2.048082757414250790e-02 2.079131279063288484e-02 2.116010809269612894e-02 2.256139009220193073e-02 2.395708517226689468e-02 3.020887624395431764e-02 3.296906757898891704e-02 3.168336194132866795e-02 3.112298035784126504e-02
2.479999999999999982e+00 2.822849609400410013e-03 2.046983529461759294e-02 2.080258279870744742e-02 2.116884702515537536e-02 2.263636924144008661e-02 2.388422843162546147e-02 3.021483961729912876e-02 3.298779081763455329e-02 3.114451683931631840e-02 3.171751585785574645e-02
2.490000000000000213e+00 2.838358821311693595e-03 2.045450116453209621e-02 2.080959604186145492e-02 2.117503526177251516e-02 2.270081561708281112e-02 2.381800261080433204e-02 3.022546268930915297e-02 3.115776315879638381e-02 3.174384568995529399e-02 3.300015547944269712e-02
2.500000000000000000e+00 2.844025244571099075e-03 2.043496095756760708e-02 2.081238164201743707e-02 2.117860534566693223e-02 2.376237016884655967e-02 2.275077398361466732e-02 3.024113406772534901e-02 3.300544694836999443e-02 3.176255151515425951e-02 3.116263721846721305e-02
2.509999999999999787e+00 2.839833562787320593e-03 2.041132129678907559e-02 2.081096042554682335e-02 2.117945795046841453e-02 2.372187505400478666e-02 2.278174638687241460e-02 3.026203823000737231e-02 3.300312606441858920e-02 3.177391724825819053e-02 3.115908924108648850e-02
2.520000000000000018e+00 2.825783105055970548e-03 2.038366127699967056e-02 2.080534039349446820e-02 2.117746900864541162e-02 2.370047484590356163e-02 2.278985480442258238e-02 3.028814978150090945e-02 3.299280755447931562e-02 3.177833957392916381e-02 3.114710157853179187e-02
2.529999999999999805e+00 2.801887845959979886e-03 2.035203370658839397e-02 2.079551238329370097e-02 2.117249643064829032e-02 2.277364308294826944e-02 2.369973493891530669e-02 3.297424385692524634e-02 3.031921162642798803e-02 3.177636564595313906e-02 3.112668905692102250e-02
2.540000000000000036e+00 2.768176297379084695e-03 2.031646598797667500e-02 2.078144636243390436e-02 2.116438643258319874e-02 2.273505360178144918e-02 2.371784880089508607e-02 3.035469228942147893e-02 3.109790022338719886e-02 3.176874354584291460e-02 3.294731480212396285e-02
2.549999999999999822e+00 2.727096847845617098e-03 2.027902969509880193e-02 2.076410965154646543e-02 2.115363080654172542e-02 2.268164733937343830e-02 2.374868410668513202e-02 3.291398572645510417e-02 3.039169916279600703e-02 3.175719315886137845e-02 3.106286948710416940e-02
2.560000000000000053e+00 2.674379531723696055e-03 2.023576363158501729e-02 2.074160269790686212e-02 2.113894534031878977e-02 2.261257015765423886e-02 2.379089044099744893e-02 3.287087248323209560e-02 3.043287188150028966e-02 3.101803175879861915e-02 3.174180504667863112e-02
2.569999999999999840e+00 2.615358589234056431e-03 2.019095382179573669e-02 2.071608515161562844e-02 2.112166318680809216e-02 2.253863053490030854e-02 2.383651873578634256e-02 3.047241116429937058e-02 3.096803628925393417e-02 3.172573567155882041e-02 3.282253050130456290e-02
2.580000000000000071e+00 2.547699329820071919e-03 2.014247184193341048e-02 2.068643067079795062e-02 2.110101627981362388e-02 2.245955254435373291e-02 2.388474539534122740e-02 3.276738662818160647e-02 3.171028710622644103e-02 3.051009308271357412e-02 3.091107282577567131e-02
2.589999999999999858e+00 2.475706179593121451e-03 2.009308243420765069e-02 2.065441328952052902e-02 2.107826335088483494e-02 2.238186718541725767e-02 2.393100933154529431e-02 3.270941129578752715e-02 3.169844726519976258e-02 3.054135863162044801e-02 3.085104073033520175e-02
2.600000000000000089e+00 2.391466620149421910e-03 2.003720330133329855e-02 2.061635562854520140e-02 2.105080693981698295e-02 2.229847866419157679e-02 2.397905556674609362e-02 3.264303963365094291e-02 3.169151714497635969e-02 3.056587597397406389e-02 3.078205797537462984e-02
2.609999999999999876e+00 2.308995039911381376e-03 1.998385069457293481e-02 2.057849553291248024e-02 2.102321305794932829e-02 2.222361319240369684e-02 2.402049768076811032e-02 3.258030045303292321e-02 3.169219527215837162e-02 3.057586240078359954e-02 3.071726411847442578e-02
2.620000000000000107e+00 2.214453146098872057e-03 1.992379355252605483e-02 2.053439765397334013e-02 2.099087371316631437e-02 2.214479885906835491e-02 2.406212416870514431e-02 3.251235125726207459e-02 3.170114557794657256e-02 3.056464671410229206e-02 3.065238351911293846e-02
2.629999999999999893e+00 2.118432330303662847e-03 1.986359090216908291e-02 2.048889923340898450e-02 2.095740404277132707e-02 2.207125306903186951e-02 2.409885368390411731e-02 3.244972786978393003e-02 3.171652273466203653e-02 3.060826614943236781e-02 3.051816802135641840e-02
2.640000000000000124e+00 2.015961829168968437e-03 1.979988499524047707e-02 2.043962718370594123e-02 2.092113644844435100e-02 2.199886483304141355e-02 2.413272996968461245e-02 3.239360481746494241e-02 3.173473162297824057e-02 3.044399430817333260e-02 3.057303313617414781e-02
2.649999999999999911e+00 1.913709609790016208e-03 1.973661336419378978e-02 2.038980783631916260e-02 2.088450373676122018e-02 2.193193200556745395e-02 2.416177159463057944e-02 3.235392927187845380e-02 3.174734220382488536e-02 3.036317927825293861e-02 3.053404224594701011e-02
2.660000000000000142e+00 1.812804489191134757e-03 1.967427920475241926e-02 2.034009780778460452e-02 2.084801852803168723e-02 2.187027044397689066e-02 2.418633685819040341e-02 3.233658990497013247e-02 3.174644362243631696e-02 3.028174375688730269e-02 3.048917820518927402e-02
2.669999999999999929e+00 1.707088092798054449e-03 1.960893200061162786e-02 2.028753573076137393e-02 2.080951858782858696e-02 2.180962529315415288e-02 2.420820863039899185e-02 3.234527973554706531e-02 3.172573318801488046e-02 3.019599106209018211e-02 3.043616279476596062e-02
2.680000000000000160e+00 1.596630638310741861e-03 1.954048124154036600e-02 2.023220113918532820e-02 2.076906000827462642e-02 2.174990523282121710e-02 2.422729332684051690e-02 3.238165457413584580e-02 3.168280402369515886e-02 3.010643741336750667e-02 3.037560786483099046e-02
2.689999999999999947e+00 1.489323027103100442e-03 1.947371652835597211e-02 2.017814344789355466e-02 2.072957658145866203e-02 2.169488041346909202e-02 2.424252389778313102e-02 3.243748394452666134e-02 3.162515319185160712e-02 3.001970240228650499e-02 3.031298703940711256e-02
2.700000000000000178e+00 1.386090624176561977e-03 1.940917300500088691e-02 2.012594768256228961e-02 2.069145581409823423e-02 2.164427728135166068e-02 2.425438917276476203e-02 3.250436778264284565e-02 3.155982513514705989e-02 2.993661022674028865e-02 3.025014545827960089e-02
2.709999999999999964e+00 1.279451475105666640e-03 1.934212535233074265e-02 2.007191290162050473e-02 2.065195323830692348e-02 2.159401365693918232e-02 2.426402740911825368e-02 3.258259579324555844e-02 3.148591404414499001e-02 2.985119506609989690e-02 3.018328350101913068e-02
2.720000000000000195e+00 1.178034287986655035e-03 1.927797416969956670e-02 2.002047810193961080e-02 2.061427503326964533e-02 2.154779421724690308e-02 2.427092412229849699e-02 3.266287775566957541e-02 2.977039332761477128e-02 3.141180853642301651e-02 3.011838038705796916e-02
2.729999999999999982e+00 1.073795654187280086e-03 1.921162098255328049e-02 1.996761988769618981e-02 2.057543660929438828e-02 2.150162294796671356e-02 2.427588288203050629e-02 3.274955009408173079e-02 3.133321453710318644e-02 2.968780670881102091e-02 3.005074539392277658e-02
2.740000000000000213e+00 9.757988595551097578e-04 1.914884067581087285e-02 1.991797316626527439e-02 2.053881538085347222e-02 2.145923619986504771e-02 2.427871406269231994e-02 3.283378261051586589e-02 3.125791771730968699e-02 2.961061052222404774e-02 2.998659207169204408e-02
2.750000000000000000e+00 8.847083336766845907e-04 1.909012934585882157e-02 1.987189140211309546e-02 2.050467384781911456e-02 2.142056643164201926e-02 2.427985750941547352e-02 2.953925284842614032e-02 2.992665826445544200e-02 3.118716995279282103e-02 3.291383152519911787e-02
2.759999999999999787e+00 7.917346352862227087e-04 1.902984752288620560e-02 1.982494117412509499e-02 2.046971753430341587e-02 2.138169113980674038e-02 2.427963366262683373e-02 3.299683852832241415e-02 3.111451493091243331e-02 2.946682438899525178e-02 2.986533380684965738e-02
2.770000000000000018e+00 7.064674665398948351e-04 1.897424487439018648e-02 1.978196857305169337e-02 2.043755379515057452e-02 2.134646722039958838e-02 2.427826021600353740e-02 3.307384385797348253e-02 3.104767528759919473e-02 2.940076499611090841e-02 2.980906105566423839e-02
2.779999999999999805e+00 6.294235088442946564e-04 1.892374404013674738e-02 1.974321672143464559e-02 2.040839874086485678e-02 2.131492478782011368e-02 2.427610581111629487e-02 3.314397645330249831e-02 2.934138142896912382e-02 3.098722107130702855e-02 2.975825675474423268e-02
2.790000000000000036e+00 5.512147104865899828e-04 1.887222829929442736e-02 1.970395611935427463e-02 2.037870584730900117e-02 2.128312537480012839e-02 2.427307207411544265e-02 2.928139962110531958e-02 2.970677682305610662e-02 3.092587116893806901e-02 3.321558267764439243e-02
2.799999999999999822e+00 4.818359181277706528e-04 1.882631862798961678e-02 1.966919401304950688e-02 2.035227828731349387e-02 2.125506147274550464e-02 2.426969611465647561e-02 3.327937147427845188e-02 3.087151167278598743e-02 2.922844496845270965e-02 2.966122257241569568e-02
2.810000000000000053e+00 4.115825366836497958e-04 1.877963082628674590e-02 1.963405637320274344e-02 2.032542925209898307e-02 2.122674890514139601e-02 2.426564705142602793e-02 3.334415570423029246e-02 2.917506907188209542e-02 2.961523146121835051e-02 3.081656464815831289e-02
2.819999999999999840e+00 3.506753518939195475e-04 1.873899345919455978e-02 1.960364330099994765e-02 2.030207649934313852e-02 2.120226507806225250e-02 2.426164109694158022e-02 3.340043463179517835e-02 2.912899597461438353e-02 2.957548966414924943e-02 3.076902992719282234e-02
2.830000000000000071e+00 2.994366957066307974e-04 1.870469252911901095e-02 1.957809298947426474e-02 2.028237406183534472e-02 2.118169837325904400e-02 2.425792571854648583e-02 3.344783609659845308e-02 3.072912735306695259e-02 2.909038262948251616e-02 2.954216178672680951e-02
2.839999999999999858e+00 2.477623751398908350e-04 1.866999507290121110e-02 1.955235663655193953e-02 2.026244963555534628e-02 2.116097402762107116e-02 2.425386795705579066e-02 2.905157669343896160e-02 2.950865624734587064e-02 3.068897464991086899e-02 3.349567342948250176e-02
2.850000000000000089e+00 1.956553183670427807e-04 1.863490139994166545e-02 1.952643521408147648e-02 2.024230112339990909e-02 2.114008371601430042e-02 2.424946829535186768e-02 2.901258431739607915e-02 2.947498492365576220e-02 3.064858416850375217e-02 3.354392714109340201e-02
2.859999999999999876e+00 1.536600683331602456e-04 1.860654143210931782e-02 1.950556532781635988e-02 2.022601952311570833e-02 2.112324644107020991e-02 2.424570277811411573e-02 2.898126029580400456e-02 2.944793630787948327e-02 3.061610857729130802e-02 3.358281666785976199e-02
2.870000000000000107e+00 1.219840101345762460e-04 1.858510532738922444e-02 1.948983566150487914e-02 2.021371262070804226e-02 2.111054281734025748e-02 2.424273547966668621e-02 3.059166055600471071e-02 2.895769342553772274e-02 2.942758860006602917e-02 3.361214422380860017e-02
2.879999999999999893e+00 9.015469149184507109e-05 1.856352693344854449e-02 1.947403987090149183e-02 2.020132314859509476e-02 2.109777240046558852e-02 2.423964564240565361e-02 2.893406470996485666e-02 2.940719108416611077e-02 3.056713695316326529e-02 3.364160432924024474e-02
2.890000000000000124e+00 6.885031279096877831e-05 1.854906233792896417e-02 1.946347263453175602e-02 2.019301738553255093e-02 2.108922082819364441e-02 2.423751775539356376e-02 2.891827852011840880e-02 2.939356624789288969e-02 3.055074707209063170e-02 3.366131578048905948e-02
2.899999999999999911e+00 3.676696097375171832e-05 1.852724702399603796e-02 1.944756673697762422e-02 2.018048919971057384e-02 2.107633525784900763e-02 2.423422406287512043e-02 3.369098654080792538e-02 3.052610276974043052e-02 2.889454963245630115e-02 2.937309100120498451e-02
2.910000000000000142e+00 2.603879438705131464e-05 1.851994368983598052e-02 1.944225009405115348e-02 2.017629451895864776e-02 2.107202429178279407e-02 2.423309902968848184e-02 2.888662696848656036e-02 2.936625613335627424e-02 3.051787248390442839e-02 3.370090369920026446e-02
2.919999999999999929e+00 4.532027562868089983e-06 1.850528970214169316e-02 1.943159479017494973e-02 2.016787711693665552e-02 2.106337831897471188e-02 2.423080830283541598e-02 2.887076237624081054e-02 2.935257223295857296e-02 3.050138914379220759e-02 3.372077726729149488e-02
2.930000000000000160e+00 -6.246526359224437306e-06 1.849793905698096305e-02 1.942625612730322637e-02 2.016365435779883530e-02 2.105904318716198681e-02 2.422964262420805245e-02 2.886282054403140757e-02 2.934572337043895446e-02 3.049313625786602075e-02 3.373073329859814506e-02
2.939999999999999947e+00 -1.704182954433762528e-05 1.849057264971190259e-02 1.942091012195693717e-02 2.015942220122165021e-02 2.105469987526421838e-02 2.422846341216046764e-02 2.885487241795754373e-02 2.933887001224320945e-02 3.048487600601528999e-02 3.374070190388776813e-02
2.950000000000000178e+00 -1.704182954433762528e-05 1.849057264971190259e-02 1.942091012195693717e-02 2.015942220122165021e-02 2.105469987526421838e-02 2.422846341216046764e-02 2.885487241795754373e-02 2.933887001224320945e-02 3.048487600601528999e-02 3.374070190388776813e-02
2.959999999999999964e+00 -2.785385868885353170e-05 1.848319048479590485e-02 1.941555677233539404e-02 2.015518062829176407e-02 2.105034832129394629e-02 2.422727067478092425e-02 2.884691804615379176e-02 2.933201224249136832e-02 3.047660847149212537e-02 3.375068288609938544e-02
2.970000000000000195e+00 -2.785385868885353170e-05 1.848319048479590485e-02 1.941555677233539404e-02 2.015518062829176407e-02 2.105034832129394629e-02 2.422727067478092425e-02 2.884691804615379176e-02 2.933201224249136832e-02 3.047660847149212537e-02 3.375068288609938544e-02
2.979999999999999982e+00 -2.785385868885353170e-05 1.848319048479590485e-02 1.941555677233539404e-02 2.015518062829176407e-02 2.105034832129394629e-02 2.422727067478092425e-02 2.884691804615379176e-02 2.933201224249136832e-02 3.047660847149212537e-02 3.375068288609938544e-02
2.990000000000000213e+00 -2.785385868885353170e-05 1.848319048479590485e-02 1.941555677233539404e-02 2.015518062829176407e-02 2.105034832129394629e-02 2.422727067478092425e-02 2.884691804615379176e-02 2.933201224249136832e-02 3.047660847149212537e-02 3.375068288609938544e-02
3.000000000000000000e+00 -2.785385868885353170e-05 1.848319048479590485e-02 1.941555677233539404e-02 2.015518062829176407e-02 2.105034832129394629e-02 2.422727067478092425e-02 2.884691804615379176e-02 2.933201224249136832e-02 3.047660847149212537e-02 3.375068288609938544e-02
3.009999999999999787e+00 -2.785385868885353170e-05 1.848319048479590485e-02 1.941555677233539404e-02 2.015518062829176407e-02 2.105034832129394629e-02 2.422727067478092425e-02 2.884691804615379176e-02 2.933201224249136832e-02 3.047660847149212537e-02 3.375068288609938544e-02
3.020000000000000018e+00 -2.785385868885353170e-05 1.848319048479590485e-02 1.941555677233539404e-02 2.015518062829176407e-02 2.105034832129394629e-02 2.422727067478092425e-02 2.884691804615379176e-02 2.933201224249136832e-02 3.047660847149212537e-02 3.375068288609938544e-02
3.029999999999999805e+00 -2.785385868885353170e-05 1.848319048479590485e-02 1.941555677233539404e-02 2.015518062829176407e-02 2.105034832129394629e-02 2.422727067478092425e-02 2.884691804615379176e-02 2.933201224249136832e-02 3.047660847149212537e-02 3.375068288609938544e-02
3.040000000000000036e+00 -2.785385868885353170e-05 1.848319048479590485e-02 1.941555677233539404e-02 2.015518062829176407e-02 2.105034832129394629e-02 2.422727067478092425e-02 2.884691804615379176e-02 2.933201224249136832e-02 3.047660847149212537e-02 3.375068288609938544e-02
3.049999999999999822e+00 -1.782486051733807121e-05 1.848785445188020835e-02 1.941912747314003540e-02 2.015934282985963957e-02 2.105549764577385394e-02 2.422706191804332651e-02 2.885484787238506987e-02 2.933874757545009912e-02 3.048213350321185913e-02 3.374413476231781506e-02
3.060000000000000053e+00 -1.782486051733807121e-05 1.848785445188020835e-02 1.941912747314003540e-02 2.015934282985963957e-02 2.105549764577385394e-02 2.422706191804332651e-02 2.885484787238506987e-02 2.933874757545009912e-02 3.048213350321185913e-02 3.374413476231781506e-02
3.069999999999999840e+00 -7.810907231758396576e-06 1.849250746813485557e-02 2.106063954968692351e-02 2.016349231483317503e-02 1.942268760642565026e-02 2.422684255058734845e-02 2.886276845516131534e-02 2.934547827246481236e-02 3.048765365761151730e-02 3.373760168896742379e-02
3.080000000000000071e+00 2.187979032755997887e-06 1.849714954180146226e-02 1.942623719571357280e-02 2.016762911248373008e-02 2.106577402812291611e-02 2.422661258839403642e-02 2.887067972480869549e-02 2.935220424915939083e-02 3.049316890646840486e-02 3.373108382803721716e-02
3.089999999999999858e+00 2.214046260671597335e-05 1.850640089486617346e-02 1.943330483572022413e-02 2.017586476139552124e-02 2.107602068827398034e-02 2.422612094455554865e-02 2.888647404740570315e-02 2.936564170209703811e-02 3.050418457450625176e-02 3.371809437679271909e-02
3.100000000000000089e+00 3.209401598153158343e-05 1.851101019095353906e-02 1.943682293272896641e-02 2.017996367064797333e-02 2.108113286063404215e-02 2.422585929579512687e-02 3.371162309694148568e-02 3.050968493727278935e-02 2.889435696292039224e-02 2.937235300673801328e-02
3.109999999999999876e+00 6.186366054779525426e-05 1.852477265699403741e-02 1.944731460647444385e-02 2.019218507986852637e-02 2.109642469313311591e-02 2.422501124094864067e-02 2.891794790799933831e-02 2.939245619293799627e-02 3.052615580177036117e-02 3.369230485159222660e-02
3.120000000000000107e+00 8.163402345435072361e-05 1.853389319894990089e-02 1.945425710100026628e-02 2.020027020368783330e-02 2.110658196881223456e-02 2.422439344953528778e-02 3.367950714634917325e-02 2.893362636246197064e-02 2.940583183079931162e-02 3.053711090940997366e-02
3.129999999999999893e+00 1.111750273002154519e-04 1.854749252559863282e-02 1.946459335676184108e-02 2.021230472522822161e-02 2.112176188526745588e-02 2.422338847403281842e-02 2.895706944934079916e-02 2.942585377137674554e-02 3.055350480352453726e-02 3.366043510697837998e-02
3.140000000000000124e+00 1.405780533099834704e-04 1.856099426805394095e-02 1.947483715596290410e-02 2.022422811038384824e-02 2.113687451970287443e-02 2.422228997461936192e-02 2.898042145038744535e-02 2.944582370803101173e-02 3.056985149983572000e-02 3.364151575770513158e-02
3.149999999999999911e+00 1.795664241456916132e-04 1.857884518193793702e-02 1.948835273883573610e-02 2.023995434306076133e-02 2.115691988846751456e-02 2.422068066728521804e-02 2.901141276250268630e-02 2.947236506084435770e-02 3.059157235988797796e-02 3.361653358332985370e-02
3.160000000000000142e+00 2.279532926967681942e-04 1.860091623656403084e-02 1.950501958688834192e-02 2.025933871216873891e-02 2.118180790236233804e-02 2.421843824264984305e-02 3.358570865165094732e-02 3.061860078754710668e-02 2.904991372183901924e-02 2.950539620688481107e-02
3.169999999999999929e+00 2.759502429369420601e-04 1.862271871967122183e-02 1.952143590609799542e-02 2.027842229986898115e-02 2.120650819745912435e-02 2.421594161959376643e-02 2.908814293394213282e-02 2.953825421882607868e-02 3.064548965119332988e-02 3.355534515331624196e-02
3.180000000000000160e+00 3.235544929334542943e-04 1.864425367093872077e-02 1.953760418939192584e-02 2.029720825364249304e-02 2.123102052704699608e-02 2.421319328094173953e-02 2.912609305590034212e-02 2.957092649373422449e-02 3.067223542727381264e-02 3.352545726162197565e-02
3.189999999999999947e+00 3.801573010653140627e-04 1.866974393433019561e-02 1.955668212274662421e-02 2.031936281678064712e-02 2.126018692682142205e-02 2.420956664556470767e-02 3.349023859819280635e-02 3.070413652086170786e-02 2.917125489194403315e-02 2.960986973557878932e-02
3.200000000000000178e+00 4.454676730441042907e-04 1.869899995595689438e-02 1.957849807265271691e-02 2.034468047077976974e-02 2.129387155833660852e-02 2.420488834410668491e-02 3.345007007886052763e-02 3.074107950239408568e-02 2.922340745981593518e-02 2.965491086563069173e-02
3.209999999999999964e+00 5.099886145396017798e-04 1.872773895053160900e-02 1.959984428767841402e-02 2.036943547900535098e-02 2.132718664073427958e-02 2.419973577957693078e-02 2.927496601398384135e-02 2.969949282074102470e-02 3.077771714959893004e-02 3.341092437167977186e-02
3.220000000000000195e+00 5.827502887109822479e-04 1.875995407993458902e-02 1.962367237022146632e-02 2.039704751409682215e-02 2.136480810589670709e-02 2.419327683593787762e-02 2.933314194765114860e-02 2.974983076224682263e-02 3.081920242547500979e-02 3.336748017765015645e-02
3.229999999999999982e+00 6.544592540365880198e-04 1.879150188947181430e-02 1.964690312263714031e-02 2.140194599618827631e-02 2.042394500738585819e-02 2.418622184219396815e-02 3.332546008331330883e-02 2.939049849193869912e-02 3.086026171306389954e-02 2.979945670734170104e-02
3.240000000000000213e+00 7.338591255987400759e-04 1.882620081550202829e-02 1.967233376441797355e-02 2.045336311774556548e-02 2.144314735643011727e-02 2.417758937076499096e-02 3.327994453686686227e-02 3.090592607341789352e-02 2.945401978662712944e-02 2.985435693262962834e-02
3.250000000000000000e+00 8.204813693250158487e-04 1.886377829894907154e-02 1.969972863445704214e-02 2.048502069571320541e-02 2.148820652679517273e-02 2.416715795823985713e-02 3.323162379493386359e-02 3.095598489877633697e-02 2.952332049353845883e-02 2.991409657206665559e-02
3.259999999999999787e+00 9.053976894725648209e-04 1.890033550361459175e-02 1.972623047086660697e-02 2.051561178281824382e-02 2.153250539182301887e-02 2.415587156486354026e-02 3.318574887454225908e-02 3.100530069545077289e-02 2.959124443353790268e-02 2.997238637483668269e-02
3.270000000000000018e+00 9.968082759863917952e-04 1.893937988533828803e-02 1.975436699222535286e-02 2.054804969615250596e-02 2.158035186183097920e-02 2.414250741259021601e-02 3.313819838098962939e-02 3.105865500092091711e-02 2.966433686741582268e-02 3.003467820044572467e-02
3.279999999999999805e+00 1.094108116261075523e-03 1.898059010821041837e-02 1.978386711203757378e-02 2.058201116979231290e-02 2.163148628998571785e-02 2.412684694977504027e-02 2.974209622647751641e-02 3.010025851843993114e-02 3.111574761407647979e-02 3.308990572583873219e-02
3.290000000000000036e+00 1.188843988151025389e-03 1.902037035074749180e-02 1.981214078238916973e-02 2.061450903333576085e-02 2.168150111824187001e-02 2.411012110372934628e-02 2.981775514335911065e-02 3.016315637946095571e-02 3.117162899614488863e-02 3.304544876386646818e-02
3.299999999999999822e+00 1.288536092466030557e-03 1.906186834207683478e-02 1.984140852210478784e-02 2.064808947441836018e-02 2.173440127023774232e-02 2.409088100107621699e-02 3.300171392151524802e-02 3.123073833584062015e-02 2.989730974194993937e-02 3.022804019777118947e-02
3.310000000000000053e+00 1.385124383822588243e-03 1.910172261385932602e-02 1.986928147274515458e-02 2.068000487231760193e-02 2.178594024827113645e-02 2.407057114975108200e-02 2.997432044024374298e-02 3.028932055801718259e-02 3.128829383053054192e-02 3.296266022696689446e-02
3.319999999999999840e+00 1.485615528161707537e-03 1.914282474299621936e-02 1.989776234536718216e-02 2.071254070259042485e-02 2.183987951645918746e-02 2.404762605292204425e-02 3.292588640001876954e-02 3.134845703682102164e-02 3.005436637631169264e-02 3.035107252130036029e-02
3.330000000000000071e+00 1.589158928791949404e-03 1.918479517502444734e-02 1.992653612072688846e-02 2.074531942106295004e-02 2.189580605479812467e-02 2.402197194522609491e-02 3.013675075204113804e-02 3.041216882714528266e-02 3.141072243627030663e-02 3.289256092966875294e-02
3.339999999999999858e+00 1.688362955811036764e-03 1.922465291336374754e-02 1.995353455065603659e-02 2.077597473726660107e-02 2.194971280026259894e-02 2.399540878999138413e-02 3.021557235059190230e-02 3.046792319399137944e-02 3.147060580178692724e-02 3.286542864272084391e-02
3.350000000000000089e+00 1.783155807493301851e-03 1.926242435918889065e-02 1.997878199988983514e-02 2.080453361060547943e-02 2.200148470884088006e-02 2.396816196610663044e-02 3.284429491529641115e-02 3.152799338168771337e-02 3.029074641498663220e-02 3.051835670175680540e-02
3.359999999999999876e+00 1.879326895028770672e-03 1.930044361172748857e-02 2.000380750379772768e-02 2.083271257746198424e-02 2.205419490033009439e-02 2.393862878383929901e-02 3.282801885893915639e-02 3.158633008560678135e-02 3.036678182022239589e-02 3.056647889327078829e-02
3.370000000000000107e+00 1.975828789684077030e-03 1.933830514168119463e-02 2.002826871917611287e-02 2.086009739084667552e-02 2.210712634283797801e-02 2.390709299363205989e-02 3.281725223977532274e-02 3.164491696034052448e-02 3.061165745807542526e-02 3.044264315311609806e-02
3.379999999999999893e+00 2.066384020663134934e-03 1.937359150181878348e-02 2.005056230936506229e-02 2.088487505903078092e-02 2.215659344934795688e-02 2.387584566171995631e-02 3.281245037357283928e-02 3.169986313227322883e-02 3.065154354751720503e-02 3.051300504697913515e-02
3.390000000000000124e+00 2.155681171570482651e-03 1.940818588958800536e-02 2.007182986378588246e-02 2.090829282393584510e-02 2.220479285552208124e-02 2.384364418691186163e-02 3.281285093094021832e-02 3.175392839669399780e-02 3.068956424961010246e-02 3.058058838442381105e-02
3.399999999999999911e+00 2.233705273705955362e-03 1.943828036837712617e-02 2.008972905338309370e-02 2.092776723311231407e-02 2.224592876200364930e-02 2.381466053056478446e-02 3.281734337833253079e-02 3.180098596280233475e-02 3.072392794169862690e-02 3.063616379628018513e-02
3.410000000000000142e+00 2.313547331622322917e-03 1.946899306295046470e-02 2.010724126840079951e-02 2.094651196613980457e-02 2.228626929621593117e-02 2.378467898301412503e-02 3.282575323100916237e-02 3.184885522642017658e-02 3.068571175445653290e-02 3.076456898224963141e-02
3.419999999999999929e+00 2.381923736773356066e-03 1.949528246702187176e-02 2.012142190177594950e-02 2.096134012632313443e-02 2.231837518020189648e-02 2.375941212014398216e-02 3.283570876187813514e-02 3.188950586990210029e-02 3.071961637807923279e-02 3.080697948456590299e-02
3.430000000000000160e+00 2.446334869832617054e-03 1.952010989317796291e-02 2.013386195454820726e-02 2.097390606206617561e-02 2.373691796132416237e-02 2.234511675069537906e-02 3.284693399786903917e-02 3.192736462178004386e-02 3.085284685183894288e-02 3.074566357511279713e-02
3.439999999999999947e+00 2.502681562912395605e-03 1.954197498201706504e-02 2.014371749578413792e-02 2.098330375207847764e-02 2.236385058851962301e-02 2.371954052115480063e-02 3.285758100318240255e-02 3.195996029396487581e-02 3.076625991450975331e-02 3.089624170033870160e-02
3.450000000000000178e+00 2.553191081426411848e-03 1.956183170423687542e-02 2.015130938727295595e-02 2.098976817017570926e-02 2.237432147082136363e-02 2.370753901020065252e-02 3.286685079656490038e-02 3.198851546743839563e-02 3.078508239508214936e-02 3.093717072174152760e-02
3.459999999999999964e+00 2.592737631663655749e-03 1.957773078073719170e-02 2.015588408303350607e-02 2.099264196171281988e-02 2.370259052063159594e-02 2.237514619868317955e-02 3.080189287576226911e-02 3.097067869486676284e-02 3.201012081174656881e-02 3.287274142107003000e-02
3.470000000000000195e+00 2.625416602356936240e-03 1.959138169413734976e-02 2.015792532493612330e-02 2.099220963999390982e-02 2.236637532886990090e-02 2.370434290655738449e-02 3.287491824948707286e-02 3.202700618245331310e-02 3.081956847385976250e-02 3.099988298511401411e-02
3.479999999999999982e+00 2.648861813930837843e-03 1.960190202667596443e-02 2.015711953171324400e-02 2.098820666996491571e-02 2.234803733206514736e-02 2.371303182030148893e-02 3.287219422478349085e-02 3.203785273393477268e-02 3.083797379600559940e-02 3.102268605748694300e-02
3.490000000000000213e+00 2.663031555021072236e-03 1.960932228517699508e-02 2.015346105186279282e-02 2.098060225134716975e-02 2.232077380903431385e-02 2.372811184870423154e-02 3.286398878660885814e-02 3.204264342409660071e-02 3.085758757919219997e-02 3.103904659015317355e-02
3.500000000000000000e+00 2.667899231906963303e-03 1.961366925520019802e-02 2.014694024426948865e-02 2.096936049873535449e-02 2.228545249689054680e-02 2.374878873273020274e-02 3.284992849439444251e-02 3.204137729948609153e-02 3.087862460474329052e-02 3.104904309567211793e-02
3.509999999999999787e+00 2.663453637607645155e-03 1.961496586402302136e-02 2.013754345545249250e-02 2.095444142425163803e-02 2.224305425224933769e-02 2.377413154760815023e-02 3.090098753420533056e-02 3.105291891767225990e-02 3.203406984684557812e-02 3.282984933566796687e-02
3.520000000000000018e+00 2.649699087175302718e-03 1.961323104650783758e-02 2.012525296095532545e-02 2.093580219445261362e-02 2.219457271285554117e-02 2.380317227393743268e-02 3.280380668312978670e-02 3.202075209940209721e-02 3.092407679999126940e-02 3.105126183342406601e-02
3.529999999999999805e+00 2.626655418629755736e-03 1.960847960802569040e-02 2.011004686856834173e-02 2.091339868270787258e-02 2.214094233541084866e-02 2.383497702613697478e-02 3.104562417352273521e-02 3.094615017589299327e-02 3.200146742692799168e-02 3.277209645408712263e-02
3.540000000000000036e+00 2.594357857378810570e-03 1.960072208396123825e-02 2.009189897987530282e-02 2.088718731818844931e-02 2.208299639025737560e-02 2.386868734407481332e-02 3.273529145636562554e-02 3.197626431997362823e-02 3.104059378406919326e-02 3.096221945187225752e-02
3.549999999999999822e+00 2.555149442822640150e-03 1.959057367169944955e-02 2.007190574888664120e-02 2.085872220532082599e-02 2.202460191599204392e-02 2.390177897374809457e-02 3.269642784773783145e-02 3.194687592854524028e-02 3.096268205190602293e-02 3.104502461080320061e-02
3.560000000000000053e+00 2.504965013445836948e-03 1.957696770440716175e-02 2.004792878970402051e-02 2.082497246649654341e-02 2.196018180783737214e-02 2.393709071815649028e-02 3.265266456070468892e-02 3.191021667397995337e-02 3.106158837501579381e-02 3.094445878769034805e-02
3.569999999999999840e+00 2.448893373713076707e-03 1.956126211647474938e-02 2.002232983128961891e-02 2.078928724352595639e-02 2.189660765124806091e-02 2.397056781720879187e-02 3.260998293908057288e-02 3.186989941436665225e-02 3.091536169580282739e-02 3.108145021900986238e-02
3.580000000000000071e+00 2.384720593967775033e-03 1.954284115186935566e-02 1.999394282367619041e-02 2.075005494407343096e-02 2.183104686549152199e-02 2.400353504397435833e-02 3.256828463554217734e-02 3.182407929706219246e-02 3.087849942808719092e-02 3.110010323142324909e-02
3.589999999999999858e+00 2.316533335410097226e-03 1.952287514956627806e-02 1.996443862459141433e-02 2.070960915790345455e-02 2.176732311385531568e-02 2.403395472909142239e-02 3.253199297496000425e-02 3.177532901426257522e-02 3.083772251914134246e-02 3.111369904369050421e-02
3.600000000000000089e+00 2.236849892010595552e-03 1.949913118985647370e-02 1.993049259216522415e-02 2.066345966874826023e-02 2.169851903852737518e-02 2.406489273011517063e-02 3.249993185036737647e-02 3.171778968995672687e-02 3.112112946781676534e-02 3.078914277765772492e-02
3.609999999999999876e+00 2.158930547932367324e-03 1.947554762244436619e-02 1.989763675445656299e-02 2.061917129979121480e-02 2.163570370944095309e-02 2.409132370965057918e-02 3.247924203780234997e-02 3.074118028878750075e-02 3.166052946137805357e-02 3.111974144862356823e-02
3.620000000000000107e+00 2.069705139313658942e-03 1.944814908548489138e-02 1.986024306050099969e-02 2.056921574442357667e-02 2.156794699987192934e-02 2.411781451194269441e-02 3.246802458139332048e-02 3.068601450742324682e-02 3.159342576752457304e-02 3.110823555273384625e-02
3.629999999999999893e+00 1.979180319916186512e-03 1.941995814740177934e-02 1.982241725977628224e-02 2.051917338194183746e-02 2.150278174710182691e-02 2.414125583717541615e-02 3.246923909441717243e-02 3.152355698836688258e-02 3.108674902357595748e-02 3.062996493670884501e-02
3.640000000000000124e+00 1.882672688098482438e-03 1.938949411682019952e-02 1.978210135154675336e-02 2.046638773645228018e-02 2.143645157640807972e-02 2.416302256470095194e-02 3.248282884165191314e-02 3.057024910416295330e-02 3.144723963177208093e-02 3.105439047101644576e-02
3.649999999999999911e+00 1.786463686359370017e-03 1.935872064460447337e-02 1.974183211229131596e-02 2.041424022242123437e-02 2.137291413593755962e-02 2.418186934609590361e-02 3.250699667415631045e-02 3.136966334575794213e-02 3.101397522292188846e-02 3.051083932808140373e-02
3.660000000000000142e+00 1.691607388020071722e-03 1.932799582912277450e-02 1.970198620325680494e-02 2.036321706562974412e-02 2.131231768411933833e-02 2.419801221469766728e-02 3.253923687839931772e-02 3.129221909542312385e-02 3.096756062707485546e-02 3.045243640477595520e-02
3.669999999999999929e+00 1.592313855019445584e-03 1.929543179909199227e-02 1.966006820321424334e-02 2.031016641587486682e-02 2.125066327438797711e-02 2.421261099566840089e-02 3.258003744930095674e-02 3.039152225190560122e-02 3.121070896609760836e-02 3.091324724665337614e-02
3.680000000000000160e+00 1.488656046531476249e-03 1.926100126889580474e-02 1.961602963965888499e-02 2.025512859851647321e-02 2.118788228051773567e-02 2.422560743056385857e-02 3.262854327834385088e-02 3.032820103920685559e-02 3.112574879101039430e-02 3.085139661248231108e-02
3.689999999999999947e+00 1.388036862998178389e-03 1.922715541744286424e-02 1.957296810911704141e-02 2.020200431370338875e-02 2.112820384175288432e-02 2.423624633891058658e-02 3.267996458855457198e-02 3.104395144069484885e-02 3.078715448454948447e-02 3.026702019354607018e-02
3.700000000000000178e+00 1.291312436558323317e-03 1.919422386957613316e-02 1.953124895281561912e-02 2.015118829546691179e-02 2.107179377281758262e-02 2.424480314490726901e-02 3.273236970999807149e-02 3.020848372618444716e-02 3.096635443957991563e-02 3.072207184592023327e-02
3.709999999999999964e+00 1.191468751606775513e-03 1.915982021783487962e-02 1.948782200746640783e-02 2.009897010579457521e-02 2.101437080809064398e-02 2.425206003504843527e-02 3.278867466780462092e-02 3.088762444576896235e-02 3.065193973666627617e-02 3.014835114196741037e-02
3.720000000000000195e+00 1.096580307464432597e-03 1.912673375363371092e-02 1.944618593099336698e-02 2.004954849903959821e-02 2.096041854441063959e-02 2.425758512401357883e-02 3.284363693605647089e-02 3.009148092450966011e-02 3.058289482982575955e-02 3.081426443751063976e-02
3.729999999999999982e+00 9.991168081224255110e-04 1.909234806680898053e-02 1.940302946939066395e-02 1.999897769701461034e-02 2.090551333823154403e-02 2.426196735554255260e-02 3.290104167821288755e-02 3.003334965455477581e-02 3.050992502036392259e-02 3.074046463522964179e-02
3.740000000000000213e+00 9.075473887094380942e-04 1.905966551543906984e-02 1.936210597454933111e-02 1.995162931259281819e-02 2.085431006391796557e-02 2.426496868299360746e-02 3.295546225391467188e-02 2.997899195996876417e-02 3.043981283914747732e-02 3.067253662832078454e-02
3.750000000000000000e+00 8.224801202470234922e-04 1.902897140455709138e-02 1.932374913191970897e-02 1.990777519488739003e-02 2.080700882737268609e-02 2.426684608842351321e-02 3.300616052271020812e-02 3.061058610867166407e-02 3.037361107312695069e-02 2.992871380114139890e-02
3.759999999999999787e+00 7.357013888341324900e-04 1.899732392825101424e-02 1.928427391329724100e-02 1.986316041861187903e-02 2.075896666575017396e-02 2.426790678601147694e-02 3.305778324612979741e-02 2.987763582077503435e-02 3.030527675339400942e-02 3.054844173570375743e-02
3.770000000000000018e+00 6.561565226058044134e-04 1.896801088799423413e-02 1.924777451062665082e-02 1.982236469922908639e-02 2.071507689919800665e-02 2.426815890470833750e-02 3.310483616413324726e-02 2.983099623758344102e-02 3.024213396855550406e-02 3.049232428277775034e-02
3.779999999999999805e+00 5.843158063060156261e-04 1.894128228938245923e-02 1.921454661520126742e-02 1.978559615634385357e-02 2.067553248938514346e-02 2.426782162636637388e-02 3.314698084447843807e-02 2.978901497594164949e-02 3.018483828699839236e-02 3.044227054102696672e-02
3.790000000000000036e+00 5.114200744973460694e-04 1.891390916112975495e-02 1.918057153320636490e-02 1.974835565103819426e-02 2.063547749439415338e-02 2.426695403725764172e-02 3.318928923710472156e-02 2.974654589436419652e-02 3.012656149457027671e-02 3.039203426510329528e-02
3.799999999999999822e+00 4.467802384461328218e-04 1.888941954751191185e-02 1.915022377231411291e-02 1.971538557555911966e-02 2.060000309164883997e-02 2.426575865357099779e-02 3.322633495769072853e-02 2.970898733813623696e-02 3.007485265977681912e-02 3.034791262373795137e-02
3.810000000000000053e+00 3.813497544966618817e-04 1.886441860423509337e-02 1.911929226491516226e-02 1.968205831790433361e-02 2.056412466458282587e-02 2.426415522066536004e-02 3.326330324549483380e-02 2.967105712781877708e-02 3.002255195161417090e-02 3.030362509427025203e-02
3.819999999999999840e+00 3.246432216121158672e-04 1.884257516068983326e-02 1.909231133450316545e-02 1.965320878876365002e-02 2.053304605583879117e-02 2.426245556733981276e-02 3.026552507108681844e-02 2.997730622695293431e-02 2.963824809328129833e-02 3.329485147818669888e-02
3.830000000000000071e+00 2.769521166619699206e-04 1.882407549407369082e-02 1.906949505505009176e-02 1.962896816353031093e-02 2.050691519006356614e-02 2.426080957524486340e-02 3.332099235509659169e-02 2.961069543353963066e-02 2.993934178751938083e-02 3.023367314823421567e-02
3.839999999999999858e+00 2.288680343240331633e-04 1.880530183416052534e-02 1.904637539540919577e-02 1.960454648555683480e-02 2.048057163747706716e-02 2.425895469698577736e-02 3.020172631141292488e-02 2.990116851249133290e-02 2.958294764415837080e-02 3.334695402081039317e-02
3.850000000000000089e+00 1.803938533423546430e-04 1.878625000105432763e-02 1.902295126430840477e-02 1.957994377124531310e-02 2.045401390871268502e-02 2.425689084121542688e-02 3.016968303716976649e-02 2.986281182138883841e-02 2.955500139922967451e-02 3.337269393541263812e-02
3.859999999999999876e+00 1.413355674263696725e-04 1.877080526459136076e-02 1.900399216401844546e-02 1.956013116978332078e-02 2.043261261754531280e-02 2.425508925943277785e-02 3.014397832292292287e-02 2.983201151883086918e-02 2.953249865579548813e-02 3.339309646560163075e-02
3.870000000000000107e+00 1.118801003032619590e-04 1.875910155921831773e-02 1.898964441594264488e-02 1.954519554798434325e-02 2.041647076508649669e-02 2.425365027844314514e-02 3.012465872704683106e-02 2.980885284746742289e-02 2.951553483596034561e-02 3.340827246886104995e-02
3.879999999999999893e+00 8.228667440736622005e-05 1.874729367879540004e-02 1.897518649679596353e-02 1.953019454620064099e-02 2.040025075337260560e-02 2.425213604926247657e-02 3.342332920251527006e-02 2.949849518507771315e-02 2.978565029107870660e-02 3.010530391057584035e-02
3.890000000000000124e+00 6.248138434183835781e-05 1.873936333356419556e-02 1.896548665718262444e-02 1.952015750486276943e-02 2.038939388654217172e-02 2.425108476327965390e-02 3.009238115433478591e-02 2.977016032981995297e-02 2.948709255442172675e-02 3.343329558629692944e-02
3.899999999999999911e+00 3.265939630575482141e-05 1.872737932068038388e-02 1.895084505803178859e-02 1.950504729137484544e-02 2.037304315777604263e-02 2.424944514478884552e-02 3.007296777873946780e-02 2.974689724035377986e-02 2.946992308531658222e-02 3.344813005768708380e-02
3.910000000000000142e+00 2.268841073040433210e-05 1.872336087392082946e-02 1.894594003992725040e-02 1.949999595889106985e-02 2.036757544174672141e-02 2.424888189117171272e-02 2.946418218881962509e-02 2.973913622887624023e-02 3.006648887835861039e-02 3.345304256775989693e-02
3.919999999999999929e+00 2.701091046101693702e-06 1.871528804281625408e-02 1.893609329200337740e-02 1.948987136716380866e-02 2.035661376546531870e-02 2.424773031680635058e-02 2.945267335404342865e-02 2.972360553500152935e-02 3.005351945734060018e-02 3.346281664813765405e-02
3.930000000000000160e+00 -7.315197433131337723e-06 1.871123356492133960e-02 1.893115156982921876e-02 1.948479809527170828e-02 2.035111979476103214e-02 2.424714199811272772e-02 2.944690526268052902e-02 2.971583629159308890e-02 3.004702895366445289e-02 3.346767738371474871e-02
3.939999999999999947e+00 -1.734654131668272826e-05 1.870716698189456295e-02 1.892619762182272750e-02 1.947971749740839628e-02 2.034561706236297923e-02 2.424654532650619837e-02 3.004053460033888345e-02 2.970806474557632568e-02 2.944112794861538512e-02 3.347252002058973691e-02
3.950000000000000178e+00 -1.734654131668272826e-05 1.870716698189456295e-02 1.892619762182272750e-02 1.947971749740839628e-02 2.034561706236297923e-02 2.424654532650619837e-02 3.004053460033888345e-02 2.970806474557632568e-02 2.944112794861538512e-02 3.347252002058973691e-02
3.959999999999999964e+00 -2.739291831482067166e-05 1.870308824517716989e-02 1.892123145350251695e-02 1.947462956630301514e-02 2.034010556405226738e-02 2.424594030294300109e-02 3.347734413324489344e-02 2.943534132842259149e-02 3.003403640752410134e-02 2.970029112045644709e-02
3.970000000000000195e+00 -2.739291831482067166e-05 1.870308824517716989e-02 1.892123145350251695e-02 1.947462956630301514e-02 2.034010556405226738e-02 2.424594030294300109e-02 3.347734413324489344e-02 2.943534132842259149e-02 3.003403640752410134e-02 2.970029112045644709e-02
3.979999999999999982e+00 -2.739291831482067166e-05 1.870308824517716989e-02 1.892123145350251695e-02 1.947462956630301514e-02 2.034010556405226738e-02 2.424594030294300109e-02 3.347734413324489344e-02 2.943534132842259149e-02 3.003403640752410134e-02 2.970029112045644709e-02
3.990000000000000213e+00 -2.739291831482067166e-05 1.870308824517716989e-02 1.892123145350251695e-02 1.947462956630301514e-02 2.034010556405226738e-02 2.424594030294300109e-02 3.347734413324489344e-02 2.943534132842259149e-02 3.003403640752410134e-02 2.970029112045644709e-02
4.000000000000000000e+00 -2.739291831482067166e-05 1.870308824517716989e-02 1.892123145350251695e-02 1.947462956630301514e-02 2.034010556405226738e-02 2.424594030294300109e-02 3.347734413324489344e-02 2.943534132842259149e-02 3.003403640752410134e-02 2.970029112045644709e-02
4.009999999999999787e+00 -2.739291831482067166e-05 1.870308824517716989e-02 1.892123145350251695e-02 1.947462956630301514e-02 2.034010556405226738e-02 2.424594030294300109e-02 3.347734413324489344e-02 2.943534132842259149e-02 3.003403640752410134e-02 2.970029112045644709e-02
4.019999999999999574e+00 -2.739291831482067166e-05 1.870308824517716989e-02 1.892123145350251695e-02 1.947462956630301514e-02 2.034010556405226738e-02 2.424594030294300109e-02 3.347734413324489344e-02 2.943534132842259149e-02 3.003403640752410134e-02 2.970029112045644709e-02
4.030000000000000249e+00 -2.739291831482067166e-05 1.870308824517716989e-02 1.892123145350251695e-02 1.947462956630301514e-02 2.034010556405226738e-02 2.424594030294300109e-02 3.347734413324489344e-02 2.943534132842259149e-02 3.003403640752410134e-02 2.970029112045644709e-02
4.040000000000000036e+00 -2.739291831482067166e-05 1.870308824517716989e-02 1.892123145350251695e-02 1.947462956630301514e-02 2.034010556405226738e-02 2.424594030294300109e-02 3.347734413324489344e-02 2.943534132842259149e-02 3.003403640752410134e-02 2.970029112045644709e-02
4.049999999999999822e+00 -1.522640415905793364e-05 1.871038503233696249e-02 1.892837711416793522e-02 1.948183349908583217e-02 2.034490366782642015e-02 2.424593528066374196e-02 3.347055472058901165e-02 2.944497043783589341e-02 2.970848006548758996e-02 3.004278080070723472e-02
4.059999999999999609e+00 -1.522640415905793364e-05 1.871038503233696249e-02 1.892837711416793522e-02 1.948183349908583217e-02 2.034490366782642015e-02 2.424593528066374196e-02 3.347055472058901165e-02 2.944497043783589341e-02 2.970848006548758996e-02 3.004278080070723472e-02
4.070000000000000284e+00 -3.077203436545754892e-06 1.871765991102876739e-02 1.893551513232716657e-02 1.948903493703836240e-02 2.034969367278832708e-02 2.424592013069958724e-02 2.945457457456320330e-02 2.971666605877597636e-02 3.005152934848412047e-02 3.346372995819005269e-02
4.080000000000000071e+00 9.054651967420080730e-06 1.872491297071359265e-02 1.894264543685990343e-02 1.949623392986032239e-02 2.035447560843686374e-02 2.424589488281851668e-02 2.946415355393452659e-02 2.972484898950837270e-02 3.006028204152470795e-02 3.345687061565845444e-02
4.089999999999999858e+00 3.326619954036552320e-05 1.873935399919839442e-02 1.895688261378898620e-02 1.951062477592694841e-02 2.036401539082848683e-02 2.424581421231439965e-02 3.344305123383480710e-02 2.948323532860390450e-02 3.007779981228207722e-02 2.974120520340419946e-02
4.099999999999999645e+00 4.534582753010784099e-05 1.874654215476374494e-02 1.896398933714105173e-02 1.951781672560618658e-02 2.036877329781339174e-02 2.424575884849578672e-02 3.008656485679659515e-02 2.974937824776216488e-02 2.949273778127124712e-02 3.343609269841903847e-02
4.110000000000000320e+00 8.147974482625814849e-05 1.876797833805132765e-02 1.898526112783884695e-02 1.953937924927192857e-02 2.038299944966574795e-02 2.424553299361320580e-02 3.341503058955435507e-02 2.952108945985348204e-02 2.977387562200365864e-02 3.011288435969297628e-02
4.120000000000000107e+00 1.054812296957489276e-04 1.878216320953009569e-02 1.899940121721848188e-02 1.955374362022018961e-02 2.039244422202263554e-02 2.424533290975632027e-02 2.953985934316166045e-02 2.979018774459497518e-02 3.013045071165803071e-02 3.340084102184321529e-02
4.129999999999999893e+00 1.413511244547270508e-04 1.880328366615899305e-02 1.902054807657439783e-02 1.957527510085332184e-02 2.040655302603061952e-02 2.424495908471894362e-02 3.337934863526012541e-02 2.956781457290897155e-02 2.981462392090409794e-02 3.015682951600256664e-02
4.139999999999999680e+00 1.770614462760708170e-04 1.882421840127977003e-02 1.904161701350435415e-02 1.959678951377361034e-02 2.042059259107556826e-02 2.424449749680345281e-02 2.959552739701715868e-02 2.983901807419546068e-02 3.018324229131320174e-02 3.335762321721871121e-02
4.150000000000000355e+00 2.244254768029620693e-04 1.885184746271280007e-02 1.906958376385541748e-02 1.962545073461315071e-02 2.043920588339579944e-02 2.424374682132627787e-02 3.332832490567898265e-02 2.963209599706057018e-02 2.987147073575047856e-02 3.021850930611590449e-02
4.160000000000000142e+00 2.832262425531645398e-04 1.888593732139411466e-02 1.910433331053360689e-02 1.966124099285529794e-02 2.046230509730936550e-02 2.424259360314979378e-02 3.329122844229103623e-02 2.967718602061908753e-02 2.991190387129157371e-02 3.026266628751760057e-02
4.169999999999999929e+00 3.415740219384726648e-04 1.891954405918003235e-02 1.913884070576191143e-02 1.969699489347473062e-02 2.048522259522629618e-02 2.424120474851430493e-02 3.030689283332969539e-02 2.995216795112447608e-02 2.972158025058561220e-02 3.325367889015692219e-02
4.179999999999999716e+00 3.994647342344657980e-04 1.895268166677280264e-02 1.917309531323762445e-02 1.973271610168764179e-02 2.050796321153093918e-02 2.423958351557699287e-02 3.035117297357075444e-02 2.999223837072158283e-02 2.976527568627258813e-02 3.321575158867806632e-02
4.190000000000000391e+00 4.683244934302631174e-04 1.899184718734940602e-02 1.921385265525895822e-02 1.977554261740712555e-02 2.053502569018373150e-02 2.423733577317631338e-02 3.040435174561630094e-02 3.004003097032705363e-02 2.981678864814033339e-02 3.316984226537614266e-02
4.200000000000000178e+00 5.478120836451346072e-04 1.903674355860274572e-02 1.926090153439717623e-02 1.982545800336879896e-02 2.056629860238146784e-02 2.423430341190384654e-02 3.046639836008196989e-02 3.009532881510903340e-02 2.987562525505821701e-02 3.311588744646680460e-02
4.209999999999999964e+00 6.263747977915650866e-04 1.908081676089672801e-02 1.930738711130905103e-02 1.987532401656121397e-02 2.059726394898181434e-02 2.423083738867599576e-02 3.306168613055497640e-02 3.052837097381439282e-02 3.015006203460422057e-02 2.993312122026030656e-02
4.219999999999999751e+00 7.150136675145442018e-04 1.913022302176672559e-02 1.935979595577780668e-02 1.993225362686486257e-02 2.063229914619911509e-02 2.422635550119812964e-02 3.059897656200378721e-02 3.021183292435873288e-02 2.999722200207780368e-02 3.299967526032145104e-02
4.230000000000000426e+00 8.024126474470680325e-04 1.917864900222733190e-02 1.941141340876701218e-02 1.998911417816346889e-02 2.066698520427042579e-02 2.422132933244441205e-02 3.293785624342395607e-02 3.066917329520532642e-02 3.027267680487898127e-02 3.005964807109980097e-02
4.240000000000000213e+00 8.992331628383071164e-04 2.070563084822459737e-02 2.005298528482953035e-02 1.923201310490865734e-02 1.946851045333183178e-02 2.421503838865169192e-02 3.286889009953690433e-02 3.012792987424789404e-02 3.033990919002466785e-02 3.074738636980985443e-02
4.250000000000000000e+00 1.004916002411754836e-03 2.074816645282539368e-02 2.012380026984291609e-02 1.928999090515562051e-02 1.953071861061844369e-02 2.420727639927513011e-02 3.279348275925062645e-02 3.020144511787773225e-02 3.041297522953084406e-02 3.083291640534952666e-02
4.259999999999999787e+00 1.108571145470360619e-03 2.079035979148523283e-02 2.019440025856413662e-02 1.934665406582672040e-02 1.959161229131257606e-02 2.419872200604102075e-02 3.271998999101578820e-02 3.091641642658641762e-02 3.027253933166086652e-02 3.048420098842748172e-02
4.269999999999999574e+00 1.220209740279944643e-03 1.940754194010712100e-02 1.965707107065270756e-02 2.027171896601122000e-02 2.083649886909885729e-02 2.418842149445268527e-02 3.264226289403242970e-02 3.100504558284240125e-02 3.056030625789492652e-02 3.034798495320147060e-02
4.280000000000000249e+00 1.339100245708286152e-03 2.088669356126010221e-02 2.035549908961779494e-02 1.947232804096881223e-02 1.972666869099886505e-02 2.417615119025457240e-02 3.042699118611328496e-02 3.064052812041801258e-02 3.109650221763969602e-02 3.256259693364475100e-02
4.290000000000000036e+00 1.454911454343040542e-03 1.953548793621054380e-02 1.979440175044864386e-02 2.043845331193174311e-02 2.093700029121008110e-02 2.416283652085709013e-02 3.249024866499287262e-02 3.118058047306948924e-02 3.071770866620439355e-02 3.050248279338071966e-02
4.299999999999999822e+00 1.576831809935949581e-03 1.960216020260913475e-02 1.986572177573398337e-02 2.052702350729830247e-02 2.099201023567055790e-02 2.414727455288130306e-02 3.242313538614805674e-02 3.126046057203461098e-02 3.058010301928517846e-02 3.079775177426536878e-02
4.309999999999999609e+00 1.694997705875372863e-03 1.966708861121123017e-02 1.993496382035384387e-02 2.061374318212138776e-02 2.104806763707054926e-02 2.413057385325347720e-02 3.237166008330263217e-02 3.132505431243599175e-02 3.065302345315404006e-02 3.087391564553053358e-02
4.320000000000000284e+00 1.817971675297036646e-03 1.973513914163647215e-02 2.000728988199626524e-02 2.070432503644138375e-02 2.111035832189495781e-02 2.411136944331807030e-02 3.233852617351404279e-02 3.072556706668962481e-02 3.095133897575155085e-02 3.137338103154048430e-02
4.330000000000000071e+00 1.944703392394648341e-03 1.980597627831719165e-02 2.008230542839205615e-02 2.079708938996694539e-02 2.118037180190288429e-02 2.408946017617687174e-02 3.233252321688638575e-02 3.139845220385079072e-02 3.079490464334035810e-02 3.102852432133704208e-02
4.339999999999999858e+00 2.066130288419803455e-03 2.406625371258478557e-02 1.987474279034501246e-02 2.015487161796013227e-02 2.088422278373540733e-02 2.125496885854652462e-02 3.235617234647253371e-02 3.085273494738876437e-02 3.109889225985290953e-02 3.139997572604489445e-02
4.349999999999999645e+00 2.182146793539522112e-03 1.994150498638791805e-02 2.022509971393332551e-02 2.096472299049987123e-02 2.133514661662742895e-02 2.404184289492816706e-02 3.240336346882286694e-02 3.089408129988592197e-02 3.139000984422623403e-02 3.116098747667550226e-02
4.360000000000000320e+00 2.299818404133964489e-03 2.001057380585532369e-02 2.029754984459786540e-02 2.104277917184577476e-02 2.142730364893604897e-02 2.401459609961747663e-02 3.247058880570450473e-02 3.091185585097048008e-02 3.121604613262193503e-02 3.138544428982736195e-02
4.370000000000000107e+00 2.417836079373323482e-03 2.008160160396162131e-02 2.037187185840316425e-02 2.111723976248578577e-02 2.153232508294510711e-02 2.398444310671220617e-02 3.255195932418467053e-02 3.089351963698893505e-02 3.126262989210840809e-02 3.140268618940760675e-02
4.379999999999999893e+00 2.528496411171568450e-03 2.015026422180885360e-02 2.044357709906115608e-02 2.118411028958102141e-02 2.164345268041767759e-02 2.395326108844551133e-02 3.263666644700766867e-02 3.084034354341790365e-02 3.143849682521252659e-02 3.130385394456073472e-02
4.389999999999999680e+00 2.637499556842829839e-03 2.022045283851826164e-02 2.051676562424424935e-02 2.124821299026018184e-02 2.176606384477835013e-02 2.391941911215294397e-02 3.272492795925496800e-02 3.075934239595322708e-02 3.148285644059944238e-02 3.134650948903690282e-02
4.400000000000000355e+00 2.732602826720110113e-03 2.028442428656436827e-02 2.058339908312053004e-02 2.130376019176595179e-02 2.188499392049979286e-02 2.388703315421390402e-02 3.280385639310035018e-02 3.067034229809288345e-02 3.152331577418260311e-02 3.138497336647235597e-02
4.410000000000000142e+00 2.829731377101501761e-03 2.035331794110133499e-02 2.065510229849339477e-02 2.136133723188171282e-02 2.201989372102634845e-02 2.385090870193408430e-02 3.056424652125057373e-02 3.288455028143050934e-02 3.142353216501549834e-02 3.156317432192992656e-02
4.419999999999999929e+00 2.912695304757051060e-03 2.041610477012517286e-02 2.072040645750140159e-02 2.141237140476175138e-02 2.214816845443014562e-02 2.381749398395821213e-02 3.295205121237693852e-02 3.046148325531967613e-02 3.159417179877267029e-02 3.145407023789360129e-02
4.429999999999999716e+00 2.990584031459992288e-03 2.047981644964999570e-02 2.078662788446386869e-02 2.146321276780376042e-02 2.228242314170011604e-02 2.378420800509065819e-02 3.301259192530374420e-02 3.035327876885268034e-02 3.161893121191741707e-02 3.147880163209609838e-02
4.440000000000000391e+00 3.058410158782432203e-03 2.054094842540239718e-02 2.085011097453246323e-02 2.151143650733769452e-02 2.241347737912071508e-02 2.375464008613469361e-02 3.306118509644283276e-02 3.024698851823892295e-02 3.163505780586414740e-02 3.149505197343185209e-02
4.450000000000000178e+00 3.118823574912188770e-03 2.060256592827649363e-02 2.091401274680662961e-02 2.155976068562591094e-02 2.254495245190078420e-02 2.373029917328225991e-02 3.013834799493469996e-02 3.309864851784803663e-02 3.150242322915816628e-02 3.164240091951768530e-02
4.459999999999999964e+00 3.165695958806201589e-03 2.065855552885500698e-02 2.097196535131729683e-02 2.160361407814731169e-02 2.265969805248001581e-02 2.371745742214470543e-02 3.003897503355631299e-02 3.312069933350350603e-02 3.149981486491830462e-02 3.164004361258929143e-02
4.469999999999999751e+00 3.203889459027269883e-03 2.071485829065848605e-02 2.103008371960473494e-02 2.164780368482600859e-02 2.276402286524318100e-02 2.372040050515653725e-02 2.993897985440227907e-02 3.312926442259318122e-02 3.162761554263667646e-02 3.148669629764602046e-02
4.480000000000000426e+00 3.230600431116893625e-03 2.076850381372852272e-02 2.108525264859128015e-02 2.169009163948316249e-02 2.284471417243444727e-02 2.374686200080754206e-02 2.984414130129817155e-02 3.312256577888426923e-02 3.160491649741094949e-02 3.146277740192580941e-02
4.490000000000000213e+00 3.245800596651748481e-03 2.081953173512607336e-02 2.113747825112633622e-02 2.173053232407952048e-02 2.289664136836431010e-02 2.380185822373333607e-02 2.975479372798750868e-02 3.310050874188313896e-02 3.157192555934223988e-02 3.142797250420851368e-02
4.500000000000000000e+00 3.249485543731456001e-03 2.086797621441870490e-02 2.118676660494777514e-02 2.176911140267488720e-02 2.291956452737803698e-02 2.388550852540838668e-02 2.967119830990531601e-02 3.306314525163115553e-02 3.152867159326108726e-02 3.138225722354185537e-02
4.509999999999999787e+00 3.241674580660921200e-03 2.091386553959464351e-02 2.123312607117628856e-02 2.180574041399493956e-02 2.291820290951885469e-02 2.399296313369191427e-02 2.959356055274632233e-02 3.301067253391146150e-02 3.147523719841415629e-02 3.132565309535503828e-02
4.519999999999999574e+00 3.222410344848269503e-03 2.095722169828922662e-02 2.127656873429180015e-02 2.184024573926830401e-02 2.411747202477401708e-02 2.289916878977651601e-02 2.952203708153206679e-02 3.294343658504061273e-02 3.125821381387392656e-02 3.141176508210950097e-02
4.530000000000000249e+00 3.191758180448865320e-03 2.099805990876888948e-02 2.131711072620910349e-02 2.187235172325968646e-02 2.286837937416846128e-02 2.425298295966384424e-02 2.945673272311430391e-02 3.286194095627360812e-02 3.118001278707793408e-02 3.133846542663302343e-02
4.540000000000000036e+00 3.149805299981148308e-03 2.103638808369472438e-02 2.135477120165359122e-02 2.190165758931447368e-02 2.283032644540230680e-02 2.439489031057746199e-02 2.939768690037291438e-02 3.276686240977753212e-02 3.125562291311258234e-02 3.109113234616232499e-02
4.549999999999999822e+00 3.099580962121934857e-03 2.107047498935914892e-02 2.138789749578955818e-02 2.192640150302448826e-02 2.279048264024013948e-02 2.453253253248009400e-02 2.934734352860615680e-02 3.266475126491539399e-02 3.099687968443820205e-02 3.116841433207926185e-02
4.559999999999999609e+00 3.035920366464420553e-03 2.274714899131380363e-02 2.110390048280916253e-02 2.194848511065240412e-02 2.141999159369357975e-02 2.467791767720324894e-02 2.930022544637929036e-02 3.254591968029170446e-02 3.106808459567974093e-02 3.088740909731573642e-02
4.570000000000000284e+00 2.965319501891632101e-03 2.270664579751686604e-02 2.113330570362135716e-02 2.196486711100109276e-02 2.144784879029160846e-02 2.481463177747978907e-02 2.926070223626979841e-02 3.242349850557409152e-02 3.096512903331508082e-02 3.077373458831023437e-02
4.580000000000000071e+00 2.884995735853738193e-03 2.266856626602323233e-02 2.116039668101882959e-02 2.197580310116275734e-02 2.147312884427445001e-02 2.494840844016208564e-02 2.922570215105652069e-02 3.229332421813091436e-02 3.085522724113678311e-02 3.065069697112705882e-02
4.589999999999999858e+00 2.800067619888308487e-03 2.118389433485482615e-02 2.263620822677732750e-02 2.198021217438216393e-02 2.149466502604677198e-02 2.507117579851213598e-02 2.919588872341048053e-02 3.216458195134334896e-02 3.074516779259453200e-02 3.052556593542651853e-02
4.599999999999999645e+00 2.701253896317310117e-03 2.120636197176446400e-02 2.260735244197102992e-02 2.197769895360362005e-02 2.151477067034941043e-02 2.519534924143378846e-02 2.916663191099359842e-02 3.202530243054316911e-02 3.062319022877914992e-02 3.038453112258584360e-02
4.610000000000000320e+00 2.604999035193289458e-03 2.122437791637375379e-02 2.153035395381670131e-02 2.196874589033278799e-02 2.258700126871041741e-02 2.530078335117959612e-02 2.914080407978001525e-02 3.190023847380676902e-02 3.025065735182501034e-02 3.050931630009108206e-02
4.620000000000000107e+00 2.495158070756776231e-03 2.124123193528775974e-02 2.154417349748721441e-02 2.195238735819967854e-02 2.257148711302680438e-02 2.540568125157772333e-02 2.911161352374286998e-02 3.177062711783745080e-02 3.010115729359719508e-02 3.038402496019589408e-02
4.629999999999999893e+00 2.384076700410100742e-03 2.256240943242099686e-02 2.125496140860861152e-02 2.193103681965079266e-02 2.155439852591887681e-02 2.549765122845465762e-02 3.165456940151170628e-02 2.907973522402027694e-02 3.026111612525553968e-02 2.995285081167509827e-02
4.639999999999999680e+00 2.266003943614496811e-03 2.255821540550174628e-02 2.126644672818988821e-02 2.190508709827525616e-02 2.156143666346501189e-02 2.558210445151725201e-02 3.154897624627403530e-02 2.904069068706858700e-02 3.013327454027903834e-02 2.979792972572244125e-02
4.650000000000000355e+00 2.148617524248682895e-03 2.127506296490173227e-02 2.156457677262896278e-02 2.187788093591587837e-02 2.255803146243275797e-02 2.565427512435797947e-02 3.146337984313490183e-02 2.899451287099029037e-02 3.000763459800214958e-02 2.964646110869364332e-02
4.660000000000000142e+00 2.033165338017423485e-03 2.256050859570639042e-02 2.128104015403319699e-02 2.185140245117314639e-02 2.156378670197474368e-02 2.571519889930461850e-02 3.139891177642298997e-02 2.894046760837229101e-02 2.988419124809067046e-02 2.949995677161180996e-02
4.669999999999999929e+00 1.912588398912336979e-03 2.128476387706867631e-02 2.155863147568125998e-02 2.182552219514785619e-02 2.256494158411261400e-02 2.576940899747679273e-02 3.135273002032331474e-02 2.887392629254943721e-02 2.934977246511479010e-02 2.975424995547493526e-02
4.679999999999999716e+00 1.786988919942879674e-03 2.257078370834070952e-02 2.128592677271790023e-02 2.180173804829521958e-02 2.154840662684590763e-02 2.581678618097264094e-02 3.132702316980768426e-02 2.961690328336032824e-02 2.879311306250502758e-02 2.919690574897540122e-02
4.690000000000000391e+00 1.665322103441764382e-03 2.257707990519589730e-02 2.178248550386971058e-02 2.128431568273795454e-02 2.153397703867421589e-02 2.585478925445756221e-02 3.132253352655252343e-02 2.948149453908334786e-02 2.870344292888476340e-02 2.905307808712940393e-02
4.700000000000000178e+00 1.548581955979797323e-03 2.258334658589907298e-02 2.176758482837573561e-02 2.151660546146916958e-02 2.128004207040710277e-02 2.588469762673199781e-02 3.133531446490277900e-02 2.934937334940181455e-02 2.860685853704408171e-02 2.891987907789960593e-02
4.709999999999999964e+00 1.428286526087894351e-03 2.127254199304300097e-02 2.149620403049197145e-02 2.175547322843155232e-02 2.258976947537350011e-02 2.590944104128100819e-02 3.136391273531658613e-02 2.921124875913122879e-02 2.849677567300303374e-02 2.878830118503454896e-02
4.719999999999999751e+00 1.314147290609543259e-03 2.126217637649812156e-02 2.147572549327756222e-02 2.174640972665116065e-02 2.259565093964432600e-02 2.592771908324293870e-02 3.140358264497632862e-02 2.907873131254039983e-02 2.838313249664115717e-02 2.866898680233716593e-02
4.730000000000000426e+00 1.197089007798480750e-03 2.260133003350229056e-02 2.173891669237580301e-02 2.124791438627089690e-02 2.145478873938957975e-02 2.594163732480270212e-02 3.145508627941111940e-02 2.894181394267536858e-02 2.825863405527560476e-02 2.855171309239275951e-02
4.740000000000000213e+00 1.087266301580942221e-03 2.260623812789968462e-02 2.173303636338127370e-02 2.123098435066932479e-02 2.143605634090954212e-02 2.595057336127875453e-02 3.151186604924816753e-02 2.881285831335085590e-02 2.813607918754679194e-02 2.844547258568472584e-02
4.750000000000000000e+00 9.853714537042324636e-04 2.121219216760435178e-02 2.141989913678313956e-02 2.172823568332695604e-02 2.261036460223577946e-02 2.595551726445257876e-02 3.157076416369369171e-02 2.801870536927593761e-02 2.834933427666315800e-02 2.869312784334491009e-02
4.759999999999999787e+00 8.815497056109885014e-04 2.119016155748004032e-02 2.140478364710467554e-02 2.172374517279256415e-02 2.261409584079347029e-02 2.595740894421390624e-02 3.163601277744600843e-02 2.789655697659802758e-02 2.825308357433602494e-02 2.857137284360196719e-02
4.769999999999999574e+00 7.864874575755556726e-04 2.116770198026357228e-02 2.139206775526803633e-02 2.171982947845531656e-02 2.261705676013417085e-02 3.169971509170111529e-02 2.595646405796852435e-02 2.778318075503091039e-02 2.846037291348339424e-02 2.816598907953594272e-02
4.780000000000000249e+00 7.007154036124579920e-04 2.114581445698307180e-02 2.138137881823960751e-02 2.171636245460874595e-02 2.261932918257274217e-02 2.595347343705136159e-02 3.175997748000833343e-02 2.768007696294982889e-02 2.836083422726374745e-02 2.808795731975351553e-02
4.790000000000000036e+00 6.137617321025046983e-04 2.112229307546817370e-02 2.137114344212352052e-02 2.171284459649212156e-02 2.262122498605623547e-02 2.594840059187460482e-02 3.182339413296572661e-02 2.757510574141991758e-02 2.800914530302151331e-02 2.826073487650965915e-02
4.799999999999999822e+00 5.367198375466076523e-04 2.110050778711580408e-02 2.136245332782937476e-02 2.170968342703124762e-02 2.262254550218771240e-02 3.188127370519185794e-02 2.594219346283771488e-02 2.748194935162220562e-02 2.817292152123765034e-02 2.793937895975991126e-02
4.809999999999999609e+00 4.587948651554080333e-04 2.107771371076563524e-02 2.135391628590989702e-02 2.170641244006090917e-02 2.262352338018453618e-02 2.593426445737038663e-02 3.194121148673040311e-02 2.738776950972561866e-02 2.786868321131719117e-02 2.808514971246507327e-02
4.820000000000000284e+00 3.913067404366584487e-04 2.105744851430835923e-02 2.134665557918789119e-02 2.170350051705272412e-02 2.262406879139622351e-02 3.199410155622813695e-02 2.592603125158840852e-02 2.730637347778382129e-02 2.801017229174838918e-02 2.780718707605629725e-02
4.830000000000000071e+00 3.345811413121846920e-04 2.104009067056395246e-02 2.134060684189420173e-02 2.262430369897818275e-02 2.170098560374235722e-02 3.203916653839566225e-02 2.591810455079028574e-02 2.723816660579757298e-02 2.794803909837511105e-02 2.775518109928929583e-02
4.839999999999999858e+00 2.774180184269954769e-04 2.102233595957003418e-02 2.133453153711025244e-02 2.169838146125005127e-02 2.262432794959472193e-02 3.208506762819311742e-02 2.590915732069569433e-02 2.716970023166762754e-02 2.788637819205079527e-02 2.770236587241430709e-02
4.849999999999999645e+00 2.198209489424931531e-04 2.100420973164483784e-02 2.132840540618787320e-02 2.169568024346423679e-02 2.262413083225418842e-02 3.213174383367142090e-02 2.589913152831071347e-02 2.710105902538005943e-02 2.764861719453006600e-02 2.782534984270187972e-02
4.860000000000000320e+00 1.734332440605001536e-04 2.098945638675945094e-02 2.132345289810814309e-02 2.169344438201223704e-02 2.262380629436728727e-02 3.216960077625569819e-02 2.589028849599227938e-02 2.704608240619837262e-02 2.777709402582284604e-02 2.760485981274817327e-02
4.870000000000000107e+00 1.384627934648525278e-04 2.097825093109683542e-02 2.131970145258523311e-02 2.262346170626985259e-02 2.169172141250590852e-02 3.219827272392881967e-02 2.588315004585810958e-02 2.700484682969124181e-02 2.774128702828834378e-02 2.757155804138936017e-02
4.879999999999999893e+00 1.033391846681794377e-04 2.096692945233082084e-02 2.131591358112973345e-02 2.168995730356094304e-02 2.262302754286043410e-02 3.222716792062014363e-02 2.587555631722143756e-02 2.696363504545582976e-02 2.770584527539703135e-02 2.753781569853151756e-02
4.889999999999999680e+00 7.983873338711158243e-05 2.095931912261134525e-02 2.131336613205878430e-02 2.168875766137986702e-02 2.262268703794694663e-02 3.224654800943328736e-02 2.587023038322711424e-02 2.693618637487377870e-02 2.768243407921961580e-02 2.751506657903993874e-02
4.900000000000000355e+00 4.446154804989614856e-05 2.094781207763466227e-02 2.130950884310430990e-02 2.168692179428662048e-02 2.262209768863658252e-02 3.227578157338797937e-02 2.586182903365982777e-02 2.689507243771906142e-02 2.764765918212684290e-02 2.748055112799737548e-02
4.910000000000000142e+00 3.263552944789480911e-05 2.094395244366320172e-02 2.130821290743836055e-02 2.168629992423386915e-02 2.262187987288693733e-02 3.228556729997097280e-02 2.585891487832058314e-02 2.688138783915526228e-02 2.763616141402306520e-02 2.746894013216340594e-02
4.919999999999999929e+00 8.933224214043164200e-06 2.093619789827114164e-02 2.130560499025703838e-02 2.262141156836031120e-02 2.168504100653973268e-02 3.230519688433729913e-02 2.585291005661709968e-02 2.685405549566202699e-02 2.761330969842179864e-02 2.744555835104458413e-02
4.929999999999999716e+00 -2.943006866650978014e-06 2.093230319229308703e-02 2.130429275363941721e-02 2.168440385788888980e-02 2.262116086781418636e-02 3.231503948059367276e-02 2.584981729145379922e-02 2.684041011604172342e-02 2.760195645204481518e-02 2.743378753982632021e-02
4.940000000000000391e+00 -1.483591958049463166e-05 2.092839699600027026e-02 2.130297483165980582e-02 2.168376151583901318e-02 2.262089899239038554e-02 3.232489975323758757e-02 2.584666283424421826e-02 2.682678022700087442e-02 2.759065193318031156e-02 2.742196358208488435e-02
4.950000000000000178e+00 -1.483591958049463166e-05 2.092839699600027026e-02 2.130297483165980582e-02 2.168376151583901318e-02 2.262089899239038554e-02 3.232489975323758757e-02 2.584666283424421826e-02 2.682678022700087442e-02 2.759065193318031156e-02 2.742196358208488435e-02
4.959999999999999964e+00 -2.674548629644710998e-05 2.092447940414210450e-02 2.130165110162128561e-02 2.168311393044185242e-02 2.262062583347286895e-02 3.233477704274836245e-02 2.584344554911038525e-02 2.681316709040734020e-02 2.757939627214103101e-02 2.741008669053733929e-02
4.969999999999999751e+00 -2.674548629644710998e-05 2.092447940414210450e-02 2.130165110162128561e-02 2.168311393044185242e-02 2.262062583347286895e-02 3.233477704274836245e-02 2.584344554911038525e-02 2.681316709040734020e-02 2.757939627214103101e-02 2.741008669053733929e-02
4.980000000000000426e+00 -2.674548629644710998e-05 2.092447940414210450e-02 2.130165110162128561e-02 2.168311393044185242e-02 2.262062583347286895e-02 3.233477704274836245e-02 2.584344554911038525e-02 2.681316709040734020e-02 2.757939627214103101e-02 2.741008669053733929e-02
4.990000000000000213e+00 -2.674548629644710998e-05 2.092447940414210450e-02 2.130165110162128561e-02 2.168311393044185242e-02 2.262062583347286895e-02 3.233477704274836245e-02 2.584344554911038525e-02 2.681316709040734020e-02 2.757939627214103101e-02 2.741008669053733929e-02
5.000000000000000000e+00 -2.674548629644710998e-05 2.092447940414210450e-02 2.130165110162128561e-02 2.168311393044185242e-02 2.262062583347286895e-02 3.233477704274836245e-02 2.584344554911038525e-02 2.681316709040734020e-02 2.757939627214103101e-02 2.741008669053733929e-02
5.009999999999999787e+00 -2.674548629644710998e-05 2.092447940414210450e-02 2.130165110162128561e-02 2.168311393044185242e-02 2.262062583347286895e-02 3.233477704274836245e-02 2.584344554911038525e-02 2.681316709040734020e-02 2.757939627214103101e-02 2.741008669053733929e-02
5.019999999999999574e+00 -2.674548629644710998e-05 2.092447940414210450e-02 2.130165110162128561e-02 2.168311393044185242e-02 2.262062583347286895e-02 3.233477704274836245e-02 2.584344554911038525e-02 2.681316709040734020e-02 2.757939627214103101e-02 2.741008669053733929e-02
5.030000000000000249e+00 -2.674548629644710998e-05 2.092447940414210450e-02 2.130165110162128561e-02 2.168311393044185242e-02 2.262062583347286895e-02 3.233477704274836245e-02 2.584344554911038525e-02 2.681316709040734020e-02 2.757939627214103101e-02 2.741008669053733929e-02
5.040000000000000036e+00 -2.674548629644710998e-05 2.092447940414210450e-02 2.130165110162128561e-02 2.168311393044185242e-02 2.262062583347286895e-02 3.233477704274836245e-02 2.584344554911038525e-02 2.681316709040734020e-02 2.757939627214103101e-02 2.741008669053733929e-02
5.049999999999999822e+00 -1.336261829541773521e-05 2.093647333841611863e-02 2.131196067327222055e-02 2.263068008244409346e-02 2.169157336350660895e-02 3.234299830308699081e-02 2.584170499524284306e-02 2.681099880725704154e-02 2.757714455820587524e-02 2.740849993871263476e-02
5.059999999999999609e+00 -1.336261829541773521e-05 2.093647333841611863e-02 2.131196067327222055e-02 2.263068008244409346e-02 2.169157336350660895e-02 3.234299830308699081e-02 2.584170499524284306e-02 2.681099880725704154e-02 2.757714455820587524e-02 2.740849993871263476e-02
5.070000000000000284e+00 4.170753730254402877e-09 2.094839723256041245e-02 2.132220011480621957e-02 2.170007637013823820e-02 2.264075721954629528e-02 3.235121139900554860e-02 2.583994849310081166e-02 2.680883350212565769e-02 2.757489738351153602e-02 2.740691938493423213e-02
5.080000000000000071e+00 1.335484745452368320e-05 2.096024974524311399e-02 2.133236983997739353e-02 2.170862439647264913e-02 2.265085648788343550e-02 3.235941595932569081e-02 2.583817609633787607e-02 2.680667120864102873e-02 2.757265476634557233e-02 2.740534512034862105e-02
5.089999999999999858e+00 4.000773373837617414e-05 2.098373506837840699e-02 2.135250249456827412e-02 2.172586075651714715e-02 2.267111841676715256e-02 3.237579793609050849e-02 2.583458383652037157e-02 2.680235579420522235e-02 2.756818327839553190e-02 2.740221582617302643e-02
5.099999999999999645e+00 5.330987698932043890e-05 2.099536500382926524e-02 2.136246696181322638e-02 2.173455143076142779e-02 2.268127958980621292e-02 3.238397455551825233e-02 2.583276408226052936e-02 2.680020274279070955e-02 2.756595444449947557e-02 2.740066098167549466e-02
5.110000000000000320e+00 9.311870830364483368e-05 2.102978587082380765e-02 2.139196529205129524e-02 2.176092496400990756e-02 2.271187513786599235e-02 3.240844189924006052e-02 2.582721097776836949e-02 2.679376263772121139e-02 2.755929580546659027e-02 2.739603678184514626e-02
5.120000000000000107e+00 1.195762642033083552e-04 2.105232659312201646e-02 2.141131497842788806e-02 2.177876569500673473e-02 2.273235831111742808e-02 3.242469690174581282e-02 2.582343125564053044e-02 2.678948547177005535e-02 2.755488011809241466e-02 2.739298854099028388e-02
5.129999999999999893e+00 1.591394311265314566e-04 2.108549497409787851e-02 2.143989926252100678e-02 2.180592282679187990e-02 2.276319813848924276e-02 3.244898497273213112e-02 2.581764629712405418e-02 2.678309482454155691e-02 2.754829207064569616e-02 2.738846993977907956e-02
5.139999999999999680e+00 1.985539888323417136e-04 2.111785088761660920e-02 2.146800510681463880e-02 2.183355694872973068e-02 2.279415951706268914e-02 3.247314711849771246e-02 2.581172421958258592e-02 2.677673522300688322e-02 2.754174705913902191e-02 2.738401819404417958e-02
5.150000000000000355e+00 2.508739817695069814e-04 2.115964594270847848e-02 2.150485020694341623e-02 2.187113084408455477e-02 2.283559926582451327e-02 3.250514022613598675e-02 2.580361742303656503e-02 2.676830590814929106e-02 2.753308822019594551e-02 2.737819116598277924e-02
5.160000000000000142e+00 3.158968339057576782e-04 3.254471289608835971e-02 2.120956806728766311e-02 2.155014940677330362e-02 2.191920640640478493e-02 2.288759501130898516e-02 2.579315036394709895e-02 2.675785361887611166e-02 2.752237547286105410e-02 2.737109109566450080e-02
5.169999999999999929e+00 3.804966226801151765e-04 2.125671932398411762e-02 2.159496087141083917e-02 2.196839016954041726e-02 2.293973726762851828e-02 3.258372833475230851e-02 2.578231926429582627e-02 2.674750016707388989e-02 2.751178819250010496e-02 2.736420724917973737e-02
5.179999999999999716e+00 4.446689986732486497e-04 2.130093193073642061e-02 2.163965532585498952e-02 2.201851611076797999e-02 2.299195369183485577e-02 3.262206677403441113e-02 2.577113121807017571e-02 2.673725134152063476e-02 2.750132899195944364e-02 2.735755289353370215e-02
5.190000000000000391e+00 5.211054748233336521e-04 2.134996555744061303e-02 2.169358048209091283e-02 2.207965143578280096e-02 2.305461549306886404e-02 3.266696711498846828e-02 2.575724442616232970e-02 2.672509951874948303e-02 2.748895086498562984e-02 2.734988972649094255e-02
5.200000000000000178e+00 6.094852263572653932e-04 2.140161243382000811e-02 2.175737162357932464e-02 2.215192749357319801e-02 2.312758470968527547e-02 3.271739533490779228e-02 2.574042297431954063e-02 2.671113909642382905e-02 2.747475444847671117e-02 2.734142379960115624e-02
5.209999999999999964e+00 6.969958363408709648e-04 2.144753186798391970e-02 2.182235562090744166e-02 2.222477489407886572e-02 2.320025195142878457e-02 3.276501392631441661e-02 2.572295234001248376e-02 2.669743043701796464e-02 2.746082971384479487e-02 2.733350596762191762e-02
5.219999999999999751e+00 7.959276461734281173e-04 2.149367005685425339e-02 2.189799744105609333e-02 2.230819347500900482e-02 2.328273611132854887e-02 3.281462888171124415e-02 2.570221620350195829e-02 2.668209835651071116e-02 2.744526041151656992e-02 2.732517918548439673e-02
5.230000000000000426e+00 8.936889566211098134e-04 2.153398568167455215e-02 2.197469860555152296e-02 2.239128748976370806e-02 2.336441693962439115e-02 3.285685056700826667e-02 2.568068713469293801e-02 2.666715563960416271e-02 2.743007381888441787e-02 2.731768032818183978e-02
5.240000000000000213e+00 1.002247370629342701e-03 2.157361288158080731e-02 2.206156924538235295e-02 2.248385154105899189e-02 2.345510320637326021e-02 3.289112988550266931e-02 2.565555548305513064e-02 2.665085539275796611e-02 2.741346908743148847e-02 2.731030851363362363e-02
5.250000000000000000e+00 1.121068008995257468e-03 3.290481423951192863e-02 2.161197031231992804e-02 2.215793184237986949e-02 2.258499624640273803e-02 2.355406299510478391e-02 2.562654805805850144e-02 2.663344256193510284e-02 2.739565317861967358e-02 2.730353678167104017e-02
5.259999999999999787e+00 1.237956623564435673e-03 2.164565053533720751e-02 2.225329771181784252e-02 2.268383687511460814e-02 2.365079896410415480e-02 3.288433675014910268e-02 2.559645472561105500e-02 2.661684355168826566e-02 2.737856102153060980e-02 2.729835884468391830e-02
5.269999999999999574e+00 1.364255570499916387e-03 2.167849044724039567e-02 2.235626606142444503e-02 2.278939619072376660e-02 2.375426010993113984e-02 3.282103920202224245e-02 2.556216464540024200e-02 2.659962768129864666e-02 2.729459282454569161e-02 2.736070372080168928e-02
5.280000000000000249e+00 1.499252985978392645e-03 3.271561299226561498e-02 2.171038289064035690e-02 2.246554558354411577e-02 2.290025019618286903e-02 2.386314804013927801e-02 2.552342307541515670e-02 2.658223080557594459e-02 2.734262418210172893e-02 2.729276922362470006e-02
5.290000000000000036e+00 1.631277645863715361e-03 3.258826931607371885e-02 2.173903806536716526e-02 2.257102861303317276e-02 2.300614046692405629e-02 2.396740944322070521e-02 2.548338272485646885e-02 2.656643575945114716e-02 2.732686418035917830e-02 2.729274799526918219e-02
5.299999999999999822e+00 1.770866601415371560e-03 3.243799895758844865e-02 2.176716396333586503e-02 2.268044721308020220e-02 2.311477978777665837e-02 2.407461175401234485e-02 2.543865234774658757e-02 2.655132172121877840e-02 2.729105475643507986e-02 2.731642727231427606e-02
5.309999999999999609e+00 1.906790098005141983e-03 3.228192085543417356e-02 2.179282089674480088e-02 2.278431366451669562e-02 2.321667590876349413e-02 2.417532380681504389e-02 2.539263718438394130e-02 2.653848259477617488e-02 2.728149446845162460e-02 2.731932849591584000e-02
5.320000000000000284e+00 2.048962213509311885e-03 3.211158486700568110e-02 2.181817468254792017e-02 2.288943842480847118e-02 2.331845456559047611e-02 2.427599116880928623e-02 2.534179691901031206e-02 2.652741725215371216e-02 2.733260194187680722e-02 2.726747056378332756e-02
5.330000000000000071e+00 2.196315937744851288e-03 2.184314913663720770e-02 3.192923513783712391e-02 2.299373687567226807e-02 2.341795480517077158e-02 2.437433887293364090e-02 2.528604550028813736e-02 2.651896837418437486e-02 2.735394422423020194e-02 2.725297175248873188e-02
5.339999999999999858e+00 2.338379636660676240e-03 2.186620418272891553e-02 3.174877509028949801e-02 2.308879040918999925e-02 2.350728220309773395e-02 2.446237692601408581e-02 2.522922115384878400e-02 2.651423876848139211e-02 2.738157223125788423e-02 2.724021945143106221e-02
5.349999999999999645e+00 2.475003474116938777e-03 3.157134222594919909e-02 2.188760592801740346e-02 2.317396302148199555e-02 2.358629047065554860e-02 2.453972831225371617e-02 2.517164895760266169e-02 2.651335643986017093e-02 2.741502306202253658e-02 2.722959266544392951e-02
5.360000000000000320e+00 2.614569471148704867e-03 2.190883882031163105e-02 3.138633798933136015e-02 2.325320575117790708e-02 2.365922760329913777e-02 2.461007565219195184e-02 2.510993939085245236e-02 2.651670296902461366e-02 2.745656335620253255e-02 2.722078592812271491e-02
5.370000000000000107e+00 2.755682407389234510e-03 2.192979656816234843e-02 3.119546167723408550e-02 2.332344978183659504e-02 2.372418996031421673e-02 2.467041145400531571e-02 2.504508037907699977e-02 2.652503462278436169e-02 2.750643070284597425e-02 2.721438128245796950e-02
5.379999999999999893e+00 2.889185189932255531e-03 2.194926691224451110e-02 3.101128645149739751e-02 2.337852730659482556e-02 2.377678854885429197e-02 2.471424166707310993e-02 2.498323191709785063e-02 2.756094330732118333e-02 2.721101416103411524e-02 2.653806062903591237e-02
5.389999999999999680e+00 3.022001460996682955e-03 2.196839694784628177e-02 3.082450168121864120e-02 2.341964214960598131e-02 2.381979352823859752e-02 2.473743186778846331e-02 2.492712850857959142e-02 2.762197982995776707e-02 2.721063370852271068e-02 2.655654227675739026e-02
5.400000000000000355e+00 3.139144741432775380e-03 2.198515105211479997e-02 3.065675542938686368e-02 2.344194463675010678e-02 2.384916572640912238e-02 2.472793721929695751e-02 2.489340071587917494e-02 2.768087005064643474e-02 2.721304053944687690e-02 2.657787105858335636e-02
5.410000000000000142e+00 3.260265356161156595e-03 2.200243488821537058e-02 3.048037035125854277e-02 2.344809599107459605e-02 2.386974104212427616e-02 2.468115326225897230e-02 2.487910384869181091e-02 2.774566826324346633e-02 2.721846516489897366e-02 2.660533910220365741e-02
5.419999999999999929e+00 3.365208810979351990e-03 2.201743818532784364e-02 3.032527025756483544e-02 2.343642797283128007e-02 2.387764457592908215e-02 2.461864806466484284e-02 2.487248887019771412e-02 2.663396923485409490e-02 2.780357784371406682e-02 2.722568032821105072e-02
5.429999999999999716e+00 3.465363883829668690e-03 2.203182890158117413e-02 3.017562000146616075e-02 2.340699484281040174e-02 2.387381157912668583e-02 2.454597595809671073e-02 2.486162024067736787e-02 2.785831073247380107e-02 2.723468888995193848e-02 2.666583432022867975e-02
5.440000000000000391e+00 3.554346126285945137e-03 2.204469973940956576e-02 3.004188199548391003e-02 2.336165422506093076e-02 2.385735853797688044e-02 2.447135767500983189e-02 2.484311640221265743e-02 2.790380590501443520e-02 2.724416745323206268e-02 2.669820020243850525e-02
5.450000000000000178e+00 3.635658316487646365e-03 2.205652558973204488e-02 2.991981127970153378e-02 2.329867751964842873e-02 2.382632345991552575e-02 2.439297810817351794e-02 2.481440227483226388e-02 2.793906612196904102e-02 2.725345977498419905e-02 2.673147645839934333e-02
5.459999999999999964e+00 3.700918678290632518e-03 2.206600386341288703e-02 2.982269172699628101e-02 2.322609541971677044e-02 2.378399870921438924e-02 2.431960584911178197e-02 2.477835197954900842e-02 2.795862906533548228e-02 2.676110181884569159e-02 2.726043330981135424e-02
5.469999999999999751e+00 3.756751239550284571e-03 2.207394917332006559e-02 2.313791718964168173e-02 2.372659176393233926e-02 2.424373928411874268e-02 2.473151153179438747e-02 2.974073052215366053e-02 2.796343083786166639e-02 2.678893753529945285e-02 2.726450839067789608e-02
5.480000000000000426e+00 3.799166387900811820e-03 2.207955324114331541e-02 2.303911499167570279e-02 2.365719556614969896e-02 2.416890416726259067e-02 2.467601450279874667e-02 2.967896931612777275e-02 2.681212771399894487e-02 2.795212660292614032e-02 2.726391468264851778e-02
5.490000000000000213e+00 3.827965361666819336e-03 2.208246203619508921e-02 2.293094551535819134e-02 2.357742287693355768e-02 2.409432379357318368e-02 2.461236319365871575e-02 2.963571052026702651e-02 2.682951938283808027e-02 2.792607888026780311e-02 2.725739709522189899e-02
5.500000000000000000e+00 3.842982537403269883e-03 2.208219080521837616e-02 2.281448775911676038e-02 2.348907182284443174e-02 2.401906659610624981e-02 2.454106080558259712e-02 2.960841763424896037e-02 2.684002508550251132e-02 2.788760833016695057e-02 2.724385595016223099e-02
5.509999999999999787e+00 3.844087741168753045e-03 2.207805575607781762e-02 2.269071792689375880e-02 2.339393847252301331e-02 2.394225734869853336e-02 2.446260467015648477e-02 2.959421172426617702e-02 2.684259873706168475e-02 2.783942616225212885e-02 2.722242742509565702e-02
5.519999999999999574e+00 3.831188111092608331e-03 2.206903405038292826e-02 2.256064364220438170e-02 2.329373356940997453e-02 2.386319216248490235e-02 2.437748890701057353e-02 2.959037551150593692e-02 2.683620350083085887e-02 2.719257225463617492e-02 2.778405231607913167e-02
5.530000000000000249e+00 3.804229448566681746e-03 2.205342102624523876e-02 2.242562349339882050e-02 2.319010188854359056e-02 2.378136554103526049e-02 2.428621026981873585e-02 2.959470092739678940e-02 2.681977673177571297e-02 2.715415267420089734e-02 2.772340292153054400e-02
5.540000000000000036e+00 3.763197014102550100e-03 2.202776486943939724e-02 2.228839118482162096e-02 2.308470653795697061e-02 2.369644730758117823e-02 2.418927451442117946e-02 2.960564062579312122e-02 2.679220480853733433e-02 2.710746025255043531e-02 2.765861394948411142e-02
5.549999999999999822e+00 3.711202636602213036e-03 2.198584393528250566e-02 2.216318360818238242e-02 2.298457307441219635e-02 2.361273243858488802e-02 2.409241993474385557e-02 2.962134571428933633e-02 2.675463733758398632e-02 2.705603443695309487e-02 2.759359238167683956e-02
5.559999999999999609e+00 3.642833890356584302e-03 2.190176043493747421e-02 2.205679404358435944e-02 2.288106224906190714e-02 2.352131141653882387e-02 2.398597126930242934e-02 2.964315823251036791e-02 2.670205045067999480e-02 2.699526318513415304e-02 2.752132816406865912e-02
5.570000000000000284e+00 3.565017840957545973e-03 2.177677957012329538e-02 2.198525346112727152e-02 2.278645452470525259e-02 2.343129122287319552e-02 2.388108569859755462e-02 2.966900309075096165e-02 2.663887628895387008e-02 2.693189544640187463e-02 2.744858291356715163e-02
5.580000000000000071e+00 3.474784890612940460e-03 2.162930090289121032e-02 2.191920610125400876e-02 2.269732301869948829e-02 2.333818125796753920e-02 2.377307304699779675e-02 2.970021534130604796e-02 2.656233273274504272e-02 2.686339535151734126e-02 2.737127151465578584e-02
5.589999999999999858e+00 3.377979120519883707e-03 2.147965671781411692e-02 2.184947185684283158e-02 2.261921119830271470e-02 2.324713706563707322e-02 2.366838490833213585e-02 2.973521994990441231e-02 2.647738232278798801e-02 2.679373390987526207e-02 2.729330868235742280e-02
5.599999999999999645e+00 3.264008878679337724e-03 2.131479611418777426e-02 2.176390775263509908e-02 2.254396931550963629e-02 2.314806478350377519e-02 2.355601456945969133e-02 2.977848912676757734e-02 2.720557634512240502e-02 2.637477015606127725e-02 2.671482770615699054e-02
5.610000000000000320e+00 3.151932083900084013e-03 2.116237004345386183e-02 2.167592252318329554e-02 2.248246726638540235e-02 2.305685157424772203e-02 2.345445805589932084e-02 2.982319789888267236e-02 2.712205940456004216e-02 2.627198586426187504e-02 2.663912720501815379e-02
5.620000000000000107e+00 3.023041553115597344e-03 2.987717363442305568e-02 2.099641141797190663e-02 2.157128399527633716e-02 2.242198370757677792e-02 2.295763440134680755e-02 2.334663247959293392e-02 2.702827736204772846e-02 2.615221177230025312e-02 2.655327400338088409e-02
5.629999999999999893e+00 2.891836066773475697e-03 2.083559076574802160e-02 2.146249189951836972e-02 2.993477946477379054e-02 2.236743095845385165e-02 2.286142824773065504e-02 2.324534506735179834e-02 2.693457628146333008e-02 2.602907985833382426e-02 2.646645235888494402e-02
5.639999999999999680e+00 2.751610221955079136e-03 2.067093138444505221e-02 2.134506610331674686e-02 2.231331486548684614e-02 2.276276374505198374e-02 2.314556137550960457e-02 2.999909824375971909e-02 2.589653247370507158e-02 2.637379151279680561e-02 2.683589976504119345e-02
5.650000000000000355e+00 2.611563906053463065e-03 3.006593299813834982e-02 2.051251703418176253e-02 2.122755567267770038e-02 2.226085921512005114e-02 2.305403022198119350e-02 2.266761251967818955e-02 2.576345911165613817e-02 2.673854633249567528e-02 2.628108931904410764e-02
5.660000000000000142e+00 2.473315004830092291e-03 2.036100726117595627e-02 2.111188976511290880e-02 2.220870791742692030e-02 2.257633996151860514e-02 2.297127409575209361e-02 3.013421930213221189e-02 2.563162356086588073e-02 2.664342096099754989e-02 2.618926932291162565e-02
5.669999999999999929e+00 2.328479520959914149e-03 2.020661672126224453e-02 2.099140201494436100e-02 2.215222629147880692e-02 2.248301595411473716e-02 2.289238528847755902e-02 3.020797480525264783e-02 2.549319277550680940e-02 2.654467111490129566e-02 2.609267531856086439e-02
5.679999999999999716e+00 2.177202467840770941e-03 2.004935577448639997e-02 2.086648158821886520e-02 3.028717336196773066e-02 2.209013985138257724e-02 2.238760616985331631e-02 2.281816601699460101e-02 2.534844653592004463e-02 2.644241733114457288e-02 2.599132944715863008e-02
5.690000000000000391e+00 2.030329207132753212e-03 1.989999333990031746e-02 2.074615757132940511e-02 3.036594141728552951e-02 2.202622345999170200e-02 2.229667616030880581e-02 2.275361779824580655e-02 2.520792954293030880e-02 2.634393302108375273e-02 2.589250557931528293e-02
5.700000000000000178e+00 1.889144272282893000e-03 1.975906492319364285e-02 2.063137176685718444e-02 3.044319583361473208e-02 2.196118691924330013e-02 2.221065439115332135e-02 2.269794155765098020e-02 2.507302041865745387e-02 2.624994522985403186e-02 2.579714791214621564e-02
5.709999999999999964e+00 1.743435563030710372e-03 1.961598315284045213e-02 2.051376077893612981e-02 2.264627889270668520e-02 2.189041679783980746e-02 2.212317998631291652e-02 2.493411046501627787e-02 2.569841310428493467e-02 2.615360184482781736e-02 3.052431219855281791e-02
5.719999999999999751e+00 1.605005635825610972e-03 1.948199409265335622e-02 2.040276369685038726e-02 2.181994891669076717e-02 2.204123540729640771e-02 2.260188287470196039e-02 3.060251309884733442e-02 2.480258337297574361e-02 2.606265200801792178e-02 2.560435996008925824e-02
5.730000000000000426e+00 1.462883522368378696e-03 1.934616505797435992e-02 2.028948161483224918e-02 2.174461479404631373e-02 2.195823688710594329e-02 2.256025462648552846e-02 2.466814479861475021e-02 2.550760068154121415e-02 2.596983199283572560e-02 3.068378844003622624e-02
5.740000000000000213e+00 1.329428083349150401e-03 1.922003584843543292e-02 2.018366186310095386e-02 2.167140834680938641e-02 2.188130762310469199e-02 2.252412139762386897e-02 2.454259178913019770e-02 2.541661144141288409e-02 2.588315762415132823e-02 3.076087594928644114e-02
5.750000000000000000e+00 1.205520110528180864e-03 1.910402637779204382e-02 2.008583546356376356e-02 2.160154010595690538e-02 2.181072027769864405e-02 2.249260145420310317e-02 2.442673837225601413e-02 2.533206200108006553e-02 2.580308403316325383e-02 3.083299389029961479e-02
5.759999999999999787e+00 1.079196775897206008e-03 1.898673210058231600e-02 1.998646744001290887e-02 2.152864030521468852e-02 2.173954535579545461e-02 2.246201261661526574e-02 2.430946176687923815e-02 2.572182771387273442e-02 2.524583627572554029e-02 3.090693850798268208e-02
5.769999999999999574e+00 9.634775713898695738e-04 1.888006678202793984e-02 1.989572028625815128e-02 2.146054259975386722e-02 2.167500093337423883e-02 2.243500262489257421e-02 2.420288344728797891e-02 2.564771306017243901e-02 2.516685760227549071e-02 3.097494025113441130e-02
5.780000000000000249e+00 8.590301749274590129e-04 1.878437647015467407e-02 1.981400879130449169e-02 2.139810730624701687e-02 2.161724503946803322e-02 2.241119692495656054e-02 2.410748371767619525e-02 2.558107049342301514e-02 2.509560492326365008e-02 3.103644185120886523e-02
5.790000000000000036e+00 7.531137337528526644e-04 1.868785975501927391e-02 1.973130912215723815e-02 3.109883121777589146e-02 2.133394063737623081e-02 2.155912736614032724e-02 2.238739268847394007e-02 2.401161117396269015e-02 2.502340477964342183e-02 2.551372673062860322e-02
5.799999999999999822e+00 6.592494291039042000e-04 1.860272876720464250e-02 1.965813336995701766e-02 2.127641598488989177e-02 2.150797410008158106e-02 2.236641551938545538e-02 2.392746274666607970e-02 2.545423820414319943e-02 2.495948366370600441e-02 3.115405168524098753e-02
5.809999999999999609e+00 5.642925233837664317e-04 1.851696333931971902e-02 1.958419485152834705e-02 2.121763714952852944e-02 2.145653587994029304e-02 2.234515856147404125e-02 2.384319928969680022e-02 2.539423543309037370e-02 2.489489484785582102e-02 3.120975043651618569e-02
5.820000000000000284e+00 4.820425202680803166e-04 1.844294456360903375e-02 1.952020884875639226e-02 2.116627755276879672e-02 2.141221513685712813e-02 2.232660655723210652e-02 2.377098486002843930e-02 2.483902266700249370e-02 2.534240304062920779e-02 3.125777363851887231e-02
5.830000000000000071e+00 4.129026836293787309e-04 1.838090540830280423e-02 1.946645475944087239e-02 2.112279957802646116e-02 2.137511563653496371e-02 2.231083844315443973e-02 2.371088649413880325e-02 2.529893124847130276e-02 2.479211628421485250e-02 3.129791299938171345e-02
5.839999999999999858e+00 3.432247549256217363e-04 1.831854156578313284e-02 1.941230558881329102e-02 2.107871252498363240e-02 2.133786332439533209e-02 2.229472577643147949e-02 2.365092546529911841e-02 2.525521057307174647e-02 2.474490632167996099e-02 3.133808274989468429e-02
5.849999999999999645e+00 2.730140408296112564e-04 1.825585277783799143e-02 1.935775933298773330e-02 2.103402228455544462e-02 2.130045602492602191e-02 2.227820356388997280e-02 2.359116773964704816e-02 2.469740340023133043e-02 2.521124471068709669e-02 3.137819156929032294e-02
5.860000000000000320e+00 2.164654107999745445e-04 1.820546761915920950e-02 1.931383499092379635e-02 2.099783903756281475e-02 2.127041715022447849e-02 2.226464405973043251e-02 2.354355607336630976e-02 2.517589795977244818e-02 2.465919735567766863e-02 3.141015948459711937e-02
5.870000000000000107e+00 1.738340007114647307e-04 1.816754209382359306e-02 1.928072336453478045e-02 2.097045146119938530e-02 2.124782134899298042e-02 2.225425006790490712e-02 2.350798670474511104e-02 2.514928759368726535e-02 2.463042764319370997e-02 3.143402036609008188e-02
5.879999999999999893e+00 1.310153266765362503e-04 1.812949937847931764e-02 1.924746685803309723e-02 2.094285022081961850e-02 2.122516792934331722e-02 2.224364480078270395e-02 2.347255656055731096e-02 2.512259213216891732e-02 2.460156183775089392e-02 3.145774383489990250e-02
5.889999999999999680e+00 1.023660634177774742e-04 1.810407243840458577e-02 1.922521510663008359e-02 2.092433095578588934e-02 2.121003342440787309e-02 2.223644840420170229e-02 2.344902305669307671e-02 2.510474827231569048e-02 2.458226576115178988e-02 3.147346319493977973e-02
5.900000000000000355e+00 5.923777703431429504e-05 1.806583429817612205e-02 1.919171596137157418e-02 2.089637470931422075e-02 2.118728301367220693e-02 2.222545061631922558e-02 2.341386722231374173e-02 2.455324511734295612e-02 2.507791273806540128e-02 3.149686345348681749e-02
5.910000000000000142e+00 4.482067593095795518e-05 1.805306218303154644e-02 1.918051709345667058e-02 2.088700871509794124e-02 2.117968650729942434e-02 2.222172762764357615e-02 2.340219014152971136e-02 2.506894907812240447e-02 2.454355151985740044e-02 3.150460815741111531e-02
5.919999999999999929e+00 1.592521282934894312e-05 1.802747884024029357e-02 1.915807050480829166e-02 2.086820591180031659e-02 2.116447384892561692e-02 2.221419161005277684e-02 2.337890295520039102e-02 2.452413479070477201e-02 2.505099421020695605e-02 3.152000165857497815e-02
5.929999999999999716e+00 1.446932924850449527e-06 1.801466760904199549e-02 1.914682274192399183e-02 2.085876911518925320e-02 2.115685766692282019e-02 2.221037705618394281e-02 2.336729445414203327e-02 2.451441183983251934e-02 2.504200306042586935e-02 3.152764576467261687e-02
5.940000000000000391e+00 -1.305165797136540834e-05 1.800184333602035391e-02 1.913555863862000453e-02 2.084930872802836024e-02 2.114923489658070491e-02 2.220653043592778902e-02 2.335571043907423011e-02 2.503300280567267305e-02 2.450467928580681715e-02 3.153525143040280393e-02
5.950000000000000178e+00 -1.305165797136540834e-05 1.800184333602035391e-02 1.913555863862000453e-02 2.084930872802836024e-02 2.114923489658070491e-02 2.220653043592778902e-02 2.335571043907423011e-02 2.503300280567267305e-02 2.450467928580681715e-02 3.153525143040280393e-02
5.959999999999999964e+00 -2.757051841974642378e-05 1.798900601947316102e-02 1.912427817345010994e-02 2.083982475288577788e-02 2.114160552330332163e-02 2.220265095680355391e-02 2.334415174450564165e-02 2.449493721967235110e-02 2.502399347497632695e-02 3.154281597306131391e-02
5.969999999999999751e+00 -2.757051841974642378e-05 1.798900601947316102e-02 1.912427817345010994e-02 2.083982475288577788e-02 2.114160552330332163e-02 2.220265095680355391e-02 2.334415174450564165e-02 2.449493721967235110e-02 2.502399347497632695e-02 3.154281597306131391e-02
5.980000000000000426e+00 -2.757051841974642378e-05 1.798900601947316102e-02 1.912427817345010994e-02 2.083982475288577788e-02 2.114160552330332163e-02 2.220265095680355391e-02 2.334415174450564165e-02 2.449493721967235110e-02 2.502399347497632695e-02 3.154281597306131391e-02
5.990000000000000213e+00 -2.757051841974642378e-05 1.798900601947316102e-02 1.912427817345010994e-02 2.083982475288577788e-02 2.114160552330332163e-02 2.220265095680355391e-02 2.334415174450564165e-02 2.449493721967235110e-02 2.502399347497632695e-02 3.154281597306131391e-02
6.000000000000000000e+00 -2.757051841974642378e-05 1.798900601947316102e-02 1.912427817345010994e-02 2.083982475288577788e-02 2.114160552330332163e-02 2.220265095680355391e-02 2.334415174450564165e-02 2.449493721967235110e-02 2.502399347497632695e-02 3.154281597306131391e-02
6.009999999999999787e+00 -2.757051841974642378e-05 1.798900601947316102e-02 1.912427817345010994e-02 2.083982475288577788e-02 2.114160552330332163e-02 2.220265095680355391e-02 2.334415174450564165e-02 2.449493721967235110e-02 2.502399347497632695e-02 3.154281597306131391e-02
6.019999999999999574e+00 -2.757051841974642378e-05 1.798900601947316102e-02 1.912427817345010994e-02 2.083982475288577788e-02 2.114160552330332163e-02 2.220265095680355391e-02 2.334415174450564165e-02 2.449493721967235110e-02 2.502399347497632695e-02 3.154281597306131391e-02
6.030000000000000249e+00 -2.757051841974642378e-05 1.798900601947316102e-02 1.912427817345010994e-02 2.083982475288577788e-02 2.114160552330332163e-02 2.220265095680355391e-02 2.334415174450564165e-02 2.449493721967235110e-02 2.502399347497632695e-02 3.154281597306131391e-02
6.040000000000000036e+00 -2.757051841974642378e-05 1.798900601947316102e-02 1.912427817345010994e-02 2.083982475288577788e-02 2.114160552330332163e-02 2.220265095680355391e-02 2.334415174450564165e-02 2.449493721967235110e-02 2.502399347497632695e-02 3.154281597306131391e-02
6.049999999999999822e+00 -1.682758968132508763e-05 1.799855369620146847e-02 1.913302570114200699e-02 2.084512659642571639e-02 2.114312062201169698e-02 2.221242952774173801e-02 2.334903593408989286e-02 2.450049238232332449e-02 2.503001476898863986e-02 3.153359248994550001e-02
6.059999999999999609e+00 -1.682758968132508763e-05 1.799855369620146847e-02 1.913302570114200699e-02 2.084512659642571639e-02 2.114312062201169698e-02 2.221242952774173801e-02 2.334903593408989286e-02 2.450049238232332449e-02 2.503001476898863986e-02 3.153359248994550001e-02
6.070000000000000284e+00 -6.101695386093641559e-06 1.800807744352238629e-02 1.914175439871906859e-02 2.085039165262754512e-02 2.114462400039273521e-02 2.222219268689080984e-02 2.335393544216785022e-02 2.450606075401837863e-02 2.503604947830710692e-02 3.152427446226045010e-02
6.080000000000000071e+00 4.607143702038824426e-06 1.801757724672775271e-02 3.151486649901100862e-02 1.915046430107255129e-02 2.504209764353321904e-02 2.451164222726841951e-02 2.335885040471216353e-02 2.085562002332409445e-02 2.114611574998015789e-02 2.223194003268707739e-02
6.089999999999999858e+00 2.597357406558765543e-05 1.803650496414180640e-02 1.916782785950975343e-02 2.086596711417101901e-02 2.114906473508284396e-02 2.225138567233479400e-02 2.336872725649838389e-02 2.505423450229052676e-02 2.452284404130033318e-02 3.149579821179856326e-02
6.099999999999999645e+00 3.663112419541210147e-05 1.804593285075370077e-02 1.917648158417647672e-02 2.087108603484500238e-02 2.115052215937483424e-02 2.226108315600597645e-02 2.337368943499617061e-02 2.506032327343396190e-02 2.452846415901329194e-02 3.148614613477807023e-02
6.110000000000000320e+00 6.850086880294744293e-05 1.807407245900374826e-02 1.920233094272215738e-02 2.088622547872149779e-02 2.115482732215430081e-02 2.229006936915157305e-02 2.338867278454086901e-02 2.507867140117734858e-02 2.454539998216211799e-02 3.145676389626236163e-02
6.120000000000000107e+00 8.966140431760648874e-05 1.809271202276327428e-02 1.921947099531555112e-02 2.089613829883934029e-02 2.115764250956061326e-02 2.230930087240902762e-02 2.339874392867431416e-02 2.455675224718959632e-02 2.509097201838233690e-02 3.143685551730520528e-02
6.129999999999999893e+00 1.212728557242460475e-04 1.812049084958842690e-02 1.924504242734916687e-02 2.091073914521534086e-02 2.116178501381699162e-02 2.233800089115329027e-02 2.341397728032864820e-02 2.510952640333332514e-02 2.457387080148458469e-02 3.140657541018148508e-02
6.139999999999999680e+00 1.527285922582990768e-04 1.814805276023903971e-02 1.927044821217144960e-02 2.092501997345889986e-02 2.116583388578499939e-02 2.236651420910324220e-02 2.342936670926502873e-02 2.459109455123278595e-02 2.512820566151278967e-02 3.137586070549117784e-02
6.150000000000000355e+00 1.944263924759457977e-04 1.818446400460955320e-02 1.930406626708221218e-02 2.094356682022531849e-02 2.117109244363007611e-02 2.240422191386315723e-02 2.345013711072425899e-02 2.515330682794444939e-02 2.461421719331107621e-02 3.133434458564777342e-02
6.160000000000000142e+00 2.461559687161161297e-04 1.822943391317638148e-02 1.934567931502810881e-02 2.096596155115378404e-02 2.117745316254572227e-02 2.245082012752331810e-02 2.347652072064109960e-02 2.464336191541154769e-02 2.518499943624039061e-02 3.128172866697762761e-02
6.169999999999999929e+00 2.974468479616257052e-04 1.827379804481040274e-02 1.938684022494470069e-02 2.098748437945942291e-02 2.118359655883641016e-02 2.249677273955904416e-02 2.350339459745985626e-02 2.467275895820886938e-02 2.521704520464684504e-02 3.122851083415063844e-02
6.179999999999999716e+00 3.482964698677044782e-04 1.831755527375868511e-02 1.942755175537000389e-02 3.117486591661337847e-02 2.100813611777007164e-02 2.118954687793640768e-02 2.254202677335334984e-02 2.353078407092097299e-02 2.524944527275507430e-02 2.470239084572169522e-02
6.190000000000000391e+00 4.087299547058781922e-04 1.836926145424895226e-02 1.947581574977442012e-02 2.103176095373359908e-02 2.119647509309607186e-02 2.259533587918097913e-02 2.356436810204168633e-02 2.473823408293388676e-02 2.528879315320394644e-02 3.111012817411511200e-02
6.200000000000000178e+00 4.784220553534390035e-04 1.842847707230363050e-02 1.953131467988155484e-02 2.105769633759905016e-02 2.120435136860710293e-02 2.265604610179293432e-02 2.360459248048035752e-02 2.478040502383290974e-02 2.533534147264176681e-02 3.103434992954164084e-02
6.209999999999999964e+00 5.472312765229331516e-04 1.848649751172974989e-02 1.958594600498061306e-02 2.108180728089551967e-02 2.121214235271350057e-02 2.271503290521368484e-02 2.364600152706800018e-02 2.482291048266346140e-02 2.538257482863089110e-02 3.095854419805282171e-02
6.219999999999999751e+00 6.247803608231816816e-04 1.855134158591968327e-02 1.964732228515301757e-02 2.110696222572662484e-02 2.122119474720850565e-02 2.278018253012327812e-02 2.369484790840202526e-02 2.487183636989891491e-02 2.543737930642870140e-02 3.087213931195894462e-02
6.230000000000000426e+00 7.011568017780689388e-04 1.861462219749085781e-02 1.970756892022740292e-02 2.123078038538136342e-02 2.112927670436047164e-02 2.284277125392640898e-02 2.374537598186628878e-02 2.492106783197435907e-02 2.549303745921202569e-02 3.078622075559199478e-02
6.240000000000000213e+00 7.856657476317003164e-04 1.868394428472873459e-02 1.977399286390308861e-02 2.115053332683183851e-02 2.124277441945671141e-02 2.290997654323525395e-02 2.380426746617370429e-02 2.497673786804130436e-02 2.555663029522755106e-02 3.069040487210889998e-02
6.250000000000000000e+00 8.777907563636106695e-04 1.875865051335519687e-02 1.984610601084129539e-02 2.116890886568894084e-02 2.125822750341150105e-02 2.298054609635453646e-02 2.387222584366621020e-02 2.503884766785797328e-02 2.562842916460775569e-02 3.058528790410755538e-02
6.259999999999999787e+00 9.680292641076150345e-04 1.883092111150158274e-02 1.991641952140157587e-02 2.118187675629264188e-02 2.127598143264258779e-02 2.304675743114896827e-02 2.394272761297263144e-02 2.510112462952930959e-02 2.570132649089490462e-02 3.048188454431348393e-02
6.269999999999999574e+00 1.065089023784372441e-03 1.890761439552897383e-02 1.999165103758457698e-02 3.037045427944825085e-02 2.119093565829799700e-02 2.129733618159099576e-02 2.311463334017013760e-02 2.402295722828813943e-02 2.578263372656114383e-02 2.516971471932342649e-02
6.280000000000000249e+00 1.168310840520078546e-03 1.898794428125868267e-02 2.007113668951078858e-02 2.119622132443226351e-02 2.132144663493434900e-02 2.318300242896745647e-02 2.411320572307710727e-02 2.524452694306576414e-02 2.587245429052642542e-02 3.025205795631786404e-02
6.290000000000000036e+00 1.268722637222179008e-03 1.906481490351556382e-02 2.014783856154707398e-02 3.013739320957922740e-02 2.119806151169864594e-02 2.134533199564853101e-02 2.324583923039789599e-02 2.420565195905063915e-02 2.596317919218717532e-02 2.531921962454941957e-02
6.299999999999999822e+00 1.374292451723155241e-03 1.914421855156232116e-02 2.022766021661932118e-02 2.119715468439567138e-02 2.137028970358198499e-02 3.001789594532528610e-02 2.330821705096394053e-02 2.430742604069503071e-02 2.606214235098485918e-02 2.539989834395140270e-02
6.309999999999999609e+00 1.476483579509636464e-03 1.921963300907823455e-02 2.030390493265425700e-02 2.119386460924341242e-02 2.139400434704824203e-02 2.990386679107493589e-02 2.336526770860555477e-02 2.440995325150078707e-02 2.616142701164255249e-02 2.548023615589534163e-02
6.320000000000000284e+00 1.582709911145120793e-03 1.929643904321471856e-02 2.038176088231670111e-02 2.118814940329058830e-02 2.141807445901563675e-02 2.978785514736229448e-02 2.342138987441124212e-02 2.452015239321833975e-02 2.626824922017552411e-02 2.556627429647264152e-02
6.330000000000000071e+00 1.692065418351163799e-03 1.937372646777138843e-02 2.045990238462613159e-02 2.117999156486094492e-02 2.144223755104422008e-02 2.967220917975011557e-02 2.347603707669645642e-02 2.638203948755435055e-02 2.565778918021327862e-02 2.463681461434793010e-02
6.339999999999999858e+00 1.796749491305858672e-03 1.944591902647449522e-02 2.053207123790455266e-02 2.117020779226125651e-02 2.146487041937413312e-02 2.956644341576547194e-02 2.352550955776030323e-02 2.475092872267090072e-02 2.649458075232856424e-02 2.574847464869657945e-02
6.349999999999999645e+00 1.896702983002406797e-03 1.951310708822895368e-02 2.059760219975750525e-02 2.115934569540623908e-02 2.148616789365802998e-02 2.947150769161340639e-02 2.357010508010340399e-02 2.486157473534906376e-02 2.660534949477180722e-02 2.583816871329049081e-02
6.360000000000000320e+00 1.998041099987887641e-03 1.957936554418665195e-02 2.065922998068519048e-02 2.114733914985278407e-02 2.150764819512717557e-02 2.361239295135441132e-02 2.938320552733156635e-02 2.497498019239710251e-02 2.672104958734640434e-02 2.593253582604350752e-02
6.370000000000000107e+00 2.099668072435146703e-03 1.964377878818193354e-02 2.071392606492759511e-02 2.113528209057619761e-02 2.152934286152262053e-02 2.365118943910294452e-02 2.930512369081445315e-02 2.508962679603082835e-02 2.684076250238935646e-02 2.603103345711606231e-02
6.379999999999999893e+00 2.194990505790178799e-03 1.970216819653208482e-02 2.075568651672018636e-02 2.112550316487062443e-02 2.155013315111213579e-02 2.368322175236683980e-02 2.924415826605023319e-02 2.519794960490819025e-02 2.695688076858475044e-02 2.612737024840764213e-02
6.389999999999999680e+00 2.288965227217204263e-03 1.975759089364904908e-02 2.078378853343896410e-02 2.111939300111808845e-02 2.157137919949272606e-02 2.370899654748208699e-02 2.919883435112821668e-02 2.530587966660204427e-02 2.707585741160601842e-02 2.622662721319167847e-02
6.400000000000000355e+00 2.371075736130737362e-03 1.980404310889918515e-02 2.079415767776896656e-02 2.111843548248868233e-02 2.159081977799703553e-02 2.372474298245722327e-02 2.917417453117853929e-02 2.540200636366323622e-02 2.718466935017488720e-02 2.631743559933803767e-02
6.410000000000000142e+00 2.455124625228269266e-03 1.984936825811440750e-02 2.078824988995298106e-02 2.112179180882256535e-02 2.161177771272028772e-02 2.373128153809002383e-02 2.916669443434521947e-02 2.550399531389523772e-02 2.641522744774960421e-02 2.730267722444076200e-02
6.419999999999999929e+00 2.527154074768834559e-03 1.988605963476192812e-02 2.076850460241357055e-02 2.112656376366945157e-02 2.163064925831341065e-02 2.372562102649428128e-02 2.917767228343502717e-02 2.559693819071068646e-02 2.650405746887124145e-02 2.741156730755795606e-02
6.429999999999999716e+00 2.595088537878314540e-03 1.991837231982081236e-02 2.073626125829930097e-02 2.113012123507823636e-02 2.164908968858457461e-02 2.370620270993916215e-02 2.920604618245984871e-02 2.569322126732034861e-02 2.659368265915676086e-02 2.752409901114691651e-02
6.440000000000000391e+00 2.654633050490004097e-03 1.994426714354449737e-02 2.069516228179736281e-02 2.166541840404175023e-02 2.112982688829518826e-02 2.367247505336531402e-02 2.578977721148072166e-02 2.667903943051640192e-02 2.763469496229051595e-02 2.924888882238766558e-02
6.450000000000000178e+00 2.708171828162292318e-03 1.996477111704422422e-02 2.064445894734966841e-02 2.167959374765283595e-02 2.112387542276680796e-02 2.362159615178679312e-02 2.589383874212845826e-02 2.676432296971337915e-02 2.774936714054006617e-02 2.930636100147045175e-02
6.459999999999999964e+00 2.750286710906803701e-03 1.997799012808584851e-02 2.059048497004996661e-02 2.111218329994055121e-02 2.168951597516108679e-02 2.355937628028343528e-02 2.599654036079932298e-02 2.684106813214966539e-02 2.785672202854984000e-02 2.936973767146209072e-02
6.469999999999999751e+00 2.785350627868270635e-03 1.998546594358190445e-02 2.052839832427864539e-02 2.109320296041734474e-02 2.169557321556195642e-02 2.348065303711146037e-02 2.610969884745023908e-02 2.691741774414704857e-02 2.796791510675416051e-02 2.944282301849162828e-02
6.480000000000000426e+00 2.810856882200975498e-03 1.998647256302457653e-02 2.046144738867721261e-02 2.106722081335950583e-02 2.169656584142482317e-02 2.339025849936742646e-02 2.622839238422807612e-02 2.698928431263796293e-02 2.807695400738465658e-02 2.951994185250458522e-02
6.490000000000000213e+00 2.826761810751596618e-03 1.998112522311968828e-02 2.038999248317246993e-02 2.103409780674721924e-02 2.169203666316509710e-02 2.329041389035240231e-02 2.959902317094411858e-02 2.635235065181842917e-02 2.705676579722941094e-02 2.818347455088711720e-02
6.500000000000000000e+00 2.833031877222476694e-03 1.996951297278041354e-02 2.031427916346572118e-02 2.099364113346586722e-02 2.168164196141680877e-02 2.318346510325477311e-02 2.648072977628338973e-02 2.712005636501042469e-02 2.828711590657898012e-02 2.967846181261263316e-02
6.509999999999999787e+00 2.829643931378188725e-03 1.995169004486012365e-02 2.023449106661795102e-02 2.094557197130824527e-02 2.166514436116448103e-02 2.307174743553996529e-02 2.661212064948835498e-02 2.717956057519259686e-02 2.838756564414908479e-02 2.975708620896445195e-02
6.519999999999999574e+00 2.816585434699544511e-03 1.992765450883002623e-02 2.015079741020336587e-02 2.088952083266627791e-02 2.164241113420841550e-02 2.295748548508408024e-02 2.674443005191486089e-02 2.723610528905592854e-02 2.983412588525269707e-02 2.848458387469831807e-02
6.530000000000000249e+00 2.793854656633843348e-03 1.989728595005593043e-02 2.006343111313736022e-02 2.082504361968245607e-02 2.161342098046109897e-02 2.284271480020431261e-02 2.687452490032866959e-02 2.729135530227614140e-02 2.990918813311902597e-02 2.857801012679182448e-02
6.540000000000000036e+00 2.761460828627868881e-03 1.986011664376600289e-02 1.997292721246804112e-02 2.075165660833953873e-02 2.157827790580758853e-02 2.272921191336615965e-02 2.699749663337225672e-02 2.734858202131539365e-02 2.998224787684319534e-02 2.866775482911649783e-02
6.549999999999999822e+00 2.721754660100355726e-03 1.981676225703911040e-02 1.988581230921689785e-02 2.067325701255467302e-02 2.153941354744253606e-02 2.262388342609144426e-02 2.710090686849586997e-02 2.740996588879229465e-02 2.874956256058979615e-02 3.005011067100768138e-02
6.559999999999999609e+00 2.670586435249135311e-03 1.980174593665900290e-02 1.975382167207383188e-02 2.058121479338204801e-02 2.149310741138613090e-02 2.251667182075390086e-02 2.718738202666122483e-02 2.748838450649230408e-02 3.012061179894818738e-02 2.883200608316554420e-02
6.570000000000000284e+00 2.613110617027045429e-03 1.966786502167523071e-02 1.973881919977065955e-02 2.048451120707689768e-02 2.144445183392007862e-02 2.241889023595221991e-02 3.018769891056011581e-02 2.890675196003971575e-02 2.757736579373412308e-02 2.724508810476495776e-02
6.580000000000000071e+00 2.547042133276259182e-03 1.956904419200662659e-02 1.967969540315767443e-02 2.037873987476737994e-02 2.139178048933113030e-02 2.232529427776738101e-02 2.767494481803682224e-02 2.728267262297895401e-02 2.897780627363168160e-02 3.025621159658763160e-02
6.589999999999999858e+00 2.476573843016421136e-03 1.962080975371422939e-02 1.946984403082090836e-02 2.027031651982083918e-02 2.133867580857340407e-02 2.224040024381980854e-02 3.032389447190790566e-02 2.730471244354666996e-02 2.776872929097324444e-02 2.904135832320281496e-02
6.599999999999999645e+00 2.393936119105788320e-03 1.936061552690096846e-02 1.955410452325027915e-02 2.014754663310475494e-02 2.127974142305216407e-02 2.215445486474506426e-02 2.731742618564441533e-02 2.786380631260924196e-02 2.910385893835896673e-02 3.040005017970162302e-02
6.610000000000000320e+00 2.312868299060772282e-03 1.925922335836223812e-02 1.949002886193628228e-02 2.003090490088508049e-02 2.122487291352834898e-02 2.208035218943121131e-02 2.732148866354545957e-02 2.794246818960443787e-02 2.915508160236888330e-02 3.047388734443653296e-02
6.620000000000000107e+00 2.219758837036709103e-03 1.914813537156770384e-02 1.941740007207267554e-02 1.990101326818927846e-02 2.116487604682345050e-02 2.200429884035999886e-02 2.731939228185576232e-02 3.055952367185054905e-02 2.801715067226230940e-02 2.920360031824388927e-02
6.629999999999999893e+00 2.125018595046900428e-03 1.903964065099316913e-02 1.934406105682096380e-02 1.977297467573159093e-02 2.110660806651161459e-02 2.193430976246025718e-02 2.731200841716404856e-02 2.807841787385507645e-02 2.924318971561427546e-02 3.064867735295933801e-02
6.639999999999999680e+00 2.023737964249088840e-03 1.892756899138060833e-02 1.926583109174326292e-02 1.964049883941900582e-02 2.186571070261050798e-02 2.104689020246140047e-02 2.729979579671062626e-02 2.813007905777543255e-02 2.927600324864281303e-02 3.074671352122965856e-02
6.650000000000000355e+00 1.922505160651685231e-03 1.881870103619563001e-02 1.918737127985443991e-02 1.951258053167272480e-02 2.098939509360715772e-02 2.180211014055498039e-02 2.728416273299750019e-02 2.816973757724811414e-02 2.930023790882787041e-02 3.084743985725452511e-02
6.660000000000000142e+00 1.822452818768099773e-03 1.871352621558547424e-02 1.910908270649598964e-02 1.939067415329471036e-02 2.093434370955073176e-02 2.174311595904113853e-02 2.726604599404582746e-02 3.094925977652276949e-02 2.819907668382071186e-02 2.931690128149260291e-02
6.669999999999999929e+00 1.717476676693598841e-03 1.860520170640595286e-02 1.902551882351928222e-02 1.926790186102650057e-02 2.087813497797049583e-02 2.168457243038957039e-02 2.724472603727136344e-02 2.822101792561912403e-02 2.932769156390415549e-02 3.105787903242490655e-02
6.679999999999999716e+00 1.607634843746213885e-03 1.849357154360694797e-02 1.893565367730807095e-02 1.914563296372614326e-02 2.082070027606366946e-02 2.162636148176937112e-02 2.722033084535201500e-02 2.823583810801643182e-02 2.933274295971445914e-02 3.117271416961881966e-02
6.690000000000000391e+00 1.500779190328024220e-03 1.838624716985679669e-02 1.884490106145237515e-02 1.903345826876611316e-02 2.157225878077165954e-02 2.076591081202611849e-02 2.719489230488822407e-02 2.824353873287704930e-02 2.933249395175657054e-02 3.128482400105983552e-02
6.700000000000000178e+00 1.397852490085093810e-03 1.828373936619273610e-02 1.875373430205989206e-02 1.893216189141736644e-02 2.152218075374532497e-02 2.071393659461534184e-02 2.716904507184105325e-02 2.824565247845114285e-02 2.932819989828720775e-02 3.139252861894397534e-02
6.709999999999999964e+00 1.291402405550873137e-03 1.817835386738896747e-02 1.865560792948974325e-02 1.883415182189037904e-02 2.066082866417829136e-02 2.147224220792190094e-02 2.714112751622525105e-02 2.824316697203118828e-02 2.932022918362918451e-02 3.150302733818937523e-02
6.719999999999999751e+00 1.190050751154471311e-03 1.807840557881586555e-02 1.855933443702155114e-02 1.874628204631259912e-02 2.061073115491898755e-02 2.142626961843380543e-02 2.711358004256356549e-02 2.823700352181175710e-02 2.930981570247952195e-02 3.160688954742841422e-02
6.730000000000000426e+00 1.085768235355705821e-03 1.797578871517630308e-02 1.866008243491754440e-02 1.845856418289498410e-02 2.138042753494326376e-02 2.055953506381082499e-02 2.708438155574764000e-02 2.822732284831304395e-02 2.929666227940343551e-02 3.171192381756549050e-02
6.740000000000000213e+00 9.876313810296530240e-04 1.787929586542010008e-02 1.836314778725520527e-02 1.858173432097096414e-02 2.051158352386941996e-02 2.133853631623112979e-02 2.705621131827917400e-02 2.821551980728287043e-02 2.928235456028914843e-02 3.180868824778344817e-02
6.750000000000000000e+00 8.963279489662037258e-04 1.778950161959191173e-02 1.827449919305739259e-02 1.851051666083762537e-02 2.046709843003678350e-02 2.130057861732723504e-02 2.702947104996171468e-02 2.820248131996506633e-02 2.926759684685294530e-02 3.189660096492048791e-02
6.759999999999999787e+00 8.030575788757381758e-04 1.769768791156802260e-02 1.843892716401927118e-02 1.818446857243009515e-02 2.126275801257284173e-02 2.042172338352733069e-02 2.700168492940674750e-02 2.818735136711819286e-02 2.925127114363279546e-02 3.198402590040324428e-02
6.769999999999999574e+00 7.174501043216319641e-04 1.761330035140393907e-02 1.810252018953339634e-02 1.837395177419340331e-02 2.038009374640250421e-02 2.122885254771799540e-02 2.697580804556350131e-02 2.817202963662164550e-02 2.923531229325602304e-02 3.206191951709660981e-02
6.780000000000000249e+00 6.400441934360738940e-04 1.753687769351467210e-02 1.802908877730720685e-02 1.831563664920159498e-02 2.034243715605067379e-02 2.119883272320398707e-02 2.695213320923617317e-02 2.815711472143450633e-02 2.922017223639555156e-02 3.213023765224177347e-02
6.790000000000000036e+00 5.614165393692138089e-04 1.745911804546845109e-02 1.825671210313900214e-02 1.795519636681005074e-02 2.116893562080505650e-02 2.030414752108725129e-02 2.692784063713180367e-02 2.814103165022635578e-02 2.920417675563688129e-02 3.219741761602237101e-02
6.799999999999999822e+00 4.916239085497177246e-04 1.738997871445218876e-02 1.789021422730099203e-02 1.820460448405098949e-02 2.027011103535866429e-02 2.114288500036001772e-02 2.690608977856220885e-02 2.812603850098520722e-02 2.918950950635949143e-02 3.225504965885939157e-02
6.809999999999999609e+00 4.209119532068011384e-04 1.731981340517910542e-02 1.782496147155431671e-02 1.815195031826348157e-02 2.023556527318052037e-02 2.111694418103474483e-02 2.688388759860666985e-02 2.811021926598100337e-02 2.917424155075043490e-02 3.231140445326985411e-02
6.820000000000000284e+00 3.595757269398742887e-04 1.725885726859665084e-02 1.776883273350764528e-02 1.810636300579237037e-02 2.020554116529862942e-02 2.109480213010260855e-02 2.686450553308620745e-02 2.809602582342645219e-02 2.916069427661704613e-02 3.235853809515346763e-02
6.830000000000000071e+00 3.079539457590068871e-04 1.720748857461869286e-02 1.772192714622802812e-02 1.806804200777396494e-02 2.018022463191864943e-02 2.107641940775059619e-02 2.684811066250894149e-02 2.808376540817001873e-02 2.914909087541595750e-02 3.239688960600319023e-02
6.839999999999999858e+00 2.558730682188544423e-04 1.715560256695568622e-02 1.767490611147505553e-02 1.802941233427568166e-02 2.015463483278490814e-02 2.105810212545169979e-02 2.683149860031775261e-02 2.807112334213668348e-02 2.913721025765983116e-02 3.243431468002495183e-02
6.849999999999999645e+00 2.033358744512037391e-04 1.710320222554977121e-02 1.762777203399649301e-02 1.799046814631828292e-02 2.012876840424429603e-02 2.103985276716182837e-02 2.681467294173464286e-02 2.805811030134247944e-02 2.912505983719616831e-02 3.247073271490530377e-02
6.860000000000000320e+00 1.609794430577523563e-04 1.706091392732338521e-02 1.758998417227424296e-02 1.795908291873767049e-02 2.010787393618077706e-02 2.102530380529187698e-02 2.680106103071698206e-02 2.804743983530454121e-02 2.911515004037690951e-02 3.249908708901215471e-02
6.870000000000000107e+00 1.290224959057637043e-04 1.702898428747685183e-02 1.756159632939053097e-02 1.793540838450033773e-02 2.009208461924342007e-02 2.101442234194448797e-02 2.679076498779318222e-02 2.803928878675036526e-02 2.910760949325313582e-02 3.251987008755699571e-02
6.879999999999999893e+00 9.690368448449470902e-05 1.699687268901804021e-02 1.753316811388009808e-02 1.791161663430014886e-02 2.007619305897319004e-02 2.100356735807520220e-02 2.678039513161354843e-02 2.803101317130902645e-02 2.909997781129551944e-02 3.254021936226151462e-02
6.889999999999999680e+00 7.540151715477711022e-05 1.697536432055334055e-02 1.751419342342708241e-02 1.789568994895045576e-02 2.006554158355635178e-02 2.099634564853387203e-02 2.677344126438546690e-02 2.802542797369148367e-02 2.909484009057778861e-02 3.255353573247533883e-02
6.900000000000000355e+00 4.301427439511828598e-05 1.694295151772748018e-02 1.748569731839111005e-02 1.787170108967518420e-02 2.004947828354174816e-02 2.098553584802723485e-02 2.676295008371205181e-02 2.801694960645767160e-02 2.908705963430981839e-02 3.257312231138927150e-02
6.910000000000000142e+00 3.218288530516915096e-05 1.693210732808731259e-02 1.747618947055794986e-02 1.786367834437672247e-02 2.004410080947826786e-02 2.098193871888529710e-02 2.675943703484583505e-02 2.801409698481809041e-02 2.908444664998619325e-02 3.257954506830381541e-02
6.919999999999999929e+00 1.046677914479362672e-05 1.691035928742586417e-02 1.745715995049859637e-02 1.784759301788434518e-02 2.003331117753444357e-02 2.097475376589215401e-02 2.675238712285351803e-02 2.800835246888699545e-02 2.907919173003850957e-02 3.259222748287252114e-02
6.929999999999999716e+00 -4.178930422042092298e-07 1.689945551159537790e-02 1.744763823950231871e-02 1.783953039005012342e-02 2.002789897982793638e-02 2.097116597447912234e-02 2.674885031579929753e-02 2.800546073242591791e-02 2.907654989202308748e-02 3.259848583239187414e-02
6.940000000000000391e+00 -1.132028146132950031e-05 1.688853194938625887e-02 1.743811186689635251e-02 1.783145442238102257e-02 2.002247516815071349e-02 2.096758132760584425e-02 2.674530564535805913e-02 2.800255611506034803e-02 2.907389853311198244e-02 3.260468807525170043e-02
6.950000000000000178e+00 -1.132028146132950031e-05 1.688853194938625887e-02 1.743811186689635251e-02 1.783145442238102257e-02 2.002247516815071349e-02 2.096758132760584425e-02 2.674530564535805913e-02 2.800255611506034803e-02 2.907389853311198244e-02 3.260468807525170043e-02
6.959999999999999964e+00 -2.224036354114133370e-05 1.687758863929850542e-02 1.742858081082448996e-02 1.782336509299557725e-02 2.001703972325398137e-02 2.096399984114321810e-02 2.674175313956343725e-02 2.799963869515640497e-02 2.907123770124516587e-02 3.261083356382430548e-02
6.969999999999999751e+00 -2.224036354114133370e-05 1.687758863929850542e-02 1.742858081082448996e-02 1.782336509299557725e-02 2.001703972325398137e-02 2.096399984114321810e-02 2.674175313956343725e-02 2.799963869515640497e-02 2.907123770124516587e-02 3.261083356382430548e-02
6.980000000000000426e+00 -2.224036354114133370e-05 1.687758863929850542e-02 1.742858081082448996e-02 1.782336509299557725e-02 2.001703972325398137e-02 2.096399984114321810e-02 2.674175313956343725e-02 2.799963869515640497e-02 2.907123770124516587e-02 3.261083356382430548e-02
6.990000000000000213e+00 -2.224036354114133370e-05 1.687758863929850542e-02 1.742858081082448996e-02 1.782336509299557725e-02 2.001703972325398137e-02 2.096399984114321810e-02 2.674175313956343725e-02 2.799963869515640497e-02 2.907123770124516587e-02 3.261083356382430548e-02
7.000000000000000000e+00 -2.224036354114133370e-05 1.687758863929850542e-02 1.742858081082448996e-02 1.782336509299557725e-02 2.001703972325398137e-02 2.096399984114321810e-02 2.674175313956343725e-02 2.799963869515640497e-02 2.907123770124516587e-02 3.261083356382430548e-02
7.009999999999999787e+00 -2.224036354114133370e-05 1.687758863929850542e-02 1.742858081082448996e-02 1.782336509299557725e-02 2.001703972325398137e-02 2.096399984114321810e-02 2.674175313956343725e-02 2.799963869515640497e-02 2.907123770124516587e-02 3.261083356382430548e-02
7.019999999999999574e+00 -2.224036354114133370e-05 1.687758863929850542e-02 1.742858081082448996e-02 1.782336509299557725e-02 2.001703972325398137e-02 2.096399984114321810e-02 2.674175313956343725e-02 2.799963869515640497e-02 2.907123770124516587e-02 3.261083356382430548e-02
7.030000000000000249e+00 -2.224036354114133370e-05 1.687758863929850542e-02 1.742858081082448996e-02 1.782336509299557725e-02 2.001703972325398137e-02 2.096399984114321810e-02 2.674175313956343725e-02 2.799963869515640497e-02 2.907123770124516587e-02 3.261083356382430548e-02
7.040000000000000036e+00 -2.224036354114133370e-05 1.687758863929850542e-02 1.742858081082448996e-02 1.782336509299557725e-02 2.001703972325398137e-02 2.096399984114321810e-02 2.674175313956343725e-02 2.799963869515640497e-02 2.907123770124516587e-02 3.261083356382430548e-02
7.049999999999999822e+00 -1.284847728024678438e-05 1.688351953177343392e-02 1.743475924241687930e-02 1.783329265931782662e-02 2.002304587561797369e-02 2.096619670550194797e-02 2.674544388847518647e-02 2.800253616711404284e-02 2.907431633326270151e-02 3.260716219754374728e-02
7.059999999999999609e+00 -1.284847728024678438e-05 1.688351953177343392e-02 1.743475924241687930e-02 1.783329265931782662e-02 2.002304587561797369e-02 2.096619670550194797e-02 2.674544388847518647e-02 2.800253616711404284e-02 2.907431633326270151e-02 3.260716219754374728e-02
7.070000000000000284e+00 -3.472389380434633789e-06 1.688943507181974585e-02 1.744091716451370844e-02 1.784320721113866887e-02 2.002904198529505478e-02 2.096838971823523565e-02 2.674913177820914881e-02 2.800542998326840255e-02 2.907739278848027117e-02 3.260346555266153273e-02
7.080000000000000071e+00 5.887885085932052174e-06 1.689533525900303521e-02 1.744705470326627511e-02 1.785310860047283066e-02 2.003502801190301316e-02 2.097057889434549710e-02 2.675281680181909594e-02 2.800832013818738142e-02 2.908046705306240390e-02 3.259974404146413762e-02
7.089999999999999858e+00 2.456093441623015080e-05 1.690708957349630615e-02 1.745926911444421747e-02 1.787287132180302371e-02 2.004696965031198957e-02 2.097494580030466807e-02 2.676017822256657186e-02 2.801408944274137378e-02 2.908660895428873822e-02 3.259222805876806073e-02
7.099999999999999645e+00 3.387367967285839223e-05 1.691294370017815824e-02 1.746534621865393141e-02 1.788273237921189640e-02 2.005292517738051922e-02 2.097712356390144667e-02 2.676385460575586225e-02 2.801696858170415680e-02 2.908967656279227640e-02 3.258843440126798358e-02
7.110000000000000320e+00 6.171661988073432479e-05 1.693041395342250940e-02 1.748345843577160663e-02 1.791223277197876232e-02 2.007073006365299103e-02 2.098363431568514570e-02 2.677486636238154971e-02 2.802558388284881463e-02 2.909886584993651507e-02 3.257691560065730657e-02
7.120000000000000107e+00 8.019901905028524361e-05 1.694198401295887724e-02 1.749543502264044870e-02 1.793182948499619234e-02 2.008254811981163152e-02 2.098795623302455310e-02 2.678219296933106661e-02 2.803130893617203703e-02 2.910498061640994644e-02 3.256912552757221940e-02
7.129999999999999893e+00 1.078029802830245360e-04 1.695922393057945621e-02 1.751325446392349924e-02 1.796111691493169210e-02 2.010019645059342788e-02 2.099441166853992582e-02 2.679316089316137808e-02 2.803986869571030785e-02 2.911413533981058524e-02 3.255728196755609122e-02
7.139999999999999680e+00 1.352630222942495855e-04 1.697632563252526872e-02 1.753090146220210102e-02 1.799027259691923439e-02 2.011774907354194411e-02 2.100083475633530983e-02 2.680410226446419339e-02 2.804839495601061869e-02 2.912326880094390572e-02 3.254525753057684045e-02
7.150000000000000355e+00 1.716518485999872772e-04 1.699891288119706120e-02 1.755416623637059276e-02 1.802893725737256606e-02 2.014100121373608651e-02 2.100934981658820686e-02 2.681864912741904750e-02 2.805971097959076080e-02 2.913541298360409690e-02 3.252896122844980975e-02
7.160000000000000142e+00 2.167756509731689216e-04 1.702680133703238924e-02 1.758282836551752076e-02 1.807692310167505895e-02 2.016981800250681328e-02 2.101991757295046739e-02 2.683676516349017480e-02 2.807377152984645921e-02 2.915053759249299978e-02 3.250820012588630931e-02
7.169999999999999929e+00 2.614952609675784824e-04 1.705430574201804300e-02 1.761103236991936813e-02 1.812451607603137588e-02 2.019835159183850162e-02 2.103040494006863659e-02 2.685480532989139094e-02 2.808773774960920955e-02 2.916559861701303186e-02 3.248704641503225021e-02
7.179999999999999716e+00 3.058088465173004538e-04 1.708142605041828091e-02 1.763878503451871485e-02 1.817170697304632682e-02 2.022659352828032331e-02 2.104081704348692572e-02 2.687276874476535529e-02 2.810160918951774833e-02 2.918059410860645089e-02 3.246554289224615197e-02
7.190000000000000391e+00 3.584466252916561303e-04 1.711346335491296944e-02 1.767150074275178687e-02 1.822779369103798633e-02 2.026008573845052355e-02 2.105322062695926671e-02 2.689422228827248115e-02 2.811812925662688506e-02 2.919849939613418030e-02 3.243933449242630829e-02
7.200000000000000178e+00 4.191108823537958127e-04 1.715014099856850688e-02 1.770887011801429781e-02 1.829246427482318638e-02 2.029858840385295390e-02 2.106758136006252682e-02 2.691910809430709400e-02 2.813722870313360713e-02 2.921926133579104412e-02 3.240828551732286705e-02
7.209999999999999964e+00 4.789664961709041622e-04 1.718606557685700698e-02 1.774539046553110649e-02 1.835629491166825347e-02 2.108184499912646101e-02 2.033644510442107409e-02 2.694383724135142322e-02 2.815614016974228584e-02 2.923988047946092170e-02 3.237682325032142927e-02
7.219999999999999751e+00 5.463763880480778301e-04 1.722620006383733873e-02 1.778610145453841940e-02 1.842819495166317031e-02 2.109806174592285602e-02 2.037887244590825750e-02 2.697190419167916700e-02 2.817752258945807955e-02 2.926326289060017516e-02 3.234048038681430759e-02
7.230000000000000426e+00 6.127162830781813585e-04 1.726535089254606359e-02 1.782572990879868757e-02 1.849895506546573795e-02 2.042034736106824316e-02 2.111423375024591015e-02 2.699975975536170539e-02 2.819865883530666556e-02 2.928644229501885243e-02 3.230384976648040946e-02
7.240000000000000213e+00 6.860605983540238274e-04 1.730821986741479246e-02 1.786903182690277939e-02 1.857717343628523601e-02 2.113244379512830423e-02 2.046578019117420086e-02 2.703084009972292825e-02 2.822214340392927706e-02 2.931226513297995051e-02 3.226244428252860591e-02
7.250000000000000000e+00 7.659426307076989916e-04 1.735439225385050285e-02 1.791557139715895322e-02 1.866233144082287895e-02 2.115280915980728010e-02 2.051460222665393157e-02 2.706504843748677724e-02 2.824787447680749894e-02 2.934062620433494292e-02 3.221637500476311894e-02
7.259999999999999787e+00 8.441146379241060930e-04 1.739902840734811398e-02 1.796047013015786634e-02 1.874561619559189304e-02 2.117346157899548456e-02 2.056150200186371291e-02 2.709890745618142444e-02 2.827322710067367920e-02 2.936862091074967859e-02 3.217042285117940881e-02
7.269999999999999574e+00 9.281122081000343091e-04 1.744635454557647361e-02 1.800798043108946603e-02 1.883503264518677361e-02 2.119672304996652115e-02 2.061062432752403320e-02 2.713574047213764689e-02 2.830068439247521508e-02 2.939896927923419875e-02 3.212021267876895986e-02
7.280000000000000249e+00 1.017345493319832912e-03 1.749586512946768591e-02 1.805758450985643637e-02 1.892991513320810282e-02 2.122305410175278489e-02 2.066091397457354983e-02 2.717541898965186720e-02 2.833013482713597764e-02 2.943151457069635366e-02 3.206606670137227694e-02
7.290000000000000036e+00 1.104051266886952633e-03 1.754316738672819995e-02 1.810488509511915325e-02 1.902198132685765583e-02 2.125074506065646740e-02 2.070734773941968268e-02 2.721456057672520801e-02 2.835907723590761625e-02 2.946344038979810745e-02 3.201279429903652884e-02
7.299999999999999822e+00 1.195103617586614755e-03 1.759192190787520899e-02 1.815354792305100273e-02 1.911850141764978583e-02 2.128270916821268025e-02 2.075280744254997742e-02 2.725634331179612249e-02 2.838988396463973385e-02 2.949728776063555158e-02 3.195629044415885384e-02
7.309999999999999609e+00 1.283133920062640328e-03 1.763809032730588588e-02 1.819954748030543079e-02 1.921163665377121146e-02 2.131711649399910605e-02 2.079276434946795635e-02 2.729746433662120011e-02 2.842015561841328489e-02 2.953032372447510559e-02 3.190124262157092300e-02
7.320000000000000284e+00 1.374523807457422430e-03 1.768492216555399982e-02 1.824612795789803260e-02 1.930811204954306290e-02 2.135721539492985155e-02 2.082924901166180801e-02 2.734098853383380712e-02 2.845220701622415416e-02 2.956494286677175537e-02 3.184378260045288289e-02
7.330000000000000071e+00 1.468476943556678779e-03 1.773178129194015115e-02 1.829265550702353915e-02 1.940703828065361985e-02 2.086061468870769459e-02 2.140377766349273528e-02 2.738672139606301154e-02 2.848598849722552839e-02 2.960087143176754615e-02 3.178450198758868417e-02
7.339999999999999858e+00 1.558288528333129537e-03 1.777521492364831160e-02 1.833570993371631819e-02 1.950133598486943412e-02 2.088411554679870871e-02 2.145383083791594162e-02 2.743149300477641661e-02 2.851928451577692009e-02 2.963553143234062826e-02 3.172773772264100844e-02
7.349999999999999645e+00 1.643918609536834923e-03 1.781523055919550028e-02 1.837531369586594895e-02 1.959097680799309557e-02 2.150685422859537413e-02 2.090016419088786687e-02 2.747526962918400012e-02 2.855220660082900125e-02 2.966885784498969267e-02 3.167360074753046428e-02
7.360000000000000320e+00 1.730604884774444201e-03 1.785415553483982176e-02 1.841377797661403887e-02 1.968143671466249939e-02 2.090971723561861270e-02 2.156591761150198142e-02 2.752082557814248057e-02 2.858705639095202727e-02 2.970286537175899702e-02 3.161882643392308068e-02
7.370000000000000107e+00 1.817397406842903877e-03 1.789127362154053699e-02 1.845039737109956113e-02 1.977169701163649512e-02 2.091212807102986460e-02 2.163055060490071818e-02 2.756788381600246488e-02 2.862397694796102107e-02 3.156402558211687109e-02 2.973717635762049630e-02
7.379999999999999893e+00 1.898666462174278041e-03 1.792403598432786016e-02 1.848266539843308742e-02 1.985591014608645635e-02 2.090738027648411657e-02 2.169616457626103237e-02 2.761348731341789139e-02 2.866102101427634927e-02 2.976953032240934813e-02 3.151270916628701874e-02
7.389999999999999680e+00 1.978640787341208983e-03 1.795399237436512418e-02 1.851211657108939659e-02 1.993846841118899690e-02 2.089534498954454672e-02 2.176577238227393046e-02 2.766009861028878927e-02 2.870067126520389755e-02 2.980157162912310323e-02 3.146209868144722588e-02
7.400000000000000355e+00 2.048385314333621855e-03 1.797782800783508800e-02 1.853550313467041549e-02 2.001017554032599732e-02 2.087798946526380969e-02 2.183090218028238896e-02 2.770244365583793972e-02 2.873882013463054108e-02 2.982967043961086417e-02 3.141770222416018221e-02
7.410000000000000142e+00 2.119627773799784894e-03 1.799936093874028240e-02 1.855657761408188722e-02 2.008306592003799435e-02 2.085235318181802300e-02 2.190226537415928404e-02 2.774771689508899117e-02 2.878263805018901542e-02 2.985851749192519611e-02 3.137181002479227238e-02
7.419999999999999929e+00 2.180540044719863138e-03 1.801480349114612314e-02 1.857163755282719916e-02 2.014495986276159528e-02 2.082257234041304597e-02 2.196789460646133771e-02 2.778847486670891001e-02 2.882567228310368643e-02 3.133174874422210709e-02 2.988329877767016002e-02
7.429999999999999716e+00 2.237839941089760087e-03 1.802588777788692934e-02 1.858238153063039577e-02 2.020252517485070579e-02 2.078600108184285380e-02 2.203454328225094849e-02 2.782909391337309510e-02 2.887310553418750633e-02 2.990671980507999747e-02 3.129280806732844672e-02
7.440000000000000391e+00 2.287907479020358150e-03 1.803163075393539663e-02 1.858785758663270352e-02 2.025169535394811399e-02 2.074498576878382183e-02 2.209802589299359257e-02 2.786708801861915996e-02 2.892298582918494468e-02 2.992729709565733476e-02 3.125702698915819311e-02
7.450000000000000178e+00 2.332749868308552944e-03 1.803192217322372934e-02 1.858795535799863743e-02 2.029346586672546235e-02 2.069835023029874613e-02 2.216098189203859203e-02 2.790408017153947831e-02 2.897850667121861651e-02 2.994586844876003309e-02 3.122247324026403495e-02
7.459999999999999964e+00 2.367843778705694662e-03 1.802674738545978136e-02 1.858268630100629037e-02 2.032193333227264032e-02 2.065285858565288693e-02 2.221675252159841657e-02 2.793623290004880119e-02 2.903438304356813215e-02 3.119234198563943308e-02 2.996058154674217239e-02
7.469999999999999751e+00 2.396847592925904682e-03 1.801557574871342354e-02 1.857151609029290135e-02 2.033654435694910029e-02 2.060765287571974039e-02 2.227087843400422928e-02 2.796681375653403342e-02 2.909665377397824965e-02 3.116323813020193192e-02 2.997301572569488828e-02
7.480000000000000426e+00 2.417680685010210190e-03 1.799854574251219183e-02 1.855459597308551506e-02 2.057122497208776005e-02 2.032975249275918023e-02 2.232002456316317662e-02 2.799396700800548324e-02 2.916245319584613582e-02 3.113667321375030925e-02 2.998238146926394954e-02
7.490000000000000213e+00 2.430319336608467023e-03 1.797566896479167384e-02 1.853194134953062636e-02 2.054805250833779615e-02 2.029744690130898602e-02 2.236395760128542451e-02 2.801765622996608279e-02 3.111262960844647305e-02 2.923154297378120076e-02 2.998878497841924937e-02
7.500000000000000000e+00 2.434746927500661996e-03 1.794695555819086907e-02 1.850356415960160636e-02 2.053545298691340434e-02 2.024266353135628638e-02 2.240249655643612378e-02 2.803788962151503028e-02 3.109126274685284491e-02 2.930339843152465068e-02 2.999239212784835309e-02
7.509999999999999787e+00 2.430954078087253171e-03 1.791241434712146155e-02 1.846947239772536026e-02 2.017231391122852741e-02 2.052685489476765296e-02 2.243551094033910398e-02 2.805471536814039060e-02 2.937712928888492822e-02 3.107295798817529681e-02 2.999345868256946684e-02
7.519999999999999574e+00 2.418938771574072680e-03 1.787205301394659274e-02 1.842966954642338839e-02 2.009163665031190107e-02 2.051734571114274819e-02 2.246291891606240834e-02 2.806821434522038458e-02 2.945136729340840434e-02 3.105840087456656837e-02 2.999238288380476000e-02
7.530000000000000249e+00 2.398706454032562864e-03 1.782587830141151020e-02 1.838415395517296186e-02 2.000358377761527959e-02 2.050428499725220205e-02 2.248468515656859915e-02 2.807849169706297734e-02 3.104865951973184365e-02 2.952410603376124168e-02 2.998979475743952447e-02
7.540000000000000036e+00 2.370270108964975340e-03 1.777389622370084341e-02 1.833291819667628303e-02 1.990979083801785662e-02 2.048633384754582065e-02 2.250081830010660158e-02 2.808566860630809861e-02 3.104526784645559798e-02 2.959249095286015790e-02 2.998669401241432081e-02
7.549999999999999822e+00 2.335675247354935744e-03 1.771913918623684026e-02 1.827893342272210453e-02 1.981627127403149877e-02 2.046410655992002975e-02 2.251097189432117729e-02 2.808973328426299376e-02 3.104978961260307369e-02 2.964989307071598176e-02 2.998464691068871216e-02
7.559999999999999609e+00 2.291307131750447163e-03 1.765584824133363540e-02 1.821649736307188322e-02 1.971381531713509161e-02 2.043488473827786631e-02 2.251629753645507936e-02 2.809124128549068261e-02 3.106511024461536610e-02 2.969781061230012190e-02 2.998526683160804285e-02
7.570000000000000284e+00 2.241634255702647151e-03 1.759035693998303729e-02 1.815182899574538378e-02 1.961310448302495957e-02 2.040138050295559752e-02 2.251636971624586953e-02 2.809016023479830176e-02 3.109216780379825407e-02 2.972753277270732269e-02 2.998966454492845574e-02
7.580000000000000071e+00 2.184668323043279046e-03 1.751964255734739587e-02 1.808191375779779481e-02 1.950943857763970044e-02 2.036215203932341053e-02 2.251171227587274101e-02 2.808674215262705817e-02 3.113365114690205132e-02 2.974040347466029230e-02 2.999673027344707671e-02
7.589999999999999858e+00 2.124011863182620301e-03 1.744783576684240389e-02 1.801080653067481732e-02 1.940875156657306463e-02 2.031963438597895327e-02 2.250307210331618096e-02 2.808144390038653376e-02 3.118769084695596078e-02 2.973867395841318234e-02 3.000261448800124048e-02
7.599999999999999645e+00 2.052971738431252132e-03 1.736696192261616770e-02 1.793056824141708167e-02 1.930008101502521042e-02 2.026905293642627601e-02 2.248964875802630936e-02 2.807377253509187390e-02 3.126086476929844371e-02 2.972538977750911401e-02 3.000394482505396379e-02
7.610000000000000320e+00 1.983347124267523676e-03 1.729018376550174249e-02 1.785423088907717865e-02 1.920093374203145700e-02 2.021880595337377864e-02 2.247403781672667120e-02 2.806517468103989638e-02 3.134003677663948356e-02 2.970599574201168713e-02 2.999859207941607889e-02
7.620000000000000107e+00 1.903435584449811443e-03 1.720434498390910685e-02 1.776868610784814589e-02 1.909413060113855642e-02 2.016045271544975384e-02 2.245396132589968716e-02 2.805435898598403199e-02 2.967950774162795777e-02 2.998525974248528181e-02 3.143695681988094986e-02
7.629999999999999893e+00 1.822164988185291006e-03 1.711898562610811997e-02 1.768340377293059831e-02 1.899165580757641511e-02 2.010047479395719178e-02 2.243180118728961905e-02 2.804258894649355391e-02 3.153959956101104467e-02 2.964989860939377594e-02 2.996551096052828614e-02
7.639999999999999680e+00 1.735312490799654963e-03 1.702946129870183331e-02 1.759372663548468621e-02 1.888771896105456358e-02 2.003577692171629523e-02 2.240668450311870952e-02 2.802936377562170039e-02 2.993935677504190249e-02 2.961646060592269120e-02 3.165171441052348072e-02
7.650000000000000355e+00 1.648517734670849281e-03 1.694139952624458198e-02 1.750528326383683081e-02 1.878863111009105094e-02 1.997058823925179291e-02 2.238047937691714159e-02 2.801563242055065198e-02 2.990953200205401577e-02 2.958184813847625216e-02 3.176476676797257426e-02
7.660000000000000142e+00 1.562741875536296328e-03 1.685549221932729561e-02 1.741878888672804271e-02 1.869466944988383908e-02 1.990570985639434839e-02 2.235376711690267859e-02 2.800166346680796683e-02 2.987754626069590372e-02 2.954683312562313841e-02 3.187651697242527282e-02
7.669999999999999929e+00 1.472744013910020928e-03 1.676634324441873131e-02 1.732881686321679007e-02 1.859970731327247398e-02 1.983721418583122773e-02 2.232508537424459857e-02 2.798666387774512154e-02 3.199311761820786831e-02 2.950946377087032210e-02 2.984215734273619816e-02
7.679999999999999716e+00 1.378566703938671149e-03 1.667395156007183896e-02 1.723535763974048257e-02 1.850376407383093683e-02 1.976513281158544244e-02 2.229453726130286792e-02 2.797066023497693510e-02 2.980380080702953530e-02 2.946983086301275742e-02 3.211392623474807612e-02
7.690000000000000391e+00 1.286936095397070044e-03 1.658479203171510721e-02 1.714497892458670056e-02 1.841333840066845806e-02 1.969465579398824856e-02 2.226443153456753726e-02 2.795483885003766447e-02 2.976566562217149159e-02 2.943085857881503481e-02 3.222995718209827748e-02
7.700000000000000178e+00 1.198657576021253373e-03 1.649946828964372544e-02 1.705833336027023917e-02 1.832860874232094747e-02 1.962647867021306142e-02 2.223517074024157145e-02 2.793939849185522392e-02 3.234012802113056528e-02 2.939299714191755467e-02 2.972848423962713357e-02
7.709999999999999964e+00 1.107335816289337430e-03 1.641170310207834201e-02 1.696907093010701847e-02 1.824313340517042664e-02 1.955570388391267289e-02 2.220471808959680743e-02 2.792324965067870604e-02 2.935355662867103824e-02 2.968980003566888681e-02 3.245227535394044904e-02
7.719999999999999751e+00 1.020364921435650820e-03 1.632851944346775178e-02 1.688435953846375431e-02 1.816355560443374054e-02 1.948810134012022438e-02 2.217560382987456002e-02 2.790772375268770270e-02 2.931577342844173331e-02 2.965290838825226927e-02 3.255724250989760343e-02
7.730000000000000426e+00 9.308531177070688504e-04 1.624324987834310438e-02 1.679743543249995544e-02 1.808330703064392475e-02 1.941835276980512920e-02 2.214557456866600438e-02 2.789161112398456585e-02 2.927669184201621769e-02 2.961500594458977773e-02 3.266329718183881570e-02
7.740000000000000213e+00 8.465905708241158777e-04 1.616325069502215148e-02 1.671582198752352352e-02 1.800913508067279387e-02 1.935256343403905788e-02 2.211728353430909844e-02 2.787633131291572877e-02 2.923974640203488157e-02 2.957946642954998803e-02 3.276119830659292992e-02
7.750000000000000000e+00 7.681713786570634967e-04 1.608899798543948420e-02 1.664003374732498167e-02 1.794117895637648355e-02 1.929124404716365399e-02 2.209096023465567660e-02 2.786202096717826926e-02 2.920524610189722398e-02 2.954656187211502499e-02 3.285053135611692293e-02
7.759999999999999787e+00 6.880377746957463134e-04 1.601328902610133290e-02 1.656273796180177463e-02 1.787270008852711797e-02 1.922851199333066446e-02 2.206408776334456423e-02 2.784731364034988971e-02 2.916989187234337796e-02 2.951314130574860667e-02 3.293994006343622244e-02
7.769999999999999574e+00 6.144646284256118996e-04 1.594390342832690752e-02 1.649189251210464793e-02 1.781060355932200315e-02 1.917086773045571790e-02 2.203945342154374487e-02 2.783373928976042022e-02 2.913735690502257045e-02 2.948265855573820385e-02 3.302025019654988847e-02
7.780000000000000249e+00 5.479204216857613136e-04 1.588123317364636966e-02 1.642790930060558652e-02 1.775502128746118957e-02 1.911870314665670145e-02 2.201721377261124657e-02 2.782140549081736636e-02 2.910787848759106844e-02 2.945526591210409148e-02 3.309131980124484229e-02
7.790000000000000036e+00 4.803062717984035051e-04 1.581762536780267903e-02 1.636298349122761522e-02 1.769906211959120998e-02 1.906568381339379670e-02 2.199466433339457641e-02 2.780882026358482903e-02 2.907788486826602681e-02 2.942761323666261836e-02 3.316189505617290340e-02
7.799999999999999822e+00 4.202726738750887231e-04 1.576119794969906007e-02 1.630540623219757165e-02 1.764977725665818620e-02 1.901860338392761737e-02 2.197468867834713457e-02 2.779760215761439487e-02 2.905122615602697550e-02 2.940321710494916974e-02 3.322307015932221552e-02
7.809999999999999609e+00 3.594317588543909548e-04 1.570404989391765635e-02 1.624711865312702605e-02 1.760018242230983188e-02 1.897089206507496933e-02 2.195449250855463844e-02 2.778619179205707793e-02 2.902418860953153920e-02 2.937864505336882856e-02 3.328352564668510261e-02
7.820000000000000284e+00 3.066440786410254003e-04 1.565449119510882448e-02 1.619659684643754913e-02 1.755741770995015993e-02 1.892950327932919896e-02 2.193701169881829421e-02 2.777625837443226456e-02 2.900071798848702365e-02 2.935745041128372951e-02 3.333462074017804616e-02
7.830000000000000071e+00 2.622069453637710062e-04 1.561278636063393940e-02 1.615410260393645298e-02 1.752159538186322599e-02 1.889467045657587663e-02 2.192232817242523862e-02 2.776787245482249117e-02 2.898095463029482649e-02 2.933969868206617870e-02 3.337657961692477165e-02
7.839999999999999858e+00 2.173652763918206346e-04 1.557071190940942026e-02 1.611125371350589225e-02 1.748560033714856299e-02 1.885953130904644004e-02 2.190754184141675484e-02 2.775938814950448114e-02 2.896100862337541021e-02 2.932186868762882634e-02 3.341787366739021325e-02
7.849999999999999645e+00 1.721211333351478688e-04 1.552826726142676750e-02 1.606805247349529092e-02 1.744942826833655730e-02 1.882409037136670293e-02 2.189265530457028611e-02 2.775080528811257885e-02 2.894088311482857431e-02 2.930396315699378487e-02 3.345839667746950546e-02
7.860000000000000320e+00 1.356374271882758583e-04 1.549404460174068354e-02 1.603323937079714420e-02 1.742036019508701183e-02 1.879552343568226605e-02 2.188067564712413079e-02 2.774386789859381239e-02 2.892465563002273587e-02 2.928958606575062656e-02 3.349018071065051894e-02
7.870000000000000107e+00 1.081071160706440360e-04 1.546822168673139472e-02 1.600698328514177371e-02 1.739848155416372222e-02 1.877397486833472587e-02 2.187165066953250525e-02 2.773862330012919625e-02 2.891241198985004465e-02 2.927877333652189815e-02 3.351360526832770914e-02
7.879999999999999893e+00 8.043370485706506960e-05 1.544226497726506123e-02 1.598060241984976954e-02 1.737653531589600578e-02 1.875232169951328645e-02 2.186259180396010054e-02 2.773334301664595256e-02 2.890010655503234133e-02 2.926793551999143025e-02 3.353664186759831162e-02
7.889999999999999680e+00 6.190548581231970521e-05 1.542488610712261857e-02 1.596294611758734133e-02 1.736186644390135675e-02 1.873782865362714004e-02 2.185653399759307502e-02 2.772980297114781278e-02 2.926069660658294977e-02 2.889186896108646499e-02 3.355176820838173812e-02
7.900000000000000355e+00 3.399457336189864266e-05 1.539870610456065686e-02 1.593635847493224747e-02 1.733980531954848470e-02 1.871600345965657858e-02 2.184741983513298000e-02 2.772446306682533473e-02 2.887946215846259185e-02 2.924981802175946610e-02 3.357408550675188008e-02
7.910000000000000142e+00 2.465938044864340620e-05 1.538994963061362901e-02 1.592746849078056567e-02 1.733243604319284134e-02 1.870870571771421353e-02 2.184437453821013592e-02 2.772267513169646841e-02 2.887531322432663333e-02 2.924618650214369855e-02 3.358142010324646071e-02
7.919999999999999929e+00 5.941761442943218739e-06 1.537239194185236607e-02 1.590964748912995427e-02 1.731767391064319844e-02 1.869407645330270484e-02 2.183827319602981570e-02 2.771908729383295439e-02 2.886699552195730323e-02 2.923891557190335180e-02 3.359592437542675836e-02
7.929999999999999716e+00 -3.440631359032432123e-06 1.536359071678267824e-02 1.590071651233125605e-02 1.731028097831190105e-02 1.868674500970444324e-02 2.183521718934613651e-02 2.771728738533245015e-02 2.886282680926787261e-02 2.923527619258415450e-02 3.360309124261836450e-02
7.940000000000000391e+00 -1.283872378457318919e-05 1.535477456415160723e-02 1.589177191227349878e-02 1.730288008395841973e-02 1.867940241150117461e-02 2.183215765092860750e-02 2.771548347951014943e-02 2.885865155948291391e-02 2.923163422422997079e-02 3.361019935080108989e-02
7.950000000000000178e+00 -1.283872378457318919e-05 1.535477456415160723e-02 1.589177191227349878e-02 1.730288008395841973e-02 1.867940241150117461e-02 2.183215765092860750e-02 2.771548347951014943e-02 2.885865155948291391e-02 2.923163422422997079e-02 3.361019935080108989e-02
7.959999999999999964e+00 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
7.969999999999999751e+00 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
7.980000000000000426e+00 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
7.990000000000000213e+00 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
8.000000000000000000e+00 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
8.009999999999999787e+00 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
8.019999999999999574e+00 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
8.029999999999999361e+00 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
8.039999999999999147e+00 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
8.050000000000000711e+00 -1.082237747406256201e-05 1.535639560787888450e-02 1.589277579939337229e-02 1.730621374186622208e-02 1.868016906250450845e-02 2.182991688142232184e-02 2.771801316729693640e-02 2.922942493606799086e-02 2.885601114508708556e-02 3.360852297206005229e-02
8.060000000000000497e+00 -1.082237747406256201e-05 1.535639560787888450e-02 1.589277579939337229e-02 1.730621374186622208e-02 1.868016906250450845e-02 2.182991688142232184e-02 2.771801316729693640e-02 2.922942493606799086e-02 2.885601114508708556e-02 3.360852297206005229e-02
8.070000000000000284e+00 5.910533679323617492e-07 1.536683691385996170e-02 1.590272659948322939e-02 1.731693182916444612e-02 1.868829159782972246e-02 2.183073723171302660e-02 2.772234165036102996e-02 2.885754227132502486e-02 2.923085246551442723e-02 3.359974049044766459e-02
8.080000000000000071e+00 1.198776698096479837e-05 1.537726739267837595e-02 1.591266610920244462e-02 1.732762541378819743e-02 1.869641634412916309e-02 2.183155565243738438e-02 2.772666097299500421e-02 2.885906315849088091e-02 2.923227225260365686e-02 3.359090120188556322e-02
8.089999999999999858e+00 3.473093706534886057e-05 1.539809585269723106e-02 1.593251125371431681e-02 1.734893892756587605e-02 1.871267262451520308e-02 2.183318671206793682e-02 2.773527193712122668e-02 2.923508852801453076e-02 2.886207413264393201e-02 3.357305773084871131e-02
8.099999999999999645e+00 4.607734067265519890e-05 1.540849382584965829e-02 1.594241688705693230e-02 1.735955878481157399e-02 1.872080423511041439e-02 2.183399935437455724e-02 2.773956347874683565e-02 2.886356417816205236e-02 2.923648498049584779e-02 3.356405624999436038e-02
8.109999999999999432e+00 8.001550932519059653e-05 1.543962266942016173e-02 1.597206602125691294e-02 1.739127033853477000e-02 1.874521339186785429e-02 2.183642574980584200e-02 2.775238174021359486e-02 2.886797229928361741e-02 2.924062738047395957e-02 3.353674851718526501e-02
8.119999999999999218e+00 1.025564883028768915e-04 1.546032096209158831e-02 1.599177563110329436e-02 1.741228769073854127e-02 1.876149845739135194e-02 2.183803375466844207e-02 2.776087977552560426e-02 2.887085915969744149e-02 2.924334966812742326e-02 3.351830320422588549e-02
8.130000000000000782e+00 1.362407275756422412e-04 1.549128691747847855e-02 1.602125531020161947e-02 1.744362755338342563e-02 1.878594517955745058e-02 2.184043140854006679e-02 2.777355461100731657e-02 2.887511120552975138e-02 2.924737376725664723e-02 3.349029907059925676e-02
8.140000000000000568e+00 1.697716534131103597e-04 1.552215499802539478e-02 1.605063328719488064e-02 1.747474329689288966e-02 1.881041562094757855e-02 2.184281188096710846e-02 2.778614156913049998e-02 2.887926885966649038e-02 2.925132622709428545e-02 3.346191884728035026e-02
8.150000000000000355e+00 2.142398254208229393e-04 1.556316000804742160e-02 1.608964568200584033e-02 1.751588102975051506e-02 1.884308116434707525e-02 2.184595920494632887e-02 2.780278510701603145e-02 2.888466460095826319e-02 2.925648387321801505e-02 3.342354337377264478e-02
8.160000000000000142e+00 2.694373587178448999e-04 1.561417094929986801e-02 1.613815678811528903e-02 1.756673858643231084e-02 1.888397704078598888e-02 2.184985072307988815e-02 2.782336141540499991e-02 2.889116988380584228e-02 2.926274877069208469e-02 3.337480259953596456e-02
8.169999999999999929e+00 3.242010115780970237e-04 1.566490887130733353e-02 1.618638514926796362e-02 1.761696632273861141e-02 1.892494667317773382e-02 2.185369510882296737e-02 2.784367826260910825e-02 2.889740676433767003e-02 2.926880907100303311e-02 3.332530932820280956e-02
8.179999999999999716e+00 3.785274274802321237e-04 1.571537331242869526e-02 1.623433066916479817e-02 1.766656210802583157e-02 1.896599242236038721e-02 2.185749264012988233e-02 2.786372918232785795e-02 2.890337266614630835e-02 2.927466239200950116e-02 3.327516432287907361e-02
8.189999999999999503e+00 4.431372320154927246e-04 1.577556901019678062e-02 1.629149180983507569e-02 1.772524072950064714e-02 1.901535023595555401e-02 2.186198825288045849e-02 2.788743010523598090e-02 2.891017044037764994e-02 2.928140976660249459e-02 3.321425594848487206e-02
8.199999999999999289e+00 5.177056478110745631e-04 1.584529774615082640e-02 1.635766465390538216e-02 1.779254420657796001e-02 1.907307845043224384e-02 2.186714915893269925e-02 2.791457028898565104e-02 2.928889496705175399e-02 2.891759742062090591e-02 3.314235503996019322e-02
8.210000000000000853e+00 5.913932310167451835e-04 1.591448734989306737e-02 1.642328248840563623e-02 1.785860382639259739e-02 1.913096232364014382e-02 2.187222057723946927e-02 2.794114310798443898e-02 2.892447523851915392e-02 2.929595717656034368e-02 3.306972638256283625e-02
8.220000000000000639e+00 6.745170679813282692e-04 1.599289955169951039e-02 1.649759440376476552e-02 1.793258050339255338e-02 1.919730318124034107e-02 2.187790833721295347e-02 2.797079408249336999e-02 2.893165424968047877e-02 2.930350139784032582e-02 3.298603632699083354e-02
8.230000000000000426e+00 7.564642637560579962e-04 1.607060442979955928e-02 1.657118079317518311e-02 1.800494310654917121e-02 1.926383720925942469e-02 2.188348254794558398e-02 2.799965324764739846e-02 2.893809662859543955e-02 2.931047345607366156e-02 3.290180904903917264e-02
8.240000000000000213e+00 8.472309555392131073e-04 1.615717496261840150e-02 1.665309788868146387e-02 1.808443655917206863e-02 1.933890369025872968e-02 2.188962049700173690e-02 2.803113954513325803e-02 2.894445111710854807e-02 2.931761959956661820e-02 3.280662460245981765e-02
8.250000000000000000e+00 9.462911287659254772e-04 1.625230950120452530e-02 1.674303904591313910e-02 1.817041275963904995e-02 1.942254987214936043e-02 2.189627942109833789e-02 2.806486170700120408e-02 2.932467508320931934e-02 2.895038567186744918e-02 3.270057155014487182e-02
8.259999999999999787e+00 1.043438726354933930e-03 1.634633082746788507e-02 1.683184521173285847e-02 1.825395532507940663e-02 1.950640509354218538e-02 2.190277441275487180e-02 2.809720380339356116e-02 2.895511626624274956e-02 2.933077768646732628e-02 3.259443779253534679e-02
8.269999999999999574e+00 1.148059223746863370e-03 1.644846531137269738e-02 1.692822064558062445e-02 1.834310115670655106e-02 1.959882230858616195e-02 2.190973773419356563e-02 2.813112368425308221e-02 2.895890667616575140e-02 2.933636235015452121e-02 3.247783195734554873e-02
8.279999999999999361e+00 1.259470332057296537e-03 1.655834082529483026e-02 1.703179025721724207e-02 1.843715294944500011e-02 1.969975364662454598e-02 2.191713016591902152e-02 2.816606974879245009e-02 2.896132495374707794e-02 2.934107023820866841e-02 3.235104404402035921e-02
8.289999999999999147e+00 1.367996673786868326e-03 1.666660130390413760e-02 1.713372419648700323e-02 1.852797743560242669e-02 1.980067751415404489e-02 2.192432672041459349e-02 2.819878399782212858e-02 2.896192158400358665e-02 2.934429132005657651e-02 3.222492594542742533e-02
8.300000000000000711e+00 1.482256615449488620e-03 1.678205655587719156e-02 1.724230665774768856e-02 1.862287089992653924e-02 1.990983649194386779e-02 2.193192684693508546e-02 3.208929042504773260e-02 2.823160758910811183e-02 2.896047737611403758e-02 2.934605024203705212e-02
8.310000000000000497e+00 1.593015554042371803e-03 1.689560746003424679e-02 1.734896936190684011e-02 1.871428413213733696e-02 2.001861835321594799e-02 2.193935613068038679e-02 2.826160893008083930e-02 2.895682331132558990e-02 2.934594988905803517e-02 3.195490486321785062e-02
8.320000000000000284e+00 1.708310914374360726e-03 1.701575867262938857e-02 1.746169028311125512e-02 1.880902850098854426e-02 2.013509936906324876e-02 2.194721495074405254e-02 2.829064972417913090e-02 2.895037695776618569e-02 2.934368823744580926e-02 3.181180447320473836e-02
8.330000000000000071e+00 1.827175919144495000e-03 1.714203079975324534e-02 1.757999315438081578e-02 1.890651114165296451e-02 2.025881241919442327e-02 2.195554760211689688e-02 2.831787825593392108e-02 2.894053525961029494e-02 2.933869090189459780e-02 3.166059118927018468e-02
8.339999999999999858e+00 1.941127066373643300e-03 1.726575180655465919e-02 1.769574251476799948e-02 1.900006611468140275e-02 2.038103189551853170e-02 2.196389593920318808e-02 2.834096358691729281e-02 2.892761261912143306e-02 2.933091934464002876e-02 3.151179604463782979e-02
8.349999999999999645e+00 2.050076621167401872e-03 1.738691722515409502e-02 1.780893994784701895e-02 1.908992555417354450e-02 2.050135332956190895e-02 2.197240195378468222e-02 2.835979667777795143e-02 2.891156783462761268e-02 2.932025120808464530e-02 3.136564227029638163e-02
8.359999999999999432e+00 2.160679806699199613e-03 1.751333909520430554e-02 1.792687325674096818e-02 1.918194375308757832e-02 2.062710559549498987e-02 2.198186052221368786e-02 2.837509698930727048e-02 2.889097178614257258e-02 2.930553106168498623e-02 3.121289187457926273e-02
8.369999999999999218e+00 2.271739535314604760e-03 1.764446682879768774e-02 1.804900142216337572e-02 1.927563661869623537e-02 2.075712602330628126e-02 2.199268095779939591e-02 2.838584673642543382e-02 2.886511142618300094e-02 2.928592527062344117e-02 3.105441805455901039e-02
8.380000000000000782e+00 2.376031664722944459e-03 1.777229799304050339e-02 1.816786092699936017e-02 1.936537442748963167e-02 2.088262225717294265e-02 2.200478140156497328e-02 2.839085863864733092e-02 2.883512195912581177e-02 2.926202113795728366e-02 3.090015559517492877e-02
8.390000000000000568e+00 2.478955881461890592e-03 1.790405130860824728e-02 1.829015378312537354e-02 1.945632084417858385e-02 2.100944614102458197e-02 2.201974061599706878e-02 2.838987858629948152e-02 2.879884635063790360e-02 2.923177550851065176e-02 3.074170642281880486e-02
8.400000000000000355e+00 2.568962221842583087e-03 1.802508399808623596e-02 1.840229615257134993e-02 1.953856446177809972e-02 2.112220532879797302e-02 2.203685363167507544e-02 3.059694634525133433e-02 2.838302027334098018e-02 2.919831157584712455e-02 2.876031076648741594e-02
8.410000000000000142e+00 2.661151981871757565e-03 1.815644220640885015e-02 1.852377831120398388e-02 1.962648057937206592e-02 2.123826051541281845e-02 2.206090484117607942e-02 3.044107979844224224e-02 2.915501101631173472e-02 2.836857617470432344e-02 2.871234434611982106e-02
8.419999999999999929e+00 2.740187813487815569e-03 1.827707242986245650e-02 1.863511931829601662e-02 1.970602523881527166e-02 2.133634588062501350e-02 2.209023964085351371e-02 3.029946172232210466e-02 2.910802285665028966e-02 2.834835176517233254e-02 2.866217810876735272e-02
8.429999999999999716e+00 2.814732389012521326e-03 1.840037361995917539e-02 1.874869490718187801e-02 1.978617077557747600e-02 2.142495738107676184e-02 2.213007159189521456e-02 3.015662473282398892e-02 2.905196445302909644e-02 2.832016077642566729e-02 2.860432199897558481e-02
8.439999999999999503e+00 2.880043257823346973e-03 1.851952993629879529e-02 1.885821629182333689e-02 1.986250071949298077e-02 2.149639719673706456e-02 2.218037862309456959e-02 3.002084240062553519e-02 2.898924290071982005e-02 2.828495880639158785e-02 2.854156098096760283e-02
8.449999999999999289e+00 2.938704351045438694e-03 1.864047264226794190e-02 1.896912443271999565e-02 1.993881288596154044e-02 2.155258615512175777e-02 2.224455108814710549e-02 2.988572464319702582e-02 2.891621326482900212e-02 2.824023787765202534e-02 2.847039707509120207e-02
8.460000000000000853e+00 2.984756713718893749e-03 1.875109884412935746e-02 1.907032856608980795e-02 2.000753234320231180e-02 2.158928488911211058e-02 2.231423513641100573e-02 2.976491254724526747e-02 2.884063661769495357e-02 2.819021861623516312e-02 2.839817424430878326e-02
8.470000000000000639e+00 3.022963645091711858e-03 1.886304148125371449e-02 1.917247869528500293e-02 2.007592839839382123e-02 2.161310749254504240e-02 2.239338975237043991e-02 2.964581917513357812e-02 2.875538735656113509e-02 2.812915932103449146e-02 2.831751572571520117e-02
8.480000000000000426e+00 3.050567839215593408e-03 1.897034670697798561e-02 1.927012868354818775e-02 2.014029799001629609e-02 2.162478936314885317e-02 2.247478278373016627e-02 2.953523246023586832e-02 2.866547835331465649e-02 2.805883988692070910e-02 2.823216779772331000e-02
8.490000000000000213e+00 3.067514988499564672e-03 1.907299366183851791e-02 1.936326583395851786e-02 2.020063739340312650e-02 2.162694432901432831e-02 2.255510519196404079e-02 2.943361197159012274e-02 2.857231267594531263e-02 2.797867701102317584e-02 2.814178833158547527e-02
8.500000000000000000e+00 3.073768426300975583e-03 1.917095553073313446e-02 1.945187080827726067e-02 2.025692698329194241e-02 2.162150476709361752e-02 2.263172623761417618e-02 2.934180858497302188e-02 2.847720952499093600e-02 2.788844163272588203e-02 2.804545035458469796e-02
8.509999999999999787e+00 3.069309339928931891e-03 1.926419814477665221e-02 1.953591610722665156e-02 2.030913401968427803e-02 2.160980480483491034e-02 2.270262970870857988e-02 2.926116990040444205e-02 2.838097941856229309e-02 2.778840239905464374e-02 2.794179561832749181e-02
8.519999999999999574e+00 3.054136832142613760e-03 1.935267832053150228e-02 1.961536428688431810e-02 2.035721509315167876e-02 2.159273138943186218e-02 2.276628664563552784e-02 2.919351980126232149e-02 2.828353056838608243e-02 2.767920142000381695e-02 2.782954649325004165e-02
8.529999999999999361e+00 3.028267830154119777e-03 1.943634186423108187e-02 1.969016587589689921e-02 2.040111818297372925e-02 2.157085723229410293e-02 2.282154904753989910e-02 2.914095819506683921e-02 2.818378694752236846e-02 2.756160488790488847e-02 2.770800886925088580e-02
8.539999999999999147e+00 2.991736847237885799e-03 1.951512113248299665e-02 1.976025696866606784e-02 2.044078418746023140e-02 2.154453828351115055e-02 2.286757972048986468e-02 2.910550299091825902e-02 2.808005821372238850e-02 2.743631948875353138e-02 2.757721548633283726e-02
8.550000000000000711e+00 2.947203664879310264e-03 1.958536098000346337e-02 1.982240679386566146e-02 2.047448273395097856e-02 2.151560780056820110e-02 2.290223740909130487e-02 2.908908417655408155e-02 2.797628490433765394e-02 2.731070211703767736e-02 2.744490756517467892e-02
8.560000000000000497e+00 2.890045769456046562e-03 1.965435551809556827e-02 1.988306093290331464e-02 2.050569171668066570e-02 2.148112257447881701e-02 2.292885259507128001e-02 2.909079355915826851e-02 2.786039720574072162e-02 2.717195160011854835e-02 2.729796642179369015e-02
8.570000000000000284e+00 2.826053864369814685e-03 1.971509048637696063e-02 1.993604368590053827e-02 2.053121684547811951e-02 2.144456719705104333e-02 2.294466243728182295e-02 2.911058479547730046e-02 2.774351387605582253e-02 2.703422401195196972e-02 2.715192378964472256e-02
8.580000000000000071e+00 2.752704445763750913e-03 1.977100089151527518e-02 1.998437755556771445e-02 2.055263878757210283e-02 2.140431802008942869e-02 2.295131344115582811e-02 2.914770305977341242e-02 2.762007005023656148e-02 2.689090342018163673e-02 2.700043287711309178e-02
8.589999999999999858e+00 2.674671027595064681e-03 1.981936642842108826e-02 2.002574375533043918e-02 2.056905025610808457e-02 2.136277771686625332e-02 2.294936480996032438e-02 2.919822682503588757e-02 2.749743658248136532e-02 2.675002725476694973e-02 2.685264725905180117e-02
8.599999999999999645e+00 2.583385814592106117e-03 1.986536248160027454e-02 2.006457403843672424e-02 2.058213018247536524e-02 2.131535288346527585e-02 2.293892857494923138e-02 2.926694167921475159e-02 2.736256391524426179e-02 2.659592129246188263e-02 2.669297053966568009e-02
8.609999999999999432e+00 2.494041311192973093e-03 1.990190836344695249e-02 2.009495454665004982e-02 2.058995947703482973e-02 2.126987834139868264e-02 2.292264987290491482e-02 2.934105670982862721e-02 2.723772613014380228e-02 2.645328080613706251e-02 2.654759392467697168e-02
8.619999999999999218e+00 2.391651885919047170e-03 1.993559544955408533e-02 2.012246063464291981e-02 2.059397588145875022e-02 2.121877531598115318e-02 2.289869078428700619e-02 2.943173567758024592e-02 2.710186972385025470e-02 2.629734521242045944e-02 2.639174401824009517e-02
8.630000000000000782e+00 2.287695327645958288e-03 1.996238066069574643e-02 2.014387581453922979e-02 2.059332607954722505e-02 2.116804116325032847e-02 2.287013102243902474e-02 2.952818192102915282e-02 2.697065008685703077e-02 2.614556709558314013e-02 2.624320811853720140e-02
8.640000000000000568e+00 2.176794259802396301e-03 1.998391654085944838e-02 2.016070567412863931e-02 2.058774834690647870e-02 2.111545234893239323e-02 2.283622889274131498e-02 2.963444323127058244e-02 2.683714298568152384e-02 2.598971617500997477e-02 2.609365816433661250e-02
8.650000000000000355e+00 2.066168202597924285e-03 1.999899552691766780e-02 2.017223035370558151e-02 2.057719099236102189e-02 2.106503669033283482e-02 2.279980795129598822e-02 2.974284458210701976e-02 2.670986731827536265e-02 2.583972237870136440e-02 2.595211486302042084e-02
8.660000000000000142e+00 1.957036759201752785e-03 2.000815352811491366e-02 2.017913314211528669e-02 2.056166470522254736e-02 2.101792447131810293e-02 2.276198752155758967e-02 2.985139554857186087e-02 2.658950687732548890e-02 2.569660646695414233e-02 2.581878880061990594e-02
8.669999999999999929e+00 1.842740468968804158e-03 2.001203877463922712e-02 2.018215994605402491e-02 2.097214188796286613e-02 2.053957251708200121e-02 2.272086825513294772e-02 2.996623755338912939e-02 2.646849484208158021e-02 2.555149085903110975e-02 2.568491454281167374e-02
8.679999999999999716e+00 1.723359443477304838e-03 2.001012475961428533e-02 2.018117642247101856e-02 2.092900811044877060e-02 2.050975077822544262e-02 2.267667840817600908e-02 3.008698958511328223e-02 2.634717135977098293e-02 2.540478980052855718e-02 2.555057443795494612e-02
8.689999999999999503e+00 1.607421749137748516e-03 2.089220456342699359e-02 2.000256226431468970e-02 2.017643813697650099e-02 2.047415953103181099e-02 2.263283980496934647e-02 3.020470495760062268e-02 2.623394885787552061e-02 2.526680437399760754e-02 2.542487100976871528e-02
8.699999999999999289e+00 1.495922169383921609e-03 1.999001895629272732e-02 2.016842734852846916e-02 2.043428960748816178e-02 2.086156840498920237e-02 2.259001060000286748e-02 3.031809707757643704e-02 2.612906121016510957e-02 2.513805797534327674e-02 2.530797806557815582e-02
8.710000000000000853e+00 1.380778080424346693e-03 2.083440728573823092e-02 1.997157748339864480e-02 2.038851004933093375e-02 2.015641853820747398e-02 2.254522643387019132e-02 3.043520589101235407e-02 2.602462266028509816e-02 2.500899856640735261e-02 2.519104325533880889e-02
8.720000000000000639e+00 1.271304430566959484e-03 2.081213733845428682e-02 1.994871115361368519e-02 2.034234441587325776e-02 2.014101248365020996e-02 2.250220736931947060e-02 3.054643098409011090e-02 2.592878834656990941e-02 2.488983039473225203e-02 2.508318421684810687e-02
8.730000000000000426e+00 1.158816659814379578e-03 3.066050020333129650e-02 1.991951202796407236e-02 2.079208793699838936e-02 2.012027593941477857e-02 2.029449076821501774e-02 2.245760990083468800e-02 2.583365634274935319e-02 2.477085795408840926e-02 2.497552744739811245e-02
8.740000000000000213e+00 1.053092840498156581e-03 2.077519985095154648e-02 1.988642696079727379e-02 2.009522537675102055e-02 2.025145363656303751e-02 2.241535708947313410e-02 3.076743808016487586e-02 2.574719195852194498e-02 2.487713468143529921e-02 2.466216800730275382e-02
8.750000000000000000e+00 9.548435496736099384e-04 2.076072334722310619e-02 1.985040798169033019e-02 2.006645328576132231e-02 2.021484775793357808e-02 2.237580890359443242e-02 2.566929390371422426e-02 2.456382133812972518e-02 2.478802764132875466e-02 3.086653133915837760e-02
8.759999999999999787e+00 8.545859232383640593e-04 3.096733037603591199e-02 1.980808398872780512e-02 2.074678169211892700e-02 2.003185069326370027e-02 2.018151323493065988e-02 2.233517286308719235e-02 2.559214600056198066e-02 2.446605782975742188e-02 2.469933981077772692e-02
8.769999999999999574e+00 7.626582744023860556e-04 1.976416701254232050e-02 2.073447619235414124e-02 1.999648931951944139e-02 2.015403847690414030e-02 2.229766128225376190e-02 2.552341311714461172e-02 2.437868494006082201e-02 2.461995968706364238e-02 3.105944344647057140e-02
8.779999999999999361e+00 6.796119247589977805e-04 1.972030991969770178e-02 2.072358861643390504e-02 1.996259513968486055e-02 2.013094496183384652e-02 2.226356146720510215e-02 2.546291522368751906e-02 2.430159492564571214e-02 2.454981148972540383e-02 3.114238270558790031e-02
8.789999999999999147e+00 5.953248702954657334e-04 1.967190701635317118e-02 1.992708478863217808e-02 2.010841868717136785e-02 2.071263888250130317e-02 2.222874033268668753e-02 2.540301382257334137e-02 2.448010822740509865e-02 2.422512110557524176e-02 3.122627848143775739e-02
8.800000000000000711e+00 5.205663182609324494e-04 1.962592355509643061e-02 2.070293259474908013e-02 1.989503669088744930e-02 2.008872334611211397e-02 2.219767225560262749e-02 2.535111327556267141e-02 2.415876849012119423e-02 2.441952766015105178e-02 3.130043927241923235e-02
8.810000000000000497e+00 4.448768059451138428e-04 1.957670638170689453e-02 2.069304947769443764e-02 1.986223273884493712e-02 2.006872215455424505e-02 2.216603739782520288e-02 2.529971167900813001e-02 2.409299031474749705e-02 2.435937075803969870e-02 3.137527135050162397e-02
8.820000000000000284e+00 3.792658013064741313e-04 1.953208580450728482e-02 2.068439797815174730e-02 1.983354456107087188e-02 2.005115376793871126e-02 2.213846567716104205e-02 2.525606383668184407e-02 2.403710180253674361e-02 2.430817541880228583e-02 3.143992376624162727e-02
8.830000000000000071e+00 3.240764399693873304e-04 1.949327984113205514e-02 2.067703814594532008e-02 1.980922432015953111e-02 2.003612213118249885e-02 2.211516467056499208e-02 2.521998827860327114e-02 2.399089766325907327e-02 2.426579162927240338e-02 3.149414451917810498e-02
8.839999999999999858e+00 2.684236559129361626e-04 1.945307501611506437e-02 1.978450522547556267e-02 2.002067366924671979e-02 2.066952430711561581e-02 2.209156649967376762e-02 2.518418943176924107e-02 2.394504703933643744e-02 2.422367759286882249e-02 3.154866317027418821e-02
8.849999999999999645e+00 2.123106465929537720e-04 1.941153928937975823e-02 2.066184112693937938e-02 1.975935911835829256e-02 2.000475989574536373e-02 2.206766952115723004e-02 2.514867269831087479e-02 2.389956592270195065e-02 2.418184855111587747e-02 3.160346434703392715e-02
8.859999999999999432e+00 1.670910209018093800e-04 1.937739534380594070e-02 1.973891393307289008e-02 1.999166549513655550e-02 2.065556290240744275e-02 2.204833593458156021e-02 2.512046585548861899e-02 2.386345753369408657e-02 2.414860080537670900e-02 3.164749696788991123e-02
8.869999999999999218e+00 1.329853275838854885e-04 1.935127343223649182e-02 1.972337781664532108e-02 1.998162008183159213e-02 2.065077277026255986e-02 2.203370943782465355e-02 2.509943282540896478e-02 2.383654262220472747e-02 2.412379585327798642e-02 3.168062654028866443e-02
8.880000000000000782e+00 9.871670534113735260e-05 1.932472433574042997e-02 1.970766074451937508e-02 1.997137392035860590e-02 2.064590962339742097e-02 2.201897455009871676e-02 2.507850555098897066e-02 2.380977385616464548e-02 2.409910674660516519e-02 3.171384072503469209e-02
8.890000000000000568e+00 7.578077964296984939e-05 1.930679320705171176e-02 1.969707884053076632e-02 1.996442821035213783e-02 2.064262558909659567e-02 2.200909105263748611e-02 2.506461325480423968e-02 2.408271333478624252e-02 2.379201073722221269e-02 3.173602777748484038e-02
8.900000000000000355e+00 4.124213184650590391e-05 1.927955685251072845e-02 1.968104533519127175e-02 1.995383242364923496e-02 2.063763463169808812e-02 2.199417546634082482e-02 2.504386431144392522e-02 2.376549239075621822e-02 2.405822465000019214e-02 3.176937010605100642e-02
8.910000000000000142e+00 2.969341462429914987e-05 1.927038900576427682e-02 1.967565704403185720e-02 1.995025231576976268e-02 2.063595327981342792e-02 2.198917952621185640e-02 2.503697199359321973e-02 2.375668707002697583e-02 2.405008929133129261e-02 3.178049965028672402e-02
8.919999999999999929e+00 6.542380244821369697e-06 1.925192189742371690e-02 1.966481338817965482e-02 1.994301850462254153e-02 2.063256345197143557e-02 2.197915156036665471e-02 2.502322354092376827e-02 2.403386060684244846e-02 2.373912826723690445e-02 3.180278018006545138e-02
8.929999999999999716e+00 -5.059886325720118491e-06 1.924262333511322226e-02 1.965935757071963011e-02 1.993936437342681139e-02 2.063085478751241694e-02 2.197411954879748691e-02 2.501636746705090952e-02 2.402576752308600502e-02 2.373037499669899617e-02 3.181393054109869084e-02
8.939999999999999503e+00 -1.667995243391358104e-05 1.923328188797477495e-02 1.965387879714644917e-02 1.993568514626098756e-02 2.062913683201299600e-02 2.196907552947946832e-02 2.500952353451574642e-02 2.372163928602682298e-02 2.401768877257937085e-02 3.182508718667780706e-02
8.949999999999999289e+00 -1.667995243391358104e-05 1.923328188797477495e-02 1.965387879714644917e-02 1.993568514626098756e-02 2.062913683201299600e-02 2.196907552947946832e-02 2.500952353451574642e-02 2.372163928602682298e-02 2.401768877257937085e-02 3.182508718667780706e-02
8.960000000000000853e+00 -2.831779234772866140e-05 1.922389788747260256e-02 1.964837684890708217e-02 1.993198061878429309e-02 2.062740949334859047e-02 2.196401951206044395e-02 2.500269177244339100e-02 2.371292123785447015e-02 2.400962447551341361e-02 3.183624975816659597e-02
8.970000000000000639e+00 -2.831779234772866140e-05 1.922389788747260256e-02 1.964837684890708217e-02 1.993198061878429309e-02 2.062740949334859047e-02 2.196401951206044395e-02 2.500269177244339100e-02 2.371292123785447015e-02 2.400962447551341361e-02 3.183624975816659597e-02
8.980000000000000426e+00 -2.831779234772866140e-05 1.922389788747260256e-02 1.964837684890708217e-02 1.993198061878429309e-02 2.062740949334859047e-02 2.196401951206044395e-02 2.500269177244339100e-02 2.371292123785447015e-02 2.400962447551341361e-02 3.183624975816659597e-02
8.990000000000000213e+00 -2.831779234772866140e-05 1.922389788747260256e-02 1.964837684890708217e-02 1.993198061878429309e-02 2.062740949334859047e-02 2.196401951206044395e-02 2.500269177244339100e-02 2.371292123785447015e-02 2.400962447551341361e-02 3.183624975816659597e-02
9.000000000000000000e+00 -2.831779234772866140e-05 1.922389788747260256e-02 1.964837684890708217e-02 1.993198061878429309e-02 2.062740949334859047e-02 2.196401951206044395e-02 2.500269177244339100e-02 2.371292123785447015e-02 2.400962447551341361e-02 3.183624975816659597e-02
9.009999999999999787e+00 -2.831779234772866140e-05 1.922389788747260256e-02 1.964837684890708217e-02 1.993198061878429309e-02 2.062740949334859047e-02 2.196401951206044395e-02 2.500269177244339100e-02 2.371292123785447015e-02 2.400962447551341361e-02 3.183624975816659597e-02
9.019999999999999574e+00 -2.831779234772866140e-05 1.922389788747260256e-02 1.964837684890708217e-02 1.993198061878429309e-02 2.062740949334859047e-02 2.196401951206044395e-02 2.500269177244339100e-02 2.371292123785447015e-02 2.400962447551341361e-02 3.183624975816659597e-02
9.029999999999999361e+00 -2.831779234772866140e-05 1.922389788747260256e-02 1.964837684890708217e-02 1.993198061878429309e-02 2.062740949334859047e-02 2.196401951206044395e-02 2.500269177244339100e-02 2.371292123785447015e-02 2.400962447551341361e-02 3.183624975816659597e-02
9.039999999999999147e+00 -2.831779234772866140e-05 1.922389788747260256e-02 1.964837684890708217e-02 1.993198061878429309e-02 2.062740949334859047e-02 2.196401951206044395e-02 2.500269177244339100e-02 2.371292123785447015e-02 2.400962447551341361e-02 3.183624975816659597e-02
9.050000000000000711e+00 -1.459518043743557538e-05 1.923512086679749628e-02 1.966106640095487482e-02 1.994468891910155389e-02 2.063742714037410803e-02 2.196786109840844284e-02 2.501164682179445389e-02 2.372136610634302187e-02 2.401812724317895290e-02 3.182648824213121092e-02
9.060000000000000497e+00 -1.459518043743557538e-05 1.923512086679749628e-02 1.966106640095487482e-02 1.994468891910155389e-02 2.063742714037410803e-02 2.196786109840844284e-02 2.501164682179445389e-02 2.372136610634302187e-02 2.401812724317895290e-02 3.182648824213121092e-02
9.070000000000000284e+00 -8.930708170537034653e-07 1.924630994372337339e-02 1.967374801408729862e-02 1.995738594681309083e-02 2.064743599061811749e-02 2.197170534444640305e-02 2.502059526841469289e-02 2.402662342908548632e-02 2.372979762760784456e-02 3.181670596194349776e-02
9.080000000000000071e+00 1.278849886070758351e-05 1.925746526266433958e-02 1.968642163521094543e-02 1.997007163596153240e-02 2.065743600546799535e-02 2.197555233068663322e-02 2.502953705965643705e-02 2.403511297447476214e-02 2.373821570763298000e-02 3.180690492023598853e-02
9.089999999999999858e+00 4.008987011002719639e-05 1.927967521425565101e-02 1.971174467804650415e-02 1.999540873636287269e-02 2.067740937513753985e-02 2.198325484476763500e-02 2.504740046211477444e-02 2.375501117417961119e-02 2.405207190376109500e-02 3.178725389861242895e-02
9.099999999999999645e+00 5.370959729155887436e-05 1.929073014501482899e-02 1.972439398188760226e-02 2.000806001777625728e-02 2.068738265300051893e-02 2.198711053228272899e-02 2.505632196532533995e-02 2.376338837918067284e-02 2.406054116570226567e-02 3.177740729123698649e-02
9.109999999999999432e+00 9.444449357149158552e-05 1.932369657961120410e-02 1.976229227185796397e-02 2.004594401629482617e-02 2.071724839999297338e-02 2.199869627024211155e-02 2.508304502505205591e-02 2.378843682058837811e-02 2.408590739038502307e-02 3.174780110675186340e-02
9.119999999999999218e+00 1.214971459666183554e-04 1.934551044999612696e-02 1.978751577984536741e-02 2.007114117786714530e-02 2.073711344416122315e-02 2.200643644743934674e-02 2.510082529795976472e-02 2.380506561259393417e-02 2.410278293033421906e-02 3.172802155096252075e-02
9.130000000000000782e+00 1.619194562138366253e-04 1.937798876889797531e-02 1.982528659882147604e-02 2.010884741892102548e-02 2.076684207006007643e-02 2.201807281002540057e-02 2.512744191737608518e-02 2.382990189103465981e-02 2.412804200309586963e-02 3.169831204029169291e-02
9.140000000000000568e+00 2.021528614015342072e-04 1.941017993361677726e-02 1.986297828382310379e-02 2.014644479357277293e-02 2.079648706140491479e-02 2.202974235846238277e-02 2.515399258785969150e-02 2.385460797611953926e-02 2.415323434905374683e-02 3.166857770221570556e-02
9.150000000000000355e+00 2.555017917881958187e-04 1.945266233409197187e-02 1.991310707833059829e-02 2.083588186722826543e-02 2.019640249367689322e-02 2.204535699203239232e-02 2.518928809740543506e-02 2.388734337952424028e-02 2.418671704007410370e-02 3.162893169078464378e-02
9.160000000000000142e+00 3.217094651199276455e-04 1.950507418173879140e-02 1.997555684869099443e-02 2.088491012614418149e-02 2.025856775462805612e-02 2.206497098158397008e-02 2.523323254402745977e-02 2.422839163238477145e-02 2.392792512133921912e-02 3.157943448089441801e-02
9.169999999999999929e+00 3.873810642130818562e-04 1.955673703515979286e-02 2.003776189613964975e-02 2.032041327442262596e-02 2.093369492518256519e-02 2.208470023735739987e-02 2.527697512176043521e-02 2.396812418473656670e-02 2.426985861189463745e-02 3.153006801600063275e-02
9.179999999999999716e+00 4.525118403261711199e-04 1.960767100681967690e-02 2.009971121681047856e-02 2.038193226704780939e-02 2.098223171885278682e-02 2.210455430740878788e-02 2.532050747847493580e-02 2.400793303963939460e-02 2.431110794768085934e-02 3.148088724630759144e-02
9.189999999999999503e+00 5.299481805042866771e-04 1.966785738947594495e-02 2.017369721138013994e-02 2.104014219583581757e-02 2.045531483627672370e-02 2.212855739303133673e-02 2.537245653667334275e-02 2.405517899123764403e-02 2.436030515651506009e-02 3.142217767454925231e-02
9.199999999999999289e+00 6.192866091408508579e-04 1.973682815132026327e-02 2.025950315262374513e-02 2.110723473175415976e-02 2.054030711351553101e-02 2.215682763515178233e-02 2.543264429563370579e-02 2.410956254856705741e-02 2.441726184578174239e-02 3.135418510023710997e-02
9.210000000000000853e+00 7.075313348033027703e-04 1.980450389560614588e-02 2.034473055324168694e-02 2.117381016968107599e-02 2.062461507255426013e-02 2.218541029681756274e-02 2.549235525577325107e-02 2.416313867928073650e-02 2.447371538348775896e-02 3.128680958286563646e-02
9.220000000000000639e+00 8.070263396429752786e-04 1.988032205283757695e-02 2.044138835767948109e-02 2.124924838668282301e-02 2.072010846973284734e-02 2.221849325648551574e-02 2.555997694286335151e-02 2.422336348900866465e-02 2.453757715317170240e-02 3.121064969248525667e-02
9.230000000000000426e+00 9.050559705865287782e-04 1.995457506059897940e-02 2.225206031170342061e-02 2.053721289589532234e-02 2.132397939347088420e-02 2.081466372375819981e-02 2.562689604629419041e-02 2.428250062453903707e-02 2.460069265693797663e-02 3.113546671197664484e-02
9.240000000000000213e+00 1.013563202847337762e-03 2.003631237365737991e-02 2.064397230641212486e-02 2.229045414395635152e-02 2.140718647269643227e-02 2.091988847759351094e-02 2.570128273870642827e-02 2.434771258004900241e-02 2.467074541165762205e-02 3.105214386897448345e-02
9.250000000000000000e+00 1.131888285341990435e-03 2.012498779877189281e-02 2.076123947663831293e-02 2.233396965712378460e-02 2.149853898923064985e-02 2.103533872548959613e-02 2.578273870982236010e-02 2.441851501097906663e-02 2.474731893102157659e-02 3.096123275807336622e-02
9.259999999999999787e+00 1.247819896680895605e-03 2.021149420731140761e-02 2.237847035122079997e-02 2.087701896727996165e-02 2.158870775485980872e-02 2.114920181152863884e-02 2.586283822975058225e-02 2.448755652533479363e-02 2.482247365112175488e-02 3.087219055229144596e-02
9.269999999999999574e+00 1.372534467469554509e-03 2.030423913241383854e-02 2.100258651286388348e-02 2.242866688878494483e-02 2.168649855775550347e-02 2.127256169417175366e-02 2.594925358843438307e-02 2.456144896761994559e-02 2.490339804351824476e-02 3.077653132780788087e-02
9.279999999999999361e+00 1.505171163702025269e-03 3.067506532583268858e-02 2.040263284079859435e-02 2.113734405044797454e-02 2.248505651754146434e-02 2.179148687962770628e-02 2.140480195293559262e-02 2.604132970467799846e-02 2.498946341453531575e-02 2.463958454041691171e-02
9.289999999999999147e+00 1.634180125363406556e-03 3.057678390093570078e-02 2.049821326063975407e-02 2.126968561311344194e-02 2.153451386557002009e-02 2.189469586206969909e-02 2.254330549509433318e-02 2.613091627627849717e-02 2.507308184037406254e-02 2.471511767948451552e-02
9.300000000000000711e+00 1.769770803497856294e-03 3.047410606552392390e-02 2.059866932539727510e-02 2.141021486983681749e-02 2.260869340618408899e-02 2.167205846170501896e-02 2.200451092904825642e-02 2.622491094185013319e-02 2.516075928056946132e-02 2.479398693183155339e-02
9.310000000000000497e+00 1.900946355392665746e-03 3.037558668174834137e-02 2.069598178961557650e-02 2.154765896084410645e-02 2.267664370494682988e-02 2.180635912481742461e-02 2.211231161791259170e-02 2.631545115178437338e-02 2.524526890982663196e-02 2.486975943767062366e-02
9.320000000000000284e+00 2.037182846921787704e-03 3.027438976724698000e-02 2.079732285276269035e-02 2.169205270323684362e-02 2.275287159495804554e-02 2.194716951793220308e-02 2.222629802844576161e-02 2.640876113710708545e-02 2.494787758036762226e-02 2.533258938542867073e-02
9.330000000000000071e+00 2.177253967996918387e-03 3.017190447866244241e-02 2.090197019847412144e-02 2.184234706781824908e-02 2.283820590151872110e-02 2.209339580792531871e-02 2.234629490461981227e-02 2.650350386157413959e-02 2.502754958321061832e-02 2.542174966138279271e-02
9.339999999999999858e+00 2.311110578826307098e-03 3.007588174791221355e-02 2.100257602741129395e-02 2.198776070204097599e-02 2.292737544757944210e-02 2.223458188687841425e-02 2.246453238373235378e-02 2.659239974349454985e-02 2.510304652872387063e-02 2.550622802151820967e-02
9.349999999999999645e+00 2.438639256490456302e-03 2.998663052335167473e-02 2.109914746446225550e-02 2.212791239540454202e-02 2.302027748058360287e-02 2.237059571290550899e-02 2.258154214686559219e-02 2.667502207551902468e-02 2.517437050390244901e-02 2.558592188423844394e-02
9.359999999999999432e+00 2.567572342571852999e-03 2.119770033411221000e-02 2.989920881173924183e-02 2.227112721913305018e-02 2.312318419834625410e-02 2.251009909621155131e-02 2.270552652920321962e-02 2.524587110053457331e-02 2.566557941497386169e-02 2.675579535533133615e-02
9.369999999999999218e+00 2.696398292088915145e-03 2.129734482151928940e-02 2.981543437215989495e-02 2.241563807870246977e-02 2.323627046612135663e-02 2.265262834953564453e-02 2.283660445144159931e-02 2.683284734074692021e-02 2.531671645792000699e-02 2.574412637387707425e-02
9.380000000000000782e+00 2.816672068646430219e-03 2.974128669865051811e-02 2.139172777730420638e-02 2.690049852410915723e-02 2.581641629080767136e-02 2.538238104910654075e-02 2.255185468122064552e-02 2.335244264233472117e-02 2.279039720859034682e-02 2.296676099459875331e-02
9.390000000000000568e+00 2.934552648236233782e-03 2.967339352067851696e-02 2.148587674669658748e-02 2.696164804076935095e-02 2.588623036262413177e-02 2.544643193089757283e-02 2.268704222031494092e-02 2.347780642740769641e-02 2.293239910489391908e-02 2.310276277092981889e-02
9.400000000000000355e+00 3.036815648274274540e-03 2.961924344222025690e-02 2.156928314623598325e-02 2.700948928518426967e-02 2.594597158018816310e-02 2.550198200482787017e-02 2.280673412653450027e-02 2.306364657628252879e-02 2.322854772402389162e-02 2.359742077852842318e-02
9.410000000000000142e+00 3.140549160135886180e-03 2.956988791763826702e-02 2.165611576897420038e-02 2.705184070507514471e-02 2.600590518407847399e-02 2.555876168792722142e-02 2.293250815455140021e-02 2.373126395174743331e-02 2.320716879808451538e-02 2.336504891790540037e-02
9.419999999999999929e+00 3.228425447986927981e-03 2.953348720037382927e-02 2.173212348670717706e-02 2.708170195421454041e-02 2.605639902299483265e-02 2.560787301771022539e-02 2.304517345688225638e-02 2.333953194742076701e-02 2.385699427831955433e-02 2.348965470347894047e-02
9.429999999999999716e+00 3.310102222119885081e-03 2.950522528985943110e-02 2.180572884997060423e-02 2.710331872243428378e-02 2.610356863393305249e-02 2.565546142578645911e-02 2.315848056536221056e-02 2.398723909350230013e-02 2.347444398304443167e-02 2.361570958911303128e-02
9.439999999999999503e+00 3.380310455371218249e-03 2.187252796758925102e-02 2.948646534621441120e-02 2.711599498187516541e-02 2.614505334166822986e-02 2.569957930882057345e-02 2.326689825273906345e-02 2.411356760214739339e-02 2.360310621715499754e-02 2.373592897811175467e-02
9.449999999999999289e+00 3.441751613941589679e-03 2.947589844272752863e-02 2.193551380630135231e-02 2.712129473897420193e-02 2.618333688035765980e-02 2.574350392079439304e-02 2.337624685662440319e-02 2.424078860751990860e-02 2.372999337878639592e-02 2.385625799719515855e-02
9.460000000000000853e+00 3.488237981783178562e-03 2.947363480896724244e-02 2.198843773885349878e-02 2.712037846816879941e-02 2.621533725742909368e-02 2.578423361685992787e-02 2.347563954004316250e-02 2.435479039706603746e-02 2.384039388072619822e-02 2.396499667386788046e-02
9.470000000000000639e+00 3.524643901375131699e-03 2.947863552859030303e-02 2.203695528918054453e-02 2.711506778198152778e-02 2.624518529363334754e-02 2.582772970408133903e-02 2.357513983277096520e-02 2.446625038055128681e-02 2.394367074267007497e-02 2.407390326975075018e-02
9.480000000000000426e+00 3.548210972682904266e-03 2.949070425824003305e-02 2.207821714538571456e-02 2.710734242461935659e-02 2.627176208413669820e-02 2.587364092750784814e-02 2.366847477906009953e-02 2.456794901136147638e-02 2.403187562814174116e-02 2.417677973866061772e-02
9.490000000000000213e+00 3.558977975165016072e-03 2.211238151752569631e-02 2.950970560573912965e-02 2.709933853962635808e-02 2.629555344695063551e-02 2.592360110826051264e-02 2.375408787755344669e-02 2.465949283990758953e-02 2.427226035261348044e-02 2.410417292936808953e-02
9.500000000000000000e+00 3.557012647713770227e-03 2.213964318557366459e-02 2.953590003970833766e-02 2.709322377603426077e-02 2.631685008134547130e-02 2.597874665369161867e-02 2.382955483081333065e-02 2.474136864494488192e-02 2.435824655770341476e-02 2.416074842515391480e-02
9.509999999999999787e+00 3.542410791585416750e-03 2.956991512038315006e-02 2.216023284040770369e-02 2.709111887928027790e-02 2.633591342502815055e-02 2.603933699926746365e-02 2.389129191869215213e-02 2.481498264284087360e-02 2.443259441892436240e-02 2.420268814794236667e-02
9.519999999999999574e+00 3.515295076434360889e-03 2.217441481849751969e-02 2.961267786172007768e-02 2.393450041036394166e-02 2.423178160537073009e-02 2.449391677090177050e-02 2.488228177078965694e-02 2.709493429014601940e-02 2.635351265914388091e-02 2.610427026945494680e-02
9.529999999999999361e+00 3.475813578833984122e-03 2.218248297528728832e-02 2.966531285248981756e-02 2.395405641737429620e-02 2.424954407863154360e-02 2.454237736531742278e-02 2.494501460488497344e-02 2.710613152941997867e-02 2.637226856303770753e-02 2.617010531722266733e-02
9.539999999999999147e+00 3.424138094593327276e-03 2.218475465112079714e-02 2.972901357910300718e-02 2.394661670076901616e-02 2.425532614536810710e-02 2.457989637729064356e-02 2.500411737441619875e-02 2.712549447749984174e-02 2.639935277211174353e-02 2.622890552150863516e-02
9.550000000000000711e+00 3.363927843072930975e-03 2.218184699624113285e-02 2.980080031304725013e-02 2.391446339424427650e-02 2.424660474016189851e-02 2.460773301869702973e-02 2.505702770799394727e-02 2.715147603599852785e-02 2.626740932960366925e-02 2.644340584007620967e-02
9.560000000000000497e+00 3.289049118576605618e-03 2.217377947441601799e-02 2.988910329135892330e-02 2.385647451078798734e-02 2.421859914504224595e-02 2.462988419203673146e-02 2.510920671457881823e-02 2.718621908842154544e-02 2.628716505484142776e-02 2.651199193439653795e-02
9.570000000000000284e+00 3.207196040671672025e-03 2.216165989897124489e-02 2.998561927358039600e-02 2.378119076516645863e-02 2.417212768403049009e-02 2.464264503458463498e-02 2.515566827654745416e-02 2.722536037806206830e-02 2.629461571860226138e-02 2.659073383876713048e-02
9.580000000000000071e+00 3.115113618651057115e-03 2.214548064259268950e-02 3.009460580578328034e-02 2.368866583566824752e-02 2.410624150889245990e-02 2.464384933653304688e-02 2.519991859331303236e-02 2.629841696200594173e-02 2.726953044305939142e-02 2.667641838859587458e-02
9.589999999999999858e+00 3.018642433479749258e-03 2.212664026751006915e-02 3.020917119721344690e-02 2.358689040703183804e-02 2.402682370169544057e-02 2.463056969341018143e-02 2.524093901088772865e-02 2.630241198650816112e-02 2.731524663339510856e-02 2.676109026714213260e-02
9.599999999999999645e+00 2.907284185880448183e-03 2.210326207062924403e-02 3.034148994579193709e-02 2.346607502712838578e-02 2.392633736017025364e-02 2.459789595852921937e-02 2.528450825346536049e-02 2.630919864762667343e-02 2.685252599879617980e-02 2.736693456722177550e-02
9.609999999999999432e+00 2.799544874575159419e-03 2.207945644593753767e-02 3.046904586290336350e-02 2.334736519719397829e-02 2.382300420107844041e-02 2.455060449074338361e-02 2.532441819918084328e-02 2.631836148464899994e-02 2.693529515845789063e-02 2.741575662997966858e-02
9.619999999999999218e+00 2.677328411299816340e-03 2.205139225377415746e-02 3.061249120989840977e-02 2.321163961926557204e-02 2.370078020024912746e-02 2.448133231943891083e-02 2.536784465473188380e-02 2.633143419752486877e-02 2.702332952102561373e-02 2.746979352911075797e-02
9.630000000000000782e+00 2.554401244698253394e-03 2.202224653513422739e-02 3.075468379820091303e-02 2.307466655458143001e-02 2.357405431815401756e-02 2.439817693347567928e-02 2.540976669260175749e-02 2.634671287795648312e-02 2.752283831051397997e-02 2.710644646961197710e-02
9.640000000000000568e+00 2.424371628978299383e-03 3.090197777064831314e-02 2.199053768939551734e-02 2.292973773137810603e-02 2.343704914837979950e-02 2.429879875103498413e-02 2.545214897228187043e-02 2.636436051418714413e-02 2.718922753350163854e-02 2.757768577690979800e-02
9.650000000000000355e+00 2.295665408275698524e-03 2.195829274161797962e-02 2.278652236795316102e-02 2.329924601201571396e-02 2.419163185604216240e-02 2.549199450262024449e-02 2.638262364297297782e-02 2.726660720635355403e-02 2.763084575113229635e-02 3.104376216321191873e-02
9.660000000000000142e+00 2.169570640084525753e-03 3.117793628036580680e-02 2.192583055041123774e-02 2.264661727340327654e-02 2.316265390921688413e-02 2.408027792045348489e-02 2.552889780137450326e-02 2.640076395495561182e-02 2.733852027506335214e-02 2.768195651197269055e-02
9.669999999999999929e+00 2.038346406135151893e-03 3.131161563058294101e-02 2.189101287055311360e-02 2.250158183732771378e-02 2.301922739014546776e-02 2.395947925664251507e-02 2.556498410867356560e-02 2.641951548252596468e-02 2.740969369219181662e-02 2.773422612109685548e-02
9.679999999999999716e+00 1.902117535321736419e-03 3.144278616090662865e-02 2.185352182503596391e-02 2.235176974668816666e-02 2.286925326127559055e-02 2.383032500856507169e-02 2.559989155564995622e-02 2.643856084980910834e-02 2.748001758202540251e-02 2.778758183151794695e-02
9.689999999999999503e+00 1.770564837310249643e-03 2.181564136755816813e-02 2.220805006917266761e-02 2.272359694373560571e-02 2.370322573484194215e-02 3.156081397660456811e-02 2.563109544179935709e-02 2.645637125307377657e-02 2.754480325146243386e-02 2.783829349188509522e-02
9.699999999999999289e+00 1.644689589984742227e-03 3.166452535394612827e-02 2.177722449704337648e-02 2.207183245068958244e-02 2.258360279559479614e-02 2.358037972288991313e-02 2.565862386862843500e-02 2.647279112330820638e-02 2.760416813695236102e-02 2.788611377801241548e-02
9.710000000000000853e+00 1.515314493365640253e-03 2.173405027376422091e-02 2.193436290919712275e-02 2.243918398291879987e-02 2.345370466715322039e-02 3.176037354745999547e-02 2.568452136264540511e-02 2.648899790273694793e-02 2.766272495952473015e-02 2.793458078218638910e-02
9.720000000000000639e+00 1.392853048113407675e-03 2.168529507958206343e-02 2.181075093774057644e-02 2.230205843348899084e-02 2.333411927814110082e-02 3.183984244879142778e-02 2.570677376526347632e-02 2.650371400148078191e-02 2.771603053070291131e-02 2.797984224717733198e-02
9.730000000000000426e+00 1.267537808314039187e-03 2.161050657793057994e-02 2.170740588987015232e-02 2.216137058570456786e-02 2.321274927217895773e-02 3.190872119490325426e-02 2.572724098245537591e-02 2.651816924847383988e-02 2.776859828091967491e-02 2.802555449818123698e-02
9.740000000000000213e+00 1.150210226059487136e-03 2.150541688949620181e-02 2.202936532961454266e-02 2.164372759370397289e-02 2.310063085694379764e-02 3.196104253222415564e-02 2.574426344457861338e-02 2.653118718474966470e-02 2.781612540068078773e-02 2.806780860014703935e-02
9.750000000000000000e+00 1.041550784166287921e-03 2.139494017285189023e-02 2.190691963297608166e-02 2.159581060111849873e-02 2.299860330899472505e-02 3.199864606474960710e-02 2.575815626861128332e-02 2.654283833153978089e-02 2.785877867914919939e-02 2.810647620487245410e-02
9.759999999999999787e+00 9.310238045394062401e-04 2.127894369336424257e-02 2.178226578201243255e-02 2.154818809209928937e-02 2.289708810724154150e-02 3.202616524400210551e-02 2.577041431345821268e-02 2.655433338398837870e-02 2.790090340392532495e-02 2.814535234976264788e-02
9.769999999999999574e+00 8.299806875174259302e-04 2.117180942742244790e-02 2.150303744743487996e-02 2.166839172952365888e-02 2.280669495752587692e-02 3.204210087595887185e-02 2.656456662493687781e-02 2.577994384892700816e-02 2.793836448993763585e-02 2.818049114903063007e-02
9.779999999999999361e+00 7.389372737371873801e-04 2.272753928731640477e-02 2.107493122880528189e-02 2.156630128980555755e-02 2.145978134328702797e-02 3.204928683188176808e-02 2.657359285317650519e-02 2.578714031592005060e-02 2.797130624412928410e-02 2.821182402488723803e-02
9.789999999999999147e+00 6.467563319397655634e-04 2.097671633993520787e-02 2.264989091675698868e-02 2.141089535286976389e-02 2.146558740327592432e-02 3.205010213246064360e-02 2.658257247877065382e-02 2.579306789918897613e-02 2.800391451604828177e-02 2.824323091895165547e-02
9.800000000000000711e+00 5.651780031848780902e-04 2.088977386345398576e-02 2.258347818610144039e-02 2.135114780528608175e-02 2.139063340407761082e-02 3.204583400733243548e-02 2.579716102117364171e-02 2.659040719631081129e-02 2.803217561194959115e-02 2.827075861618271943e-02
9.810000000000000497e+00 4.827525942602499246e-04 2.080194727869671620e-02 2.251874929200509828e-02 2.126576348926554824e-02 2.133752028907924189e-02 3.203719770173844850e-02 2.580018679244390836e-02 2.659823570427292602e-02 2.806018615852381645e-02 2.829831736842616796e-02
9.820000000000000284e+00 4.114363361332865651e-04 2.072599122452274678e-02 2.246478262557755415e-02 2.118632587522813540e-02 2.129506493272854614e-02 3.202655274501573640e-02 2.580189736747777809e-02 2.660495179347286895e-02 2.808399779356356152e-02 2.832195490520561520e-02
9.830000000000000071e+00 3.515417878977147100e-04 2.066223127708896254e-02 2.111866244310335594e-02 2.125881933278475286e-02 2.242098016710046895e-02 3.201555570061356826e-02 2.580267940381538588e-02 2.661055962131717717e-02 2.810370298648205006e-02 2.834165833144651481e-02
9.839999999999999858e+00 2.912292970840833534e-04 2.059805908873502470e-02 2.105014488322031960e-02 2.122124793528706865e-02 2.237831302283978946e-02 3.200275971380265455e-02 2.580285999171731334e-02 2.661618301162374869e-02 2.812328401630503211e-02 2.836136225424563950e-02
9.849999999999999645e+00 2.305027476193276617e-04 2.053348169872556972e-02 2.098092731236555694e-02 2.118215134336672023e-02 2.233683798875231441e-02 3.198829176368520738e-02 2.580242403498067549e-02 2.662182696108517099e-02 2.814274197994377086e-02 2.838106253351401279e-02
9.859999999999999432e+00 1.816259768374980531e-04 2.048153215648808312e-02 2.092509824082485273e-02 2.114970416979306336e-02 2.230454703795550081e-02 3.197559852596949803e-02 2.580162147864732691e-02 2.662636015865372380e-02 2.815822048973895195e-02 2.839681739537254501e-02
9.869999999999999218e+00 1.447972914748168604e-04 2.044240404476642056e-02 2.088297510389884939e-02 2.112466455421736083e-02 2.228085921751267809e-02 3.196546781408974441e-02 2.580075004398186059e-02 2.662977212885384373e-02 2.816977849448171548e-02 2.840862906658589426e-02
9.880000000000000782e+00 1.078228562213443800e-04 2.040313486942726268e-02 2.084064324963610937e-02 2.109901151693421850e-02 2.225763202649960748e-02 3.195484295060029012e-02 2.579964425412152942e-02 2.663319550414978282e-02 2.818129315776222305e-02 2.842043595406733639e-02
9.890000000000000568e+00 8.309266434065603767e-05 2.037687753709778102e-02 2.081230832522577845e-02 2.108156594397440561e-02 2.224240493526330117e-02 3.194749799481923225e-02 2.579877541412445643e-02 2.663548454072379654e-02 2.818894563944629797e-02 2.842830413870245723e-02
9.900000000000000355e+00 4.587712654629051056e-05 2.033737539693957277e-02 2.076963814756607393e-02 2.105487999076160327e-02 2.221995234346100731e-02 3.193610683716734122e-02 2.579727256149063480e-02 2.663892892188377687e-02 2.820038859879889573e-02 2.844010118936322884e-02
9.910000000000000142e+00 3.344000092174592714e-05 2.032417717435211491e-02 2.075537047946189595e-02 2.104584646909495732e-02 2.221257172681564626e-02 3.193221382718963025e-02 2.579671797005112302e-02 2.664008006012020396e-02 2.820419341675063293e-02 2.844403202394599206e-02
9.919999999999999929e+00 8.518009416902576152e-06 2.029773464905263586e-02 2.072676935217151323e-02 2.102757219036239730e-02 2.219796575967412575e-02 3.192428933102641614e-02 2.579552771484095244e-02 2.664238703277208020e-02 2.821178885243279602e-02 2.845189123862825256e-02
9.929999999999999716e+00 -3.966796896943255508e-06 2.028449040464687034e-02 2.071243608113497101e-02 2.101833154970165346e-02 2.219074030003343259e-02 2.579489185076684968e-02 2.664354292488959122e-02 2.821557948748993835e-02 2.845581955887990094e-02 3.192025963604715882e-02
9.939999999999999503e+00 -1.646743692576607194e-05 2.027123087690525793e-02 2.069808112304366565e-02 2.100902202782563288e-02 2.218356641572991755e-02 3.191618615689086058e-02 2.579422869727235335e-02 2.664470045812729684e-02 2.845974698147306359e-02 2.821936541219438252e-02
9.949999999999999289e+00 -1.646743692576607194e-05 2.027123087690525793e-02 2.069808112304366565e-02 2.100902202782563288e-02 2.218356641572991755e-02 3.191618615689086058e-02 2.579422869727235335e-02 2.664470045812729684e-02 2.845974698147306359e-02 2.821936541219438252e-02
9.960000000000000853e+00 -2.898388127402144016e-05 2.025795609324330254e-02 2.068370456133175606e-02 2.099964374488388213e-02 2.217644400072666874e-02 3.191206976810966045e-02 2.579353815694310215e-02 2.664585965991663613e-02 2.822314663515487765e-02 2.846367347687868421e-02
9.970000000000000639e+00 -2.898388127402144016e-05 2.025795609324330254e-02 2.068370456133175606e-02 2.099964374488388213e-02 2.217644400072666874e-02 3.191206976810966045e-02 2.579353815694310215e-02 2.664585965991663613e-02 2.822314663515487765e-02 2.846367347687868421e-02
9.980000000000000426e+00 -2.898388127402144016e-05 2.025795609324330254e-02 2.068370456133175606e-02 2.099964374488388213e-02 2.217644400072666874e-02 3.191206976810966045e-02 2.579353815694310215e-02 2.664585965991663613e-02 2.822314663515487765e-02 2.846367347687868421e-02
9.990000000000000213e+00 -2.898388127402144016e-05 2.025795609324330254e-02 2.068370456133175606e-02 2.099964374488388213e-02 2.217644400072666874e-02 3.191206976810966045e-02 2.579353815694310215e-02 2.664585965991663613e-02 2.822314663515487765e-02 2.846367347687868421e-02
1.000000000000000000e+01 -2.898388127402144016e-05 2.025795609324330254e-02 2.068370456133175606e-02 2.099964374488388213e-02 2.217644400072666874e-02 3.191206976810966045e-02 2.579353815694310215e-02 2.664585965991663613e-02 2.822314663515487765e-02 2.846367347687868421e-02
1.000999999999999979e+01 -2.898388127402144016e-05 2.025795609324330254e-02 2.068370456133175606e-02 2.099964374488388213e-02 2.217644400072666874e-02 3.191206976810966045e-02 2.579353815694310215e-02 2.664585965991663613e-02 2.822314663515487765e-02 2.846367347687868421e-02
1.001999999999999957e+01 -2.898388127402144016e-05 2.025795609324330254e-02 2.068370456133175606e-02 2.099964374488388213e-02 2.217644400072666874e-02 3.191206976810966045e-02 2.579353815694310215e-02 2.664585965991663613e-02 2.822314663515487765e-02 2.846367347687868421e-02
1.002999999999999936e+01 -2.898388127402144016e-05 2.025795609324330254e-02 2.068370456133175606e-02 2.099964374488388213e-02 2.217644400072666874e-02 3.191206976810966045e-02 2.579353815694310215e-02 2.664585965991663613e-02 2.822314663515487765e-02 2.846367347687868421e-02
1.003999999999999915e+01 -2.898388127402144016e-05 2.025795609324330254e-02 2.068370456133175606e-02 2.099964374488388213e-02 2.217644400072666874e-02 3.191206976810966045e-02 2.579353815694310215e-02 2.664585965991663613e-02 2.822314663515487765e-02 2.846367347687868421e-02
1.005000000000000071e+01 -1.803858193938960656e-05 2.026314703715369897e-02 2.069006752909757774e-02 2.100406387296705965e-02 2.217967639168767074e-02 3.190649174307364638e-02 2.579669883556812843e-02 2.665543998761568320e-02 2.823215607084203840e-02 2.847134622837527509e-02
1.006000000000000050e+01 -1.803858193938960656e-05 2.026314703715369897e-02 2.069006752909757774e-02 2.100406387296705965e-02 2.217967639168767074e-02 3.190649174307364638e-02 2.579669883556812843e-02 2.665543998761568320e-02 2.823215607084203840e-02 2.847134622837527509e-02
1.007000000000000028e+01 -7.109566321821941069e-06 2.026832095290841129e-02 2.069640057817060882e-02 2.100849123140155136e-02 2.218290981314433030e-02 3.190087211375064458e-02 2.579981344785870975e-02 2.666502838101205905e-02 2.824115262459329576e-02 2.847903439968475781e-02
1.008000000000000007e+01 3.803139223726696817e-06 2.027347791961733522e-02 2.070270333186428890e-02 2.101292620146280252e-02 2.218614432975862111e-02 3.189521183118163711e-02 2.580288284625435052e-02 2.667462383683350327e-02 2.825013563376745432e-02 2.848673842418921257e-02
1.008999999999999986e+01 2.557951905297699461e-05 2.028374131649054654e-02 2.071521644991611635e-02 2.102182049585211640e-02 2.219261690785178862e-02 3.188377308673553956e-02 2.580888932887263898e-02 2.669383199765085549e-02 2.826805834582986690e-02 2.850219578869446144e-02
1.009999999999999964e+01 3.644314172431369807e-05 2.028884789962146634e-02 2.072142606658958219e-02 2.102628057595757813e-02 2.219585510008738674e-02 3.187799650351352126e-02 2.581182803603829581e-02 2.670344277173350434e-02 2.827699670372247481e-02 2.850995001477649171e-02
1.010999999999999943e+01 6.893543143713150724e-05 2.030406808441629143e-02 2.073986271105706172e-02 2.103971703091588735e-02 2.220557808509277670e-02 3.186044907956256389e-02 2.673229059737340305e-02 2.582039541777862365e-02 2.830371166821192899e-02 2.853332023440782045e-02
1.011999999999999922e+01 9.051455154808994968e-05 2.031413263229822283e-02 2.075199000553815468e-02 2.104872517930317377e-02 2.221206775260696140e-02 3.184857860808371077e-02 2.582590723125316456e-02 2.675152630662122610e-02 2.832143143728103191e-02 2.854899448454445432e-02
1.013000000000000078e+01 1.227591052043934636e-04 2.032910750650475731e-02 2.076992819151561934e-02 2.106232028498769213e-02 2.222181513197685199e-02 3.183053279465502400e-02 2.583388959804351973e-02 2.678036807578832237e-02 2.834786226321382371e-02 2.857265593066272633e-02
1.014000000000000057e+01 1.548540869869223090e-04 2.034393768386099158e-02 2.078755501331065389e-02 2.107602296866082150e-02 2.223157962899184256e-02 3.181222031132755618e-02 2.584154569775659605e-02 2.680917558701459771e-02 2.837409851052623277e-02 2.859650790851158905e-02
1.015000000000000036e+01 1.974135193556900072e-04 2.036348924100154709e-02 2.081055857304281442e-02 2.109447516294663330e-02 2.224462888498160082e-02 3.178742980128714674e-02 2.585127566221916834e-02 2.684749511511462516e-02 2.840874738974042898e-02 2.862862621762091164e-02
1.016000000000000014e+01 2.502346016417774711e-04 2.038757753578816778e-02 2.083848679963820963e-02 2.111785734410744075e-02 2.226099507165640867e-02 3.175591792445751904e-02 2.586272156378038520e-02 2.689518166146350961e-02 2.845146937528582679e-02 2.866931470974245708e-02
1.016999999999999993e+01 3.026324202560941377e-04 2.041128262055397907e-02 2.086547181133434001e-02 2.114161675234363727e-02 2.227743062854595224e-02 3.172392135986558392e-02 2.587343222730167924e-02 2.694255008819376046e-02 2.849347448397968746e-02 2.871063867844693418e-02
1.017999999999999972e+01 3.546037196695427021e-04 2.043461153857140111e-02 2.089149597417234300e-02 2.116577065286092199e-02 2.229394514463806098e-02 3.169154113052712052e-02 2.588346596617053380e-02 2.698951926280858393e-02 2.853470863904007324e-02 2.875262233215463564e-02
1.018999999999999950e+01 4.164016807844656931e-04 2.046211902519865303e-02 2.092144833932636436e-02 2.119528342211713517e-02 2.231388073454224422e-02 2.589468532001215975e-02 3.165231598111339917e-02 2.704524968261531187e-02 2.858311955860320594e-02 2.880388308748677365e-02
1.019999999999999929e+01 4.877095680679416605e-04 2.049355287601904024e-02 2.095464921005697409e-02 2.123042418343271120e-02 2.233732423583862856e-02 3.160625078463687870e-02 2.590674028622954109e-02 2.710924521269623619e-02 2.863808573633581933e-02 2.886487098259293144e-02
1.021000000000000085e+01 5.581584181812194751e-04 2.052429301318956303e-02 2.098602891398941919e-02 2.126626833709056516e-02 2.236099504533566040e-02 2.591778234097213279e-02 3.156009795899218651e-02 2.717197189579746014e-02 2.869143025618598603e-02 2.892704182001491417e-02
1.022000000000000064e+01 6.376079693275927976e-04 2.055859408290432178e-02 2.101978356050496904e-02 2.130796528949721602e-02 2.238836449008404367e-02 2.592927672802788214e-02 3.150755464983414494e-02 2.724189850427330417e-02 2.875048420912813818e-02 2.899935090444997338e-02
1.023000000000000043e+01 7.159103231611970699e-04 2.059202883414652796e-02 2.105146370612041157e-02 2.135025944035447154e-02 2.241611691830584785e-02 2.593967874241295130e-02 3.145556339280845826e-02 2.730973224010804778e-02 2.880762982072895134e-02 2.907273309171751544e-02
1.024000000000000021e+01 8.026124660436413606e-04 2.062863094589408378e-02 2.108487484657632985e-02 2.139828773308830034e-02 2.244785617683923637e-02 2.595019155537373404e-02 3.139815972534936578e-02 2.738328336127059809e-02 2.915618870090951054e-02 2.886983114627723543e-02
1.025000000000000000e+01 8.972020551678335648e-04 2.066807241012146718e-02 2.111956666835027030e-02 2.145184652595069977e-02 2.248384754345342240e-02 2.596052286353037891e-02 2.746124934434408110e-02 3.133629196765284203e-02 2.924951527546151495e-02 2.893660083198090066e-02
1.025999999999999979e+01 9.899282475259697182e-04 2.070625220652849360e-02 2.115204959476341476e-02 2.150522646427856580e-02 2.252069731208124204e-02 2.596955008526400863e-02 2.753490962882706658e-02 3.127707737985017944e-02 2.934289948574921383e-02 2.900114384128566619e-02
1.026999999999999957e+01 1.089743573000661898e-03 2.074682756633483213e-02 2.118560363588041159e-02 2.156332021843898952e-02 2.256234023572795469e-02 2.597808783470222788e-02 2.761055268323783438e-02 3.121580496293368048e-02 2.944500880569151172e-02 2.906979648923868967e-02
1.027999999999999936e+01 1.195984544563556988e-03 2.078943309309342832e-02 2.121999747545543977e-02 2.162550172123373082e-02 2.260923739145939693e-02 2.598585041333988099e-02 2.768614778994497524e-02 3.115462595753306155e-02 2.955481868964080633e-02 2.914209154220771120e-02
1.028999999999999915e+01 1.299418236150439365e-03 2.083035024599005566e-02 2.125242893244134318e-02 2.168603339805328517e-02 2.265781669913464677e-02 2.599208730126957925e-02 2.775400961991246127e-02 3.110056791220515426e-02 2.966201708734626796e-02 2.921181970546500931e-02
1.030000000000000071e+01 1.408251736009404152e-03 2.087281898827658341e-02 2.128566804129762569e-02 2.174936747329374656e-02 2.271250029486084759e-02 2.599720110434671633e-02 2.781825591943339407e-02 3.105156538127662458e-02 2.977397757135686121e-02 2.928456150107004372e-02
1.031000000000000050e+01 1.513682019234090150e-03 2.091340263327997814e-02 2.131719972922789183e-02 2.181006314931127968e-02 2.276945762244658028e-02 2.600066106370867852e-02 2.787237429274600983e-02 3.101421691290377064e-02 2.988016294088379279e-02 2.935444630273433692e-02
1.032000000000000028e+01 1.623352623157199668e-03 2.095505295007101670e-02 2.134948653347520237e-02 2.187222306478361911e-02 2.283344682627379621e-02 2.600257178176366979e-02 2.791891589973263463e-02 3.098907264396005834e-02 2.998621529624278040e-02 2.942653214008299906e-02
1.033000000000000007e+01 1.736327715149580580e-03 2.099737471827196542e-02 2.138237973566755462e-02 2.193495058445623855e-02 2.290510956557540237e-02 2.600253855959519175e-02 2.795504124119460934e-02 3.098171648902894870e-02 3.008806220110546437e-02 2.950011047786363014e-02
1.033999999999999986e+01 1.844536719949196315e-03 2.103737809573770837e-02 2.141370109479206335e-02 2.199359423605786595e-02 2.297994548702699327e-02 2.600033169224232402e-02 2.797707257663826705e-02 3.099614435737643378e-02 3.017585675494759145e-02 2.956989062189774309e-02
1.034999999999999964e+01 1.947898821004729469e-03 2.107512785895115232e-02 2.144359869740351809e-02 2.204818467719076719e-02 2.305781883857258713e-02 2.599590180873958406e-02 2.798557157318209976e-02 3.103207961463459383e-02 3.024910891163472282e-02 2.963585481180102538e-02
1.035999999999999943e+01 2.052720706801967280e-03 2.111298254140061767e-02 2.147404966437981011e-02 2.210208364857964985e-02 2.314397435829832275e-02 2.598864527554089685e-02 2.798086502066338827e-02 3.109110148378699603e-02 2.970199259599880931e-02 3.031288293231704928e-02
1.036999999999999922e+01 2.157849884214625875e-03 2.115056044999091139e-02 2.150489332107292581e-02 2.215470250727871390e-02 2.323859883519513447e-02 2.597795492626874328e-02 2.796217806003634121e-02 3.117123447893589347e-02 2.976746333944040035e-02 3.036829161264174848e-02
1.038000000000000078e+01 2.256441124504687899e-03 2.118550718159174090e-02 2.153427723456534035e-02 2.220285740955523987e-02 2.333586302958979425e-02 2.596405809840022019e-02 2.793185375414628663e-02 3.126231819421007585e-02 2.982795032425381021e-02 3.041536358633784368e-02
1.039000000000000057e+01 2.353592499973404095e-03 2.121974601930255375e-02 2.156387970473081644e-02 2.224937545027283123e-02 2.344102244282483816e-02 2.594570601325881659e-02 2.789012995976086415e-02 3.136395182450967684e-02 3.045971724072272721e-02 2.988649216037072773e-02
1.040000000000000036e+01 2.438408169014113884e-03 2.124957138212658914e-02 2.159046663327953211e-02 2.228945700622806878e-02 2.354164670146443802e-02 2.592484480230409366e-02 2.784458772807908017e-02 3.146011913272308419e-02 3.049822133684099157e-02 2.993648282843975120e-02
1.041000000000000014e+01 2.525112666315148819e-03 2.128013606428198409e-02 2.161865010688123964e-02 2.233023488041408627e-02 2.365461142273225098e-02 2.589746719908997061e-02 2.778999614124332343e-02 3.156387098382126138e-02 3.053805454731379349e-02 2.998610180947865189e-02
1.041999999999999993e+01 2.599275065061767889e-03 2.130650824410204938e-02 2.164388642605360666e-02 2.236530714688791943e-02 2.376100766465773922e-02 2.586774429119328284e-02 2.773767231089645929e-02 3.165587340292164847e-02 3.057252230859925507e-02 3.002683355484172742e-02
1.042999999999999972e+01 2.669033582920314358e-03 2.133173863351233573e-02 2.166899555268794048e-02 2.239890326701252099e-02 2.387122924626692080e-02 2.583285158553533245e-02 2.768467666311931127e-02 3.174429033411244744e-02 3.060486091722405821e-02 3.006298084058820624e-02
1.043999999999999950e+01 2.729943812804022304e-03 2.135441066678776811e-02 2.169253962956699602e-02 2.242926622408490667e-02 2.397753471723495372e-02 2.579526874159578098e-02 2.763647761651535570e-02 3.182224468114379368e-02 3.063228557408828254e-02 3.009186369019799939e-02
1.044999999999999929e+01 2.784408771741808848e-03 2.137563828737869265e-02 2.171562952213495351e-02 2.245799138671538200e-02 2.408274859696027739e-02 2.575447652887776634e-02 2.759321870559253501e-02 3.189172485895326592e-02 3.065499813954277938e-02 3.011417010546118059e-02
1.046000000000000085e+01 2.826907778705481638e-03 2.139341062016220790e-02 2.173594814197814945e-02 2.248239780910800401e-02 2.417344755696946082e-02 2.571688440445217202e-02 2.756096070633973910e-02 3.194486890112372551e-02 3.067000098854417642e-02 3.012745319591005749e-02
1.047000000000000064e+01 2.861849870114237249e-03 2.140970849962112524e-02 2.175562174774765128e-02 2.250520913028630082e-02 2.425540055012988944e-02 2.568186369768467314e-02 2.753775403229082736e-02 3.198653163348286893e-02 3.067820912563934410e-02 3.013290709715018764e-02
1.048000000000000043e+01 2.886696901717339912e-03 2.142363679918529024e-02 2.177352173464666349e-02 2.252517886538647068e-02 2.431909756575973899e-02 2.565555762428294723e-02 2.752672106829456150e-02 3.201298995218333082e-02 3.067807936804568467e-02 3.012943622771107124e-02
1.049000000000000021e+01 2.901414415229768701e-03 2.143528792588207318e-02 2.178963121479642398e-02 2.254237819504317092e-02 2.436020670476432212e-02 2.564201196471862371e-02 2.752878806862741126e-02 3.202384612248174167e-02 3.066916083946220548e-02 3.011689299915228449e-02
1.050000000000000000e+01 2.905985049127833997e-03 2.144474271882154323e-02 2.180393239079847154e-02 2.255683845075519625e-02 2.437570434322372873e-02 2.564397706439789509e-02 2.754471398290183476e-02 3.201885932361858006e-02 3.065111173665247685e-02 3.009516378897044916e-02
1.050999999999999979e+01 2.900408669321834654e-03 2.145207062072298360e-02 2.181640660778786170e-02 2.256855287120876699e-02 2.436504054858280172e-02 2.566172562164541204e-02 2.757512767885453991e-02 3.199793715337426875e-02 3.062368907945279758e-02 3.006416915975185580e-02
1.051999999999999957e+01 2.884702356298554735e-03 2.145732998419571172e-02 2.182703404517690945e-02 2.257747675756586678e-02 2.433038825278058953e-02 2.569283208364282062e-02 2.762051159297403830e-02 3.196113335020667190e-02 3.058673984749283453e-02 3.002386455686719899e-02
1.052999999999999936e+01 2.858900255297827740e-03 2.146056843185845456e-02 2.183579311841829518e-02 2.258352602065928638e-02 2.427574587752232352e-02 2.573314133606546816e-02 2.768113402444209031e-02 3.190865091711634488e-02 3.054019410036277332e-02 2.997424207911996569e-02
1.053999999999999915e+01 2.823053289384287214e-03 2.146182320223482404e-02 2.184265962914849757e-02 2.258657410567074808e-02 2.420565135437214785e-02 2.577814954078299498e-02 2.775694746026419191e-02 3.184085128713857321e-02 3.048406046212784673e-02 2.991533418608570416e-02
1.055000000000000071e+01 2.779755715174523408e-03 2.146120267488121902e-02 2.184740446436535602e-02 2.258653232000190636e-02 2.412856620090756896e-02 2.582172326624716449e-02 2.784261650383664660e-02 3.176274126534918418e-02 3.042192978957500640e-02 2.985084329970657396e-02
1.056000000000000050e+01 2.724529193751278749e-03 2.145865822804278802e-02 2.185049560685990364e-02 2.258317998069803156e-02 2.403973332307672225e-02 2.586569728733091947e-02 2.794622254604246792e-02 3.166680613606143863e-02 3.034741818617436165e-02 2.977411461814888013e-02
1.057000000000000028e+01 2.662983694837531539e-03 2.145445119019460944e-02 2.185158869718085983e-02 2.257659768252757299e-02 2.395055776297551689e-02 2.590400002212417743e-02 2.805601015835932147e-02 3.156352311942038635e-02 2.969302175858095846e-02 3.026819906346952041e-02
1.058000000000000007e+01 2.592687935715799752e-03 2.144849837233821221e-02 2.185084384915535194e-02 2.256640009360108903e-02 2.385869375527977995e-02 2.593800009378308125e-02 2.817492376676088844e-02 3.144955279558815653e-02 2.960425119086356957e-02 3.018106828906538461e-02
1.058999999999999986e+01 2.518117042374042047e-03 2.144123894719027201e-02 2.184839726126958440e-02 2.255307886262200232e-02 2.377062307639722996e-02 2.596588427596104032e-02 2.829359801290779949e-02 3.133309639022504450e-02 2.951353402557359284e-02 3.009160092455356525e-02
1.059999999999999964e+01 2.431097212225824707e-03 2.143184740650278322e-02 2.184391759603329652e-02 2.253475325687963673e-02 2.367783999383326482e-02 2.599069208695950831e-02 2.842161624474817336e-02 3.120321681490823701e-02 2.941167613220068908e-02 2.999041271842130263e-02
1.060999999999999943e+01 2.346107795127693341e-03 2.142191558322393413e-02 2.183819582262150338e-02 2.251426643237867259e-02 2.359591419532281603e-02 2.600896789472523923e-02 3.108333950156611306e-02 2.853394485101436173e-02 2.989467682693019296e-02 2.931671842070674230e-02
1.061999999999999922e+01 2.248891045772885740e-03 2.140979198179398038e-02 2.183029334231661664e-02 2.248794722646332150e-02 2.351114159393138253e-02 2.602447053486337675e-02 3.095623349726075307e-02 2.864244617190134581e-02 2.978902303031962656e-02 2.921577888861369085e-02
1.063000000000000078e+01 2.150355767134036044e-03 2.139678341689230101e-02 2.182099616666525674e-02 2.245834113793852144e-02 2.343362149309116682e-02 2.603566950742731284e-02 3.084094208522992347e-02 2.968674281949305882e-02 2.912842250061980012e-02 2.872039993241688738e-02
1.064000000000000057e+01 2.045401771027276824e-03 2.138221097161638329e-02 2.180980394262623315e-02 2.242379132096208871e-02 2.335913292632651669e-02 2.604369973258244958e-02 3.073741973696634405e-02 2.958445840632279236e-02 2.906707088297957181e-02 2.874697376980396915e-02
1.065000000000000036e+01 1.940857383421860927e-03 2.136701188823212499e-02 2.179741074890019503e-02 2.238654351051188457e-02 2.329217872988679355e-02 2.604848951830928197e-02 3.065967870841819140e-02 2.949118679136861210e-02 2.870498677197195689e-02 2.904154416212541973e-02
1.066000000000000014e+01 1.837857299937425840e-03 2.135139780128803358e-02 2.178401524685657023e-02 2.234737859942250576e-02 2.323239664257735829e-02 2.605061702102940552e-02 3.061346313523865756e-02 2.862214448289700924e-02 2.940826291730449724e-02 2.901962718600438820e-02
1.066999999999999993e+01 1.730110968228889406e-03 2.133439589549313356e-02 2.176873323176503269e-02 2.230415993781361544e-02 2.317557914612522474e-02 2.605049144089086402e-02 3.060112413113453417e-02 2.851776415420499353e-02 2.932708927525225218e-02 2.897409236856795037e-02
1.067999999999999972e+01 1.617700857682997451e-03 2.131592500281324909e-02 2.175135331556987683e-02 2.225709104238297875e-02 2.312167081538950980e-02 2.604810555092246932e-02 3.062660593633920875e-02 2.840146097948853185e-02 2.890018491871632761e-02 2.923934468017453520e-02
1.068999999999999950e+01 1.508651015781047001e-03 2.129727122329332090e-02 2.173299844891346533e-02 2.221001184213388172e-02 2.307382372827858005e-02 2.604379302429060683e-02 3.068305690532910357e-02 2.828571168326693419e-02 2.881116953203143732e-02 2.914434641884510249e-02
1.069999999999999929e+01 1.403878639992175905e-03 2.127863583050072782e-02 2.171385557749494835e-02 2.216396720187055122e-02 2.303131914750163392e-02 2.603790958664692345e-02 3.075959838458682677e-02 2.817340454541179817e-02 2.904270313817620616e-02 2.871647460675568961e-02
1.071000000000000085e+01 1.295781946347744499e-03 2.125863051865009914e-02 2.169239748380420371e-02 2.211615526235768611e-02 2.299042016315908793e-02 2.603010771840309073e-02 3.085477654166561209e-02 2.805717838887960766e-02 2.892909939963766650e-02 2.861355377157447435e-02
1.072000000000000064e+01 1.193098614762521997e-03 2.123883829353213903e-02 2.167023298504372128e-02 2.207094254211978274e-02 2.295384950558743836e-02 2.602107327717256488e-02 3.095562583542670054e-02 2.794683129816181652e-02 2.881542457560562140e-02 2.851302080009178452e-02
1.073000000000000043e+01 1.087675476991945911e-03 2.121764510776330548e-02 2.164547648594131873e-02 2.202522618595930196e-02 2.291816671188673382e-02 2.601011645503811809e-02 3.106623449960372110e-02 2.783385457533225221e-02 2.869512073021892457e-02 2.840821952578116705e-02
1.074000000000000021e+01 9.886690435291776210e-04 2.119685437607033221e-02 2.162020772816941605e-02 2.198336373472499494e-02 2.288602302320414186e-02 3.117442846398066694e-02 2.599820817779823975e-02 2.772821494992537203e-02 2.858041722766111598e-02 2.830897016270212535e-02
1.075000000000000000e+01 8.967272320408076246e-04 2.117669294726074597e-02 2.159486823871351047e-02 2.194573704593674041e-02 2.285710035432595572e-02 3.127734328171567074e-02 2.598566128607871992e-02 2.763063598890109010e-02 2.847343156660369495e-02 2.821641884549720702e-02
1.075999999999999979e+01 8.029685428082029407e-04 2.115518867801359851e-02 2.156710002163689591e-02 2.190885564466493046e-02 2.282830973552984685e-02 3.138381848964930110e-02 2.597128269511227855e-02 2.753176055551638871e-02 2.836461708419730707e-02 2.812187501338093629e-02
1.076999999999999957e+01 7.170538040671428854e-04 2.113454842483551005e-02 2.153994577729105922e-02 2.187653076921755937e-02 2.280239014482634413e-02 3.148217595375257805e-02 2.595658883380952756e-02 2.744181687644582993e-02 2.826564775239875232e-02 2.803523923530778714e-02
1.077999999999999936e+01 6.394826938557507693e-04 2.111505587924035129e-02 2.151408018753236950e-02 2.184861686119840898e-02 2.277925573304587573e-02 3.157129081199826909e-02 2.594196826976628498e-02 2.736123336464249545e-02 2.817719439220758154e-02 2.795711706693542603e-02
1.078999999999999915e+01 5.607937110533090831e-04 2.109435910744974704e-02 2.148663910796129797e-02 2.182154062454228285e-02 2.275595619049967239e-02 3.166174066975904755e-02 2.592571106829595282e-02 2.728017756297533916e-02 2.808855057571555194e-02 2.787806123717831777e-02
1.080000000000000071e+01 4.910342752053075462e-04 2.107515189230173280e-02 2.146141953688875462e-02 2.179855149402048012e-02 2.273537708408186753e-02 3.174180426919586545e-02 2.590999641710184029e-02 2.720897070106274157e-02 2.780822162973186490e-02 2.801100257834775523e-02
1.081000000000000050e+01 4.204379913825729989e-04 2.105480950508065857e-02 2.143518428823197250e-02 2.177620340855649858e-02 2.271456887015545906e-02 3.182257735269334448e-02 2.589274238877790554e-02 2.713760254604422398e-02 2.773786700236260255e-02 2.793359985932659939e-02
1.082000000000000028e+01 3.592675321158406761e-04 2.103638092197272422e-02 2.141199289729632180e-02 2.175753047707760721e-02 2.269651514025015568e-02 3.189226983855267955e-02 2.587660742131607863e-02 2.707638246116599381e-02 2.767724404372630051e-02 2.786745002557699039e-02
1.083000000000000007e+01 3.078314597029482890e-04 2.102026334794855622e-02 2.139224740482825043e-02 2.174228455331088730e-02 2.268129402271649303e-02 3.195060191774027475e-02 2.586212878562703030e-02 2.702538717501090301e-02 2.762656652472647925e-02 2.781250525388940034e-02
1.083999999999999986e+01 2.559799974773781304e-04 2.100340267591637236e-02 2.137218910255863497e-02 2.172729986115598186e-02 2.266589446744468606e-02 3.200910884457653510e-02 2.584663809474771826e-02 2.697445788475818021e-02 2.757580566858208043e-02 2.775775272515320150e-02
1.084999999999999964e+01 2.037163426230207200e-04 2.098574875995014299e-02 2.135188546369549967e-02 2.171255028916236132e-02 2.265029953324501980e-02 3.206773451412328613e-02 2.583006253043543601e-02 2.692363947508022437e-02 2.770321491476976025e-02 2.752502417508308902e-02
1.085999999999999943e+01 1.616107827677131621e-04 2.097102038226966378e-02 2.133551216301152187e-02 2.170090132367977556e-02 2.263767154676522148e-02 3.211468052147998381e-02 2.581596975157894949e-02 2.688309509351649237e-02 2.765975223695319243e-02 2.748442961978246613e-02
1.086999999999999922e+01 1.298608106792556655e-04 2.095960406566293663e-02 2.132317919341018483e-02 2.169224294146717205e-02 2.262810618710817470e-02 3.214989519480773023e-02 2.580488819450397694e-02 2.685276635989013866e-02 2.762725874215654631e-02 2.745402569708865065e-02
1.088000000000000078e+01 9.796519810552520400e-05 2.094785867839513149e-02 2.131081696412943927e-02 2.168364481476919153e-02 2.261845588032173129e-02 3.218509799360400048e-02 2.579334852326476205e-02 2.682251645269365797e-02 2.759485779223949664e-02 2.742367575245635916e-02
1.089000000000000057e+01 7.662088285705325992e-05 2.093984045158405610e-02 2.130256621220613308e-02 2.167794314459967411e-02 2.261197334438318565e-02 3.220855224178429538e-02 2.578539224725908199e-02 2.680239823758198345e-02 2.757331021844262528e-02 2.740348066245847439e-02
1.090000000000000036e+01 4.448405539526003737e-05 2.092752369164709372e-02 2.129018630401307080e-02 2.166943170128870014e-02 2.260217333225797778e-02 3.224369995556535667e-02 2.577305006959547395e-02 2.677230013579234152e-02 2.754107091747734146e-02 2.737325791196548036e-02
1.091000000000000014e+01 3.373978645895288992e-05 2.092333948537446198e-02 2.128606061135190908e-02 2.166660459990402132e-02 2.259888579660857336e-02 3.225540431021552829e-02 2.576882467421208814e-02 2.676228983435356007e-02 2.753034687150612489e-02 2.736320484366262101e-02
1.091999999999999993e+01 1.220340869689290583e-05 2.091485106239653405e-02 2.127781345590916764e-02 2.166096412520452860e-02 2.259227861243379848e-02 3.227879164419221458e-02 2.576020300211983791e-02 2.674230465387237438e-02 2.750893314649479129e-02 2.734313432629399687e-02
1.092999999999999972e+01 1.411351020596890926e-06 2.091054617868246326e-02 2.127369289607034322e-02 2.165815030998593724e-02 2.258895869182563076e-02 3.229047321344912652e-02 2.575580544358809301e-02 2.673233035406854738e-02 2.749824374132217933e-02 2.733311816429821045e-02
1.093999999999999950e+01 -9.396585952272929927e-06 2.090620041555881631e-02 2.126957493130039040e-02 2.165534048378883053e-02 2.258562770399404063e-02 3.230214574739625338e-02 2.575134922212106436e-02 2.672236861832048838e-02 2.748756616376085010e-02 2.732311559166680781e-02
1.094999999999999929e+01 -9.396585952272929927e-06 2.090620041555881631e-02 2.126957493130039040e-02 2.165534048378883053e-02 2.258562770399404063e-02 3.230214574739625338e-02 2.575134922212106436e-02 2.672236861832048838e-02 2.748756616376085010e-02 2.732311559166680781e-02
1.096000000000000085e+01 -2.022037712700782756e-05 2.090181346066303722e-02 2.126545998500201443e-02 2.165253442968500738e-02 2.258228551258473216e-02 3.231380849392261057e-02 2.574683370794950826e-02 2.671241971232945350e-02 2.747690056248935572e-02 2.731312725180907314e-02
1.097000000000000064e+01 -2.022037712700782756e-05 2.090181346066303722e-02 2.126545998500201443e-02 2.165253442968500738e-02 2.258228551258473216e-02 3.231380849392261057e-02 2.574683370794950826e-02 2.671241971232945350e-02 2.747690056248935572e-02 2.731312725180907314e-02
1.098000000000000043e+01 -2.022037712700782756e-05 2.090181346066303722e-02 2.126545998500201443e-02 2.165253442968500738e-02 2.258228551258473216e-02 3.231380849392261057e-02 2.574683370794950826e-02 2.671241971232945350e-02 2.747690056248935572e-02 2.731312725180907314e-02
1.099000000000000021e+01 -2.022037712700782756e-05 2.090181346066303722e-02 2.126545998500201443e-02 2.165253442968500738e-02 2.258228551258473216e-02 3.231380849392261057e-02 2.574683370794950826e-02 2.671241971232945350e-02 2.747690056248935572e-02 2.731312725180907314e-02
1.100000000000000000e+01 -2.022037712700782756e-05 2.090181346066303722e-02 2.126545998500201443e-02 2.165253442968500738e-02 2.258228551258473216e-02 3.231380849392261057e-02 2.574683370794950826e-02 2.671241971232945350e-02 2.747690056248935572e-02 2.731312725180907314e-02
1.100999999999999979e+01 -2.022037712700782756e-05 2.090181346066303722e-02 2.126545998500201443e-02 2.165253442968500738e-02 2.258228551258473216e-02 3.231380849392261057e-02 2.574683370794950826e-02 2.671241971232945350e-02 2.747690056248935572e-02 2.731312725180907314e-02
1.101999999999999957e+01 -2.022037712700782756e-05 2.090181346066303722e-02 2.126545998500201443e-02 2.165253442968500738e-02 2.258228551258473216e-02 3.231380849392261057e-02 2.574683370794950826e-02 2.671241971232945350e-02 2.747690056248935572e-02 2.731312725180907314e-02
1.102999999999999936e+01 -2.022037712700782756e-05 2.090181346066303722e-02 2.126545998500201443e-02 2.165253442968500738e-02 2.258228551258473216e-02 3.231380849392261057e-02 2.574683370794950826e-02 2.671241971232945350e-02 2.747690056248935572e-02 2.731312725180907314e-02
1.103999999999999915e+01 -2.022037712700782756e-05 2.090181346066303722e-02 2.126545998500201443e-02 2.165253442968500738e-02 2.258228551258473216e-02 3.231380849392261057e-02 2.574683370794950826e-02 2.671241971232945350e-02 2.747690056248935572e-02 2.731312725180907314e-02
1.105000000000000071e+01 -8.312180105811323679e-06 2.090565610425556414e-02 2.126691064559961888e-02 2.165318006174357310e-02 2.258260777519437851e-02 3.230386394622111745e-02 2.575017743536013246e-02 2.672596591392381593e-02 2.732551172193478650e-02 2.748746321787566907e-02
1.106000000000000050e+01 -8.312180105811323679e-06 2.090565610425556414e-02 2.126691064559961888e-02 2.165318006174357310e-02 2.258260777519437851e-02 3.230386394622111745e-02 2.575017743536013246e-02 2.672596591392381593e-02 2.732551172193478650e-02 2.748746321787566907e-02
1.107000000000000028e+01 3.579429168575420732e-06 2.090948620446349618e-02 2.126835585218378455e-02 2.165382064150070396e-02 2.258291843692778259e-02 3.229393474116337703e-02 2.575345657016876039e-02 2.673953186033473789e-02 2.749807147830752099e-02 2.733784720046102470e-02
1.108000000000000007e+01 1.545442212579112062e-05 2.091330365364199237e-02 2.126979574379279578e-02 2.165445621864252670e-02 2.258321761091378055e-02 3.228402156487377578e-02 2.575667229569284650e-02 2.675311623715370332e-02 2.750872625750540659e-02 2.735013243445316711e-02
1.108999999999999986e+01 3.915444831748102379e-05 2.092090015367934971e-02 2.127266014824264959e-02 2.165571256572127942e-02 2.258378194376177775e-02 3.226424597666507910e-02 2.576291807641619205e-02 2.678033518773273100e-02 2.753017882857774351e-02 2.737454736655379681e-02
1.109999999999999964e+01 5.097942495518875553e-05 2.092467897341826130e-02 2.127408494955478416e-02 2.165633343671305791e-02 2.258404732352188582e-02 3.225438487225540385e-02 2.576595032448697128e-02 2.679396729370456601e-02 2.754097822297259246e-02 2.738667479474504035e-02
1.110999999999999943e+01 8.635387226858333616e-05 2.093593625380766113e-02 2.127833152389413049e-02 2.165816745258967307e-02 2.258477761866556702e-02 3.222491591821453200e-02 2.577469696149172276e-02 2.683493996858853786e-02 2.757367709932080288e-02 2.742272470756384334e-02
1.111999999999999922e+01 1.098528191251242338e-04 2.094337384057789325e-02 2.128114090514209716e-02 2.165936681736915781e-02 2.258521067633444818e-02 3.220537137096778080e-02 2.578024604746621470e-02 2.686230749380529720e-02 2.759573220159232051e-02 2.744647247126209486e-02
1.113000000000000078e+01 1.449746466622785462e-04 2.095442658915280115e-02 2.128532562300344128e-02 2.166113195069094624e-02 2.258578163700787622e-02 3.217621850176887593e-02 2.578816482078763808e-02 2.690341618109217195e-02 2.762920477641241448e-02 2.748165326818434451e-02
1.114000000000000057e+01 1.799438816381081761e-04 2.096535145612868356e-02 2.128947905103647370e-02 2.166285768266295805e-02 2.258626068244092358e-02 3.214727600648144279e-02 2.579561769698174648e-02 2.694456996899810899e-02 2.766314520436550725e-02 2.751629749657694482e-02
1.115000000000000036e+01 2.263308327215175103e-04 2.097971162400910985e-02 2.129497627987415528e-02 2.166509995687729631e-02 2.258676103919305192e-02 3.210903877371684700e-02 2.580486528130634255e-02 2.699946883084527322e-02 2.770910972569063865e-02 2.756165775823275418e-02
1.116000000000000014e+01 2.839283297388820555e-04 2.099731462717398245e-02 2.130179873760395387e-02 2.166781364499617210e-02 2.258717270722721340e-02 3.206185639398766163e-02 2.581537642332896662e-02 2.706805997829510660e-02 2.776763473983459574e-02 2.761706612912227451e-02
1.116999999999999993e+01 3.410933709697508984e-04 2.101450953830289597e-02 2.130858908368346571e-02 2.167043532544856571e-02 2.258735761297745587e-02 3.201541534695951513e-02 2.582479021750904574e-02 2.713652520388500772e-02 2.767114563756821813e-02 2.782720657030095593e-02
1.117999999999999972e+01 3.978223472401583262e-04 2.103126994783281051e-02 2.131537288309459308e-02 2.167297301064072257e-02 2.258732687838117120e-02 3.196977673471022158e-02 2.583316832375984196e-02 2.720477688113810341e-02 2.772404616539773242e-02 2.788763919968372321e-02
1.118999999999999950e+01 4.653164007860101348e-04 2.105076786151681076e-02 2.132354303291378664e-02 2.167591947332052002e-02 2.258702043884857485e-02 3.191615350854429267e-02 2.584192766237926320e-02 2.728628434992891316e-02 2.778619830530149395e-02 2.796101777470857974e-02
1.119999999999999929e+01 5.432508024289404644e-04 2.107259835981601520e-02 2.133317802878564179e-02 2.167924131090553236e-02 2.258631382425633702e-02 3.185529731045252250e-02 2.585045498866186606e-02 2.738067107637013123e-02 2.785720729393767123e-02 2.804740863748356530e-02
1.121000000000000085e+01 6.203047390322929521e-04 2.109335151787100279e-02 2.134300076820714459e-02 2.168246562829377264e-02 2.258525733174361269e-02 3.179642899521979704e-02 2.585724978849078537e-02 2.747411660297410449e-02 2.792693089265981324e-02 2.813422909339615904e-02
1.122000000000000064e+01 7.072752476655741862e-04 2.111562426934304043e-02 2.135455773650607111e-02 2.168607232104997201e-02 2.258365550474974656e-02 3.173179185677338365e-02 2.586298801943139047e-02 2.757952232170473444e-02 2.800538964500176239e-02 2.823353169757823744e-02
1.123000000000000043e+01 7.930672746141291269e-04 2.113621789298572584e-02 2.136656783498666265e-02 2.168964823330540859e-02 2.258166992331915937e-02 3.167020638248175396e-02 2.586664366336651963e-02 2.768318032563241160e-02 2.833252970863881989e-02 2.808283864708475616e-02
1.124000000000000021e+01 8.881555508615837343e-04 2.257902457062934201e-02 2.115722162071144441e-02 2.138071341875032519e-02 2.169371410862416458e-02 3.160488364864063454e-02 2.586834300368406545e-02 2.779734133981253547e-02 2.844314189180498220e-02 2.816907237336751038e-02
1.125000000000000000e+01 9.920103789478437913e-04 2.117772456429333622e-02 2.139725264571400512e-02 2.169841200456501876e-02 2.257563688345825062e-02 2.586730478667186375e-02 3.153765655697315928e-02 2.792059490860383450e-02 2.856467328604972433e-02 2.826415098894508038e-02
1.125999999999999979e+01 1.093942385677730512e-03 2.119518616308536593e-02 2.141455137926736446e-02 2.170347090851666716e-02 2.257184842885797890e-02 2.586323702037315181e-02 3.147657525902954750e-02 2.803935984802976428e-02 2.868435766623794042e-02 2.835889901275131728e-02
1.126999999999999957e+01 1.203810301186368416e-03 2.121097064169022439e-02 2.143411419944729265e-02 2.170970486725303655e-02 2.256730805850173591e-02 2.585529740865644827e-02 3.141713577057535928e-02 2.881344368249971061e-02 2.816380817146854620e-02 2.846336185264715032e-02
1.127999999999999936e+01 1.320922591802678025e-03 2.256202808110776767e-02 2.122439687061961067e-02 2.145540545433922627e-02 2.171767839157096730e-02 2.584251139635489539e-02 3.136239683394837635e-02 2.829077619447360054e-02 2.895070739769454657e-02 2.857845739898470100e-02
1.128999999999999915e+01 1.435120176762522386e-03 2.123431267547005313e-02 2.147570832072984853e-02 2.172732389464484409e-02 2.255654675211199792e-02 2.582541748727592429e-02 3.131912331222368867e-02 2.908377851393665475e-02 2.840715286083683039e-02 2.869551901564729862e-02
1.130000000000000071e+01 1.555483046308043420e-03 2.124165462602172275e-02 2.149545274578255893e-02 2.174015703566149066e-02 2.255056224928188302e-02 2.580201858830054665e-02 3.128620077318623044e-02 2.922272826912690122e-02 2.882486397515771070e-02 2.852020863601908290e-02
1.131000000000000050e+01 1.672294304746874171e-03 2.124599785755564366e-02 2.151186379530087289e-02 2.175580794448961700e-02 2.254474306093150540e-02 2.577351962500054258e-02 3.126868642051309349e-02 2.935588745386022089e-02 2.895627246162130533e-02 2.861953947624011965e-02
1.132000000000000028e+01 1.794040939733287498e-03 2.124783475249008083e-02 2.152513927124547269e-02 2.177578562618712535e-02 2.253894352871093493e-02 2.573710473559929698e-02 3.126770683102626097e-02 2.949260306474268609e-02 2.909871496452348313e-02 2.871182565501449388e-02
1.133000000000000007e+01 1.919728605283667474e-03 2.124700525872869061e-02 2.153420234605216491e-02 2.180012201346278114e-02 2.253365543877259430e-02 2.569150382074733910e-02 3.128730051831849629e-02 2.963147656415515349e-02 2.925060293141617390e-02 2.879508480564603803e-02
1.133999999999999986e+01 2.040395335999052335e-03 2.124365704235543426e-02 2.153839831643700187e-02 2.182625128196355110e-02 2.252980288876674925e-02 2.563913671271468575e-02 3.132735385055843147e-02 2.976295494959588575e-02 2.886374771629003980e-02 2.940016450517239643e-02
1.134999999999999964e+01 2.155937734403589288e-03 2.123806821258153454e-02 2.153845903182440708e-02 2.185268174563604476e-02 2.252793319019292390e-02 2.558010878117567694e-02 3.138594222488503421e-02 2.891958741824964332e-02 2.988782620156794564e-02 2.954626841240100277e-02
1.135999999999999943e+01 2.273419513439385673e-03 2.122986383817678652e-02 2.153476250348652921e-02 2.187956802307265344e-02 2.252878908037894007e-02 2.551000045431816785e-02 3.146578580676357567e-02 2.896728249194124513e-02 2.969745587464202308e-02 3.001477163963580524e-02
1.136999999999999922e+01 2.391591055193872679e-03 2.121880471596526013e-02 2.152732636332468225e-02 2.190496241747131451e-02 2.253370617749378413e-02 2.542776104430386624e-02 2.900745714133677600e-02 3.156602620161757383e-02 2.985217072519516512e-02 3.014370382651723052e-02
1.138000000000000078e+01 2.502766958649145761e-03 2.120548659002250563e-02 2.151684761356699449e-02 2.192563040913335370e-02 2.254348269859924800e-02 2.533800413501955534e-02 2.903997383743706431e-02 3.167756774408690690e-02 3.000031767524620821e-02 3.026740600892344896e-02
1.139000000000000057e+01 2.612701569272639270e-03 2.118905207488488984e-02 2.150287082149572593e-02 2.194122617985798038e-02 2.255965950116461602e-02 2.523542433616688188e-02 2.906935790008563503e-02 3.180325752746365059e-02 3.014966431008418019e-02 3.039326636263892101e-02
1.140000000000000036e+01 2.709037133926703138e-03 2.117141891628915307e-02 2.148721457738401661e-02 2.194949799667840137e-02 2.258051446610708987e-02 2.513213747055605476e-02 2.909499144630862261e-02 3.028338532062157737e-02 3.050748576884236563e-02 3.192532555801178701e-02
1.141000000000000014e+01 2.807930280104421143e-03 2.114936650315057606e-02 2.146709084237553508e-02 2.195135568070519586e-02 2.260975002757044730e-02 2.501030117230320857e-02 2.912370147397823350e-02 3.206192630190617815e-02 3.042422231515527070e-02 3.062970060640657355e-02
1.141999999999999993e+01 2.892921431244409227e-03 2.112625284762600225e-02 2.144558440445570868e-02 2.194645296301599158e-02 2.264227105517767347e-02 2.488968158202614633e-02 2.915277037419547815e-02 3.218865086375658630e-02 3.054912879597675851e-02 3.073989592338418134e-02
1.142999999999999972e+01 2.973297117699161794e-03 2.109956032505530890e-02 2.142037455906659060e-02 2.193512564257818140e-02 2.268031570193875662e-02 2.475810680611542289e-02 2.918683269813641262e-02 3.067188496058513916e-02 3.084989111837013048e-02 3.231712129283210999e-02
1.143999999999999950e+01 3.043933289512195869e-03 2.107054929226387374e-02 2.139262026752128051e-02 2.191846230570493326e-02 2.272057995510086761e-02 2.462354507051650598e-02 2.922533251615080582e-02 3.078523301024420344e-02 3.095291738750776539e-02 3.243817420668852758e-02
1.144999999999999929e+01 3.107611535547773803e-03 2.103753686167374529e-02 2.136066450277587445e-02 2.189616938544456867e-02 2.276344302002993383e-02 2.448040795551494064e-02 2.927133950300689347e-02 3.089431715372869050e-02 3.105331488097222425e-02 3.255583881490521636e-02
1.146000000000000085e+01 3.157832850726848516e-03 2.100384281324362348e-02 2.132769470945877766e-02 2.187128103352847797e-02 2.280261317873888416e-02 2.434493804409208415e-02 2.932063492887931888e-02 3.265703556606759650e-02 3.098817060326692144e-02 3.114058915762080160e-02
1.147000000000000064e+01 3.199760656238247614e-03 2.096593064928331529e-02 2.129022275601568162e-02 2.184185610121906415e-02 2.283966796619604431e-02 2.420543945874125205e-02 2.937861466983099704e-02 3.275130245084087455e-02 3.107660757463181697e-02 3.122350453851584912e-02
1.148000000000000043e+01 3.230364510352924743e-03 2.092551269498894861e-02 2.124989159595321031e-02 2.180964615338730830e-02 2.286907510728685561e-02 2.407257851910409030e-02 2.944291007404688937e-02 3.283209927295172720e-02 3.115435210054809043e-02 3.129688032908751333e-02
1.149000000000000021e+01 3.249556729834091832e-03 2.088258245463288365e-02 2.120668023929432253e-02 2.177503825319797651e-02 2.288623374164616350e-02 2.395109342004076922e-02 2.951349312655667662e-02 3.289871689692337037e-02 3.122133224896499193e-02 3.136043033950928344e-02
1.150000000000000000e+01 3.257271837671673297e-03 2.083712584850886881e-02 2.116057078884998194e-02 2.173829855662627597e-02 2.288517447454200410e-02 2.384710743182008943e-02 2.959026412573467768e-02 3.295062741306960946e-02 3.127748456179781783e-02 3.141394290763787484e-02
1.150999999999999979e+01 3.253467402996004093e-03 2.078912178997984611e-02 2.111154932185687477e-02 2.169959441023400909e-02 2.285945469130014687e-02 2.376721578592935757e-02 2.967306639276128671e-02 3.298746679769043455e-02 3.132276554126685320e-02 3.145727423172501452e-02
1.151999999999999957e+01 3.238124658585553491e-03 2.073854269465063085e-02 2.105960546938999076e-02 2.165901053114338559e-02 2.280484145465276266e-02 2.371579335843019415e-02 2.976168950033111077e-02 3.300902496516344709e-02 3.135716513165594244e-02 3.149034108066996879e-02
1.152999999999999936e+01 3.211248883651390221e-03 2.068535494935330038e-02 2.100473090470484153e-02 2.161655960622886619e-02 2.272210407284287748e-02 2.369219978085854161e-02 2.985586192224626637e-02 3.301524153922998778e-02 3.138072176471957964e-02 3.151311453618189928e-02
1.153999999999999915e+01 3.172869532723715004e-03 2.369124634828682907e-02 2.261655107778949222e-02 2.062951934898493364e-02 2.094691695489395503e-02 2.157218750906349583e-02 2.995523181937705115e-02 3.300620680968787551e-02 3.139353935751494629e-02 3.152561646829776798e-02
1.155000000000000071e+01 3.125802427032785442e-03 2.057398257353901597e-02 2.088926017505624011e-02 2.152814464237128717e-02 2.250125586490120400e-02 2.370530775746227531e-02 3.005402316857035475e-02 3.298372107076395776e-02 3.139594099733052784e-02 3.152804611328309525e-02
1.156000000000000050e+01 3.065166570813706443e-03 2.051285155291015030e-02 2.082567346713747394e-02 2.236961942913514786e-02 2.147960821016731484e-02 2.373045922100559466e-02 3.016202159951953191e-02 3.294581584190103135e-02 3.138846870956517321e-02 3.152078812474350816e-02
1.157000000000000028e+01 2.997114276566912542e-03 2.045219140042825456e-02 2.076248951607485155e-02 2.223863295104155230e-02 2.143117687239986385e-02 2.376052012977278652e-02 3.026760787144631634e-02 3.289682745503101635e-02 3.137227840501296411e-02 3.150476453851672187e-02
1.158000000000000007e+01 2.918986784895996004e-03 2.038896135541158269e-02 2.069656278203177782e-02 2.210454665274323022e-02 2.138013098968858869e-02 2.379413837736417403e-02 3.037490872359925945e-02 3.283593209654313283e-02 3.134782558853938667e-02 3.148015832032252659e-02
1.158999999999999986e+01 2.835786829931317109e-03 2.032664031361847146e-02 2.063152909187680045e-02 2.197645752647509054e-02 2.132891687390686339e-02 2.382777848381505137e-02 3.047646356307624066e-02 3.276815828920230655e-02 3.131784258581377101e-02 3.144940952911914889e-02
1.159999999999999964e+01 2.738400759334751969e-03 2.025824897500800442e-02 2.056009624726257146e-02 2.184173271673797365e-02 2.127117955045745509e-02 2.386408352158074508e-02 3.058059285955306780e-02 3.268728962324920356e-02 3.128030646902608264e-02 3.141007111625618298e-02
1.160999999999999943e+01 2.643061518871678197e-03 2.019473690808210042e-02 2.049368549299605824e-02 2.172291112502921367e-02 2.121552953897786614e-02 2.389659985256033584e-02 3.260837128961274756e-02 3.066676485701600591e-02 3.124321328417294791e-02 3.137063043116349731e-02
1.161999999999999922e+01 2.533804632992212209e-03 2.012504578376269129e-02 2.042070548190439566e-02 2.160034397254428917e-02 2.115137397676499637e-02 2.393055942938815753e-02 3.252041572878919262e-02 3.074297686317272599e-02 3.132884198778778523e-02 3.120213161568192312e-02
1.163000000000000078e+01 2.422902672445112395e-03 2.005686442993675350e-02 2.034916319396435844e-02 2.108451223221573245e-02 2.148918381161913499e-02 2.396183966016039030e-02 3.243647783828842307e-02 3.078968499024899858e-02 3.129850952437162465e-02 3.116092370657637736e-02
1.164000000000000057e+01 2.304643083022604733e-03 1.998633003165998026e-02 2.027496171087402738e-02 2.101010975505982967e-02 2.138406770839307650e-02 2.399208216583724115e-02 3.235668143774188266e-02 3.080126298520587461e-02 3.128920179145185804e-02 3.111150284375557851e-02
1.165000000000000036e+01 2.186744962344521360e-03 1.991773769227386109e-02 2.020257666425786386e-02 2.093213717765712162e-02 2.129178540158016206e-02 2.401940717597509864e-02 3.229212950634777202e-02 3.077915719957108678e-02 3.129858601449850980e-02 3.105331383394504055e-02
1.166000000000000014e+01 2.070518333760098476e-03 1.985143374489184778e-02 2.013235781557774426e-02 2.085173287300634212e-02 2.121147167246259860e-02 2.404388683971551977e-02 3.224891100737964367e-02 3.073577743264931106e-02 3.130863141664482624e-02 3.098933189174064504e-02
1.166999999999999993e+01 1.948884559947258819e-03 1.978313743213623924e-02 2.005974143662074549e-02 2.076472214207468470e-02 2.113671717327945260e-02 2.406715806744758740e-02 3.223070095428979404e-02 3.067704729332501254e-02 3.130384746576854449e-02 3.091792133067522083e-02
1.167999999999999972e+01 1.821950248659232009e-03 1.971278303609212343e-02 1.998460664156537225e-02 2.067212998292788581e-02 2.106650904010831313e-02 2.408912787876548584e-02 3.224293135067547722e-02 3.127383037195122922e-02 3.060731191791314643e-02 3.084019656221901121e-02
1.168999999999999950e+01 1.698791944297906855e-03 1.964519459628801326e-02 1.991209850028611075e-02 2.058177396514428159e-02 2.100398932291462975e-02 2.410838458679216353e-02 3.228162342154067971e-02 3.122079545417648372e-02 3.053457097049847024e-02 3.076254278720720950e-02
1.169999999999999929e+01 1.580459698505625506e-03 1.958070498486550251e-02 1.984261973007739668e-02 2.049533155777195914e-02 2.094767253531664569e-02 2.412512967189771318e-02 3.233750523089145429e-02 3.046151299276075169e-02 3.068632125708318018e-02 3.115247213778364610e-02
1.171000000000000085e+01 1.458378260144159661e-03 1.951447998871500347e-02 1.977099302721152876e-02 2.040710824125468309e-02 2.089235830562878593e-02 2.414073133292502643e-02 3.240820972075514339e-02 3.038375486751282786e-02 3.060633084955822689e-02 3.106965616253039644e-02
1.172000000000000064e+01 1.342423542446795955e-03 1.945173892894689824e-02 1.970291229265046240e-02 2.032453616656701434e-02 2.084173389813343338e-02 2.415407776745577204e-02 3.248325900648229431e-02 3.098350281862055980e-02 3.030811726514730936e-02 3.052927650168815038e-02
1.173000000000000043e+01 1.223394960291421946e-03 1.938737485519998263e-02 1.963290476253868808e-02 2.024119538437332486e-02 2.079119051980448871e-02 2.416637435595949540e-02 3.256517851718057632e-02 3.089046128887513315e-02 3.022893848484253798e-02 3.044924219450739419e-02
1.174000000000000021e+01 1.111634930802009704e-03 1.932687327805920549e-02 1.956701769471614130e-02 2.016432620753326119e-02 2.074470867778764605e-02 2.417669336342896658e-02 3.264468241946200111e-02 3.015330838049387618e-02 3.037335377245273596e-02 3.080071802768040434e-02
1.175000000000000000e+01 1.007873928491217564e-03 1.927055692529791933e-02 1.950569492927409568e-02 2.009417002037768019e-02 2.070218785266487310e-02 2.418525921700399872e-02 3.271961372390606859e-02 3.008202473735363189e-02 3.030235542176462973e-02 3.071642986826279495e-02
1.175999999999999979e+01 9.020897821839437159e-04 1.921291683710132231e-02 1.944302563165557426e-02 2.002382815376710021e-02 2.065931258665618456e-02 2.419302684756136079e-02 3.279633279994726563e-02 3.000830167249554994e-02 3.022953855274150559e-02 3.063028818640639930e-02
1.176999999999999957e+01 8.051821638776209900e-04 1.915984360200068820e-02 1.938549279252332544e-02 1.996040401018574911e-02 2.062035314752790754e-02 2.419931724603734471e-02 3.286639513699553261e-02 3.055165332526881342e-02 2.993982077636372571e-02 3.016254241130885902e-02
1.177999999999999936e+01 7.177091248191544383e-04 1.911166074948900118e-02 1.933347789867436578e-02 1.990395431730259540e-02 2.058538338719147209e-02 2.420433792732970199e-02 3.292913420481179826e-02 3.048117154074646978e-02 2.987721224874767198e-02 3.010191243164616129e-02
1.178999999999999915e+01 6.289994713592736474e-04 1.906247770484548534e-02 1.928066909291181047e-02 1.984744521014543059e-02 2.055006141638916761e-02 2.420880910880853290e-02 3.299202171212017864e-02 3.041035690205018405e-02 2.981292855252436896e-02 3.004035371359044596e-02
1.180000000000000071e+01 5.503775851518304249e-04 1.901857867148563919e-02 1.923383764712598490e-02 1.979795254937825183e-02 2.051884367493381212e-02 2.421226106445685533e-02 3.304695834940617194e-02 3.034825829801722843e-02 2.975527639375044262e-02 2.998580048376768559e-02
1.181000000000000050e+01 4.708334692717999499e-04 1.897383184477134319e-02 1.918645293223885176e-02 1.974841324804195442e-02 2.048731792207579561e-02 2.421527456671391035e-02 3.310162090322459755e-02 3.028613455934419524e-02 2.969629135928714483e-02 2.993067364982735998e-02
1.182000000000000028e+01 4.019274123313338470e-04 1.893477102508569349e-02 1.914542060204202367e-02 1.970590955193569568e-02 2.046003902868752042e-02 2.421750201562354946e-02 3.314811549844199484e-02 3.023292571851541460e-02 2.964466047026425785e-02 2.988301804829008451e-02
1.183000000000000007e+01 3.439996647797005777e-04 1.890170150930255144e-02 1.911094916662367874e-02 1.967045659246623515e-02 2.043711869785178048e-02 2.421910321281350170e-02 3.318651538303883652e-02 3.018864419761682974e-02 2.960087525194998737e-02 2.984305372275512097e-02
1.183999999999999986e+01 2.856162786176111171e-04 1.886814329598699227e-02 1.907623882803955936e-02 1.963496936487431690e-02 2.041402239297934740e-02 2.422046900943070069e-02 3.322452335356493314e-02 3.014443642985951965e-02 2.955640042120766600e-02 2.980288757010496684e-02
1.184999999999999964e+01 2.267813549721853358e-04 1.883408039659564479e-02 1.904130270557793936e-02 1.959944339195075075e-02 2.039074559065037068e-02 2.422159596684514068e-02 3.326206342072553224e-02 3.010031712604437082e-02 2.951124021672959369e-02 2.976254365163806537e-02
1.185999999999999943e+01 1.793910544440294077e-04 1.880645608300848121e-02 1.901320009003444958e-02 1.957099134542169411e-02 2.037199131343186975e-02 2.422232320104847347e-02 3.329170534547908761e-02 3.006509302791620167e-02 2.947462370449609528e-02 2.973015588196945350e-02
1.186999999999999922e+01 1.436616527401360908e-04 1.878551449015791047e-02 1.899203782915814126e-02 1.954963223721929017e-02 2.035784674719933254e-02 2.422276572306662767e-02 3.331368152374804270e-02 3.003871948183946261e-02 2.944688006287496732e-02 2.970580658162395513e-02
1.188000000000000078e+01 1.077732166023881249e-04 1.876437784683144747e-02 1.897080550054939391e-02 1.952825452855797700e-02 2.034363364840105493e-02 2.422311916041540794e-02 3.001238565439219227e-02 2.941889859225001874e-02 2.968141200571944999e-02 3.333541839878750163e-02
1.189000000000000057e+01 8.375967170422664592e-05 1.875017683961959641e-02 1.895661300237642607e-02 1.951399174147637819e-02 2.033411977128012429e-02 2.422330489572812814e-02 2.999485235420877235e-02 2.940011383057732769e-02 2.966512583254144256e-02 3.334976731793450055e-02
1.190000000000000036e+01 4.760811906369912167e-05 1.872870821881709308e-02 1.893526973782451786e-02 1.949258008225847674e-02 2.031979064976744548e-02 2.422350805849658381e-02 2.996858684417112034e-02 2.937174385143675320e-02 2.964066475918889637e-02 3.337106273608093227e-02
1.191000000000000014e+01 3.552273430786060033e-05 1.872150701599537351e-02 1.892814114511064821e-02 1.948543799471195298e-02 2.031499861263586643e-02 2.422355553935370484e-02 2.995984093815445143e-02 2.936223638605128458e-02 2.963250312913806236e-02 3.337809746131831234e-02
1.191999999999999993e+01 1.129985699018133541e-05 1.870703648949699135e-02 1.891386323285747934e-02 1.947114620114079667e-02 2.030539087457561981e-02 2.422361995504676915e-02 2.994236310176417309e-02 2.934314623793684088e-02 2.961616873823158178e-02 3.339206676565985993e-02
1.192999999999999972e+01 -8.375713317979283422e-07 1.869976696380883444e-02 1.890671408340381665e-02 1.946399638762719847e-02 2.030057511831069236e-02 2.422363682727639994e-02 2.993363118695274022e-02 2.933356390415243001e-02 2.960799622515603718e-02 3.339899981026483999e-02
1.193999999999999950e+01 -1.299228342279551587e-05 1.869247446533543050e-02 1.889955824844739493e-02 1.945684389035533257e-02 2.029575140069794434e-02 2.422364343378878918e-02 2.992490394642226964e-02 2.932395697151227859e-02 2.959982032657000259e-02 3.340589741440812277e-02
1.194999999999999929e+01 -1.299228342279551587e-05 1.869247446533543050e-02 1.889955824844739493e-02 1.945684389035533257e-02 2.029575140069794434e-02 2.422364343378878918e-02 2.992490394642226964e-02 2.932395697151227859e-02 2.959982032657000259e-02 3.340589741440812277e-02
1.196000000000000085e+01 -2.516424717580138730e-05 1.868515889863974974e-02 1.889239580793991569e-02 1.944968865448871986e-02 2.029091969497341316e-02 2.422363974285945618e-02 2.991618138076865274e-02 2.931432562712075682e-02 2.959164115827626895e-02 3.341275879198676857e-02
1.197000000000000064e+01 -2.516424717580138730e-05 1.868515889863974974e-02 1.889239580793991569e-02 1.944968865448871986e-02 2.029091969497341316e-02 2.422363974285945618e-02 2.991618138076865274e-02 2.931432562712075682e-02 2.959164115827626895e-02 3.341275879198676857e-02
1.198000000000000043e+01 -2.516424717580138730e-05 1.868515889863974974e-02 1.889239580793991569e-02 1.944968865448871986e-02 2.029091969497341316e-02 2.422363974285945618e-02 2.991618138076865274e-02 2.931432562712075682e-02 2.959164115827626895e-02 3.341275879198676857e-02
1.199000000000000021e+01 -2.516424717580138730e-05 1.868515889863974974e-02 1.889239580793991569e-02 1.944968865448871986e-02 2.029091969497341316e-02 2.422363974285945618e-02 2.991618138076865274e-02 2.931432562712075682e-02 2.959164115827626895e-02 3.341275879198676857e-02
1.200000000000000000e+01 -2.516424717580138730e-05 1.868515889863974974e-02 1.889239580793991569e-02 1.944968865448871986e-02 2.029091969497341316e-02 2.422363974285945618e-02 2.991618138076865274e-02 2.931432562712075682e-02 2.959164115827626895e-02 3.341275879198676857e-02
1.200999999999999979e+01 -2.516424717580138730e-05 1.868515889863974974e-02 1.889239580793991569e-02 1.944968865448871986e-02 2.029091969497341316e-02 2.422363974285945618e-02 2.991618138076865274e-02 2.931432562712075682e-02 2.959164115827626895e-02 3.341275879198676857e-02
1.201999999999999957e+01 -2.516424717580138730e-05 1.868515889863974974e-02 1.889239580793991569e-02 1.944968865448871986e-02 2.029091969497341316e-02 2.422363974285945618e-02 2.991618138076865274e-02 2.931432562712075682e-02 2.959164115827626895e-02 3.341275879198676857e-02
1.202999999999999936e+01 -2.516424717580138730e-05 1.868515889863974974e-02 1.889239580793991569e-02 1.944968865448871986e-02 2.029091969497341316e-02 2.422363974285945618e-02 2.991618138076865274e-02 2.931432562712075682e-02 2.959164115827626895e-02 3.341275879198676857e-02
1.203999999999999915e+01 -2.516424717580138730e-05 1.868515889863974974e-02 1.889239580793991569e-02 1.944968865448871986e-02 2.029091969497341316e-02 2.422363974285945618e-02 2.991618138076865274e-02 2.931432562712075682e-02 2.959164115827626895e-02 3.341275879198676857e-02
1.205000000000000071e+01 -1.512201087664032247e-05 1.868937231967018886e-02 1.889748765658988763e-02 1.945488429200249378e-02 2.029646387359199458e-02 2.422437021585421152e-02 2.992268415016420893e-02 2.932010887699755541e-02 2.959943353609538128e-02 3.340791294289972152e-02
1.206000000000000050e+01 -1.512201087664032247e-05 1.868937231967018886e-02 1.889748765658988763e-02 1.945488429200249378e-02 2.029646387359199458e-02 2.422437021585421152e-02 2.992268415016420893e-02 2.932010887699755541e-02 2.959943353609538128e-02 3.340791294289972152e-02
1.207000000000000028e+01 -5.094897735793873223e-06 1.869357268417910778e-02 1.890256721584990252e-02 1.946007227834095979e-02 2.030199937262438040e-02 2.422509221226679110e-02 2.992918288191065770e-02 2.932588252834222517e-02 2.960722399427271820e-02 3.340304783362318258e-02
1.208000000000000007e+01 4.917069916219851249e-06 1.869776005089129195e-02 1.890763446918818091e-02 1.946525262247834204e-02 2.030752619393238340e-02 2.422580573073785173e-02 2.993567756555448947e-02 2.933164666537639229e-02 2.961501231325345748e-02 3.339816389568838612e-02
1.208999999999999986e+01 2.489547931263324886e-05 1.870609602077051917e-02 1.891773199724660834e-02 1.947559041801392651e-02 2.031855381157324919e-02 2.422720732810201491e-02 2.994865475023990309e-02 2.934314671985003425e-02 2.963058166291389697e-02 3.338834124281064158e-02
1.209999999999999964e+01 3.486187619284966969e-05 1.871024473663498652e-02 1.892276224360009765e-02 1.948074788555573950e-02 2.032405461291273557e-02 2.422789540439738987e-02 2.995513723404478329e-02 2.934888279237630321e-02 2.963836226170782698e-02 3.338340337349429698e-02
1.210999999999999943e+01 6.466956758713217465e-05 1.872261446565407286e-02 1.893777876082043676e-02 1.949617465787809034e-02 2.034050502403417574e-02 2.422990872908637600e-02 2.997456016388338682e-02 2.936603606797518959e-02 2.966168518969680354e-02 3.336848859556353075e-02
1.211999999999999922e+01 8.446488806770831607e-05 1.873079780056925714e-02 1.894772781203849649e-02 1.950642121639159163e-02 2.035142867394780855e-02 2.423120851444754420e-02 2.998748829215803005e-02 2.937742648193027856e-02 2.967721597160316582e-02 3.335846520083293049e-02
1.213000000000000078e+01 1.140427091967557819e-04 1.874297910191211405e-02 1.896255826762059324e-02 1.952173424358336074e-02 2.036774929953522398e-02 2.423309452660988433e-02 2.939444570675120438e-02 2.970048120953267673e-02 3.000684966965873335e-02 3.334331783879800754e-02
1.214000000000000057e+01 1.434817990748554826e-04 1.875504914173296150e-02 1.897727681187495741e-02 1.953697922653995639e-02 2.038399222992549539e-02 2.423490412047479836e-02 2.941138662075557658e-02 2.972370436761601759e-02 3.002617403171654528e-02 3.332804518274808114e-02
1.215000000000000036e+01 1.825170636569867330e-04 1.877097164678259364e-02 1.899672723180570455e-02 1.955720023202199911e-02 2.040552889282360588e-02 2.423719801053977885e-02 2.943385505281086861e-02 2.975459357581637654e-02 3.005188231661377538e-02 3.330750461107897381e-02
1.216000000000000014e+01 2.309605955079468802e-04 1.879060414612512830e-02 1.902075992116489950e-02 1.958230701580292513e-02 2.043225657436801429e-02 2.423987424549155570e-02 3.328157775733604079e-02 2.946175253116549778e-02 3.008392561093679515e-02 2.979306630054854091e-02
1.216999999999999993e+01 2.790119900374316095e-04 1.880994081758598224e-02 1.904448116756521023e-02 1.960722574994892831e-02 2.045877061162197294e-02 2.424233810087564681e-02 3.325541357104549317e-02 2.948944527170007171e-02 3.011586759920517956e-02 2.983136129028362421e-02
1.217999999999999972e+01 3.266684133096342492e-04 1.882898654492373008e-02 1.906789134019715171e-02 1.963195654598746953e-02 2.048507219374582494e-02 2.424458959670251074e-02 3.322905496446043605e-02 2.951693687445777065e-02 3.014770991853655061e-02 2.986945334584134235e-02
1.218999999999999950e+01 3.833307600888939291e-04 1.885146377203603466e-02 1.909557389768487198e-02 1.966138534262776294e-02 2.051635556021124546e-02 2.424701116355140046e-02 3.319722580895083375e-02 2.954966509845828593e-02 3.018579237885321911e-02 2.991486025539119228e-02
1.219999999999999929e+01 4.487062523862865625e-04 1.887717571613974424e-02 1.912730755634629853e-02 1.969537627527905010e-02 2.055247212327241529e-02 2.424945018377807834e-02 3.315990319373825906e-02 2.958749122724747480e-02 3.023005162394527129e-02 2.996736039680069491e-02
1.221000000000000085e+01 5.132875115347506137e-04 1.890234700862327907e-02 1.915843859688039219e-02 1.972899711744918391e-02 2.058818316386703054e-02 2.425147377311143160e-02 3.312247491663814630e-02 2.962493583844644923e-02 3.027413748125980242e-02 3.001928110657779702e-02
1.222000000000000064e+01 5.861120716518877262e-04 1.893046478293536339e-02 1.919328442945016783e-02 1.976696567952597808e-02 2.062850588674389196e-02 2.425327851786214864e-02 3.307969498424907784e-02 2.966726351010023216e-02 3.032432534849456574e-02 3.007781521278686185e-02
1.223000000000000043e+01 6.578772911513386780e-04 1.895790274577151616e-02 1.922735585195194108e-02 1.980444560221305411e-02 2.066831420983383447e-02 2.425454257327428961e-02 3.303704204787507454e-02 2.970909236445668997e-02 3.037432517482792707e-02 3.013538388785348340e-02
1.224000000000000021e+01 7.373322961220892457e-04 1.898797323528473094e-02 1.926477051532191759e-02 1.984602162124357236e-02 2.071249521562560161e-02 2.425532013305575080e-02 3.298937284504640383e-02 2.975554847499551139e-02 3.043037960766277472e-02 3.019885123519035208e-02
1.225000000000000000e+01 8.240053871994492025e-04 1.902041372510103814e-02 1.930521969645542651e-02 1.989147829133735765e-02 2.076085259417965664e-02 2.425538667051777009e-02 3.293700858285386612e-02 2.980640907139177342e-02 3.049245800833760497e-02 3.026756526878066761e-02
1.225999999999999979e+01 9.089612888195133496e-04 1.905185141991838638e-02 1.934450438251580223e-02 1.993614739438765229e-02 2.080845885603714931e-02 2.425461782498068014e-02 3.288550646184498771e-02 2.985645704880295764e-02 3.055435583898305149e-02 3.033416343740153245e-02
1.226999999999999957e+01 1.000402052221751725e-03 1.908529661309589509e-02 1.938639462266391125e-02 1.998436037873977528e-02 2.085998440436052578e-02 2.425281310924029196e-02 3.283012543883122997e-02 2.991054837332064384e-02 3.062225255797848197e-02 3.040472741015453131e-02
1.227999999999999936e+01 1.097718441387120127e-03 1.912045010903767189e-02 1.943054103356684631e-02 2.003583502125024299e-02 2.091522373791385517e-02 2.424970735109951286e-02 3.277157503788986903e-02 2.996837516720492894e-02 3.069606214284409038e-02 3.047820797553148220e-02
1.228999999999999915e+01 1.192453381880311013e-03 1.915423920581322409e-02 1.947309965024119835e-02 2.008611777879351634e-02 2.096949045907348791e-02 2.424542658303538087e-02 3.271535580850791491e-02 3.002492825182749223e-02 3.076948536067725115e-02 3.054778835835271836e-02
1.230000000000000071e+01 1.292124345687392520e-03 1.918933227664465849e-02 1.951745043523992959e-02 2.013921856774802260e-02 2.102723052197320169e-02 2.423947891846377212e-02 3.265755092886587357e-02 3.008470496006067016e-02 3.061854626842044902e-02 3.084834405664429319e-02
1.231000000000000050e+01 1.388670212335136505e-03 1.922288021994985122e-02 1.956001565144053350e-02 2.019086242029621836e-02 2.108393212933805730e-02 2.423218815542497323e-02 3.260348747436023903e-02 3.014287463100438422e-02 3.092612361271287677e-02 3.068433093703193393e-02
1.232000000000000028e+01 1.489091565251155023e-03 1.925730983518381470e-02 1.960390253877609956e-02 2.024481400798976496e-02 2.114389517875159274e-02 2.422286083529686870e-02 3.255008598102696049e-02 3.020365025357663741e-02 3.100816170803957772e-02 3.074945349500948777e-02
1.233000000000000007e+01 1.592532237095051293e-03 1.929227538738309891e-02 1.964872830588251101e-02 2.030066073663426909e-02 2.120694696669935680e-02 2.421120546174623106e-02 3.249921800895012175e-02 3.026652773030658050e-02 3.109341010295180868e-02 3.081243496809521476e-02
1.233999999999999986e+01 1.691604566076597036e-03 1.932528245460729890e-02 1.969133486923841520e-02 2.035443635591744835e-02 2.126883703977142104e-02 2.419787608086658437e-02 3.245579868328372225e-02 3.032699040342970442e-02 3.086810817082692032e-02 3.117521976553750546e-02
1.234999999999999964e+01 1.786236894479635183e-03 1.935635972808099486e-02 1.973177254327351110e-02 2.040609689374497243e-02 2.132963480288207689e-02 2.418292526338168894e-02 3.242069531807438565e-02 3.038493614604993037e-02 3.125295651105206018e-02 3.091612473716102635e-02
1.235999999999999943e+01 1.882205386200577020e-03 1.938741071380314929e-02 1.977256829029183302e-02 2.045882400620221281e-02 2.139335062857996433e-02 2.416525792130585701e-02 3.044385419623259550e-02 3.239325254555949773e-02 3.095849501931681458e-02 3.133081662757199876e-02
1.236999999999999922e+01 1.978457320650003817e-03 1.941805973004018596e-02 1.981332736363894051e-02 2.051210823132320477e-02 2.145983177271033882e-02 2.414463158184888825e-02 3.237604061894461260e-02 3.050304570038837523e-02 3.140737890904030799e-02 3.099313485720452468e-02
1.238000000000000078e+01 2.068728016735098263e-03 1.944632387256338413e-02 1.985147868150178435e-02 2.056252500680464529e-02 2.152511186490883160e-02 2.412220450866172858e-02 3.237121877650792762e-02 3.055857253406354945e-02 3.147741028234369437e-02 3.101698246157659142e-02
1.239000000000000057e+01 2.157687963226222021e-03 1.947367954850793073e-02 1.988909094705003378e-02 2.061273879554905222e-02 2.159295597749118917e-02 2.409663787635848986e-02 3.061319245469939360e-02 3.237883392552793477e-02 3.103089536919241553e-02 3.154458076978333692e-02
1.240000000000000036e+01 2.235361708962385705e-03 1.949711022816905809e-02 1.992203588784919113e-02 2.065713875710272623e-02 2.165582771629902606e-02 2.407092559775474844e-02 3.066065669248965730e-02 3.103430795252383467e-02 3.160180737581037846e-02 3.239648461341489843e-02
1.241000000000000014e+01 2.314778464284305854e-03 1.952055551596431834e-02 1.995594843576500507e-02 2.070325989989786966e-02 2.404059682275802232e-02 2.172467402723235116e-02 3.070872566674937715e-02 3.102870904205035432e-02 3.165922164277530648e-02 3.242567242252682863e-02
1.241999999999999993e+01 2.382722416605953172e-03 1.954011544656330049e-02 1.998529282977255447e-02 2.074352985933773305e-02 2.178842886851022065e-02 2.401054692578116767e-02 3.074912712673241039e-02 3.101632280270474884e-02 3.170780141747027436e-02 3.245976966846955691e-02
1.242999999999999972e+01 2.446649992757895381e-03 1.955797920595163039e-02 2.001337731161884764e-02 2.078242037657907285e-02 2.185402875176694487e-02 2.397772814370347297e-02 3.078590459567785362e-02 3.099821369279683048e-02 3.249966357816327228e-02 3.175342134079519457e-02
1.243999999999999950e+01 2.502489985652586128e-03 1.957299692988964321e-02 2.003853742567850496e-02 2.081760534242016111e-02 2.191766887772262848e-02 2.394412387027348987e-02 3.081588963412504323e-02 3.097754716587698687e-02 3.254099063822753213e-02 3.179354391309401062e-02
1.244999999999999929e+01 2.552446818269103399e-03 1.958573921764905634e-02 2.006190620593492277e-02 2.085066015613699572e-02 2.198221616745201987e-02 2.390834527120408101e-02 3.258372735268430520e-02 3.183002153455083416e-02 3.083844673366357980e-02 3.095640675389822044e-02
1.246000000000000085e+01 2.591455737762773503e-03 1.959493597680088059e-02 2.008118351904763371e-02 2.087830833029905367e-02 2.204082000090044555e-02 2.387445516071773008e-02 3.262192555060711152e-02 3.185926693889105932e-02 3.084837810304249042e-02 3.094110347457574781e-02
1.247000000000000064e+01 2.623562034853426858e-03 1.960155531019784278e-02 2.009843303944314555e-02 2.090349837487189694e-02 2.209912280596586925e-02 2.383948366390273993e-02 3.265829996820726611e-02 3.188435235146183655e-02 3.084415305730351872e-02 3.093358198737592921e-02
1.248000000000000043e+01 2.646434533860927280e-03 1.960503031159867293e-02 2.011259278644478635e-02 2.092471880908435694e-02 2.215330090356974757e-02 2.380593334734067493e-02 3.268981593356234949e-02 3.190355112398796100e-02 3.082857782266373164e-02 3.093184711692873595e-02
1.249000000000000021e+01 2.660038621921220672e-03 1.960535224962282191e-02 2.012368933851906364e-02 2.094201692212927304e-02 2.220257598402755606e-02 2.377460754750081867e-02 3.271587362240745839e-02 3.191681104300928690e-02 3.080817795624201175e-02 3.092980230152387461e-02
1.250000000000000000e+01 2.664354783169356911e-03 1.960250821347605393e-02 2.013174485817003853e-02 2.095544035051138954e-02 2.224606483057882042e-02 2.374639072774905463e-02 3.273616091191969973e-02 3.192408417800520620e-02 3.078664862487417303e-02 3.092395863950819085e-02
1.250999999999999979e+01 2.659378735215418496e-03 1.959648127009781804e-02 2.013677725442429567e-02 2.096503517415381629e-02 2.228280988676533195e-02 2.372221860175036112e-02 3.275061407167045857e-02 3.192533460828957809e-02 3.076545989420701940e-02 3.091286443424243191e-02
1.251999999999999957e+01 2.645121433777070531e-03 1.958725061463394840e-02 2.013880029874214397e-02 2.097084435357998364e-02 2.231183616333966627e-02 2.370302188114063041e-02 3.074505225239010375e-02 3.089593216657478963e-02 3.275939419549056542e-02 3.192054188954684263e-02
1.252999999999999936e+01 2.621608944623645028e-03 1.957479172043754059e-02 2.013782370390996071e-02 2.097290649701880755e-02 2.368964146071977916e-02 2.233223670726421778e-02 3.276287517533711668e-02 3.190970212166518299e-02 3.072532423400363075e-02 3.087296333188570968e-02
1.253999999999999915e+01 2.588882190444934811e-03 1.955907648649703873e-02 2.013385316461069677e-02 2.097125491834395464e-02 2.368272385302374466e-02 2.234327785224904730e-02 3.276163939167173883e-02 3.189282778196791263e-02 3.070577740859486635e-02 3.084400850876612907e-02
1.255000000000000071e+01 2.549307360302420934e-03 1.954110215532253725e-02 2.012730959135054787e-02 2.096627105239982913e-02 2.234467644007481421e-02 2.368246198636158803e-02 3.275681421282048561e-02 3.187123317738090739e-02 3.068654379534013765e-02 3.081124844528363577e-02
1.256000000000000050e+01 2.498784878747876970e-03 1.951894341229488961e-02 2.011750203037462881e-02 2.095745045428191664e-02 2.233645968381255120e-02 2.368882703900705017e-02 3.066414556519640386e-02 3.077197903733547291e-02 3.274884423237853226e-02 3.184268653339312333e-02
1.257000000000000028e+01 2.442440524355982828e-03 1.949478233640969047e-02 2.010540565395712090e-02 2.094568811341488215e-02 2.231964345773682426e-02 2.370085890083697272e-02 3.063855195352470709e-02 3.073160855718052101e-02 3.273959383857190375e-02 3.181009456063796370e-02
1.258000000000000007e+01 2.378044570616336031e-03 1.946755533769086929e-02 2.009059239908046399e-02 2.093063647988649759e-02 2.371814058522078716e-02 2.229448902292928414e-02 3.272990733193241464e-02 3.177223481767302987e-02 3.060529411969805519e-02 3.069082840199409759e-02
1.258999999999999986e+01 2.309692989185325139e-03 1.943889963523844078e-02 2.007404150520038580e-02 2.091334363674250685e-02 2.226351490049686618e-02 2.373867018062622569e-02 3.272151729044299462e-02 3.173157983356227063e-02 3.056353927663365416e-02 3.065412307519009560e-02
1.259999999999999964e+01 2.229886566774996661e-03 1.940559381723409860e-02 2.005389882325242165e-02 2.089188344264077471e-02 2.222394100949763932e-02 2.376391089777666124e-02 3.271483716166811301e-02 3.168370457788616951e-02 3.050800853403375090e-02 3.061707515248340145e-02
1.260999999999999943e+01 2.151901151084856766e-03 1.937309865003779968e-02 2.003353442355592512e-02 2.086988214635004252e-02 2.218311251509043347e-02 2.378889507846082205e-02 3.271191886080572486e-02 3.163664284636406865e-02 3.058306322570276611e-02 3.044985567390387504e-02
1.261999999999999922e+01 2.062650449762328583e-03 1.933588216009482844e-02 2.000954208343542692e-02 2.084369077825192970e-02 2.213485992567051919e-02 2.381711105752108010e-02 3.271316113230642031e-02 3.158257681122159793e-02 3.054376912603342861e-02 3.038112990809316294e-02
1.263000000000000078e+01 1.972142848207582375e-03 1.929804619794154782e-02 1.998456730977040199e-02 2.081620298023576648e-02 2.208500425977001635e-02 2.384482021416756484e-02 3.271943967647076429e-02 3.152763467483579718e-02 3.031034022897780358e-02 3.050200745214308798e-02
1.264000000000000057e+01 1.875690824338001675e-03 1.925756659118976408e-02 1.995732074198151157e-02 2.078602211704302580e-02 2.203137869181835684e-02 2.387302365051314004e-02 3.273155769119474173e-02 3.146905619254774383e-02 3.023432054131706959e-02 3.045469878400977951e-02
1.265000000000000036e+01 1.779567464032862827e-03 1.921702310110433992e-02 1.992957915224112531e-02 2.075513507880277775e-02 2.197775751735031591e-02 2.389959527497782094e-02 3.274894721903275768e-02 3.141072931706892502e-02 3.015824894679114410e-02 3.040450354011958040e-02
1.266000000000000014e+01 1.684818981170936635e-03 1.917683429150820670e-02 1.990170268130141487e-02 2.072397182475994512e-02 2.192492238322726883e-02 2.392420859464404817e-02 3.277095264808836672e-02 3.135334930370830414e-02 3.008308870294037693e-02 3.035214111408812351e-02
1.266999999999999993e+01 1.585657964577334104e-03 1.913451195329366611e-02 1.987199587962859212e-02 2.069065046322040788e-02 2.186976548260439329e-02 2.394826723647522360e-02 3.279876568087026351e-02 3.129346744852630480e-02 3.000430254077684003e-02 3.029451311306099320e-02
1.267999999999999972e+01 1.482155245761139061e-03 1.909003172083637359e-02 1.984043516767651158e-02 2.065514588778212535e-02 2.181241581380490360e-02 2.397153770306890627e-02 3.283256373320747601e-02 3.123119210845037505e-02 2.992196104037885690e-02 3.023162315190531732e-02
1.268999999999999950e+01 1.381699120169942261e-03 1.904654818257713739e-02 1.980928308766017817e-02 2.062001368956668801e-02 2.175700342687336697e-02 2.399236089871250102e-02 3.286958139475255891e-02 3.117100395113179406e-02 2.984195325756312106e-02 3.016828184460466217e-02
1.269999999999999929e+01 1.285140100997857367e-03 1.900445052072154833e-02 1.977886994112884253e-02 2.058564372237111501e-02 2.170397967836253106e-02 2.401078489991586087e-02 3.290868744978077409e-02 3.111340710674023388e-02 2.976497073786217584e-02 3.010560375129914257e-02
1.271000000000000085e+01 1.185473516565747681e-03 1.896067972771458068e-02 1.974700526404186279e-02 2.054956811835591257e-02 2.164948914881409739e-02 2.402821704340955128e-02 3.295230702131779488e-02 3.105423465575281317e-02 2.968543266601574721e-02 3.003939804126282836e-02
1.272000000000000064e+01 1.090757348394681952e-03 1.891877669107661780e-02 1.971628486187364943e-02 2.051473227270493929e-02 2.159791785711133102e-02 2.404334062303777053e-02 2.960977479485144351e-02 2.997534554085320643e-02 3.099827222395291904e-02 3.299651083566874921e-02
1.273000000000000043e+01 9.934730345502349944e-04 1.887542106912519155e-02 1.968429128676322040e-02 2.047840069445045971e-02 2.154514660322536315e-02 2.405746073426993925e-02 2.953199912976483751e-02 2.990867038274850828e-02 3.094107359546293193e-02 3.304441277284377726e-02
1.274000000000000021e+01 9.020726190401933114e-04 1.883439125479944437e-02 1.965382885245556266e-02 2.044376304067922409e-02 2.149573255208527336e-02 2.406946580155366888e-02 2.945887328336831146e-02 2.984542402235156391e-02 3.088759777834238288e-02 3.309148778701122978e-02
1.275000000000000000e+01 8.171618743383267337e-04 1.879601432359531352e-02 1.962517984432363485e-02 2.041115053070184648e-02 2.144995534748160917e-02 2.407955953632241047e-02 2.939090100056690122e-02 2.978630406642791481e-02 3.083814957242685117e-02 3.313683621064313078e-02
1.275999999999999979e+01 7.305414462659414344e-04 1.875660378756365335e-02 1.959560735099238199e-02 2.037745171047854187e-02 2.140336915649888871e-02 2.408883827572189454e-02 2.932153237518331929e-02 2.972576707695944245e-02 3.078793598488254249e-02 3.318454369136789733e-02
1.276999999999999957e+01 6.511397874923400154e-04 1.872024433662330609e-02 1.956819142643800510e-02 2.034618020395402571e-02 2.136075337837278765e-02 2.409646689983691373e-02 3.074211214234068637e-02 2.925793118099109108e-02 2.967017478657235641e-02 3.322943556839148133e-02
1.277999999999999936e+01 5.794263624293250143e-04 1.868721239681697677e-02 1.954317625768871303e-02 2.031762281030364756e-02 2.132232738962232255e-02 2.410265583245769019e-02 3.070089427760350903e-02 2.920048714161192424e-02 2.961995211805138264e-02 3.327084605181090254e-02
1.278999999999999915e+01 5.066573983112108211e-04 1.865350591571568462e-02 1.951754567060417014e-02 2.028833962567511834e-02 2.128338966169492780e-02 2.410827304610804050e-02 3.065923398023548754e-02 2.914220684361218047e-02 2.956903317678314519e-02 3.331363020307615691e-02
1.280000000000000071e+01 4.421276608975129897e-04 1.862345637782333516e-02 1.949460781148954630e-02 2.026211348671438234e-02 2.124890035632274327e-02 2.411270877945534755e-02 3.062242925676836314e-02 2.909054209470839092e-02 2.952395451600143758e-02 3.335215815078217128e-02
1.281000000000000050e+01 3.768061539762137613e-04 1.859288485966094015e-02 1.947118709841444070e-02 2.023531674137853120e-02 2.121402102216869701e-02 2.411668837437231164e-02 3.058530581830398026e-02 2.903826851977638762e-02 2.947842648389427042e-02 3.339167236601515293e-02
1.282000000000000028e+01 3.201918801307303383e-04 1.856626329257270169e-02 1.945072349821071189e-02 2.021188828792833819e-02 2.118381464233961425e-02 2.411973036505652562e-02 3.055323913533709163e-02 2.899299050447899651e-02 2.943907292105954129e-02 3.342630180971764564e-02
1.283000000000000007e+01 2.725766838072646780e-04 1.854378308722008303e-02 1.943339352473832590e-02 2.019203661319067880e-02 2.115842462756304873e-02 2.412200143017298806e-02 3.052634751335114513e-02 2.895493435852956876e-02 2.940606317517381954e-02 3.345567909871373369e-02
1.283999999999999986e+01 2.245674925141425131e-04 1.852103318477580848e-02 1.941580934588344257e-02 2.017188366198544372e-02 2.113283677743816105e-02 2.412402971237557689e-02 3.049930553730009070e-02 2.891659041312717032e-02 2.937287135798880358e-02 3.348551452732902167e-02
1.284999999999999964e+01 1.761670609229291592e-04 1.849801264782350088e-02 1.939796863116510436e-02 2.015142640671217789e-02 2.110705148313022847e-02 2.412581263762578199e-02 3.047211661600164254e-02 2.887796569641191621e-02 2.933950970865506491e-02 3.351579423237988770e-02
1.285999999999999943e+01 1.371668695511269929e-04 1.847940073206119291e-02 1.938350974439783173e-02 2.013483941051301754e-02 2.108628138050247167e-02 2.412706064856492971e-02 3.045026197109034286e-02 2.884686867169046140e-02 2.931270608854383633e-02 3.354032807646826347e-02
1.286999999999999922e+01 1.077544035153760052e-04 1.846532744710163709e-02 1.937255607062171592e-02 2.012226906177637040e-02 2.107062120950323886e-02 2.412789182042324870e-02 3.043381175506265982e-02 2.882343337021871579e-02 2.929254057665382771e-02 3.355890419188683332e-02
1.288000000000000078e+01 7.820346058701866223e-05 1.845115592507307056e-02 1.936150793016520877e-02 2.010958641430484958e-02 2.105489037014768305e-02 2.412863256888931468e-02 3.041731158867579110e-02 2.879990346725466374e-02 2.927232394015223671e-02 3.357762708012264341e-02
1.289000000000000057e+01 5.842619168434749831e-05 1.844165356777486414e-02 1.935408974944527807e-02 2.010106857375467890e-02 2.104436394422796314e-02 2.412907592083821454e-02 3.040628409224731959e-02 2.878416514984963315e-02 2.925881895585152881e-02 3.359018876191490616e-02
1.290000000000000036e+01 2.864576391307537586e-05 1.842731786841288188e-02 1.934288293246290424e-02 2.008819716056149327e-02 2.102851560319793714e-02 2.412966486800424692e-02 3.038970231680163114e-02 2.876048138402956603e-02 2.923852237010741983e-02 3.360914813526622025e-02
1.291000000000000014e+01 1.868850196995784321e-05 1.842251736183682029e-02 1.933912603037280312e-02 2.008388133965671035e-02 2.102321718943560638e-02 2.412984082471826899e-02 3.038416435964702914e-02 2.875256671164579114e-02 2.923174675303585532e-02 3.361549851062756167e-02
1.291999999999999993e+01 -1.271570392839994517e-06 1.841288339359862386e-02 1.933158015408132507e-02 2.007521150753754924e-02 2.101259694406984804e-02 2.413016209472586965e-02 3.037307256172679451e-02 2.873670763592871616e-02 2.921818088988755932e-02 3.362824424626573161e-02
1.292999999999999972e+01 -1.127433743100651425e-05 1.840804991708381438e-02 1.932779113683782274e-02 2.007085744063441535e-02 2.100727512373423006e-02 2.413030737372625842e-02 3.036751877575980321e-02 2.872876336544887693e-02 2.921139080985106495e-02 3.363463930088253506e-02
1.293999999999999950e+01 -2.129222934962186670e-05 1.840320543553040922e-02 1.932399137130980799e-02 2.006649056912290785e-02 2.100194551266823181e-02 2.413044239246197112e-02 3.036195976832626806e-02 2.872080936237477594e-02 2.920459607357633186e-02 3.364104893852933736e-02
1.294999999999999929e+01 -2.129222934962186670e-05 1.840320543553040922e-02 1.932399137130980799e-02 2.006649056912290785e-02 2.100194551266823181e-02 2.413044239246197112e-02 3.036195976832626806e-02 2.872080936237477594e-02 2.920459607357633186e-02 3.364104893852933736e-02
1.296000000000000085e+01 -3.132522467222124594e-05 1.839834994163908749e-02 1.932018083555752871e-02 2.006211086480656769e-02 2.099660811682918515e-02 2.413056713424774347e-02 3.035639556692011631e-02 2.871284569409595852e-02 2.919779676267545213e-02 3.364747299986647899e-02
1.297000000000000064e+01 -3.132522467222124594e-05 1.839834994163908749e-02 1.932018083555752871e-02 2.006211086480656769e-02 2.099660811682918515e-02 2.413056713424774347e-02 3.035639556692011631e-02 2.871284569409595852e-02 2.919779676267545213e-02 3.364747299986647899e-02
1.298000000000000043e+01 -3.132522467222124594e-05 1.839834994163908749e-02 1.932018083555752871e-02 2.006211086480656769e-02 2.099660811682918515e-02 2.413056713424774347e-02 3.035639556692011631e-02 2.871284569409595852e-02 2.919779676267545213e-02 3.364747299986647899e-02
1.299000000000000021e+01 -3.132522467222124594e-05 1.839834994163908749e-02 1.932018083555752871e-02 2.006211086480656769e-02 2.099660811682918515e-02 2.413056713424774347e-02 3.035639556692011631e-02 2.871284569409595852e-02 2.919779676267545213e-02 3.364747299986647899e-02
1.300000000000000000e+01 -3.132522467222124594e-05 1.839834994163908749e-02 1.932018083555752871e-02 2.006211086480656769e-02 2.099660811682918515e-02 2.413056713424774347e-02 3.035639556692011631e-02 2.871284569409595852e-02 2.919779676267545213e-02 3.364747299986647899e-02
1.300999999999999979e+01 -3.132522467222124594e-05 1.839834994163908749e-02 1.932018083555752871e-02 2.006211086480656769e-02 2.099660811682918515e-02 2.413056713424774347e-02 3.035639556692011631e-02 2.871284569409595852e-02 2.919779676267545213e-02 3.364747299986647899e-02
1.301999999999999957e+01 -3.132522467222124594e-05 1.839834994163908749e-02 1.932018083555752871e-02 2.006211086480656769e-02 2.099660811682918515e-02 2.413056713424774347e-02 3.035639556692011631e-02 2.871284569409595852e-02 2.919779676267545213e-02 3.364747299986647899e-02
1.302999999999999936e+01 -3.132522467222124594e-05 1.839834994163908749e-02 1.932018083555752871e-02 2.006211086480656769e-02 2.099660811682918515e-02 2.413056713424774347e-02 3.035639556692011631e-02 2.871284569409595852e-02 2.919779676267545213e-02 3.364747299986647899e-02
1.303999999999999915e+01 -3.132522467222124594e-05 1.839834994163908749e-02 1.932018083555752871e-02 2.006211086480656769e-02 2.099660811682918515e-02 2.413056713424774347e-02 3.035639556692011631e-02 2.871284569409595852e-02 2.919779676267545213e-02 3.364747299986647899e-02
1.305000000000000071e+01 -2.051553478451549525e-05 1.840594008459663089e-02 1.932567577771737710e-02 2.006650093938416174e-02 2.100098572965360469e-02 2.413188579106134712e-02 3.036469018037169995e-02 2.872083790930315267e-02 2.920468016251995258e-02 3.363758783811806458e-02
1.306000000000000050e+01 -2.051553478451549525e-05 1.840594008459663089e-02 1.932567577771737710e-02 2.006650093938416174e-02 2.100098572965360469e-02 2.413188579106134712e-02 3.036469018037169995e-02 2.872083790930315267e-02 2.920468016251995258e-02 3.363758783811806458e-02
1.307000000000000028e+01 -9.722593661286968485e-06 1.841351432965482662e-02 1.933116346785077738e-02 2.007088182699926643e-02 2.100535552744666606e-02 2.413319059406583353e-02 3.037297738827098026e-02 2.872882362063055792e-02 2.921155937909225564e-02 3.362771443946038080e-02
1.308000000000000007e+01 1.053575448388892566e-06 1.842107267053496103e-02 1.933664390841898298e-02 2.007525354651836652e-02 2.100971757151300773e-02 2.413448153791655434e-02 3.038125710922802425e-02 2.873680278034139446e-02 2.921843432832624612e-02 3.361785300309836494e-02
1.308999999999999986e+01 2.255550455871635788e-05 1.843614161472742138e-02 1.934758304796111578e-02 2.008396955560512107e-02 2.101841864406319219e-02 2.413702182777460042e-02 3.039779376304902955e-02 2.875274125422467089e-02 2.923217108736167122e-02 3.359816679679047957e-02
1.309999999999999964e+01 3.328121820057664129e-05 1.844365220567437472e-02 1.935304175008413161e-02 2.008831388251793026e-02 2.102275779592048185e-02 2.413827116401391290e-02 3.040605053139131680e-02 2.876070047284091588e-02 2.923903272747061313e-02 3.358834240853605935e-02
1.310999999999999943e+01 6.535707651532882687e-05 1.846608837995111774e-02 1.936937439694400367e-02 2.010129237350563591e-02 2.103573045650058981e-02 2.414193588194395168e-02 3.043077360546384696e-02 2.878453748055361666e-02 2.925958966401780159e-02 3.355894633032766028e-02
1.311999999999999922e+01 8.665634729498704466e-05 1.848096610361397302e-02 1.938022661482074332e-02 2.010989947627198071e-02 2.104434219029143599e-02 2.414430957518293175e-02 3.044721545699865736e-02 2.880039446536848333e-02 2.927327010596886964e-02 3.353941498648092823e-02
1.313000000000000078e+01 1.184778356726892484e-04 1.850316298136904861e-02 1.939645061190303776e-02 2.012274265685945474e-02 2.105720598329616222e-02 2.414776585712553880e-02 3.047181623936123795e-02 2.882412744935805224e-02 2.929375275379094215e-02 3.351022053327848416e-02
1.314000000000000057e+01 1.501458638537469647e-04 1.852521607102042278e-02 1.941260937907494585e-02 2.013550529999055122e-02 2.107000671999749788e-02 2.415109694397327839e-02 3.049634055763436255e-02 2.884779628200035556e-02 2.931418766819398475e-02 3.348115322282305129e-02
1.315000000000000036e+01 1.921300976320021382e-04 1.855439625945113497e-02 1.943405281764827922e-02 2.015239770363048966e-02 2.108697924564991236e-02 2.415534349908948428e-02 3.052891660554970035e-02 2.887925267327035722e-02 2.934135580323854464e-02 3.344260226752793219e-02
1.316000000000000014e+01 2.442228910199279726e-04 1.859051112845283918e-02 1.946069351047705412e-02 2.017331475934037652e-02 2.110804779669546438e-02 2.416033823753661186e-02 3.056943081768058110e-02 2.891840477171498530e-02 2.937518177931993171e-02 3.339475816446825507e-02
1.316999999999999993e+01 2.958824055668206571e-04 1.862622501460258623e-02 1.948715178832192627e-02 2.019401330147610474e-02 2.112896045423420105e-02 2.416498445873491510e-02 3.060970549129975876e-02 2.895736407160146714e-02 2.940884787264542999e-02 3.334731516603448020e-02
1.317999999999999972e+01 3.471057195396589799e-04 1.866153736157933132e-02 1.951342674863213930e-02 2.021449539976378357e-02 2.114972540805973994e-02 2.416928199363934868e-02 3.064972860662012674e-02 2.899612444389960270e-02 2.944234229218334678e-02 3.330029251717351452e-02
1.318999999999999950e+01 4.079937950283900132e-04 1.870338147010923435e-02 1.954471308867977361e-02 2.023879102900505780e-02 2.117446005546562773e-02 2.417397865268143889e-02 3.069740660210665620e-02 2.904236564304101334e-02 2.948229199338073953e-02 3.324444722039912592e-02
1.319999999999999929e+01 4.782239336187911146e-04 1.875146702379185820e-02 1.958087476396158655e-02 2.026675007602355208e-02 2.120308275309003981e-02 2.417882333632343991e-02 3.075251977063707745e-02 2.909592622979378929e-02 2.952853704845179519e-02 3.318013908246936899e-02
1.321000000000000085e+01 5.475784806384243050e-04 1.879876295712929607e-02 2.123147526251481162e-02 2.029429834528458446e-02 1.961666667679544743e-02 2.418298471406630720e-02 3.080704552627069881e-02 2.914905334257614222e-02 2.957435792335078029e-02 3.311679287883509404e-02
1.322000000000000064e+01 6.257583694745879905e-04 1.885184815843155004e-02 2.126367234327081537e-02 2.032528506966901904e-02 1.965711143313625051e-02 2.418690460944688050e-02 2.920921739229505321e-02 2.962615878003000899e-02 3.086858746643964674e-02 3.304564910469117572e-02
1.323000000000000043e+01 7.027721683526169487e-04 1.890390181997818678e-02 2.129563546861439408e-02 2.035574775407059459e-02 1.969705529135482719e-02 2.418993405823349416e-02 2.926876751091196313e-02 2.967730223011821530e-02 3.092923838122657934e-02 3.297592943219376793e-02
1.324000000000000021e+01 7.880039589323785008e-04 1.896123055947626992e-02 2.038939894976722969e-02 1.974137838737151721e-02 2.133135946788744172e-02 2.419228003252845913e-02 3.289932413988220367e-02 3.099630883666976144e-02 2.933499575645420396e-02 2.973397978058687705e-02
1.325000000000000000e+01 8.809366097227342395e-04 1.902340324394456023e-02 1.978984095208432062e-02 2.042602814020562027e-02 2.137082275125757463e-02 2.419357146136283734e-02 2.940758921115240940e-02 2.979578531027467572e-02 3.281667249719999457e-02 3.106923882639781725e-02
1.325999999999999979e+01 9.719843318011921630e-04 1.908397590725058324e-02 1.983744729003860188e-02 2.046186350872392784e-02 2.141011356482612135e-02 2.419348378533505220e-02 3.273687198457212594e-02 3.114029083064396783e-02 2.947908858298619456e-02 2.985623646252594243e-02
1.326999999999999957e+01 1.069932111062814111e-03 1.914876852108750652e-02 2.145322051845576297e-02 2.050037177768893396e-02 1.988878471633016495e-02 2.419180244847706981e-02 2.955641449846854035e-02 2.992100579021193460e-02 3.121597236163356492e-02 3.265276775226871181e-02
1.327999999999999936e+01 1.174115096408509529e-03 1.921727402147065805e-02 2.054129661481639973e-02 1.994350273399904047e-02 2.150022050197867782e-02 2.418808676738420579e-02 3.256602521711221554e-02 2.963911262629029611e-02 2.998937669123868943e-02 3.129507459092062405e-02
1.328999999999999915e+01 1.275474516445835498e-03 1.928353219954238862e-02 1.999681196804129618e-02 2.058108934037326462e-02 2.154731245380965901e-02 2.418242371443097075e-02 2.971999627149726764e-02 3.005509292078793401e-02 3.136982582123042096e-02 3.248539749969757418e-02
1.330000000000000071e+01 1.382048885785858595e-03 1.935281129607703543e-02 2.005289172379377122e-02 2.062291291717270950e-02 2.159856978795045637e-02 2.417411366921665139e-02 2.980546948699858839e-02 3.012293794598292287e-02 3.144466786878152842e-02 3.240639137022466310e-02
1.331000000000000050e+01 1.485214438456294601e-03 1.941953374324304274e-02 2.010714463446508157e-02 2.066338417553407678e-02 2.165021653303965399e-02 2.416356992538116338e-02 2.988859193019650570e-02 3.018688755848920879e-02 3.151127457093307049e-02 3.233818174548347413e-02
1.332000000000000028e+01 1.592448009481161079e-03 1.948858773800382985e-02 2.016342774075638791e-02 2.070542894153582988e-02 2.170642105380899550e-02 2.414975662488929795e-02 2.997533594094724946e-02 3.025086521755385865e-02 3.157081358776461094e-02 3.228016101302803864e-02
1.333000000000000007e+01 1.702824117328775736e-03 1.955942794517990385e-02 2.022115369551236164e-02 2.074866206250440895e-02 2.176747010618544295e-02 2.413218441854856830e-02 3.006488798700412968e-02 3.031308803610539837e-02 3.224054511102629472e-02 3.161633028056181488e-02
1.333999999999999986e+01 1.808457461181229783e-03 1.962710240759079142e-02 2.027610946652988813e-02 2.078996236534647393e-02 2.182951324248874267e-02 2.411181847971592337e-02 3.015066308391330455e-02 3.036800201554620132e-02 3.163971044366299668e-02 3.222815170327323481e-02
1.334999999999999964e+01 1.909278229345162583e-03 1.969170544893264485e-02 2.032821080564348876e-02 2.082926752115583230e-02 2.189264437370763705e-02 2.408875044072619070e-02 3.023223664050848566e-02 3.041493856757525316e-02 3.224217391128521293e-02 3.164248246811253440e-02
1.335999999999999943e+01 2.011439512086313740e-03 1.975733733477470430e-02 2.038057352431844882e-02 2.086892234083385575e-02 2.196122740223887398e-02 2.406129222589612274e-02 3.227930682902509923e-02 3.163042214888223125e-02 3.031366021252924342e-02 3.045600552909518907e-02
1.336999999999999922e+01 2.113812876473230868e-03 1.982348841818499033e-02 2.043253485623104312e-02 2.090840825213619025e-02 2.203546780489010898e-02 2.402907538285609448e-02 3.233375968933691058e-02 3.161132050187887010e-02 3.039065068873301328e-02 3.049158727690561357e-02
1.338000000000000078e+01 2.209736649488388324e-03 1.988607684979011234e-02 2.048070501328784140e-02 2.094509517283845573e-02 2.211097426338004546e-02 2.399397038635843124e-02 3.239540397526461529e-02 3.159405815578857080e-02 3.044641469212690937e-02 3.052976029295599233e-02
1.339000000000000057e+01 2.304176611103330493e-03 1.994860040576070664e-02 2.052760903936227607e-02 2.098083161193339471e-02 2.219199167968915684e-02 2.395400888143005974e-02 3.246274608534931855e-02 3.158260890182277431e-02 3.046741176091962572e-02 3.058834708812874920e-02
1.340000000000000036e+01 2.386553376089997711e-03 2.000422990442886351e-02 2.056809524284953714e-02 2.101161909578845577e-02 2.226906759677368605e-02 2.391406683382709189e-02 3.252514305602228345e-02 3.157951383687582908e-02 3.046262093697822346e-02 3.065096313914704787e-02
1.341000000000000014e+01 2.470689445302772826e-03 2.006259695558542527e-02 2.060905770656205893e-02 2.104262338229094878e-02 2.235508915039086802e-02 2.386758450596553754e-02 3.259128922512269377e-02 3.158399175427153982e-02 3.044208082345585195e-02 3.071883757493718350e-02
1.341999999999999993e+01 2.542587741034233774e-03 2.011429028093944527e-02 2.064379553098005457e-02 2.106871460213442099e-02 2.243544077399287767e-02 2.382266055804989693e-02 3.041364577929961052e-02 3.077820164957930857e-02 3.159388992724453116e-02 3.264914960443338759e-02
1.342999999999999972e+01 2.610151068804881288e-03 2.016514948215378245e-02 2.067628649404054317e-02 2.109286115771534173e-02 2.251752488837659508e-02 2.377566599602180114e-02 3.037824843069559036e-02 3.083460756604500946e-02 3.160771424492118953e-02 3.270424633109832169e-02
1.343999999999999950e+01 2.669081200877163659e-03 2.021228052483186460e-02 2.070460287895271867e-02 2.111361983556322292e-02 2.259465936799517904e-02 2.373106596083755099e-02 3.034043686708046833e-02 3.088411789045749159e-02 3.162254965552675073e-02 3.275260300577825801e-02
1.344999999999999929e+01 2.721709323568589564e-03 2.025792850779909934e-02 2.073001401523976231e-02 2.113194256330518800e-02 2.266723823464726617e-02 2.368975835868026777e-02 3.279579289317357399e-02 3.030062254969638838e-02 3.163698452162962138e-02 3.092849294738300725e-02
1.346000000000000085e+01 2.762710879432399552e-03 2.029756722039167960e-02 2.075006931950200417e-02 2.114613508728105731e-02 2.272393555153527991e-02 2.365974235225766151e-02 3.026457439753421977e-02 3.282925385480701952e-02 3.096312063939304915e-02 3.164788927187521528e-02
1.347000000000000064e+01 2.796348379186880395e-03 2.033538652382760673e-02 2.076695511038906955e-02 2.115784533523852942e-02 2.276562526310075066e-02 2.364275262305128716e-02 3.022983917706743504e-02 3.285638987377852843e-02 3.099152237058242290e-02 3.165504666566771458e-02
1.348000000000000043e+01 2.820178414632079980e-03 2.036919295922681380e-02 2.077956218765393895e-02 2.116640040621227750e-02 2.278418638405413713e-02 2.364523459006414793e-02 3.019931537784973155e-02 3.287524088050463450e-02 3.165673244082161525e-02 3.101158858177294544e-02
1.349000000000000021e+01 2.834173064824755534e-03 2.039895379773258924e-02 2.078792511837744203e-02 2.117195176273713175e-02 2.277754087894165447e-02 2.366910403834557655e-02 3.017357766028515298e-02 3.288594204969302187e-02 3.165216815802925077e-02 3.102327547434469840e-02
1.350000000000000000e+01 2.838318838165226291e-03 2.042460985971387977e-02 2.079206037414666960e-02 2.117463591149153571e-02 2.274740774286358042e-02 2.371250897122231804e-02 3.015290820156859425e-02 3.288876077853040286e-02 3.164078758780479450e-02 3.102657412210593768e-02
1.350999999999999979e+01 2.832616772230814491e-03 2.044607453198056188e-02 2.079197051765747581e-02 2.117456750499439183e-02 2.269809399650320886e-02 2.377104229604824065e-02 3.013734140061859884e-02 3.288410776147704384e-02 3.102150882689484052e-02 3.162218336710985456e-02
1.351999999999999957e+01 2.817082430020228026e-03 2.046323234997547008e-02 2.078764892263542524e-02 2.117183216470404361e-02 2.263441025536358855e-02 2.383983078795935337e-02 3.012668670954317743e-02 3.287255418276428809e-02 3.100813662547828239e-02 3.159606693910933101e-02
1.352999999999999936e+01 2.791745791864966384e-03 2.047593713530860074e-02 2.077908453787836660e-02 2.116647898580361481e-02 2.256044580742817829e-02 2.391476595963334256e-02 3.012053465681685874e-02 3.285485445847181885e-02 3.098654747621270786e-02 3.156223769805497487e-02
1.353999999999999915e+01 2.756651048740699998e-03 2.048400974213286999e-02 2.076626613080136477e-02 2.115851289210344058e-02 2.247932168427616700e-02 2.399275865251685250e-02 3.011825014882667587e-02 3.095686496391656869e-02 3.152055814760738872e-02 3.283197384034123451e-02
1.355000000000000071e+01 2.714325358407965270e-03 2.048719314573176076e-02 2.075014070207923875e-02 2.114848303876435548e-02 2.239775296273860405e-02 2.406763617063079411e-02 3.011886696808344088e-02 3.280653481044475128e-02 3.092131400775619335e-02 3.147360397044590002e-02
1.356000000000000050e+01 2.660381716983972050e-03 2.048558151541705896e-02 2.072900657977020528e-02 2.113523466531021938e-02 2.230888008990090932e-02 2.414570834444763198e-02 3.012136620735031758e-02 3.277727150192533828e-02 3.087633867386995953e-02 3.141636323520614199e-02
1.357000000000000028e+01 2.600289688632322158e-03 2.047907708708415764e-02 2.070497530146304249e-02 2.111994546277160684e-02 2.222289953302362606e-02 2.421807392266757050e-02 3.012424290103066227e-02 3.274868853779349526e-02 3.082664496948942304e-02 3.135450159681393845e-02
1.358000000000000007e+01 2.531662663402670967e-03 2.046744282031242451e-02 2.067708727933976684e-02 2.110182524873488105e-02 2.213650619413731063e-02 2.428786848487556743e-02 3.012614689234180410e-02 3.272113915825152625e-02 3.077040245784422312e-02 3.128528643466773479e-02
1.358999999999999986e+01 2.458857963444439302e-03 2.045141194738032617e-02 2.064709624811295399e-02 2.205516592182962463e-02 2.108182766754105458e-02 2.435105238824640875e-02 3.269780831400929955e-02 3.012555120488990407e-02 3.121286317510390748e-02 3.071132885532477583e-02
1.359999999999999964e+01 2.373882822049521238e-03 2.197071809214512159e-02 2.105746289287877340e-02 2.042889438729674281e-02 2.061163464423312539e-02 2.441417266597331603e-02 3.267820012843551669e-02 3.012063227057215631e-02 3.064316715779708336e-02 3.112909733244552390e-02
1.360999999999999943e+01 2.290866286685567122e-03 2.040361354221216159e-02 2.057653544682273850e-02 2.189708479389491230e-02 2.103258909834823318e-02 2.446721841396896219e-02 3.266686591191857864e-02 3.011093579766536965e-02 3.104769353302448340e-02 3.057742366998633318e-02
1.361999999999999922e+01 2.195871398986795706e-03 2.182176730215825561e-02 2.100285208292017314e-02 2.037130290049050940e-02 2.053580145622427647e-02 2.451958837141482786e-02 3.266313426332460162e-02 3.009360823456350489e-02 3.050326859484439601e-02 3.095476822874434694e-02
1.363000000000000078e+01 2.099546190091980229e-03 2.175366623528923044e-02 2.097137951023641048e-02 2.033534004916806581e-02 2.049382609864102908e-02 2.456526924671253651e-02 3.266899972652473338e-02 3.006920165751018892e-02 3.042930280311056251e-02 3.086057896443653720e-02
1.364000000000000057e+01 1.996896843231809205e-03 2.168892213849200543e-02 2.093651113238715125e-02 2.029390736645220530e-02 2.044828427521609357e-02 2.460712597568875254e-02 3.268529286159454345e-02 3.003583326289924194e-02 3.035189880312066241e-02 3.076011037448056484e-02
1.365000000000000036e+01 1.894595512419535626e-03 2.024978329373626137e-02 2.040200739916888176e-02 2.090057908080305421e-02 2.163128979098383892e-02 2.464291948655965986e-02 3.271102389695407925e-02 2.999547480834924978e-02 3.027624053743385724e-02 3.065982578500680081e-02
1.366000000000000014e+01 1.793752824339293677e-03 2.020380470312303084e-02 2.035549284081045185e-02 2.158024625929606463e-02 2.086421169030479653e-02 2.467323104973277378e-02 3.274477472781903153e-02 3.056082318916638826e-02 2.994936724352809804e-02 3.020307984159475295e-02
1.366999999999999993e+01 1.688206760210525211e-03 2.015328386997433316e-02 2.030586163873812633e-02 2.153204667864522942e-02 2.082536806232382354e-02 2.470034733457793230e-02 3.278803268982032754e-02 3.045710421847558011e-02 2.989517843239237332e-02 3.012789582894788432e-02
1.367999999999999972e+01 1.578030110953096551e-03 2.009815134007578163e-02 2.025306744093039596e-02 2.148653813561830425e-02 2.078420583248810627e-02 2.472422443776463655e-02 3.284075959277937828e-02 3.034884048069933990e-02 2.983312327824969024e-02 3.005068839683540036e-02
1.368999999999999950e+01 1.471086285635651554e-03 2.004248104262393304e-02 2.020093639863677903e-02 2.074385087160130620e-02 2.144627857728646780e-02 2.474355529015062963e-02 3.024391499387324433e-02 2.976852800072711178e-02 2.997666642848156524e-02 3.289831159501863111e-02
1.369999999999999929e+01 1.368281093956341459e-03 1.998711309184081006e-02 2.015008468355764318e-02 2.070482787205695299e-02 2.141058744704667574e-02 2.475892888505665246e-02 3.014338631205210062e-02 2.970325785645371031e-02 2.990601840727873800e-02 3.295868200670785259e-02
1.371000000000000085e+01 1.262156456102439843e-03 1.992819400813545735e-02 2.009691919943390123e-02 2.066440927029692884e-02 2.137629622596776829e-02 2.477180365106090507e-02 2.963339887017897578e-02 3.004020416099393437e-02 2.983324362218746362e-02 3.302538450453317009e-02
1.372000000000000064e+01 1.161292575365484823e-03 1.987066077593461697e-02 2.004582935760097773e-02 2.062592354286565954e-02 2.134568116604005847e-02 2.478145659626819139e-02 2.956526534706130013e-02 2.994300388538705116e-02 2.976385757647357841e-02 3.309223402442140055e-02
1.373000000000000043e+01 1.057683206653728869e-03 1.981012902389504837e-02 1.999284184476379789e-02 2.058634615393662229e-02 2.131587095083658373e-02 2.478895542394829801e-02 3.316378625811832598e-02 2.949399238140390511e-02 2.984449044219434147e-02 2.969191711501191488e-02
1.374000000000000021e+01 9.603304791269477681e-04 1.975203919566130908e-02 1.994262761787627194e-02 2.054912203207336779e-02 2.128909611073486960e-02 2.479392735846977849e-02 3.323316886379889395e-02 2.942615793928855458e-02 2.962315676966087094e-02 2.975376745798343284e-02
1.375000000000000000e+01 8.698816247165356381e-04 1.969710379396557090e-02 1.989562897230872165e-02 2.051449691868595035e-02 2.126509590982933809e-02 2.479686098349535503e-02 2.936257462613036870e-02 2.955759597251519932e-02 2.967183172045622860e-02 3.329909776987349801e-02
1.375999999999999979e+01 7.776033360860228104e-04 1.964017923314947955e-02 1.984735231005610792e-02 2.047911450091781729e-02 2.124132092406011418e-02 2.479827687688807708e-02 3.336744839319424200e-02 2.929726926490102204e-02 2.948822124324217836e-02 2.959151354279953780e-02
1.376999999999999957e+01 6.930081528506623059e-04 1.958727830700428968e-02 1.980281232464947694e-02 2.044660931551203764e-02 2.122004128532287842e-02 2.479824775579502621e-02 3.343076471544251943e-02 2.923706794738359371e-02 2.942179233793409607e-02 2.952153231226465821e-02
1.377999999999999936e+01 6.165982956788548753e-04 1.953895282285093501e-02 1.976235231284348415e-02 2.041717677481592885e-02 2.120116773009502256e-02 2.479718078485105420e-02 3.348824721124452064e-02 2.918242490737171096e-02 2.935935917809966503e-02 2.946154110535054854e-02
1.378999999999999915e+01 5.390582854754827997e-04 1.948942341652448035e-02 1.972107162159158350e-02 2.038722302513492485e-02 2.118229075456255772e-02 2.479512993516506600e-02 3.354662367548097435e-02 2.912668936321064980e-02 2.929403443200549739e-02 2.940351787441435397e-02
1.380000000000000071e+01 4.702931786536745820e-04 1.944511390645443580e-02 1.968427456561201716e-02 2.036057419564832327e-02 2.116574024555565453e-02 2.479252519244356731e-02 3.359822408876332600e-02 2.907697530383775500e-02 2.923498664214458503e-02 2.935403981633882484e-02
1.381000000000000050e+01 4.006801047407465045e-04 1.939991197358089878e-02 1.964684252095732012e-02 2.033350400607362302e-02 2.114913318560485492e-02 2.478916129849410843e-02 2.902630527435606789e-02 2.917468451033415275e-02 2.930543183156149312e-02 3.365008284923972498e-02
1.382000000000000028e+01 3.403429569196169931e-04 1.936046691272108600e-02 1.961424946775306918e-02 2.030995693589413703e-02 2.113483599159251755e-02 2.478567156424233558e-02 2.898203565413830576e-02 2.912235725964496674e-02 2.926424962094957907e-02 3.369453923635343934e-02
1.383000000000000007e+01 2.895942860149103835e-04 1.932710791795756028e-02 1.958672794820756971e-02 2.029008605287793698e-02 2.112286692272205210e-02 2.478233445354796269e-02 2.894448906126035823e-02 2.907851236817965770e-02 2.923016713293453278e-02 3.373143802081481069e-02
1.383999999999999986e+01 2.384235468655336284e-04 1.929330965071646142e-02 1.955887673918236050e-02 2.026998466496652065e-02 2.111083988139985171e-02 2.477860618259502754e-02 3.376805427707803287e-02 2.890628384217669433e-02 2.903461090446836715e-02 2.919623700872824024e-02
1.384999999999999964e+01 1.868336657096828456e-04 1.925907603948938396e-02 1.953069404121255542e-02 2.024964822520966545e-02 2.109874747804611067e-02 2.477448564807002013e-02 2.886735363068390278e-02 2.899079492140307565e-02 2.916241641758946304e-02 3.380422283407184814e-02
1.385999999999999943e+01 1.452619422574178061e-04 1.923137817702235547e-02 1.950790796166610580e-02 2.023320673714292320e-02 2.108902170746318472e-02 2.477090604236568960e-02 2.883564101830067561e-02 2.895589318967631970e-02 2.913541761695468899e-02 3.383270443496627644e-02
1.386999999999999922e+01 1.139092356819213631e-04 1.921042453896916122e-02 1.949067780883322054e-02 2.022077352629438052e-02 2.108169481805619722e-02 2.476805577460343410e-02 3.385372514650541315e-02 2.881150255741762520e-02 2.892984610507777152e-02 2.911519430768748015e-02
1.388000000000000078e+01 8.240815919144277096e-05 1.918931718718912618e-02 1.947332668372157502e-02 2.020825167951017381e-02 2.107433841052902546e-02 2.476506332577491434e-02 2.878704640022947125e-02 2.890393591898003656e-02 2.909498890838162558e-02 3.387439180812171907e-02
1.389000000000000057e+01 6.132532419281071234e-05 1.917516055087357951e-02 1.946169185165336560e-02 2.019985403652574396e-02 2.106941704129071738e-02 2.476298925047345015e-02 2.877056049193376513e-02 2.888674865901542238e-02 2.908152714711421602e-02 3.388794207448683066e-02
1.390000000000000036e+01 2.957836036360930119e-05 1.915379846069251851e-02 1.944413816571833112e-02 2.018718219766621816e-02 2.106200831463532833e-02 2.475975929398438122e-02 2.874555288335213163e-02 2.886110983648917938e-02 2.906134558878354507e-02 3.390787515093834220e-02
1.391000000000000014e+01 1.896340920602447770e-05 1.914664395055275248e-02 1.943825982365108770e-02 2.018293799970697841e-02 2.105953142449816171e-02 2.475865091417623134e-02 2.873714184489152210e-02 2.885260355389264453e-02 2.905462109484138050e-02 3.391440382121309327e-02
1.391999999999999993e+01 -2.315299495925889658e-06 1.913228433803793732e-02 1.942646237380543303e-02 2.017441899853119128e-02 2.105456637406336734e-02 2.475638650975303320e-02 3.392726980636143197e-02 2.872020630847372732e-02 2.883565349449447243e-02 2.904117583482386175e-02
1.392999999999999972e+01 -1.297901014402126403e-05 1.912507927700250743e-02 1.942054323417020251e-02 2.017014411905240778e-02 2.105207811557844449e-02 2.475523046717220677e-02 2.871168174578305268e-02 2.882721036296607281e-02 2.903445498774799918e-02 3.393360080674701074e-02
1.393999999999999950e+01 -2.365892820491545881e-05 1.911785740628661051e-02 1.941461046360917417e-02 2.016585893631437851e-02 2.104958597027916170e-02 2.475405851932977949e-02 2.870311935974816792e-02 2.881878883299300240e-02 2.902773528515320903e-02 3.393985941812971419e-02
1.394999999999999929e+01 -2.365892820491545881e-05 1.911785740628661051e-02 1.941461046360917417e-02 2.016585893631437851e-02 2.104958597027916170e-02 2.475405851932977949e-02 2.870311935974816792e-02 2.881878883299300240e-02 2.902773528515320903e-02 3.393985941812971419e-02
1.396000000000000085e+01 -3.435502960933420943e-05 1.911061874514926109e-02 1.940866404587611796e-02 2.016156341193675594e-02 2.104708988961479649e-02 2.475287065692000771e-02 2.869451924297475309e-02 2.881038908612327046e-02 2.902101670084170776e-02 3.394604220271214140e-02
1.397000000000000064e+01 -3.435502960933420943e-05 1.911061874514926109e-02 1.940866404587611796e-02 2.016156341193675594e-02 2.104708988961479649e-02 2.475287065692000771e-02 2.869451924297475309e-02 2.881038908612327046e-02 2.902101670084170776e-02 3.394604220271214140e-02
1.398000000000000043e+01 -3.435502960933420943e-05 1.911061874514926109e-02 1.940866404587611796e-02 2.016156341193675594e-02 2.104708988961479649e-02 2.475287065692000771e-02 2.869451924297475309e-02 2.881038908612327046e-02 2.902101670084170776e-02 3.394604220271214140e-02
1.399000000000000021e+01 -3.435502960933420943e-05 1.911061874514926109e-02 1.940866404587611796e-02 2.016156341193675594e-02 2.104708988961479649e-02 2.475287065692000771e-02 2.869451924297475309e-02 2.881038908612327046e-02 2.902101670084170776e-02 3.394604220271214140e-02
1.400000000000000000e+01 -3.435502960933420943e-05 1.911061874514926109e-02 1.940866404587611796e-02 2.016156341193675594e-02 2.104708988961479649e-02 2.475287065692000771e-02 2.869451924297475309e-02 2.881038908612327046e-02 2.902101670084170776e-02 3.394604220271214140e-02
1.400999999999999979e+01 -3.435502960933420943e-05 1.911061874514926109e-02 1.940866404587611796e-02 2.016156341193675594e-02 2.104708988961479649e-02 2.475287065692000771e-02 2.869451924297475309e-02 2.881038908612327046e-02 2.902101670084170776e-02 3.394604220271214140e-02
1.401999999999999957e+01 -3.435502960933420943e-05 1.911061874514926109e-02 1.940866404587611796e-02 2.016156341193675594e-02 2.104708988961479649e-02 2.475287065692000771e-02 2.869451924297475309e-02 2.881038908612327046e-02 2.902101670084170776e-02 3.394604220271214140e-02
1.402999999999999936e+01 -3.435502960933420943e-05 1.911061874514926109e-02 1.940866404587611796e-02 2.016156341193675594e-02 2.104708988961479649e-02 2.475287065692000771e-02 2.869451924297475309e-02 2.881038908612327046e-02 2.902101670084170776e-02 3.394604220271214140e-02
1.403999999999999915e+01 -3.435502960933420943e-05 1.911061874514926109e-02 1.940866404587611796e-02 2.016156341193675594e-02 2.104708988961479649e-02 2.475287065692000771e-02 2.869451924297475309e-02 2.881038908612327046e-02 2.902101670084170776e-02 3.394604220271214140e-02
1.405000000000000071e+01 -2.005316998716565952e-05 1.912111622411815162e-02 1.941918873504722143e-02 2.017179294420443775e-02 2.105580931728150487e-02 2.475531344168987666e-02 2.870419639094252268e-02 2.882023979755789569e-02 2.903077136126044205e-02 3.394262211729413142e-02
1.406000000000000050e+01 -2.005316998716565952e-05 1.912111622411815162e-02 1.941918873504722143e-02 2.017179294420443775e-02 2.105580931728150487e-02 2.475531344168987666e-02 2.870419639094252268e-02 2.882023979755789569e-02 2.903077136126044205e-02 3.394262211729413142e-02
1.407000000000000028e+01 -5.771626129996271001e-06 1.913160225393769134e-02 1.942970156055785422e-02 2.018200645540974697e-02 2.106451977796611544e-02 2.475774826794310476e-02 2.871386431628694322e-02 2.883008128254339192e-02 2.904052235704710286e-02 3.393906902114972313e-02
1.408000000000000007e+01 8.489560991390632591e-06 1.914207683594637208e-02 1.944020252421761047e-02 2.019220397044488996e-02 2.107322127613904528e-02 2.476017518287521035e-02 2.872352297628000609e-02 2.883991347416403270e-02 2.905026957367546486e-02 3.393538677237355888e-02
1.408999999999999986e+01 3.695070149596943021e-05 1.916299166129420070e-02 1.946116887321583042e-02 2.021255111282312111e-02 2.109059740360151938e-02 2.476500546665631394e-02 2.906975220857194175e-02 2.874281232951210810e-02 2.885954971276737807e-02 3.392765012304067157e-02
1.409999999999999964e+01 5.115057324548978975e-05 1.917343190679761389e-02 1.947163426190431923e-02 2.022270078979112803e-02 2.109927204200606060e-02 2.476740892901061267e-02 2.907948739405430069e-02 2.875244293576858373e-02 2.886935362837390884e-02 3.392360329003921149e-02
1.410999999999999943e+01 9.362690051736183869e-05 1.920468398863798415e-02 1.950295930578306927e-02 2.025305454313034229e-02 2.112524231178662670e-02 2.477457315415437442e-02 2.910866701144983887e-02 2.878127794599442263e-02 2.889870778274533994e-02 3.391079326436306079e-02
1.411999999999999922e+01 1.218413013702953517e-04 1.922546150883395685e-02 1.952378341718874130e-02 2.027321122952829499e-02 2.114251116772313671e-02 2.477931129564726886e-02 2.912809728188477804e-02 2.880045350025351586e-02 2.891822858698496479e-02 3.390173136439365159e-02
1.413000000000000078e+01 1.640073509748146447e-04 1.925654200974273242e-02 1.955493074244181798e-02 2.030332803257645091e-02 2.116834756213080079e-02 2.478636240587654346e-02 2.915720605580432445e-02 2.882914424754726840e-02 2.894743559031511329e-02 3.388742511258282381e-02
1.414000000000000057e+01 2.059857460326246746e-04 1.928751960117940784e-02 1.958597149888532604e-02 2.033330355843989898e-02 2.119410380665435328e-02 2.479334727312791989e-02 2.918626791290646061e-02 2.885774678979200966e-02 2.897655207602105668e-02 3.387234172865896675e-02
1.415000000000000036e+01 2.616630948932444989e-04 1.932866302387962684e-02 1.962719348081828907e-02 2.037305231534523170e-02 2.122832102230980122e-02 2.480255945594033937e-02 2.922493820033399484e-02 2.889574411946477933e-02 2.901523045268723094e-02 3.385116531851251748e-02
1.416000000000000014e+01 3.307837799897943992e-04 1.937983519694900028e-02 1.967845481903227056e-02 2.042238913707389650e-02 2.127089300552663723e-02 2.481391633280760275e-02 3.382323554214087397e-02 2.894301245816263690e-02 2.906334239239337716e-02 2.927313770061226034e-02
1.416999999999999993e+01 3.993706916776972341e-04 1.943072180848826047e-02 1.972942064414751756e-02 2.047134089804600668e-02 2.131324389833835070e-02 2.482510225448185393e-02 3.379397704057621882e-02 2.932116794211353517e-02 2.899002141835320401e-02 2.911118551327857365e-02
1.417999999999999972e+01 4.674185722587960033e-04 1.948132296988627776e-02 1.978009116451319091e-02 2.051991063613860938e-02 2.135537438169493943e-02 2.483612244942748001e-02 3.376366422300603604e-02 2.936901172956933939e-02 2.903676478258752913e-02 2.915875304805578064e-02
1.418999999999999950e+01 5.483570712669293915e-04 1.954166771392712096e-02 1.984050627384046153e-02 2.057769429140234724e-02 2.140564101073378842e-02 2.484913510033040160e-02 3.372622885313480978e-02 2.942615305507537138e-02 2.909249729957047448e-02 2.921546117506779866e-02
1.419999999999999929e+01 6.417824342984395801e-04 1.961155079722796610e-02 1.991045394387906675e-02 2.064442562536239131e-02 2.146388721621042203e-02 2.486403561579847779e-02 3.368152753806254174e-02 2.915700872847021632e-02 2.928109291283241544e-02 2.949240351147962291e-02
1.421000000000000085e+01 7.341138212794730278e-04 1.968087504097882842e-02 1.997982421339242892e-02 2.071042917784579260e-02 2.152170655748509784e-02 2.487864615044740185e-02 3.363615466660619530e-02 2.922095382967793489e-02 2.955815723472699635e-02 2.934614077135718271e-02
1.422000000000000064e+01 8.382769644564459083e-04 1.975941868940643553e-02 2.005839814755446676e-02 2.078498082565164232e-02 2.158726584568107509e-02 2.489500510696788377e-02 3.358395829369958258e-02 2.963262516854477113e-02 2.929331670260814507e-02 2.941974619873691590e-02
1.423000000000000043e+01 9.409699457621709942e-04 1.983723287370111124e-02 2.013621929688897555e-02 2.085860388682576894e-02 2.165227365783644470e-02 2.491102011847883338e-02 3.353183702062644683e-02 2.970628603298357609e-02 2.936488734722970950e-02 2.949254616530753298e-02
1.424000000000000021e+01 1.054714632554070103e-03 1.992390205722960675e-02 2.022286909598671259e-02 2.094033400649270016e-02 2.172475246983189903e-02 2.492864756332643233e-02 3.347376076973419129e-02 2.944442105759587439e-02 2.978807781642757099e-02 2.957345627555066012e-02
1.425000000000000000e+01 1.178843872680152482e-03 2.001911862931155667e-02 2.031803124536124897e-02 2.102980284994363305e-02 2.180447691093995166e-02 2.494777765693289434e-02 3.341044987022595558e-02 2.953152035718025620e-02 2.987746400453393514e-02 2.966209149974879250e-02
1.425999999999999979e+01 1.300558576424665214e-03 2.011319560270569476e-02 2.041202026252419630e-02 2.111787881137520625e-02 2.188335796678210141e-02 2.496645742978957291e-02 3.334891976365755156e-02 2.961722159118716433e-02 2.996509449125952726e-02 2.974935493313701426e-02
1.426999999999999957e+01 1.431603782591344635e-03 2.021536364458037874e-02 2.051405420878782415e-02 2.121317756556279424e-02 2.196916138892012621e-02 2.498651950683284176e-02 3.328382283138757447e-02 2.970979994841528929e-02 3.005922684615191728e-02 2.984370941793547741e-02
1.427999999999999936e+01 1.571101375709186513e-03 2.032524568901827172e-02 2.062374717691442538e-02 2.131527547985212490e-02 2.206162192648730702e-02 2.500786610467525123e-02 3.321649195991883963e-02 2.980866370766532131e-02 3.015891339252676703e-02 2.994461980692126810e-02
1.428999999999999915e+01 1.706914273019857070e-03 2.043348384066333290e-02 2.073175368805746030e-02 2.141545866954182309e-02 2.215290123826866436e-02 2.502869214018059105e-02 3.315360156378074213e-02 2.990517079895073024e-02 3.025513472885017416e-02 3.004333931351110126e-02
1.430000000000000071e+01 1.849799563278183706e-03 2.054888436932321427e-02 2.084685779588250909e-02 2.152186430915586576e-02 2.225046766608403462e-02 2.505071270875929360e-02 3.309113975207204905e-02 3.000687710349296544e-02 3.035508831988170328e-02 3.014770493963499914e-02
1.431000000000000050e+01 1.988177057466326229e-03 2.066234982915055030e-02 2.095998232560523228e-02 2.162609336400908230e-02 2.234667539369268596e-02 2.507221621090052061e-02 3.303523180371565476e-02 3.010539084516043393e-02 3.045023304517712956e-02 3.024925358153214908e-02
1.432000000000000028e+01 2.132049704768423752e-03 2.078237446386757906e-02 2.107959335685878621e-02 2.173594379594464415e-02 2.244877868697129145e-02 2.509484444361429270e-02 3.298306972532613623e-02 3.020756330936920017e-02 3.054702025399109316e-02 3.035527638474218998e-02
1.433000000000000007e+01 2.280144508103833321e-03 2.090846908810496674e-02 2.120519543558744072e-02 2.185092538938439993e-02 2.255645790732185851e-02 2.511853314981620650e-02 3.293721062281546735e-02 3.031196711267985025e-02 3.064407603473384353e-02 3.046475447552673618e-02
1.433999999999999986e+01 2.421839160304764538e-03 2.103196483751064785e-02 2.132815192698662987e-02 2.196314000663877886e-02 2.266237286522130787e-02 2.514169883224455504e-02 3.290239768884824917e-02 3.041030526474313225e-02 3.073456503419971786e-02 3.056960269407330358e-02
1.434999999999999964e+01 2.556997006503915985e-03 2.115285041417221470e-02 2.144845597695891476e-02 2.207262661863689662e-02 2.276653066776101325e-02 2.516438899682743591e-02 3.287907054870065765e-02 3.081941578077064536e-02 3.066938206682544993e-02 3.050141569494313129e-02
1.435999999999999943e+01 2.693811116063777895e-03 2.127890320714154182e-02 2.157384678380485157e-02 2.218644502864204615e-02 2.287569594066408973e-02 2.518811544193454155e-02 3.286695995540669241e-02 3.058890816280421254e-02 3.090550535702230039e-02 3.076977793794368962e-02
1.436999999999999922e+01 2.830688735356747757e-03 2.140954332873280450e-02 2.170374196728922650e-02 2.230406262784405749e-02 2.298948310852628671e-02 2.521283634776730342e-02 3.286811337896303198e-02 3.066860790575208842e-02 3.099450034456916261e-02 3.086951778160964069e-02
1.438000000000000078e+01 2.958648749846398435e-03 2.153676800943035013e-02 2.183018453997528571e-02 2.241830495304768939e-02 2.310097624320531576e-02 2.523710296380322904e-02 3.288262095881692298e-02 3.073275758915688591e-02 3.108284276073581404e-02 3.096288692599517833e-02
1.439000000000000057e+01 3.084231578677807274e-03 2.166772192125291166e-02 2.196027575786421021e-02 2.253562773805263889e-02 2.321647685500839026e-02 2.526235335769783444e-02 3.291064817549822080e-02 3.078357822141034039e-02 3.117586037904533300e-02 3.105633462859638122e-02
1.440000000000000036e+01 3.193322150607545273e-03 2.178782073247745310e-02 2.207953216075225419e-02 2.264302712121015609e-02 2.332308105318559727e-02 2.528582907851945755e-02 3.294687422252484676e-02 3.081743452386705856e-02 3.114051026109881590e-02 3.126211167692546922e-02
1.441000000000000014e+01 3.304132768691316318e-03 2.191788810765224124e-02 2.220863136176376429e-02 2.275917916261284771e-02 2.343926028685562948e-02 2.531169707652234854e-02 3.299573209045093131e-02 3.084288004257788526e-02 3.135514053147396563e-02 3.123014361683374221e-02
1.441999999999999993e+01 3.398137533994379390e-03 2.203700942787899589e-02 2.232681348360477172e-02 2.286546330609181416e-02 2.354628802801563697e-02 2.533590571901483957e-02 3.304746023509872593e-02 3.085884279368476812e-02 3.131041860216143835e-02 3.143888396218449954e-02
1.442999999999999972e+01 3.485637433439489358e-03 2.215836069512838388e-02 2.244715326359060861e-02 2.297371071835562981e-02 2.365585069139698043e-02 2.536122387236804804e-02 3.310511950886713128e-02 3.087087166764482249e-02 3.138978405111193803e-02 3.152187511629840622e-02
1.443999999999999950e+01 3.560970431036677812e-03 2.227513765760158471e-02 2.256289980521344538e-02 2.307792553626713053e-02 2.376164928889498359e-02 2.538639900597235502e-02 3.316356300414394220e-02 3.088110542517158441e-02 3.146322621013484394e-02 3.159884542986091810e-02
1.444999999999999929e+01 3.627017088500685688e-03 2.239303536756423463e-02 2.267969260698566789e-02 2.318327722050633755e-02 2.386859775943286216e-02 2.541288208576195778e-02 3.322378378226193557e-02 3.089270945518001604e-02 3.153380931924693736e-02 3.167306845675316174e-02
1.446000000000000085e+01 3.677101429596351442e-03 2.250017670206562112e-02 2.278576357243745215e-02 2.327922918774161243e-02 2.396560654984090932e-02 2.543818763726411400e-02 3.327817031600172754e-02 3.090653822013392921e-02 3.159428025222602021e-02 3.173699056634868287e-02
1.447000000000000064e+01 3.716452880217993842e-03 2.260773710542969550e-02 2.289217223786452551e-02 2.337586851200968222e-02 2.406239903002471356e-02 2.546519419562076614e-02 3.333118420933152415e-02 3.092565382706974689e-02 3.165089610118392016e-02 3.179731523021857298e-02
1.448000000000000043e+01 3.742084475930849106e-03 2.549284398475951119e-02 2.415316858845265036e-02 2.270982855902568473e-02 2.346800592851651032e-02 2.299308148891680142e-02 3.337896118043242460e-02 3.095061738621176367e-02 3.170026737805727718e-02 3.185057006754188347e-02
1.449000000000000021e+01 3.754024095322719672e-03 2.280632332055777811e-02 2.308835763261456175e-02 2.355559757665002737e-02 2.423728704413289498e-02 2.552144770635071322e-02 3.342095685685644163e-02 3.098220527267831273e-02 3.174244014283756493e-02 3.189691393755669790e-02
1.450000000000000000e+01 3.752335768347134920e-03 2.289708238857323525e-02 2.317785515715682990e-02 2.363858102285288157e-02 2.431409114183107067e-02 2.555134594616233212e-02 3.345696402048490420e-02 3.102081248798613244e-02 3.177752615618825716e-02 3.193659171812904957e-02
1.450999999999999979e+01 3.737118710652077326e-03 2.298195508949718580e-02 2.326141692185289267e-02 2.371687279502357817e-02 2.438291339695878440e-02 2.558288592780375362e-02 3.348709675592549673e-02 3.106646539248040378e-02 3.180569851536706877e-02 3.196993820494110905e-02
1.451999999999999957e+01 3.708505901223331166e-03 2.306077879255511928e-02 2.333887444917261828e-02 2.379036572301246669e-02 2.444312367218369128e-02 2.561638723426206549e-02 3.351179098887777097e-02 3.111880875100628968e-02 3.182719006108902793e-02 3.199738763209424020e-02
1.452999999999999936e+01 3.666662247246469178e-03 2.313337879081793849e-02 2.341004824311292837e-02 2.385892599386479559e-02 2.449417771089578214e-02 2.565210016690463307e-02 3.353182166749767851e-02 3.117706745098374269e-02 3.184229401782348590e-02 3.201948895095225317e-02
1.453999999999999915e+01 3.611782394839530008e-03 2.319956838558269105e-02 2.347474803431538748e-02 2.392238969137055332e-02 2.453566470914652492e-02 2.569016480402465732e-02 3.354833675335924109e-02 3.123998328193228896e-02 3.185136672020488086e-02 3.203692662266295621e-02
1.455000000000000071e+01 3.547773581785835378e-03 2.325633030780623056e-02 2.353003335525689216e-02 2.397777917060857009e-02 2.456599428305971874e-02 2.572850652374195080e-02 3.356219503389456377e-02 3.130241197647375129e-02 3.204993853361787215e-02 3.185478495350480693e-02
1.456000000000000050e+01 3.468133783827663779e-03 2.330943889186256821e-02 2.358152078741226551e-02 2.403069647174770063e-02 2.458830263604571548e-02 2.577102273277243061e-02 3.357681173067546959e-02 3.136856582083729500e-02 3.206086260592104498e-02 3.185338498707795951e-02
1.457000000000000028e+01 3.381066180997373185e-03 2.335338688174142668e-02 2.362386198602746401e-02 2.407559251196245489e-02 2.460046682533502047e-02 2.581321504242967482e-02 3.359302174509453537e-02 3.142902183001170663e-02 3.206963460026666241e-02 3.184782272545253617e-02
1.458000000000000007e+01 3.283130327067069164e-03 2.339079724540759145e-02 2.365959476100654504e-02 2.411494471548242258e-02 2.460408049741405825e-02 2.585683724317582727e-02 3.361420546219925920e-02 3.148391792022410540e-02 3.207784912039506747e-02 3.183870881168073680e-02
1.458999999999999986e+01 3.180557371025713714e-03 2.342002448861025404e-02 2.368715794338646305e-02 2.414677125875631589e-02 2.459995112437192433e-02 2.589914785877276554e-02 3.364164956540007662e-02 3.208578326553718219e-02 3.152776400314121624e-02 3.182735656788789752e-02
1.459999999999999964e+01 3.062207226162145385e-03 2.344411680747537224e-02 2.370939792467599908e-02 2.417414455344136723e-02 2.458809705236563586e-02 2.594448015571924546e-02 3.368158900390659516e-02 3.209438468217334223e-02 3.181309930398713154e-02 3.156265067673411084e-02
1.460999999999999943e+01 2.947763334820767411e-03 2.345961828329856322e-02 2.372313649955336973e-02 2.419270183344574693e-02 2.457149390924595264e-02 2.598532483780649147e-02 3.372952378939344381e-02 3.210151847276545428e-02 3.179879308877368860e-02 3.158253641808063394e-02
1.461999999999999922e+01 2.818018449742098423e-03 2.346961954610331941e-02 2.373112912328141644e-02 2.420550766460097605e-02 2.454847272406722111e-02 2.602857960162102691e-02 3.379522114907109603e-02 3.210688423319542351e-02 3.178232874305958466e-02 3.159182122165112711e-02
1.463000000000000078e+01 2.687605013417794682e-03 2.347284408318428897e-02 2.373228010850764527e-02 2.421020954696761346e-02 2.452250603250100483e-02 2.606920792150270796e-02 3.387295363953341659e-02 3.210806422631147516e-02 3.176560240583623657e-02 3.159051145976475572e-02
1.464000000000000057e+01 2.549752203063554868e-03 2.610942553567599869e-02 2.346986280981255488e-02 2.372699886201983313e-02 2.449363502301411810e-02 2.420650700215465703e-02 3.396669933925709067e-02 3.210389813997484992e-02 3.174767916562199616e-02 3.158107184523410715e-02
1.465000000000000036e+01 2.413399764446447649e-03 2.614675814044500543e-02 2.346124354265394577e-02 2.371594563054347723e-02 2.419401116678234279e-02 2.446512089286899741e-02 3.406955730370915536e-02 3.209423281802067235e-02 3.156635699407903117e-02 3.172966910064665969e-02
1.466000000000000014e+01 2.279907566956283424e-03 2.618119804056253525e-02 2.344791948426266578e-02 2.370003651614013135e-02 2.417319974103587440e-02 2.443835634151477268e-02 3.417838266484523463e-02 3.207989407682299704e-02 3.154865030078997379e-02 3.171180349156488970e-02
1.466999999999999993e+01 2.141082533933281584e-03 2.621501781435029571e-02 2.342940406163877137e-02 2.367856790260220931e-02 2.414280657364144267e-02 2.441234242631432419e-02 3.429842369289776843e-02 3.206064994711520927e-02 3.152809561307471503e-02 3.169308343269152534e-02
1.467999999999999972e+01 1.997066884963801491e-03 2.340557947786980897e-02 2.365133508305577656e-02 2.410265250728111514e-02 2.438728479760681606e-02 2.624815361592420376e-02 3.442870390604376579e-02 3.203697579867748058e-02 3.150542161554512749e-02 3.167365733100657027e-02
1.468999999999999950e+01 1.858093551539077327e-03 2.337844468152995916e-02 2.362052000505272809e-02 2.405674128415070251e-02 2.436443962298054725e-02 2.627841660434738699e-02 3.455855406856165463e-02 3.201144883067117558e-02 3.148285414745366495e-02 3.165504860367743256e-02
1.469999999999999929e+01 1.725207245058106922e-03 2.630591212208977306e-02 2.434318542172154293e-02 2.334891787240129732e-02 2.400739931032874405e-02 2.358706232463123054e-02 3.468537918069460740e-02 3.198530531027504731e-02 3.163749687030866647e-02 3.146101656974972099e-02
1.471000000000000085e+01 1.588715473281528861e-03 2.633279975201069378e-02 2.432137506245623734e-02 2.395221085938016928e-02 2.331512584629500881e-02 2.354876510484996133e-02 3.481733374919997182e-02 3.195731206381412226e-02 3.161981169971495725e-02 3.143857567964135347e-02
1.472000000000000064e+01 1.459599467087814833e-03 2.635706212011423508e-02 2.430035649967410977e-02 2.389658338271307206e-02 2.328005732466112421e-02 2.350896194765365529e-02 3.494285116786066681e-02 3.193024746684769433e-02 3.141749608411057576e-02 3.160347203270729571e-02
1.473000000000000043e+01 1.327555312063125135e-03 2.638077589889822883e-02 2.427818737575622096e-02 2.383689322623751272e-02 2.324117050181065403e-02 2.346473495875745982e-02 3.507101595338969757e-02 3.190238366811222470e-02 3.139619888990163171e-02 3.158720771397303256e-02
1.474000000000000021e+01 1.204000263671752826e-03 2.425665966052859002e-02 2.377893794773160499e-02 2.320207360313891395e-02 2.342018593672326454e-02 2.640202168000444286e-02 3.518989053411370610e-02 3.187643780910454083e-02 3.137657803493142106e-02 3.157243238027260951e-02
1.475000000000000000e+01 1.089634800051459025e-03 2.423596961667844052e-02 2.316357520471153467e-02 2.372380074719398699e-02 2.337627549634387417e-02 2.642092099427707438e-02 3.529817715594654737e-02 3.185273612042158892e-02 3.135872086943606446e-02 3.155915813301989059e-02
1.475999999999999979e+01 9.733631287497232151e-04 2.421413161485509724e-02 2.366652736606588564e-02 2.312216054832282042e-02 2.332905883283840909e-02 2.643941969661766506e-02 3.540556593005030755e-02 3.182911170746873658e-02 3.134089177983797464e-02 3.154607096843592418e-02
1.476999999999999957e+01 8.671197187376106230e-04 2.419344461354297482e-02 2.361330084789366179e-02 2.308229352139455626e-02 2.328371480268801030e-02 2.645572219177060730e-02 3.550026228233477132e-02 3.180805636931745978e-02 3.132490209027651018e-02 3.153447781194597399e-02
1.477999999999999936e+01 7.714320435354688052e-04 2.417420446729550906e-02 2.356474986091282656e-02 2.304470153589468356e-02 2.324115078089911482e-02 2.646993530028159125e-02 3.558171166105905669e-02 3.178960307324607548e-02 3.131075485124101138e-02 3.152433614899245728e-02
1.478999999999999915e+01 6.745881376143771958e-04 2.415414134645172545e-02 2.351510818297618613e-02 2.300498397220153424e-02 2.319649497587962864e-02 2.648388474274072230e-02 3.565925316074964463e-02 3.177147762471282250e-02 3.129668544455960905e-02 3.151435996886154528e-02
1.480000000000000071e+01 5.889156843374212255e-04 2.413589764998522527e-02 2.347082484281079115e-02 2.296839924514904041e-02 2.315575368674768764e-02 2.649587281651211851e-02 3.572261460265901273e-02 3.175594432869627975e-02 3.128444912416419865e-02 3.150577396063757724e-02
1.481000000000000050e+01 5.023841876784558179e-04 2.411700130501151160e-02 2.342578532537973809e-02 2.293001261972179433e-02 2.311352159295837136e-02 2.650765656025755312e-02 3.578041324002332463e-02 3.174076420869163806e-02 3.127229062299918816e-02 3.149732705008403272e-02
1.482000000000000028e+01 4.275396993555332834e-04 2.410027870323321747e-02 2.338659668322324095e-02 2.289559975541728687e-02 2.307619942212936828e-02 2.651759350731021717e-02 3.172806683959230462e-02 3.149020085162924226e-02 3.126193640664738649e-02 3.582441557533810189e-02
1.483000000000000007e+01 3.646992967901359372e-04 2.408596897513066298e-02 2.335353620667371399e-02 2.286580471312687005e-02 2.304435458114677260e-02 2.652575861561634260e-02 3.171772703121313736e-02 3.148434451126638084e-02 3.125335850592064757e-02 3.585645938511409364e-02
1.483999999999999986e+01 3.014361900136004269e-04 2.407131648729309709e-02 2.332011288286142334e-02 2.283494820906222661e-02 2.301187961185670663e-02 2.653381821122622816e-02 3.170762171685181235e-02 3.147856408622705382e-02 3.124482892531664502e-02 3.588376860989130751e-02
1.484999999999999964e+01 2.377546177169136046e-04 2.405631904931066281e-02 2.328632797660518117e-02 2.280298652172484813e-02 2.297882078312017337e-02 2.654177198631004625e-02 3.169776424854833796e-02 3.147286059296866556e-02 3.123634966932750667e-02 3.590595052913617830e-02
1.485999999999999943e+01 1.865108872392089970e-04 2.404407136664050981e-02 2.325903926689443929e-02 2.277659223940149344e-02 2.295198576999520068e-02 2.654805862007812711e-02 3.169006518734955591e-02 3.146835381499638040e-02 3.122960375942899700e-02 3.591983591688798633e-02
1.486999999999999922e+01 1.479053811378835297e-04 2.403473928279828420e-02 2.323841985217827907e-02 2.275630122490827911e-02 2.293164955235386937e-02 2.655272894385481836e-02 3.168440392140563916e-02 3.146500670528186439e-02 3.122456679552812128e-02 3.592796560558256247e-02
1.488000000000000078e+01 1.091528323255960332e-04 2.402528134087498005e-02 2.273557619567096247e-02 2.321766854685096762e-02 2.291114482717193646e-02 2.655736093168994602e-02 3.167884224008070404e-02 3.146168806726912931e-02 3.121954949731924750e-02 3.593414850918958542e-02
1.489000000000000057e+01 8.323654815445220888e-05 2.401890593629855616e-02 2.272151448096125514e-02 2.320376059436585897e-02 2.289738631142839917e-02 2.656042759884031171e-02 3.167519092237502248e-02 3.145949155282760923e-02 3.121621573212473438e-02 3.593720576786260668e-02
1.490000000000000036e+01 4.424089956163051757e-05 2.400923738939417587e-02 2.318278720494840184e-02 2.270004901931514316e-02 2.287662250607196829e-02 2.656499557323676458e-02 3.594023477287622975e-02 3.166980028931407759e-02 3.121123198939724022e-02 3.145622079032123208e-02
1.491000000000000014e+01 3.121015448489080279e-05 2.400598636912930697e-02 2.317576616634511519e-02 2.269279345645589321e-02 2.286966895897917657e-02 2.656650968350996594e-02 3.594083944123353802e-02 3.166802675115538979e-02 3.120957529969332553e-02 3.145513696796644471e-02
1.491999999999999993e+01 5.100565582071252206e-06 2.399944199235631154e-02 2.267813040469691954e-02 2.316167892512882229e-02 2.285571532764722746e-02 2.656952507111006584e-02 3.594145897590364513e-02 3.166451513851879090e-02 3.120626883031427795e-02 3.145297901646871425e-02
1.492999999999999972e+01 -7.978213438806556579e-06 2.399614860953047657e-02 2.267072252347892072e-02 2.284871583273264187e-02 2.315461261600812795e-02 2.657102634490389470e-02 3.594148034809282327e-02 3.120461907472460786e-02 3.166277721014890134e-02 3.145190490303408082e-02
1.493999999999999950e+01 -2.107293895984372259e-05 2.399284107994944029e-02 2.266326350013368740e-02 2.314753110767133609e-02 2.284170159247705251e-02 2.657252333623049551e-02 3.594131403698076765e-02 3.166105129519255351e-02 3.120297165461710653e-02 3.145083404178646708e-02
1.494999999999999929e+01 -2.107293895984372259e-05 2.399284107994944029e-02 2.266326350013368740e-02 2.314753110767133609e-02 2.284170159247705251e-02 2.657252333623049551e-02 3.594131403698076765e-02 3.166105129519255351e-02 3.120297165461710653e-02 3.145083404178646708e-02
1.496000000000000085e+01 -3.418357881284883436e-05 2.398951939084834756e-02 2.265575317348862694e-02 2.314043434344807346e-02 2.283467287273084276e-02 2.657401604358344133e-02 3.594096363325938182e-02 3.165933746317031033e-02 3.120132658150794741e-02 3.144976644109567093e-02
1.497000000000000064e+01 -3.418357881284883436e-05 2.398951939084834756e-02 2.265575317348862694e-02 2.314043434344807346e-02 2.283467287273084276e-02 2.657401604358344133e-02 3.594096363325938182e-02 3.165933746317031033e-02 3.120132658150794741e-02 3.144976644109567093e-02
1.498000000000000043e+01 -3.418357881284883436e-05 2.398951939084834756e-02 2.265575317348862694e-02 2.314043434344807346e-02 2.283467287273084276e-02 2.657401604358344133e-02 3.594096363325938182e-02 3.165933746317031033e-02 3.120132658150794741e-02 3.144976644109567093e-02
1.499000000000000021e+01 -3.418357881284883436e-05 2.398951939084834756e-02 2.265575317348862694e-02 2.314043434344807346e-02 2.283467287273084276e-02 2.657401604358344133e-02 3.594096363325938182e-02 3.165933746317031033e-02 3.120132658150794741e-02 3.144976644109567093e-02
1.500000000000000000e+01 -3.418357881284883436e-05 2.398951939084834756e-02 2.265575317348862694e-02 2.314043434344807346e-02 2.283467287273084276e-02 2.657401604358344133e-02 3.594096363325938182e-02 3.165933746317031033e-02 3.120132658150794741e-02 3.144976644109567093e-02
1.500999999999999979e+01 -3.418357881284883436e-05 2.398951939084834756e-02 2.265575317348862694e-02 2.314043434344807346e-02 2.283467287273084276e-02 2.657401604358344133e-02 3.594096363325938182e-02 3.165933746317031033e-02 3.120132658150794741e-02 3.144976644109567093e-02
1.501999999999999957e+01 -3.418357881284883436e-05 2.398951939084834756e-02 2.265575317348862694e-02 2.314043434344807346e-02 2.283467287273084276e-02 2.657401604358344133e-02 3.594096363325938182e-02 3.165933746317031033e-02 3.120132658150794741e-02 3.144976644109567093e-02
1.502999999999999936e+01 -3.418357881284883436e-05 2.398951939084834756e-02 2.265575317348862694e-02 2.314043434344807346e-02 2.283467287273084276e-02 2.657401604358344133e-02 3.594096363325938182e-02 3.165933746317031033e-02 3.120132658150794741e-02 3.144976644109567093e-02
1.503999999999999915e+01 -3.418357881284883436e-05 2.398951939084834756e-02 2.265575317348862694e-02 2.314043434344807346e-02 2.283467287273084276e-02 2.657401604358344133e-02 3.594096363325938182e-02 3.165933746317031033e-02 3.120132658150794741e-02 3.144976644109567093e-02
1.505000000000000071e+01 -2.149657135546590168e-05 2.399956359055348959e-02 2.266714948219020892e-02 2.315168937879051592e-02 2.284567739206686682e-02 2.657812828289916537e-02 3.594308162583762650e-02 3.166195321011035929e-02 3.120429396739633418e-02 3.145266720889468293e-02
1.506000000000000050e+01 -2.149657135546590168e-05 2.399956359055348959e-02 2.266714948219020892e-02 2.315168937879051592e-02 2.284567739206686682e-02 2.657812828289916537e-02 3.594308162583762650e-02 3.166195321011035929e-02 3.120429396739633418e-02 3.145266720889468293e-02
1.507000000000000028e+01 -8.828762032017528909e-06 2.400959674124848731e-02 2.316292149348182783e-02 2.267851329087712878e-02 2.285666167035321078e-02 2.658224264317777738e-02 3.166457245173707330e-02 3.145556760433201177e-02 3.120726345379801203e-02 3.594503433811505055e-02
1.508000000000000007e+01 3.819822221309226607e-06 2.401961874671749639e-02 2.268984461878638045e-02 2.317413067713519279e-02 2.286762565056672455e-02 2.658635911480456901e-02 3.594681752087589000e-02 3.166719518539590911e-02 3.121023505093433251e-02 3.145846764427251419e-02
1.508999999999999986e+01 2.905920297353489881e-05 2.403962893052067479e-02 2.319648021039472444e-02 2.271240991269260837e-02 2.288949248898129382e-02 2.659459835126875074e-02 3.594985845282264170e-02 3.167245111593877671e-02 3.121618461722912644e-02 3.146426672678263176e-02
1.509999999999999964e+01 4.164994452040009823e-05 2.404961691092258325e-02 2.320762054068032862e-02 2.272364392112163553e-02 2.290039523287975415e-02 2.659872109501488710e-02 3.595110790420417979e-02 3.167508430504156064e-02 3.121916260562701551e-02 3.146716580415691994e-02
1.510999999999999943e+01 7.930604200517558564e-05 2.407951119903696188e-02 2.275715166506380935e-02 2.324090367878293983e-02 2.293298007650991510e-02 2.661110169588530930e-02 3.168300471088499048e-02 3.147586139452723114e-02 3.122810950266821650e-02 3.595372404906010261e-02
1.511999999999999922e+01 1.043130568401871952e-04 2.409938165427805146e-02 2.277932850181013658e-02 2.326297747629632942e-02 2.295459990911956696e-02 2.661936561988870881e-02 3.168830228830257778e-02 3.148165726786492785e-02 3.123408496429351533e-02 3.595448674460934718e-02
1.513000000000000078e+01 1.416774500845547962e-04 2.412909664103525184e-02 2.281235178620681300e-02 2.329591557762469844e-02 2.298687341844894705e-02 2.663177654110893480e-02 3.169627447530092706e-02 3.149034966899613014e-02 3.124306461467802470e-02 3.595408987087912039e-02
1.514000000000000057e+01 1.788658214198932074e-04 2.415870022678703183e-02 2.284508537277744888e-02 2.332864639919127181e-02 2.301895807010693670e-02 2.664420518039286104e-02 3.170427744455898283e-02 3.149904083656507314e-02 3.125206419131485586e-02 3.595177468383872060e-02
1.515000000000000036e+01 2.281752070941943356e-04 2.419799328529761637e-02 2.288828089953299366e-02 2.337196477073688605e-02 2.306144118035460475e-02 2.666080357884505550e-02 3.171499548495654297e-02 3.151062805397718963e-02 3.126409492611323393e-02 3.594560525046940763e-02
1.516000000000000014e+01 2.893672928685897408e-04 2.424681283759037853e-02 2.342559358122526039e-02 2.294155615332715836e-02 2.311406362732678146e-02 2.668159332659751984e-02 3.593285303110538287e-02 3.172846815193061665e-02 3.127918412481010130e-02 3.152511227309555408e-02
1.516999999999999993e+01 3.500620722228226086e-04 2.429528927857339468e-02 2.347864499104308431e-02 2.299403629863638540e-02 2.316614472907569180e-02 2.670242737602671404e-02 3.591455483887011357e-02 3.174202260526171049e-02 3.129433019672173133e-02 3.153959913570485857e-02
1.517999999999999972e+01 4.102560523958631035e-04 2.434340798197692085e-02 2.353111845231026580e-02 2.304572580848172209e-02 2.321767780890703764e-02 2.672330322423444038e-02 3.589096218119092879e-02 3.175565672565004716e-02 3.130953340433127730e-02 3.155409131599324485e-02
1.518999999999999950e+01 4.818228461283301841e-04 2.440065725906409924e-02 2.359332297315373805e-02 2.310671616780930401e-02 2.327878507641210556e-02 2.674840544605877266e-02 3.585626103746558657e-02 3.177211934487519929e-02 3.132785266324569773e-02 3.157149281687463005e-02
1.519999999999999929e+01 5.643915350662728888e-04 2.446673522358576089e-02 2.317645227503153590e-02 2.366484083413425074e-02 2.334905371455148898e-02 2.677775499292022257e-02 3.580814875608242381e-02 3.179145967066199230e-02 3.134932837268485095e-02 3.159181569890618518e-02
1.521000000000000085e+01 6.459539231776373087e-04 2.453200596432134409e-02 2.373522192571973083e-02 2.324467281082269812e-02 2.341820555643588445e-02 2.680716355325448233e-02 3.575334221214446911e-02 3.181093568035880254e-02 3.137091333450665875e-02 3.161216876839430950e-02
1.522000000000000064e+01 7.379235029178513820e-04 2.460555967914701547e-02 2.332080091889719708e-02 2.381426289049189821e-02 2.349585023065063616e-02 2.684083091354862172e-02 3.568444426592238400e-02 3.183334703113747943e-02 3.139571123267583669e-02 3.163547643639036400e-02
1.523000000000000043e+01 8.285517217238720341e-04 2.339498784644935409e-02 2.357199776997704818e-02 2.389181270373805233e-02 2.467794446929770513e-02 2.687454086843463208e-02 3.561071482092214441e-02 3.185590527915808240e-02 3.165884536681444483e-02 3.142063971900839470e-02
1.524000000000000021e+01 9.288871679822027858e-04 2.347615297560818465e-02 2.365585233237356422e-02 2.397726799602105385e-02 2.475790704890555582e-02 2.691248735179049140e-02 3.552391124725023247e-02 3.188143541667818465e-02 3.168522270826494569e-02 3.144882670522284457e-02
1.525000000000000000e+01 1.038333540731024634e-03 2.356351926852061004e-02 2.374674842595309032e-02 2.406998790710061092e-02 2.484483543902979083e-02 2.695463484467351331e-02 3.542462275763653273e-02 3.190995685109797309e-02 3.171465724644621786e-02 3.148029715195352352e-02
1.525999999999999979e+01 1.145608021922441076e-03 2.364795634405525079e-02 2.383522258833582069e-02 2.416034677647248968e-02 2.492964636689416064e-02 2.699670951579020983e-02 3.532398468623857563e-02 3.193859976779746257e-02 3.151188849645523982e-02 3.174424368056669860e-02
1.526999999999999957e+01 1.261067892129985168e-03 2.502038463414032327e-02 2.373749693076988507e-02 2.392971706571195983e-02 2.425699533954073228e-02 2.704282678224319628e-02 3.521322002933659906e-02 3.154671459398913219e-02 3.197019454372881930e-02 3.177698511358333089e-02
1.527999999999999936e+01 1.383944334788320780e-03 2.511620263378469206e-02 2.383123884957620911e-02 2.402938870344459993e-02 2.435912114972075410e-02 2.709282135381218051e-02 3.509373903650647025e-02 3.158468804063991470e-02 3.200469981209998205e-02 3.181296072537433128e-02
1.528999999999999915e+01 1.503560248088455734e-03 2.392092520461409563e-02 2.412546064753523511e-02 2.520860813134065057e-02 2.445776010993798086e-02 2.714233758230742005e-02 3.497690510519542439e-02 3.162248137338317250e-02 3.203917752212402659e-02 3.184922704105161428e-02
1.530000000000000071e+01 1.629409189725030457e-03 2.401356907286043840e-02 2.422543077649380594e-02 2.530477134664798830e-02 2.456064057371054599e-02 2.719523773552244214e-02 3.485452894056078471e-02 3.166296510443338680e-02 3.207643369469977135e-02 3.188886679682177011e-02
1.531000000000000050e+01 1.751314911726061527e-03 2.410157462677541690e-02 2.432107843325626712e-02 2.539677511660782747e-02 2.465933458946637305e-02 2.724712222374588502e-02 3.473763047771004364e-02 3.170260857003090460e-02 3.211355601017772815e-02 3.192889813040342833e-02
1.532000000000000028e+01 1.878119545987522697e-03 2.419122433881756851e-02 2.441918768975715262e-02 2.549118265364854266e-02 2.476087906864976596e-02 2.730154289400439638e-02 3.461905917035549424e-02 3.174379988852520790e-02 3.215340290600657985e-02 3.197248946293910349e-02
1.533000000000000007e+01 2.008746097335694682e-03 2.428144416596115726e-02 2.451859261596892395e-02 2.558698766776681607e-02 2.486414652992696359e-02 2.735775179749824759e-02 3.450179015868239801e-02 3.178532714920315194e-02 3.219607194245639736e-02 3.201983276204609791e-02
1.533999999999999986e+01 2.133869349323497689e-03 2.436568927450010955e-02 2.461200180426550976e-02 2.496161064587931744e-02 2.567735800958701950e-02 2.741128928422810820e-02 3.439600368892946347e-02 3.182298131674773239e-02 3.223898917327652075e-02 3.206798829332772882e-02
1.534999999999999964e+01 2.253401860558027978e-03 2.444401068407737326e-02 2.469932680447895629e-02 2.505318352711691926e-02 2.576244792822259683e-02 2.746160731531118240e-02 3.430298318806297014e-02 3.185539055950866588e-02 3.228256554687737589e-02 3.211718372881693789e-02
1.535999999999999943e+01 2.374644770990403438e-03 2.452107166441457736e-02 2.478567159723888899e-02 2.514426307988025869e-02 2.584761851299981900e-02 2.751107936926234024e-02 3.421905420350204036e-02 3.188265297021387196e-02 3.217111432188034942e-02 3.233031744030027271e-02
1.536999999999999922e+01 2.496276449627155784e-03 2.459566410477424803e-02 2.486961669135595923e-02 2.523344017542626314e-02 2.593210666572075968e-02 2.755809281758633475e-02 3.414820351592518649e-02 3.190199143063718323e-02 3.238308089057086864e-02 3.223039035040906053e-02
1.538000000000000078e+01 2.610386952348467144e-03 2.466279383672069503e-02 2.494543571409123944e-02 2.531464127975176920e-02 2.601078483664372512e-02 2.759851116688505010e-02 3.409671555683622957e-02 3.191089022847402867e-02 3.229188828142209866e-02 3.243834884694940524e-02
1.539000000000000057e+01 2.722887574182346858e-03 2.472578295118594074e-02 2.501677796797811479e-02 2.539174739281715651e-02 2.608820189845244622e-02 2.763312562438050013e-02 3.406300143116790247e-02 3.190972849292391528e-02 3.235937713652624337e-02 3.249973066600071736e-02
1.540000000000000036e+01 2.821166270176619743e-03 2.477767481493388033e-02 2.507567143771589208e-02 2.545602484378203106e-02 2.615616367323708030e-02 2.765717794909311467e-02 3.404972647679142123e-02 3.190059427664379554e-02 3.242510762137539027e-02 3.256025466428220938e-02
1.541000000000000014e+01 2.921716635010038459e-03 2.482699143155705709e-02 2.513172525130832544e-02 2.551786067942698327e-02 2.622663730273628105e-02 2.767310992345014056e-02 3.405417117600190169e-02 3.188449178597586170e-02 3.250042564414697133e-02 3.263044636041229768e-02
1.541999999999999993e+01 3.007813957033502600e-03 2.486532003420278969e-02 2.517534400846380138e-02 2.556656219931686611e-02 2.628842058155843667e-02 2.767666467209938669e-02 3.407469751862283319e-02 3.186719248193424503e-02 3.257312434344029201e-02 3.269896157287250499e-02
1.542999999999999972e+01 3.088908441833956593e-03 2.766746298691159095e-02 2.489699360659815980e-02 2.521144431028762845e-02 2.560744808569640624e-02 2.634866708804180224e-02 3.411074713469516850e-02 3.185076632046464351e-02 3.265079261564506063e-02 3.277289048640601166e-02
1.543999999999999950e+01 3.159843932060679792e-03 2.491973235066668318e-02 2.523744396036110144e-02 2.563751069192305582e-02 2.640398333402710698e-02 2.764442119557224478e-02 3.415877764172218362e-02 3.183987589710048083e-02 3.272895390646932134e-02 3.284795271759491375e-02
1.544999999999999929e+01 3.223429435856523060e-03 2.493412476305251549e-02 2.525405728678090100e-02 2.565753555456279714e-02 2.645693339508438033e-02 2.760497504551257322e-02 3.421948525837995025e-02 3.183771555864692293e-02 3.281129076052492072e-02 3.292764613885457159e-02
1.546000000000000085e+01 3.273216722293122681e-03 2.493884652019208448e-02 2.525979720264744099e-02 2.566567103962249727e-02 2.650212919180599397e-02 2.755323666177507749e-02 3.184683197650887976e-02 3.428452837942626286e-02 3.288916213365463553e-02 3.300351971078144958e-02
1.547000000000000064e+01 3.314365584550752527e-03 2.493452814980734802e-02 2.525547260757177170e-02 2.566300592151932528e-02 2.654406899991138685e-02 2.748440392914921690e-02 3.186979963874569943e-02 3.435873725187500033e-02 3.297036460343878012e-02 3.308307985881577679e-02
1.548000000000000043e+01 3.343900172613003662e-03 2.492082900281965968e-02 2.524073650530644919e-02 2.564911258747324882e-02 2.657975288409257161e-02 2.740201184171425081e-02 3.190731505811458812e-02 3.443716126970433611e-02 3.305039997861752149e-02 3.316186701876809584e-02
1.549000000000000021e+01 3.361769668439936343e-03 2.489790496668478972e-02 2.521581831061772347e-02 2.562431137298818926e-02 2.660834126891557794e-02 2.730788546947623616e-02 3.195952466335301445e-02 3.451844934399594250e-02 3.312890838684030836e-02 3.323944783537723796e-02
1.550000000000000000e+01 3.367941001569995166e-03 2.486591750598773909e-02 2.518094744296701243e-02 2.558892898301088834e-02 2.662826320321865642e-02 2.720478494572383873e-02 3.202601447853629241e-02 3.460156209845549613e-02 3.320555417672229476e-02 3.331542073425177580e-02
1.550999999999999979e+01 3.362399168776370774e-03 2.482503181263990763e-02 2.513634992247033850e-02 2.554328188760579196e-02 2.663626521570406150e-02 2.709727764630485286e-02 3.210595163396744861e-02 3.468573695164169080e-02 3.328002465306310886e-02 3.338941494334012744e-02
1.551999999999999957e+01 3.345147421940172609e-03 2.477541501874898702e-02 2.508224612364434031e-02 2.548766388394688859e-02 2.662522395708180611e-02 2.699385236217337336e-02 3.219820196332990464e-02 3.477046446908999000e-02 3.335202980040415793e-02 3.346108975577855027e-02
1.552999999999999936e+01 3.316207323177914820e-03 2.471723444707926709e-02 2.501884937641084966e-02 2.542233668711205152e-02 2.658189648819971052e-02 2.690911086783004738e-02 3.230141714341639575e-02 3.485547520750845868e-02 3.342130259260522179e-02 3.353013393307185258e-02
1.553999999999999915e+01 3.275618660749606611e-03 2.465065587360300986e-02 2.494636514667525340e-02 2.534752228632175530e-02 2.685512242773437433e-02 2.649552624048368346e-02 3.241409106664906031e-02 3.494073563049201331e-02 3.348759960669700497e-02 3.359626522744366822e-02
1.555000000000000071e+01 3.226322387030980399e-03 2.457977563160810078e-02 2.486926751764254734e-02 2.526782138178563022e-02 2.682686887839212317e-02 2.638019046451358166e-02 3.252840503289322616e-02 3.502214880626242782e-02 3.354762563024355632e-02 3.365616062547849979e-02
1.556000000000000050e+01 3.163201338772207803e-03 2.449728377595911111e-02 2.477962200735113474e-02 2.517496266764596841e-02 2.623767660696587137e-02 2.680857213632156094e-02 3.510871298384621308e-02 3.265471255973222825e-02 3.360751261207775564e-02 3.371590862178561882e-02
1.557000000000000028e+01 3.092649787738888708e-03 2.441156485742321594e-02 2.507829016736429217e-02 2.468655475165967492e-02 2.609057798303964990e-02 2.679470802719528810e-02 3.519239678936678800e-02 3.277870458875825621e-02 3.366112016642915789e-02 3.376935795994235462e-02
1.558000000000000007e+01 3.011877133135327459e-03 2.431880784884574154e-02 2.458593637533867601e-02 2.497337929225392286e-02 2.593630200354633819e-02 2.678095057683172950e-02 3.527832311100639190e-02 3.290484333694222024e-02 3.371140136065543108e-02 3.381943484233891628e-02
1.558999999999999986e+01 2.926022811279830986e-03 2.422454499772302289e-02 2.486634099187518682e-02 2.448377578591487067e-02 2.578563823691952528e-02 2.676667865468205371e-02 3.536273133405327951e-02 3.302465634111548254e-02 3.375587604537386849e-02 3.386366007285664809e-02
1.559999999999999964e+01 2.825659872972337543e-03 2.411840477587784415e-02 2.474517755766806118e-02 2.436884996418576393e-02 2.562328608586822432e-02 2.674965556312405499e-02 3.545617670550969824e-02 3.314958642956997853e-02 3.379941005669481052e-02 3.390686695370907083e-02
1.560999999999999943e+01 2.727486542137093350e-03 2.401773489766516334e-02 2.462952346460321393e-02 2.425995207996191685e-02 2.547601902886289724e-02 2.673247437187270883e-02 3.554468512338581493e-02 3.325838170687354933e-02 3.383534496335149216e-02 3.394246335846993340e-02
1.561999999999999922e+01 2.615032031698401923e-03 2.390534671782927958e-02 2.449945462042394523e-02 2.413850064657881503e-02 2.531874718720949699e-02 2.671218223737888142e-02 3.564467028041433394e-02 3.336876949342408583e-02 3.387025613594649154e-02 3.397700401753586674e-02
1.563000000000000078e+01 2.500902973161857248e-03 2.379378782062698330e-02 2.401807681020762253e-02 2.436927821123420490e-02 2.516948377872543080e-02 2.669102938708936557e-02 3.574614689409185558e-02 3.346691519530681919e-02 3.390024605086721515e-02 3.400670313842660969e-02
1.564000000000000057e+01 2.379192944446542699e-03 2.666798545228445810e-02 2.501993877955371523e-02 2.423185440574795665e-02 2.367702093693645898e-02 2.389217629841405496e-02 3.585549427556828511e-02 3.355766789367621572e-02 3.392732451024417506e-02 3.403367739981624784e-02
1.565000000000000036e+01 2.257822833163899458e-03 2.356240507582152421e-02 2.376874458913350030e-02 2.409582183078737977e-02 2.487922226436373521e-02 2.664462870922550131e-02 3.596637630255885426e-02 3.363516180740662442e-02 3.395012808840539714e-02 3.405674847133318556e-02
1.566000000000000014e+01 2.138125510280389392e-03 2.345082692656385095e-02 2.396238157214216485e-02 2.364873120279475244e-02 2.474749836871233816e-02 2.662132485069030816e-02 3.607785301092106961e-02 3.369999106911075043e-02 3.396910147753685189e-02 3.407655352753238831e-02
1.566999999999999993e+01 2.012795220728748162e-03 2.461605351730227972e-02 2.333527826282087714e-02 2.352460424128760552e-02 2.382325880852823735e-02 2.659672459197874941e-02 3.619692025695638027e-02 3.375664112950949036e-02 3.398566573160077819e-02 3.409485516934823018e-02
1.567999999999999972e+01 1.881921640708688736e-03 2.657089623546950163e-02 2.448490815841311563e-02 2.367854312815509746e-02 2.321577559862243387e-02 2.339640173315730640e-02 3.632371297290135775e-02 3.380473454368675135e-02 3.399968262631971466e-02 3.411194053246199148e-02
1.568999999999999950e+01 1.754852660564003124e-03 2.654574461064386492e-02 2.436274317627728364e-02 2.310068138127253576e-02 2.327309676638063610e-02 2.353855491199475028e-02 3.644900262123719481e-02 3.384180719925398290e-02 3.401029258753839046e-02 3.412701432906770777e-02
1.569999999999999929e+01 1.632674398276370842e-03 2.652153918145829653e-02 2.424944793081003011e-02 2.299073327752560250e-02 2.315546083331941271e-02 2.340445233409043507e-02 3.657123378267140845e-02 3.386961749898489971e-02 3.401784088539809570e-02 3.414035786941060219e-02
1.571000000000000085e+01 1.506528991532475300e-03 2.413621073088974625e-02 2.326654871885677767e-02 2.287781803092624189e-02 2.303480967828929610e-02 2.649656443782002005e-02 3.669895353309968883e-02 3.389137716381103449e-02 3.402303454327957472e-02 3.415304239346668436e-02
1.572000000000000064e+01 1.386620135356329093e-03 2.647287007874418729e-02 2.403165416409714511e-02 2.277094123086157926e-02 2.292075987018584587e-02 2.313604059108463964e-02 3.682151480813879163e-02 3.390647263401770639e-02 3.402566977360168415e-02 3.416403623298517461e-02
1.573000000000000043e+01 1.263434174143002230e-03 2.392698468499862563e-02 2.300262619356475968e-02 2.266149867099713153e-02 2.280412305798248593e-02 2.644860000559141888e-02 3.694832573031046202e-02 3.391717565971275050e-02 3.417415278475290780e-02 3.402622891364196628e-02
1.574000000000000021e+01 1.147677708083940165e-03 2.642587937272098536e-02 2.383086490461612181e-02 2.287795135032378788e-02 2.255888860682608854e-02 2.269490849187933215e-02 3.706808359308255002e-02 3.418247490119043913e-02 3.392344786604487711e-02 3.402496721276897923e-02
1.575000000000000000e+01 1.040124285603609682e-03 2.374328128190476145e-02 2.276279956512067965e-02 2.246366656673845844e-02 2.259368389633882937e-02 2.640485704608658279e-02 3.717967795322109359e-02 3.418911602232745789e-02 3.392643041367169460e-02 3.402242077571296375e-02
1.575999999999999979e+01 9.303913750663680765e-04 2.638350761799618249e-02 2.365545297422064208e-02 2.236654094182718641e-02 2.249057222748991960e-02 2.264609888357376963e-02 3.729366633281207266e-02 3.392698067249503430e-02 3.401862997474750655e-02 3.419477474139420714e-02
1.576999999999999957e+01 8.297925905790005116e-04 2.636403139966800313e-02 2.357615709741892052e-02 2.253991345936101967e-02 2.227743491580446225e-02 2.239611620455130708e-02 3.739811031881058734e-02 3.419896423608144442e-02 3.392549426768586701e-02 3.401423610250677715e-02
1.577999999999999936e+01 7.389267402931977207e-04 2.634652420212696064e-02 2.350544290442692710e-02 2.219681415451661352e-02 2.231080312898023332e-02 2.244475722046769886e-02 3.749224196371419432e-02 3.392265321041414844e-02 3.400961302739005654e-02 3.420193572159906104e-02
1.578999999999999915e+01 6.467168796717711688e-04 2.343448791992916100e-02 2.234902820781598659e-02 2.211477731855955586e-02 2.222418822794775331e-02 2.632884482122119923e-02 3.758736953285955751e-02 3.420417915889405885e-02 3.391842120426001583e-02 3.400436911864341410e-02
1.580000000000000071e+01 5.649426036603993635e-04 2.631324259353855569e-02 2.337218623532648712e-02 2.204174782130918081e-02 2.214731879284240201e-02 2.226492260995396530e-02 3.767117410818488638e-02 3.391360337231437427e-02 3.399930921580633647e-02 3.420553596253124440e-02
1.581000000000000050e+01 4.821609714856535649e-04 2.629752393106781633e-02 2.330966680197968724e-02 2.196745378221377776e-02 2.206944499114085398e-02 2.218061704814745447e-02 3.775514795009335400e-02 3.390776768731865176e-02 3.399383858997230556e-02 3.420632319722558684e-02
1.582000000000000028e+01 4.104111635703562187e-04 2.325589410459402359e-02 2.190267479405197740e-02 2.210828157837792934e-02 2.200192020971560372e-02 2.628396347418496606e-02 3.782680664703981510e-02 3.390197262706874659e-02 3.398884002978562469e-02 3.420654428943246256e-02
1.583000000000000007e+01 3.500645468724031847e-04 2.627260488573317232e-02 2.321094636823224644e-02 2.184784781557166239e-02 2.204799970108933804e-02 2.194513369407375195e-02 3.788578199776881927e-02 3.420640952414925884e-02 3.398446506953761714e-02 3.389659587417557379e-02
1.583999999999999986e+01 2.892171976840042904e-04 2.626119607010984208e-02 2.316586844711093079e-02 2.179218865437258790e-02 2.188791794585200762e-02 2.198774897014356064e-02 3.794331239402307793e-02 3.389073154668374027e-02 3.397990492025007581e-02 3.420598615872449955e-02
1.584999999999999964e+01 2.278727779949049929e-04 2.624973952327861251e-02 2.312065530856772383e-02 2.173563233425625588e-02 2.183032286631391566e-02 2.192755232243882163e-02 3.799802958407377806e-02 3.388438986460116931e-02 3.397516306400674702e-02 3.420527599529809420e-02
1.585999999999999943e+01 1.784418089823441617e-04 2.308438413270623435e-02 2.168969720345835170e-02 2.187944339435705585e-02 2.178401356196820945e-02 2.624054158071780635e-02 3.803809228641844703e-02 3.420450282407674902e-02 3.387898006862254813e-02 3.397124028867207907e-02
1.586999999999999922e+01 1.411624730863887092e-04 2.623362486924958950e-02 2.305712040753747985e-02 2.165482235006342335e-02 2.174916717128633908e-02 2.184339181357650150e-02 3.420380415653885564e-02 3.396822323890718448e-02 3.387473022586569987e-02 3.806457739048132310e-02
1.588000000000000078e+01 1.037073460413535865e-04 2.622669309462783566e-02 2.302980382150199637e-02 2.161957111294993128e-02 2.171423832126000153e-02 2.180736563332318773e-02 3.387031815125493561e-02 3.396514207925721562e-02 3.420300430191671598e-02 3.808663016409270796e-02
1.589000000000000057e+01 7.863998851134386956e-05 2.622206380057319833e-02 2.301156289809149977e-02 2.159585609319112504e-02 2.169091327194342181e-02 2.178336152266214035e-02 3.386728788820477648e-02 3.396305236862337540e-02 3.420241514601560229e-02 3.809823206623758063e-02
1.590000000000000036e+01 4.089362481454295544e-05 2.621510807717061450e-02 2.298415597553643899e-02 2.155995612929013233e-02 2.165587618351130089e-02 2.174737349497916569e-02 3.386261106745418192e-02 3.395986435225563371e-02 3.420144799355214621e-02 3.811035409949325992e-02
1.591000000000000014e+01 2.827286583126951763e-05 2.621278643724716390e-02 2.297500804528482612e-02 2.154790121173994627e-02 2.164418561474757211e-02 2.173538184199604040e-02 3.386101746125694256e-02 3.395878740867457751e-02 3.420110345898576265e-02 3.811296417502806760e-02
1.591999999999999993e+01 2.973565075364740268e-06 2.620813867308402836e-02 2.295669353353266967e-02 2.152365796944792978e-02 2.162078937756298919e-02 2.171140422686059293e-02 3.385777882373992159e-02 3.395661207735863746e-02 3.420038130909845014e-02 3.811615996462998368e-02
1.592999999999999972e+01 -9.704918435764168659e-06 2.620581258674009595e-02 2.294752688030601492e-02 2.151146943187320568e-02 2.160908435174814513e-02 2.169941795234243964e-02 3.811682188466178345e-02 3.420000374283604233e-02 3.385613398387003065e-02 3.395551367444622076e-02
1.593999999999999950e+01 -2.240258567824784307e-05 2.620348505596506103e-02 2.293835391459322567e-02 2.149923620185136691e-02 2.168743314519988238e-02 2.159737510163589960e-02 3.811692051926726665e-02 3.419961521531252741e-02 3.395440810200935772e-02 3.385447225756708228e-02
1.594999999999999929e+01 -2.240258567824784307e-05 2.620348505596506103e-02 2.293835391459322567e-02 2.149923620185136691e-02 2.168743314519988238e-02 2.159737510163589960e-02 3.811692051926726665e-02 3.419961521531252741e-02 3.395440810200935772e-02 3.385447225756708228e-02
1.596000000000000085e+01 -3.511940752183538968e-05 2.620115609986080688e-02 2.292917460091875234e-02 2.148695826402221773e-02 2.158566187525742461e-02 2.167544963097182975e-02 3.811650467622440530e-02 3.419921575154539345e-02 3.385279374071311492e-02 3.395329535109548741e-02
1.597000000000000064e+01 -3.511940752183538968e-05 2.620115609986080688e-02 2.292917460091875234e-02 2.148695826402221773e-02 2.158566187525742461e-02 2.167544963097182975e-02 3.811650467622440530e-02 3.419921575154539345e-02 3.385279374071311492e-02 3.395329535109548741e-02
1.598000000000000043e+01 -3.511940752183538968e-05 2.620115609986080688e-02 2.292917460091875234e-02 2.148695826402221773e-02 2.158566187525742461e-02 2.167544963097182975e-02 3.811650467622440530e-02 3.419921575154539345e-02 3.385279374071311492e-02 3.395329535109548741e-02
1.599000000000000021e+01 -3.511940752183538968e-05 2.620115609986080688e-02 2.292917460091875234e-02 2.148695826402221773e-02 2.158566187525742461e-02 2.167544963097182975e-02 3.811650467622440530e-02 3.419921575154539345e-02 3.385279374071311492e-02 3.395329535109548741e-02


==> anc/supplementary/braiding/path1_r=4.1/V=1/phases.txt <==
1  0.5254129968294061
2  0.4563371438210843
5  0.44473160158517167
10 0.43910209347205614


==> anc/supplementary/braiding/path1_r=4.1/V=1/spectrum_ab.txt <==
0.000000000000000000e+00 -3.433971065802732991e-05 9.219777076481965039e-02 9.403747916884361291e-02 9.776103203650900186e-02 1.031528619323097556e-01 1.444610722219838717e-01 2.583364187642043786e-01 2.491253236618480027e-01 2.440461036746151835e-01 2.458260190212382124e-01
1.000000000000000056e-01 7.480208746711405942e-04 9.326605626490998280e-02 9.515438735740276710e-02 9.879424013150847617e-02 1.041367963589186624e-01 1.452444897691353987e-01 2.590325961800082344e-01 2.498863238655580910e-01 2.448601733757413967e-01 2.466286917627578124e-01
2.000000000000000111e-01 5.471498466228102986e-03 9.977015670754522947e-02 1.103181678249584158e-01 1.051607673358935097e-01 1.021919428797161550e-01 1.503009339854508297e-01 2.633041473206532701e-01 2.545839468655066717e-01 2.498790173876539178e-01 2.515767276763779536e-01
2.999999999999999889e-01 1.444656766928451540e-02 1.126886008311419884e-01 1.235788276562292676e-01 1.181137266165183108e-01 1.168769282643100094e-01 1.617463047659751796e-01 2.719630197410378147e-01 2.642992201955651210e-01 2.601890672628591750e-01 2.616955097101324457e-01
4.000000000000000222e-01 2.313004356351959154e-02 1.263555663495167791e-01 1.392344738801935822e-01 1.316268558154242985e-01 1.334828743963936970e-01 1.758889966468255850e-01 2.824479490323199005e-01 2.763828177418847787e-01 2.725238435898267864e-01 2.736543321647533777e-01
5.000000000000000000e-01 2.659197806746249962e-02 1.319424944173112069e-01 1.464170239412393715e-01 1.376363842308785113e-01 1.401719706580074054e-01 1.824654956832594543e-01 2.817724535690480092e-01 2.829123085539547722e-01 2.858633331704902303e-01 2.915627410875635261e-01
5.999999999999999778e-01 2.316134795097181745e-02 1.255541431471141056e-01 1.387957761112715571e-01 1.312926534622012031e-01 1.326548813360066414e-01 1.757249521029794204e-01 2.949455926088613289e-01 2.844130095543197512e-01 2.878848171725314486e-01 2.857336717794818348e-01
6.999999999999999556e-01 1.449228856032534415e-02 1.118947477035057009e-01 1.234278171559827220e-01 1.177708910824420002e-01 1.163625944804229928e-01 1.625832795629491290e-01 2.801765255197703475e-01 2.816969855612226903e-01 2.831617129602577165e-01 2.923718988508119954e-01
8.000000000000000444e-01 5.500085194591557321e-03 9.919009253295399398e-02 1.020601021653940316e-01 1.053984314531633271e-01 1.106396388162593086e-01 1.521615129664658506e-01 2.734297218072552771e-01 2.751472958263088131e-01 2.761527514170623587e-01 2.869936373435995058e-01
9.000000000000000222e-01 7.541619690411568251e-04 9.271415739323676797e-02 9.539407073356437339e-02 9.928630192963268375e-02 1.046996915588134652e-01 1.475551031796233648e-01 2.694191769330200881e-01 2.712224679079565104e-01 2.721032657151621348e-01 2.836416175324256717e-01
1.000000000000000000e+00 -3.287346186931216645e-05 9.164790312546647333e-02 9.434093900432456714e-02 9.829343387780030417e-02 1.037550429447814671e-01 1.468401920898831647e-01 2.687312749577129845e-01 2.705472010234498681e-01 2.714185792819617249e-01 2.830620768947118560e-01
1.100000000000000089e+00 7.077785088077994400e-04 9.262285573684365947e-02 9.520056033367224613e-02 9.913206005974393997e-02 1.045707486491802424e-01 1.474770226014421315e-01 2.690543235979245829e-01 2.708251917054728120e-01 2.717813704527943797e-01 2.833805161480076884e-01
1.199999999999999956e+00 5.222818483030826874e-03 9.861561156390505345e-02 1.005633525072025802e-01 1.043468718569052905e-01 1.097107456202995185e-01 1.515588978943684106e-01 2.708232727172668053e-01 2.723202360260105759e-01 2.738140460509779772e-01 2.851661212514962074e-01
1.300000000000000044e+00 1.406104510471853537e-02 1.099553982963527854e-01 1.124589625526995484e-01 1.152866468315906362e-01 1.206827898492709994e-01 1.606322931549032940e-01 2.728678696919936142e-01 2.739791672009159740e-01 2.765122015324135707e-01 2.875323722308199548e-01
1.399999999999999911e+00 2.313908683894146459e-02 1.213870261875894530e-01 1.279627716472881149e-01 1.264751963460753470e-01 1.331957694227241806e-01 1.714488460919871837e-01 2.706443392721836760e-01 2.724448302342087902e-01 2.756142706656413144e-01 2.863778272125812596e-01
1.500000000000000000e+00 2.731243167399718258e-02 1.261997731353843855e-01 1.334957254672389793e-01 1.316006782684396303e-01 1.380436377990956198e-01 1.752964021391065497e-01 2.619769975397998607e-01 2.652925517007923562e-01 2.686534580115080839e-01 2.793158005721724235e-01
1.600000000000000089e+00 2.422314475776104689e-02 1.195007962304721755e-01 1.250177683048920851e-01 1.230712905597295820e-01 1.292748654309041900e-01 1.664669686057139997e-01 2.489171441758456782e-01 2.537340515630559512e-01 2.575816751662170501e-01 2.694674215118003091e-01
1.699999999999999956e+00 1.524517863224943148e-02 1.049041549481210395e-01 1.072151699371517303e-01 1.082666017750582854e-01 1.126098291333775259e-01 1.512292480169804831e-01 2.346339855726450319e-01 2.406245798516017664e-01 2.449926993051210200e-01 2.578581606618605138e-01
1.800000000000000044e+00 5.769979649696396241e-03 9.048774703262509045e-02 9.915115611095451364e-02 9.302648858130324605e-02 9.511989896847286574e-02 1.395227748157023551e-01 2.232370354577737637e-01 2.298202781037664011e-01 2.344835422870896746e-01 2.475941283186621766e-01
1.899999999999999911e+00 7.905687812162236119e-04 8.344756745597109449e-02 8.603038548517749629e-02 9.330472548710634639e-02 8.869992973020389415e-02 1.345029935633104412e-01 2.177738110115340353e-01 2.245599681860162566e-01 2.293440593172955677e-01 2.424949048768468285e-01
2.000000000000000000e+00 -3.220305441045093371e-05 8.231623201909672727e-02 8.490845670013799640e-02 8.764700147568267596e-02 9.239429757146334909e-02 1.337348234800945501e-01 2.168927865226927543e-01 2.237078005827965732e-01 2.285106861602430317e-01 2.416657002891280104e-01
2.100000000000000089e+00 6.984277914166313935e-04 8.312529046031313928e-02 8.574050691969799243e-02 9.300927563952272881e-02 8.835340921208575948e-02 1.342282019608761479e-01 2.175537520279638981e-01 2.242643407523735033e-01 2.290490317944708920e-01 2.421812985557712516e-01
2.200000000000000178e+00 5.144950221338629413e-03 8.801665087901025530e-02 9.688760233488356854e-02 9.094860789588818384e-02 9.261801979092497417e-02 1.373699018196166965e-01 2.216937368065653446e-01 2.277005028759089833e-01 2.323801431660310612e-01 2.453718170673319932e-01
2.299999999999999822e+00 1.379520252099693776e-02 9.751682647390660930e-02 1.055169099209958411e-01 1.016227728880149950e-01 1.004888184650025440e-01 1.442091686673981910e-01 2.305700200115315401e-01 2.348250184915050831e-01 2.393613275332768797e-01 2.520157951777274308e-01
2.399999999999999911e+00 2.249579585205101553e-02 1.071478881139987377e-01 1.080317140448367047e-01 1.120588226493736267e-01 1.161626122460466815e-01 1.519919874093608181e-01 2.409179700404429636e-01 2.438235569456506935e-01 2.490137819394032948e-01 2.605312409472093638e-01
2.500000000000000000e+00 2.608039944644087796e-02 1.110359497181406391e-01 1.097449909876001273e-01 1.155402869257285553e-01 1.204452486961207353e-01 1.543629777234409306e-01 2.467122320127000668e-01 2.498601055922189118e-01 2.583725525055855510e-01 2.708738765777731761e-01
2.600000000000000089e+00 2.249828029798522228e-02 1.042964339068159912e-01 1.057698323197349688e-01 1.098432720375791538e-01 1.145033925737648922e-01 1.478761391475283959e-01 2.466409935214970151e-01 2.499092309173349680e-01 2.586730261316007029e-01 2.743085134571607298e-01
2.700000000000000178e+00 1.376171497600190211e-02 9.332410901536009051e-02 9.598677488693339865e-02 9.910904881079540818e-02 1.030060409304656005e-01 1.370757456251150419e-01 2.419131953304780869e-01 2.452072069363798734e-01 2.527207952933320789e-01 2.665095839604099681e-01
2.799999999999999822e+00 5.116889514104097300e-03 8.296512317456505858e-02 8.664219493088538837e-02 8.985181559725806399e-02 9.362378825836070728e-02 1.288226647885735709e-01 2.364072875911437388e-01 2.396910243628101456e-01 2.461969950401857177e-01 2.594635117640433641e-01
2.899999999999999911e+00 6.957135180161273195e-04 7.781514042167686496e-02 8.183433308816008556e-02 8.524230692252170172e-02 8.943965931297646887e-02 1.252872693289442674e-01 2.334401734516571569e-01 2.367157658521975849e-01 2.427917666164966237e-01 2.560224339140177441e-01
3.000000000000000000e+00 -2.928411494837907195e-05 7.697776899846109355e-02 8.104920147360367144e-02 8.448903257622439322e-02 8.878033114344356658e-02 1.247460328021112175e-01 2.329458642478150210e-01 2.362199897310903740e-01 2.422305485004162540e-01 2.554647452021076570e-01
3.100000000000000089e+00 6.993354878278833795e-04 7.779744814593225755e-02 8.189218980332491071e-02 8.534420288871137628e-02 8.963483722255850827e-02 1.252279859347603663e-01 2.333964626090677119e-01 2.366925623904414799e-01 2.426703587148026919e-01 2.558684916661071451e-01
3.200000000000000178e+00 5.135855898829371977e-03 8.279217138144062682e-02 8.717071699768923210e-02 9.070469277920578666e-02 9.501169778959127343e-02 1.283776811549699748e-01 2.361366030076783862e-01 2.395941848163881671e-01 2.453595876898908568e-01 2.583448690049288121e-01
3.299999999999999822e+00 1.375000257153727833e-02 9.265569165259765483e-02 9.838995875445576134e-02 1.020845770318408174e-01 1.065330648846117695e-01 1.357936647260336582e-01 2.414993198823863207e-01 2.454221687504668792e-01 2.507346227197976285e-01 2.633750652391858571e-01
3.399999999999999911e+00 2.225564240577230027e-02 1.036160857031824811e-01 1.116033872623262702e-01 1.155090597564721322e-01 1.203339936047310571e-01 1.457889625907539399e-01 2.471984394876249880e-01 2.516776673220321170e-01 2.568079581566420355e-01 2.695585128974093969e-01
3.500000000000000000e+00 2.541945827852380366e-02 1.101816852172577271e-01 1.191422168224297307e-01 1.232261864000126356e-01 1.282670663227087615e-01 1.519790341448362392e-01 2.505246501612265475e-01 2.547346870179942879e-01 2.604485036138881604e-01 2.749829365565763517e-01
3.600000000000000089e+00 2.155547611633337052e-02 1.089494398231743988e-01 1.167344603072471426e-01 1.206823843260800833e-01 1.251460220331686024e-01 1.494042196290425173e-01 2.500441776383716674e-01 2.532154227305114524e-01 2.592243092084782208e-01 2.746319169127450222e-01
3.700000000000000178e+00 1.301796094733357299e-02 1.018993995558307719e-01 1.077043416962212563e-01 1.110500262554582201e-01 1.149762811070567103e-01 1.417137013560458569e-01 2.459110106005568119e-01 2.480423979069615592e-01 2.542995163197168673e-01 2.694660607406129671e-01
3.799999999999999822e+00 4.807246503145104835e-03 9.421257803568461320e-02 9.888521620863598149e-02 1.016862995969871897e-01 1.059044386177541430e-01 1.353413213246527358e-01 2.407848243584750636e-01 2.424607630525673074e-01 2.490156563490224240e-01 2.642501768073174384e-01
3.899999999999999911e+00 6.484497774954532711e-04 9.009605072984329388e-02 9.444666591614742090e-02 9.713634577954952110e-02 1.016290699410516973e-01 1.325204272949782047e-01 2.378627844292472149e-01 2.395405736814526509e-01 2.462058849430531493e-01 2.615464401510254611e-01
4.000000000000000000e+00 -3.181074389873754716e-05 8.941069867387542447e-02 9.372295796424802428e-02 9.640693005376012314e-02 1.009470810718166994e-01 1.320830893926111527e-01 2.373664929504092358e-01 2.390596082018602575e-01 2.457390373877374468e-01 2.611002449778186407e-01
4.099999999999999645e+00 8.417774723939146090e-04 9.029726925918475644e-02 9.470565317306410547e-02 9.737261352853597562e-02 1.018540699911798519e-01 1.328313173308207640e-01 2.377496873052144521e-01 2.394794646721876696e-01 2.461397432493982740e-01 2.614819505984087855e-01
4.200000000000000178e+00 6.124571186080966269e-03 9.567580375356785072e-02 1.009116635334045275e-01 1.035508638934831416e-01 1.076444350089654084e-01 1.377149423155281105e-01 2.398841403401459904e-01 2.418250469590935980e-01 2.484245836407351637e-01 2.637235976333879850e-01
4.299999999999999822e+00 1.612914778191892190e-02 1.068919511150679402e-01 1.141280239313524347e-01 1.171589654777991929e-01 1.206313044869873757e-01 1.492848708830120941e-01 2.426216540561364488e-01 2.448632956391317561e-01 2.516272551965696991e-01 2.675351524080202825e-01
4.400000000000000355e+00 2.545940011375208423e-02 1.217236640283919230e-01 1.300936492816471834e-01 1.335508312874886805e-01 1.376818173595471817e-01 1.660391853904904513e-01 2.409168048478443624e-01 2.433750423844460720e-01 2.505150918907632085e-01 2.695501638389704580e-01
4.500000000000000000e+00 2.855278177267583928e-02 1.328212345275712192e-01 1.405071497157703297e-01 1.439462730851082672e-01 1.488732237855330542e-01 1.802332001976769682e-01 2.311299214439463123e-01 2.340529228267763662e-01 2.407885693001594885e-01 2.557561870046995978e-01
4.599999999999999645e+00 2.422370478573016017e-02 1.320467467806329676e-01 1.382890087424425707e-01 1.410046392245651870e-01 1.463125427048379557e-01 1.828817766179853255e-01 2.169278922735510262e-01 2.203164691650050799e-01 2.245343187388565420e-01 2.361664201464942214e-01
4.700000000000000178e+00 1.482572170192141166e-02 1.213054163541709696e-01 1.246816444627795173e-01 1.334359970950415031e-01 1.275377381364044826e-01 1.746295040337998983e-01 2.052018472628507062e-01 2.083095485280900827e-01 2.112633422306559039e-01 2.233854770919580235e-01
4.799999999999999822e+00 5.547324159472695644e-03 1.090796179683786449e-01 1.113010369604489347e-01 1.148279778703400894e-01 1.207380314852242870e-01 1.645264835594869579e-01 1.984927684848888652e-01 2.011357014151760603e-01 2.040702264828694878e-01 2.161791020079836256e-01
4.900000000000000355e+00 7.580543624888207285e-04 1.022534929382571123e-01 1.050774293184379982e-01 1.087704845479686572e-01 1.145525195897546394e-01 1.595221249426223842e-01 1.957388099760356270e-01 1.981739943127411308e-01 2.011711985563247873e-01 2.131915863870787742e-01
5.000000000000000000e+00 -3.051620982447129866e-05 1.011277979810523142e-01 1.040687048015688371e-01 1.078043657127531058e-01 1.135617425024399163e-01 1.587252018258362984e-01 1.953113237445326944e-01 1.977148110983580065e-01 2.007259408946224233e-01 2.127286655699391626e-01
5.099999999999999645e+00 9.468008255900163019e-04 1.018660793136445114e-01 1.047122505225911021e-01 1.083867817702054287e-01 1.141694335979019231e-01 1.593730962837317522e-01 1.958167554195912596e-01 1.982144111700393230e-01 2.012984266621946905e-01 2.134087881825856847e-01
5.200000000000000178e+00 7.012301814592607208e-03 1.058789603397017332e-01 1.086388629198455913e-01 1.122398716477542996e-01 1.181611717235857284e-01 1.635497218348517801e-01 1.989414904568053699e-01 2.013046598500551898e-01 2.048492434804269346e-01 2.177704729890317104e-01
5.299999999999999822e+00 1.950108308016382588e-02 1.103380304358491659e-01 1.179020097481650459e-01 1.212036950648820166e-01 1.270918210209089072e-01 1.729641418180738466e-01 2.053179052196226206e-01 2.076184134908251600e-01 2.121251907220003674e-01 2.278280001105061348e-01
5.400000000000000355e+00 3.328245370860603153e-02 1.129773654929746157e-01 1.285349147374578171e-01 1.313656026514604669e-01 1.374392096343002578e-01 1.846392638061459257e-01 2.122682815322428918e-01 2.200627710559444061e-01 2.145289482228807942e-01 2.424601691031434969e-01
5.500000000000000000e+00 3.941191107571228452e-02 1.139596923071697354e-01 1.333636555456695905e-01 1.359944981630175909e-01 1.422242540486317874e-01 1.904243434589490136e-01 2.235049164992494175e-01 2.152730832346074208e-01 2.175757561491191705e-01 2.528736994934813742e-01
5.599999999999999645e+00 3.327341846846643136e-02 1.133041805786374201e-01 1.290578426070555229e-01 1.320116669329170489e-01 1.377664811699089997e-01 1.850806813216027413e-01 2.120090214562583564e-01 2.197676152835613406e-01 2.144042565136431433e-01 2.423405761178911710e-01
5.700000000000000178e+00 1.950149726721013901e-02 1.109303882017051018e-01 1.188742566255775734e-01 1.222789979186803960e-01 1.275638473679583940e-01 1.738019660390373866e-01 2.047124381377807001e-01 2.114488106791673205e-01 2.072894695643943686e-01 2.273080551450213926e-01
5.799999999999999822e+00 7.020527450895644103e-03 1.066769548993173611e-01 1.100007571638101783e-01 1.134014106799133281e-01 1.186212984520663843e-01 1.646568986693153214e-01 1.980158729046977706e-01 2.038152930071930047e-01 2.007773736996179281e-01 2.169361809554191389e-01
5.900000000000000355e+00 9.567066832784329499e-04 1.028254199229143295e-01 1.062240013287195917e-01 1.095241103423418710e-01 1.145884545307738617e-01 1.605940940239522774e-01 1.947259767861966306e-01 2.000845031915282901e-01 1.975884210454938728e-01 2.124401078563790679e-01
6.000000000000000000e+00 -2.049316911215338360e-05 1.021120121118997276e-01 1.055971139425917471e-01 1.089429573491040582e-01 1.139741394544879355e-01 1.599636148433446203e-01 1.941931603359105807e-01 1.994828923451705538e-01 1.970728401522459927e-01 2.117393187676976929e-01
6.099999999999999645e+00 7.682669506915322044e-04 1.032582173532755054e-01 1.066247702463929553e-01 1.099174966543028514e-01 1.149634020839432474e-01 1.606873321818167721e-01 1.946071987495336386e-01 1.999289706814119105e-01 1.975090701231161094e-01 2.121932673719303941e-01
6.200000000000000178e+00 5.565571128845299941e-03 1.103125315405984602e-01 1.129284130826365556e-01 1.159835645158053263e-01 1.211361723798876355e-01 1.652068471565876773e-01 1.972845307896124445e-01 2.028479720724661872e-01 2.003496530922958818e-01 2.151360091669649310e-01
6.299999999999999822e+00 1.490123455695348785e-02 1.236108276654124816e-01 1.260130829278846010e-01 1.285280129840629393e-01 1.338329075433541959e-01 1.741201678134331188e-01 2.038991688656118795e-01 2.074774818903211970e-01 2.102233585657132808e-01 2.223696506216282232e-01
6.400000000000000355e+00 2.443813409206389495e-02 1.347073152642377092e-01 1.392951299498546014e-01 1.418234554859899577e-01 1.467643527556466709e-01 1.808790516076969057e-01 2.158946698757263361e-01 2.199913051753750459e-01 2.243176437604382234e-01 2.357865712722307383e-01
6.500000000000000000e+00 2.888299545646474259e-02 1.346637174427173511e-01 1.407935970130789749e-01 1.442912782218903622e-01 1.491068797859221307e-01 1.776531733007888636e-01 2.316297214311112962e-01 2.352848968460941048e-01 2.420749062881253910e-01 2.572253585779916141e-01
6.599999999999999645e+00 2.573548283682481827e-02 1.224772229229692116e-01 1.299312400313799298e-01 1.334032143058919984e-01 1.374777858805942554e-01 1.637221657934581354e-01 2.435626204905395054e-01 2.467384104058510941e-01 2.538867877226488323e-01 2.730091035793860699e-01
6.700000000000000178e+00 1.624061862226282293e-02 1.069265308052697316e-01 1.139357211487149052e-01 1.167423888531688159e-01 1.205643809145987011e-01 1.475705134505420346e-01 2.466113509693776684e-01 2.497871628067872551e-01 2.563558101648303333e-01 2.721104312506955614e-01
6.799999999999999822e+00 6.145255549812008063e-03 9.524843624671319731e-02 1.078910089083831708e-01 1.008117091968730866e-01 1.031988165789505946e-01 1.365566628752177269e-01 2.442540479605746218e-01 2.474697963947339041e-01 2.534033451196434084e-01 2.688761840164184402e-01
6.900000000000000355e+00 8.478936991524627662e-04 8.969232867263482456e-02 1.022428115347183558e-01 9.462498174963313025e-02 9.713513913570347158e-02 1.319584045774463144e-01 2.421930206482640346e-01 2.453372891533467937e-01 2.510584433953535477e-01 2.667940189471877943e-01
7.000000000000000000e+00 -2.611581787234218473e-05 8.878485913714233291e-02 1.013570727299899360e-01 9.618819859792492044e-02 9.364233649057211728e-02 1.312571724866115619e-01 2.418189709300505863e-01 2.449443292666969307e-01 2.506414830127313698e-01 2.664320118010867766e-01
7.099999999999999645e+00 6.538553325000063220e-04 8.950195402012509072e-02 1.020419050780261155e-01 9.437578639692860427e-02 9.692821568404405563e-02 1.316843415901229886e-01 2.424213972435680930e-01 2.454609283053433288e-01 2.511439318210682003e-01 2.669087936794486415e-01
7.200000000000000178e+00 4.801160088959965759e-03 9.383445172590004768e-02 1.063055627297779804e-01 9.887883684748503821e-02 1.015161708496382792e-01 1.344378855464448130e-01 2.459991811839415676e-01 2.485401241853208709e-01 2.541281632712635852e-01 2.697663022106623343e-01
7.299999999999999822e+00 1.293755794902581510e-02 1.020387536385548438e-01 1.152023703296278373e-01 1.077980102952433017e-01 1.108503290928361806e-01 1.406420715787908560e-01 2.522662987279112312e-01 2.542199492284354378e-01 2.595035144459821308e-01 2.750920983718664892e-01
7.400000000000000355e+00 2.132064220157172535e-02 1.096469580649231251e-01 1.167401268273645099e-01 1.249898339123177438e-01 1.203437527209737651e-01 1.480321667599469038e-01 2.567221001032738981e-01 2.593174634402018452e-01 2.640831886598533074e-01 2.800256097061454841e-01
7.500000000000000000e+00 2.508902980969304405e-02 1.110556344706616905e-01 1.188677536481122787e-01 1.277648567262870682e-01 1.226009198704885866e-01 1.501702025164506349e-01 2.564356374404497818e-01 2.599867722291578365e-01 2.647789969721643377e-01 2.804560193289769021e-01
7.599999999999999645e+00 2.200668202446118271e-02 1.041493170357573606e-01 1.109870774663358345e-01 1.196138402632286324e-01 1.145288286703280006e-01 1.435145052940462462e-01 2.518596697293374320e-01 2.556708014348657576e-01 2.603787312998171455e-01 2.748206848207612185e-01
7.700000000000000178e+00 1.365704788947105959e-02 9.240980045080578187e-02 1.056892887831780148e-01 9.737393764232098181e-02 1.007516073302588411e-01 1.331917760407981544e-01 2.448951890905390061e-01 2.484412141637854232e-01 2.531463072969095118e-01 2.678530967785271999e-01
7.799999999999999822e+00 5.119028810275402623e-03 8.189943727440676668e-02 9.406922671816576875e-02 8.573245913994885503e-02 8.905500214337358500e-02 1.256521275285631956e-01 2.385785374082300681e-01 2.419020736831114238e-01 2.467630588326597263e-01 2.600383020806685819e-01
7.900000000000000355e+00 6.935476581743415039e-04 7.666586882765696886e-02 8.862098184159340752e-02 8.021177719968521080e-02 8.350917316546259406e-02 1.224772099748217130e-01 2.353856418090804759e-01 2.386366172054817936e-01 2.435875509852237775e-01 2.553389441896548040e-01
8.000000000000000000e+00 -3.491798872436078463e-05 7.581297187698789186e-02 8.775246593365466918e-02 7.932860878971655094e-02 8.262161247515768803e-02 1.219927515694290837e-01 2.348618186193357216e-01 2.381034426854645725e-01 2.430691921185880733e-01 2.545854060945387243e-01
8.099999999999999645e+00 6.899896023778287263e-04 7.667006285785009367e-02 8.842014356117355867e-02 8.014599438085708016e-02 8.342761720530475489e-02 1.225493720650487756e-01 2.353521094800990199e-01 2.385953056985773146e-01 2.436375414017558083e-01 2.553251197503896841e-01
8.199999999999999289e+00 5.107427497449609603e-03 8.195429212774922589e-02 9.261033521090478171e-02 8.518269790460465674e-02 8.840615783042343745e-02 1.262011079798694146e-01 2.383003905693206192e-01 2.415580671877468888e-01 2.471094378957078563e-01 2.599457330708853098e-01
8.300000000000000711e+00 1.372162443244955357e-02 9.269800804362053614e-02 1.019119503849647002e-01 9.527815689504894048e-02 9.836264523416642092e-02 1.348257534524665013e-01 2.438360270554292275e-01 2.471408378354180979e-01 2.539431564253232798e-01 2.693303851236206747e-01
8.400000000000000355e+00 2.237281383801360130e-02 1.137332816151090942e-01 1.046202899333399938e-01 1.060435597787895146e-01 1.093921908450388031e-01 1.463389887754740770e-01 2.489107101144905632e-01 2.522206496702290579e-01 2.607181279283596886e-01 2.770990003173748328e-01
8.500000000000000000e+00 2.588410529523565290e-02 1.108938181551182289e-01 1.118647319585071437e-01 1.154890579565953923e-01 1.200850954674706206e-01 1.536622407253168954e-01 2.499601534043086604e-01 2.530253634078433733e-01 2.612916583015109651e-01 2.732540017962223899e-01
8.599999999999999645e+00 2.234155673843294873e-02 1.076147214390840573e-01 1.097176174462585474e-01 1.123449397334067013e-01 1.159523768858099074e-01 1.519646126621024551e-01 2.454127411802972947e-01 2.479845486309692759e-01 2.532552087017557740e-01 2.650632985558003529e-01
8.699999999999999289e+00 1.373713738464705722e-02 9.785833699298944477e-02 1.055367767728777328e-01 1.013896011420415966e-01 1.021166214474688166e-01 1.445597656760425620e-01 2.357187596509845717e-01 2.405241002158541308e-01 2.453480900296103606e-01 2.579721614244082639e-01
8.800000000000000711e+00 5.134874857931455254e-03 8.824772102205093172e-02 9.722119556773796412e-02 9.299929066897200114e-02 9.118315761607023728e-02 1.378674577944355439e-01 2.274710359990139430e-01 2.342581869665594507e-01 2.391402200088949825e-01 2.520718215446283716e-01
8.900000000000000355e+00 6.958593045801863284e-04 8.328094347298602151e-02 9.335627932829348996e-02 8.851134882742485444e-02 8.598694857352112697e-02 1.347669592043117814e-01 2.235745455368568779e-01 2.311130781371013299e-01 2.360638562586576672e-01 2.491502753101490497e-01
9.000000000000000000e+00 -3.454447530871243940e-05 8.245950039364359496e-02 9.273555145606439398e-02 8.777710419613539428e-02 8.515772377983413244e-02 1.342789198498385017e-01 2.229481613744469792e-01 2.305973247731464004e-01 2.355608178520839924e-01 2.486734472420027708e-01
9.099999999999999645e+00 7.884245566966332618e-04 8.358887041183106492e-02 9.361246161295511126e-02 8.883467000727482410e-02 8.626632778955303782e-02 1.350417577839173600e-01 2.237743793116444557e-01 2.313800270592330788e-01 2.363124418367749946e-01 2.494367749749091812e-01
9.199999999999999289e+00 5.774498142219913234e-03 9.063011443605960282e-02 9.923823753190956498e-02 9.531802970124469976e-02 9.319595830329785446e-02 1.400156004645116969e-01 2.288931861444492566e-01 2.362019953397485328e-01 2.409387403613608702e-01 2.541267737505667479e-01
9.300000000000000711e+00 1.528854964522740299e-02 1.051507725489041895e-01 1.123529307735758598e-01 1.083227283719574580e-01 1.076119022903790357e-01 1.515556173707817700e-01 2.395447886803202253e-01 2.460422032786295510e-01 2.503493387917363755e-01 2.635366232403466014e-01
9.400000000000000355e+00 2.433530887995498035e-02 1.201266242790131611e-01 1.289292406884680331e-01 1.235877119450166650e-01 1.249896231512326733e-01 1.664588270563927830e-01 2.529088536216132499e-01 2.578787187855833829e-01 2.616111358870498171e-01 2.741363137470273492e-01
9.500000000000000000e+00 2.745952867709700734e-02 1.268703262209390781e-01 1.375869124338228444e-01 1.320494309842114578e-01 1.335188356636468343e-01 1.748172289473813312e-01 2.655225202923120476e-01 2.685854479741077161e-01 2.719712702414551764e-01 2.835085552243798990e-01
9.599999999999999645e+00 2.325148731931545379e-02 1.215855131988158450e-01 1.323558986597459519e-01 1.266363245209089217e-01 1.275647635610982489e-01 1.704933486845736923e-01 2.746888380910951777e-01 2.762224517312701910e-01 2.794974364173766213e-01 2.911337597123762611e-01
9.699999999999999289e+00 1.410591217842687393e-02 1.094930998937663769e-01 1.195075484486228523e-01 1.121528592776589450e-01 1.146278011406934583e-01 1.594689171087251278e-01 2.779314340137818418e-01 2.792516622926368153e-01 2.818271945505927412e-01 2.934167778570522245e-01
9.800000000000000711e+00 5.230818334595949831e-03 1.084543928352166703e-01 9.778809013951632323e-02 1.000073775306871970e-01 1.035303985889801520e-01 1.504377050999247956e-01 2.769471284762534680e-01 2.786988450937548656e-01 2.804126450540149196e-01 2.920601236058911199e-01
9.900000000000000355e+00 7.097136431604125686e-04 1.033296178297598011e-01 9.175867822628297477e-02 9.450190868311417192e-02 9.823475257239484837e-02 1.464219188308192587e-01 2.757033475894686836e-01 2.776642059449649924e-01 2.789926397782523937e-01 2.907540368774205741e-01
1.000000000000000000e+01 -3.108296253349295782e-05 9.078071384992331128e-02 1.025186335511769631e-01 9.362335837570590069e-02 9.738292145438794123e-02 1.457978249522819680e-01 2.754640055687180289e-01 2.774564587487435841e-01 2.787279616635336410e-01 2.905121412651754387e-01
1.009999999999999964e+01 7.560981531724965746e-04 9.184054978330427610e-02 1.034556139780440365e-01 9.467030552407156019e-02 9.838106820171753364e-02 1.465112403869671398e-01 2.760677333895440455e-01 2.780263684519593825e-01 2.793078239784385075e-01 2.910085184811104786e-01
1.019999999999999929e+01 5.508906395439924775e-03 9.831307042991466183e-02 1.093638598256198441e-01 1.013020841249737125e-01 1.045503917335505739e-01 1.511144257930370216e-01 2.795635615359107207e-01 2.813188349160723467e-01 2.826815646099701262e-01 2.938404609413333701e-01
1.030000000000000071e+01 1.453920375884331685e-02 1.111566316356929207e-01 1.221803545708921579e-01 1.171721635850572624e-01 1.156412172926397502e-01 1.615842899695742740e-01 2.852725888622993922e-01 2.866594551891599729e-01 2.882570808893444303e-01 2.981180558697721361e-01
1.040000000000000036e+01 2.326526560079528530e-02 1.251430968978664848e-01 1.377761629645225250e-01 1.310557133666704621e-01 1.324644800934636490e-01 1.749657632184018208e-01 2.884059779442674221e-01 2.895099013861603399e-01 2.916008360870509519e-01 2.994526891024641424e-01
1.050000000000000000e+01 2.671279113629538779e-02 1.318193675588643365e-01 1.457254646053323388e-01 1.377355741081632001e-01 1.405124799132658198e-01 1.821409568202761176e-01 2.854767693527761052e-01 2.865120144328385798e-01 2.896597358734555039e-01 2.957045143499612005e-01
1.059999999999999964e+01 2.321436574553442309e-02 1.262632715373586956e-01 1.386387556923354136e-01 1.339474367390107723e-01 1.316377825910123867e-01 1.760546008803348106e-01 2.773513843450724492e-01 2.786250610836258357e-01 2.818624657506900721e-01 2.874235515110727945e-01
1.069999999999999929e+01 1.447805807331047079e-02 1.125664995254553602e-01 1.231800403689034262e-01 1.166261013743487007e-01 1.184188814593752498e-01 1.624473113488686393e-01 2.669608846927568613e-01 2.688308581763711458e-01 2.718279308333266808e-01 2.783418570017751614e-01
1.080000000000000071e+01 5.475632923166486206e-03 1.101700069338830690e-01 9.967817619063454315e-02 1.021052919740420006e-01 1.052120825891111194e-01 1.514038956372079636e-01 2.582551749183604195e-01 2.604370597177023683e-01 2.636667642805217704e-01 2.708914212744347183e-01
1.090000000000000036e+01 7.475959338592260469e-04 1.041123369346601268e-01 9.319405173758862904e-02 9.519400022087434743e-02 9.881837373594275220e-02 1.465175305031391761e-01 2.539849701439043650e-01 2.562598936786695814e-01 2.596790569698014250e-01 2.671936897669835997e-01
1.100000000000000000e+01 -3.488997306065131900e-05 1.031485512491672474e-01 9.213018959265853458e-02 9.410005271837074137e-02 9.778546609373658938e-02 1.457598516966623903e-01 2.532901671505822239e-01 2.555774320338075056e-01 2.590301385509866106e-01 2.665893279386654102e-01
1.109999999999999964e+01 7.687785825097738328e-04 1.039061378566875221e-01 9.305530603624943831e-02 9.497602591046137854e-02 9.859694799972765211e-02 1.464273941009699431e-01 2.536841850825507505e-01 2.560142555771295902e-01 2.595248053680796474e-01 2.669758140253508105e-01
1.119999999999999929e+01 5.675045906491702971e-03 1.088472823440632814e-01 9.874524795581875181e-02 1.002893533054786124e-01 1.036180397302679107e-01 1.507127920470096305e-01 2.558658022178546543e-01 2.584517738230288630e-01 2.623817793927778474e-01 2.691710890484707019e-01
1.130000000000000071e+01 1.530723974572336353e-02 1.202868328314310176e-01 1.094730609350158534e-01 1.109745713761867286e-01 1.144762735521507174e-01 1.602855649534335736e-01 2.586382053383159962e-01 2.617541147380160194e-01 2.666515791564704196e-01 2.723476839128911586e-01
1.140000000000000036e+01 2.519713838523370691e-02 1.194502475247618406e-01 1.239634289035614206e-01 1.345381596253251988e-01 1.273798504206060667e-01 1.719822959127163264e-01 2.572175481879135361e-01 2.610381338523184991e-01 2.667406938384885295e-01 2.719197637485712971e-01
1.150000000000000000e+01 2.965307761677547782e-02 1.241342390572723331e-01 1.301925079711941657e-01 1.414110262796508255e-01 1.335183096003474124e-01 1.771769960970191737e-01 2.485081569829348802e-01 2.527827356828853400e-01 2.585627574392620476e-01 2.642420386458400050e-01
1.159999999999999964e+01 2.615720723612856985e-02 1.194410348020350510e-01 1.240394127189314855e-01 1.339204664042527859e-01 1.271096487299623046e-01 1.693995597585689072e-01 2.344012279181837966e-01 2.387768565684944555e-01 2.437208530152900621e-01 2.527944742506592068e-01
1.169999999999999929e+01 1.635916761109513715e-02 1.176539454575182692e-01 1.086984251125429901e-01 1.091436541180567515e-01 1.119394155281737135e-01 1.540292968166198651e-01 2.190276540850266962e-01 2.234870837480245342e-01 2.277557665835167056e-01 2.403665428508419133e-01
1.180000000000000071e+01 6.161844916149412932e-03 9.488840780803127484e-02 1.041774785181761309e-01 9.708880693239795023e-02 9.945338745986843920e-02 1.416374979333231421e-01 2.070352192566516369e-01 2.115475211208935058e-01 2.155155421446429409e-01 2.299896856135446865e-01
1.190000000000000036e+01 8.410059136971062858e-04 8.790684282600719213e-02 9.036319946870501052e-02 9.852650264855557227e-02 9.356702102004343935e-02 1.362249172252306129e-01 2.013598384909095207e-01 2.058894569817126818e-01 2.097498963851171794e-01 2.248952178397710111e-01
1.200000000000000000e+01 -3.617812172479004259e-05 8.677660450912565160e-02 8.926861378200610930e-02 9.767163040258426687e-02 9.256965070246904459e-02 1.353934287399915504e-01 2.004479423041768404e-01 2.049799110396072210e-01 2.088245423585166072e-01 2.240679284751193878e-01
1.209999999999999964e+01 6.531438643466798595e-04 8.763843560329923066e-02 9.006185807309283198e-02 9.829385475303117903e-02 9.328710219945927917e-02 1.359537413366704861e-01 2.011624603357684005e-01 2.055646995168048941e-01 2.094791809437960839e-01 2.246439077541652063e-01
1.219999999999999929e+01 4.851741986113325238e-03 9.271903973496897766e-02 9.483282101921840235e-02 1.024669786206595518e-01 9.770685758610483940e-02 1.394986717651461872e-01 2.055566434011671106e-01 2.091646469103400352e-01 2.135772370330714653e-01 2.281791006078734141e-01
1.230000000000000071e+01 1.304697650011965408e-02 1.013169141812463731e-01 1.031884272934392166e-01 1.078075417522530166e-01 1.125257993878112373e-01 1.471005074975992033e-01 2.142569845462085343e-01 2.165931389015531838e-01 2.225164778832171564e-01 2.353024903474873475e-01
1.240000000000000036e+01 2.136007732159031849e-02 1.077397729428786477e-01 1.121789012598140151e-01 1.189664996088205945e-01 1.246691863920397769e-01 1.556812457274406036e-01 2.256481981502673484e-01 2.229129479202533737e-01 2.352881628849767814e-01 2.434071230038870326e-01
1.250000000000000000e+01 2.485775752239328604e-02 1.096125732100671074e-01 1.149888508631127654e-01 1.228836381872903255e-01 1.293724971101377630e-01 1.584608550751411826e-01 2.273646267112488795e-01 2.313877153427566502e-01 2.456488534584420347e-01 2.520016288759914236e-01
1.259999999999999964e+01 2.149968304444254200e-02 1.053463265768174589e-01 1.092310863296951096e-01 1.167137125300252848e-01 1.226494373962177392e-01 1.515765900304940905e-01 2.256962001448854227e-01 2.309614208274512748e-01 2.439643956368225119e-01 2.548070363854809672e-01
1.269999999999999929e+01 1.318117222092491519e-02 9.548770919474280916e-02 1.005503816139506484e-01 1.046560269590299797e-01 1.098415733381464254e-01 1.397707167734444089e-01 2.190750813350517412e-01 2.255693872789507337e-01 2.354515145123785846e-01 2.461535908690913599e-01
1.280000000000000071e+01 4.911283689685606163e-03 8.557098241376889791e-02 9.236475283587480822e-02 9.450616607058670571e-02 9.975908226440614868e-02 1.304705241270280036e-01 2.121052943797415435e-01 2.194987489510707712e-01 2.267556426090714394e-01 2.389959772364284585e-01
1.290000000000000036e+01 6.681574767996756488e-04 8.065958303126247175e-02 8.715112787701680130e-02 9.008109768671004880e-02 9.565276531472813315e-02 1.263928459420119443e-01 2.084889906534789228e-01 2.162759628680784862e-01 2.224103166488068939e-01 2.355242318132595714e-01
1.300000000000000000e+01 -2.856270028791735110e-05 7.986368648417699334e-02 8.627317521574438819e-02 8.935508450008235182e-02 9.503641549537596156e-02 1.257636540608919884e-01 2.078939753124014744e-01 2.157418991162682043e-01 2.217050064602255621e-01 2.349601550696793772e-01
1.309999999999999964e+01 6.270819794576544494e-04 8.057557557369132706e-02 8.705831031962282807e-02 9.003127296530009926e-02 9.551558742001031721e-02 1.262976168655443876e-01 2.086736178098593519e-01 2.164478786744893357e-01 2.223630984909970021e-01 2.356042737896829886e-01
1.319999999999999929e+01 4.615779033108058371e-03 8.491693390541901754e-02 9.185098368215580122e-02 9.401355919648396453e-02 9.864385107069893743e-02 1.297188443113942991e-01 2.134703873035411759e-01 2.207505217096469574e-01 2.264050704252699442e-01 2.395513179004790383e-01
1.330000000000000071e+01 1.237680502652945165e-02 9.345102893615249429e-02 1.066455018552873030e-01 1.001230957898726209e-01 1.015172781205469082e-01 1.372653183316837056e-01 2.231127557877862211e-01 2.290917898253088114e-01 2.345796474868723780e-01 2.474724122755451450e-01
1.340000000000000036e+01 2.020473714466108212e-02 1.021835692929665973e-01 1.054832765794338628e-01 1.169409092699023739e-01 1.109272613424822085e-01 1.461541525147384279e-01 2.334114923535236807e-01 2.369870159560206468e-01 2.436600162250500690e-01 2.563949361720356812e-01
1.350000000000000000e+01 2.343918288233183891e-02 1.055232015768247378e-01 1.075423387086019700e-01 1.214155566348944781e-01 1.145549252719646749e-01 1.499036558207768877e-01 2.377083057447345049e-01 2.391331643811838159e-01 2.476166913749160980e-01 2.610198750887408048e-01
1.359999999999999964e+01 2.021760625725941424e-02 1.011777091286212432e-01 1.049841205498350249e-01 1.163130706240453754e-01 1.097215965546302213e-01 1.447423780903951684e-01 2.314568900552440023e-01 2.354770946463224657e-01 2.427686214023457856e-01 2.554922718957566286e-01
1.369999999999999929e+01 1.238543580028651434e-02 9.167369795429783363e-02 1.055255376182314409e-01 9.958715222504090081e-02 9.911248665681768322e-02 1.346267061739771231e-01 2.199512648047376173e-01 2.266003893352368515e-01 2.329623741193911080e-01 2.460516903106859665e-01
1.380000000000000071e+01 4.617372992866680161e-03 8.274866158495919333e-02 8.961902858547808604e-02 9.244220720549822801e-02 9.735669506739688672e-02 1.263386927771231183e-01 2.097564863365943000e-01 2.179079932525125607e-01 2.245339194821849294e-01 2.380869609213426552e-01
1.390000000000000036e+01 6.272603733570103826e-04 7.828326955778992791e-02 8.473404956561597645e-02 8.816372967763561053e-02 9.417628963105194317e-02 1.226465486714632958e-01 2.047821621314980245e-01 2.135289503351959217e-01 2.204629179725633159e-01 2.341867531932836644e-01
1.400000000000000000e+01 -2.840616221842197570e-05 7.755508018563736505e-02 8.393762277715625941e-02 8.744226398004412149e-02 9.368408462552164917e-02 1.220742571862745152e-01 2.039780550910941515e-01 2.128150250433122892e-01 2.198049087549689140e-01 2.335532370697702698e-01
1.409999999999999964e+01 6.681508920321032989e-04 7.837496846957994756e-02 8.485123341141405373e-02 8.819827683008138464e-02 9.431972725806751778e-02 1.227267124007045546e-01 2.046155831920346557e-01 2.133933929053364043e-01 2.205505460988856359e-01 2.341524322282813875e-01
1.419999999999999929e+01 4.903147842639813021e-03 8.345274571149463583e-02 9.037403820912082164e-02 9.278481922365429402e-02 9.848756797153641884e-02 1.269811896449367095e-01 2.085045103233609254e-01 2.168942196272964640e-01 2.251429694684222438e-01 2.378330558873307798e-01
1.430000000000000071e+01 1.311451443549446240e-02 9.387271233763373746e-02 9.951743009054012101e-02 1.030458648763818014e-01 1.086242160271873869e-01 1.368290544452554491e-01 2.160968820701345272e-01 2.235650842307023711e-01 2.343600998506331912e-01 2.453397975005958132e-01
1.440000000000000036e+01 2.129660631485967917e-02 1.050702231628717898e-01 1.082781096402807841e-01 1.157787797580777794e-01 1.218230266703095310e-01 1.496342539510667202e-01 2.236106566570375542e-01 2.297446822398599153e-01 2.435535640307494587e-01 2.538289401405122714e-01
1.450000000000000000e+01 2.456156730311666314e-02 1.102762917626149558e-01 1.143524053331640700e-01 1.227529236709489768e-01 1.291877198753443312e-01 1.577143120727318437e-01 2.262138824879466326e-01 2.308912573131288448e-01 2.452182966900793293e-01 2.503737272856348395e-01
1.459999999999999964e+01 2.113710746799798978e-02 1.086297732900861485e-01 1.120712006972711533e-01 1.194779490816785111e-01 1.250125331765869485e-01 1.560248496619501546e-01 2.225051003379788506e-01 2.255798730561183740e-01 2.339734105680263132e-01 2.433583281562849976e-01
1.469999999999999929e+01 1.296725129689251833e-02 1.021300478349673052e-01 1.033640067215976233e-01 1.084924635297935536e-01 1.132450542840292840e-01 1.480738969667539928e-01 2.141013728447506148e-01 2.165787143815605109e-01 2.215487857215161227e-01 2.353273327014960004e-01
1.480000000000000071e+01 4.842753764117372663e-03 9.334389044153437731e-02 9.513262221803725494e-02 9.835401250672928808e-02 1.033502809523208082e-01 1.406101060547095272e-01 2.051326052615074780e-01 2.092376754772486136e-01 2.128662300646300687e-01 2.281818274296965599e-01
1.490000000000000036e+01 6.549897984277819243e-04 8.818848052733607723e-02 9.040133494901397837e-02 9.913174338715712020e-02 9.394357517450077633e-02 1.370441821402025029e-01 2.005850133484406717e-01 2.056603464929908365e-01 2.088375766885829099e-01 2.246246189228013335e-01
1.500000000000000000e+01 -3.408330769291354601e-05 8.731156139285882467e-02 8.961656641625062591e-02 9.849547820586249114e-02 9.323060938835087130e-02 1.364761806432329139e-01 1.998461395911425020e-01 2.050772757146156755e-01 2.081908249651149845e-01 2.240443694783684492e-01
1.509999999999999964e+01 8.431582217424805990e-04 8.842292842494688110e-02 9.070793788965669791e-02 9.935557810466706663e-02 9.419554547885188034e-02 1.372698997756071349e-01 2.007938381939025074e-01 2.060155227326408434e-01 2.091470124742633441e-01 2.248842437604683941e-01
1.519999999999999929e+01 6.166118171812940557e-03 9.526730856813897530e-02 1.049908743711168851e-01 9.741424355207954633e-02 9.988540133142391475e-02 1.424350484714820564e-01 2.066675183670705906e-01 2.118230759623301318e-01 2.150850639693821509e-01 2.300454686106253033e-01
1.530000000000000071e+01 1.638900927685287695e-02 1.181429732002778621e-01 1.121739663210251231e-01 1.087207171130895739e-01 1.092548179421527765e-01 1.542366608075799728e-01 2.188863568471376142e-01 2.238567726320029039e-01 2.275277087094924600e-01 2.404792579888475612e-01
1.540000000000000036e+01 2.627664867798533768e-02 1.189595646344702717e-01 1.236661132805023655e-01 1.272263462371576170e-01 1.338976212641041774e-01 1.687571716437037683e-01 2.338689528428834485e-01 2.385324168193403704e-01 2.431168278288221851e-01 2.526177470261734004e-01
1.550000000000000000e+01 2.985311224118147519e-02 1.233405277127904709e-01 1.296887178808907026e-01 1.335917180747692168e-01 1.411491486742194046e-01 1.758613934063557593e-01 2.463314833049662089e-01 2.506842911731152479e-01 2.563061817104219653e-01 2.627229778513219816e-01
1.559999999999999964e+01 2.535458339062602803e-02 1.189297685014001627e-01 1.235943555359212409e-01 1.274486116297091909e-01 1.343319779389442192e-01 1.704285383523905517e-01 2.525388381671390681e-01 2.563223072125911939e-01 2.618924030528367863e-01 2.679595080083742031e-01
1.569999999999999929e+01 1.536426932364819142e-02 1.094762529492098457e-01 1.107528947262580998e-01 1.143705315523778909e-01 1.201888633869101775e-01 1.587516853536262706e-01 2.516131785571186219e-01 2.545655914779687556e-01 2.591714456407719913e-01 2.661839194110456330e-01
1.580000000000000071e+01 5.683190444785818710e-03 1.088264361670378960e-01 1.034555866672249580e-01 9.880555394253708046e-02 1.002957541512479733e-01 1.493057691459995506e-01 2.473326807751483336e-01 2.532195450950352478e-01 2.495622834688138725e-01 2.616100915026352003e-01
1.590000000000000036e+01 7.695295426444822163e-04 9.312232131056183415e-02 9.492583083675651401e-02 9.855211136182334686e-02 1.039076133995707751e-01 1.451120580006192706e-01 2.588157736788073149e-01 2.497155603473416863e-01 2.445340663695799166e-01 2.463788537697939041e-01


==> anc/supplementary/braiding/path1_r=4.1/V=1/spectrum_ex.txt <==
0.000000000000000000e+00 -3.511716190407671630e-05 1.538633308837795977e-01 1.427074293731890597e-01 1.472576401275980384e-01 1.446011394729430355e-01 2.057846537505312046e-01 2.922773372708314388e-01 2.937786091884583839e-01 2.951675214821780635e-01 3.342285263863788436e-01
1.000000000000000056e-01 7.856630836751314151e-04 1.549977882406653462e-01 1.440311791172147471e-01 1.484819221967046410e-01 1.458052640533814281e-01 2.063898330408451554e-01 2.928614284133548296e-01 2.943602883654844460e-01 2.956990004441385489e-01 3.342724819264518143e-01
2.000000000000000111e-01 5.798357633195820940e-03 1.621497340524653274e-01 1.521361808890508149e-01 1.562502912047810666e-01 1.535378242147797945e-01 2.102952641172354808e-01 2.961986993910827315e-01 2.976873493206499965e-01 2.987692609655900888e-01 3.336711617153002574e-01
2.999999999999999889e-01 1.565341492015069613e-02 1.680709193022927317e-01 1.778091550733756909e-01 1.707242807018650721e-01 1.738919921997853502e-01 2.192745471778368427e-01 3.013456360253569111e-01 3.036878302390419448e-01 3.025561598442008671e-01 3.307509159426588186e-01
4.000000000000000222e-01 2.573670018712151744e-02 1.865131789786291516e-01 1.906670322266395545e-01 1.956009216185519706e-01 2.000661499536015020e-01 2.314235301200401329e-01 3.023329152916348628e-01 3.043467605015546806e-01 3.059330884510740312e-01 3.251431442022770790e-01
5.000000000000000000e-01 2.990765025209671246e-02 1.971745757233898111e-01 2.023676414971084525e-01 2.076267722598597598e-01 2.154476445100555748e-01 2.405381650918604064e-01 2.985946310126795789e-01 3.010142365602693770e-01 3.025834298309822423e-01 3.186839649844631639e-01
5.999999999999999778e-01 2.565094708631782128e-02 1.923398753866288613e-01 1.972998064338749302e-01 2.020350230041498552e-01 2.082703322831200021e-01 2.391434559269524640e-01 2.968614165114400461e-01 2.937919941481640929e-01 2.948380964537872240e-01 3.196151314348405492e-01
6.999999999999999556e-01 1.558713793262633644e-02 1.761633095188646358e-01 1.798493727239131312e-01 1.841993181222376097e-01 1.898426574319090065e-01 2.289100727647469247e-01 2.903636285684504381e-01 2.868876895781244940e-01 2.878907971767601381e-01 3.252370327621684765e-01
8.000000000000000444e-01 5.779874592903951579e-03 1.600381469063890394e-01 1.637493188501976948e-01 1.683278745032656676e-01 1.739708359241732283e-01 2.197703595000153054e-01 2.840204080337520587e-01 2.803583610951897453e-01 2.815470974794966885e-01 3.234461743420938284e-01
9.000000000000000222e-01 7.843823020382289807e-04 1.519347309505679477e-01 1.561404257235967930e-01 1.607353005330104112e-01 1.664149480989958740e-01 2.155901478251297243e-01 2.806036910725285827e-01 2.769460195955980586e-01 2.781972849785963597e-01 3.206032071659570826e-01
1.000000000000000000e+00 -3.441477508219676788e-05 1.506232372566690680e-01 1.549232544106588227e-01 1.595163378191580550e-01 1.652045045535612267e-01 2.149334630830423143e-01 2.800313477730500544e-01 2.763794322643962631e-01 2.776388928043640458e-01 3.200990307641859434e-01
1.100000000000000089e+00 8.131945336568441318e-04 1.515676807911017498e-01 1.557475406213230940e-01 1.602868110613734354e-01 1.659237119598342691e-01 2.152263305690217676e-01 2.804904963406780749e-01 2.767838692300903514e-01 2.780030198447122625e-01 3.203750512215453594e-01
1.199999999999999956e+00 6.054942619247751824e-03 1.574198364565280728e-01 1.608710814397089350e-01 1.650331294664152959e-01 1.704110545728450832e-01 2.170599130552264000e-01 2.831858633190943442e-01 2.790671230472509534e-01 2.800106570904234982e-01 3.216306712316782668e-01
1.300000000000000044e+00 1.676065837455793447e-02 1.798577000475531928e-01 1.691578191866882630e-01 1.746088268565958723e-01 1.715894775172243369e-01 2.208003573184118828e-01 2.873959852277739868e-01 2.823200506306273172e-01 2.826969967182532684e-01 3.203963687990270537e-01
1.399999999999999911e+00 2.856553976203998410e-02 1.803795924273903506e-01 1.907114945192778521e-01 1.835796886033211339e-01 1.850297979286548711e-01 2.238649451335757989e-01 2.816176004909197172e-01 2.829654688117524963e-01 2.880596906863004958e-01 3.124430781415902803e-01
1.500000000000000000e+00 3.426847263207561528e-02 1.825488232840229708e-01 1.865735380691400103e-01 1.885193995166244696e-01 1.940943865510201261e-01 2.206372329195399051e-01 2.756450120721883335e-01 2.779126977168902557e-01 2.819939098084621731e-01 3.037337649371659731e-01
1.600000000000000089e+00 2.976302805845085220e-02 1.712319790830544308e-01 1.755444095344810551e-01 1.802091705951195943e-01 1.827909553565811307e-01 2.093825053360316713e-01 2.665777670674760458e-01 2.719218946922638547e-01 2.690806219070258076e-01 3.002078642929729146e-01
1.699999999999999956e+00 1.795900951396115983e-02 1.523830868675224992e-01 1.566180651233993193e-01 1.658985279038581173e-01 1.621438368336995395e-01 1.971390679614610786e-01 2.558539074922337453e-01 2.609016587433874435e-01 2.586784659818747167e-01 2.992052509988885056e-01
1.800000000000000044e+00 6.579530113510862269e-03 1.366671566961708550e-01 1.407783099724539688e-01 1.523655892842397941e-01 1.457515369747394429e-01 1.895746214050792189e-01 2.468348970417600374e-01 2.516554352666338645e-01 2.497305596742532829e-01 2.950965100193452262e-01
1.899999999999999911e+00 8.943496084085922901e-04 1.292921707459100122e-01 1.333368767063118909e-01 1.458405347656911710e-01 1.380944135450057619e-01 1.865799491357481854e-01 2.424130215204300109e-01 2.470879779408387544e-01 2.452892125357104547e-01 2.915716854956698079e-01
2.000000000000000000e+00 -2.972134126306234312e-05 1.281162613961282226e-01 1.321500343312621562e-01 1.447912100656118251e-01 1.368768655738399898e-01 1.861285317028377739e-01 2.416947764890033101e-01 2.463452577210495098e-01 2.445653098546949622e-01 2.909451649319923505e-01
2.100000000000000089e+00 6.609802931621876990e-04 1.290579083756080991e-01 1.329488851823425466e-01 1.454337968292296612e-01 1.376504185478042430e-01 1.865196078325734030e-01 2.423383364660795236e-01 2.469214262613361743e-01 2.450969812294016004e-01 2.912959315174365460e-01
2.200000000000000178e+00 4.893971005457906261e-03 1.348724364356878314e-01 1.378727087649414540e-01 1.493974738070614761e-01 1.424725282609901333e-01 1.889790256905408972e-01 2.462632820130526701e-01 2.504986371343289608e-01 2.483567619189422371e-01 2.931162381814315099e-01
2.299999999999999822e+00 1.330847954716873026e-02 1.463272590426488162e-01 1.479158052683327007e-01 1.526948403612389260e-01 1.574340832722252448e-01 1.942249452796223075e-01 2.579363447247670638e-01 2.549537645719143208e-01 2.539930168618733108e-01 2.949547305143793152e-01
2.399999999999999911e+00 2.210727396363832212e-02 1.563224446202351181e-01 1.595463102864585758e-01 1.648363062859242445e-01 1.662351969750092140e-01 2.002347313056407063e-01 2.613935385226929253e-01 2.671196036830499332e-01 2.634452382093296907e-01 2.943155500048380002e-01
2.500000000000000000e+00 2.588432641358327096e-02 1.583836209701087461e-01 1.644453746521144233e-01 1.689040768670308779e-01 1.717191367662641299e-01 2.021580683849117099e-01 2.646766409267244935e-01 2.686921963361382226e-01 2.772042838171808743e-01 2.912882893606867363e-01
2.600000000000000089e+00 2.219714506996559727e-02 1.510117705456473503e-01 1.589764090091092263e-01 1.631982855534519772e-01 1.682501175190435627e-01 1.967875859472379696e-01 2.622414369435799864e-01 2.678146827114666340e-01 2.833097215989746620e-01 2.899864017266026162e-01
2.700000000000000178e+00 1.340906290393640427e-02 1.386073821348633717e-01 1.470648595722605367e-01 1.520676435014901018e-01 1.592600639719265188e-01 1.883143601902992070e-01 2.555065484109600993e-01 2.622201348795644704e-01 2.761938868177631345e-01 2.969322014433394830e-01
2.799999999999999822e+00 4.943645358114616070e-03 1.278937722210200523e-01 1.362667606464179060e-01 1.423311720539449932e-01 1.509228942697010412e-01 1.821326765023374983e-01 2.487128827317793001e-01 2.559596514592690220e-01 2.686921870275325586e-01 3.011790149031866592e-01
2.899999999999999911e+00 6.702615635590158721e-04 1.227238619883255638e-01 1.310474593823115763e-01 1.376527339893136304e-01 1.468056718320691345e-01 1.794907908936749230e-01 2.452172412965638038e-01 2.526243998584824513e-01 2.648486775175138974e-01 3.026716582194512450e-01
3.000000000000000000e+00 -2.785085317864879231e-05 1.218907941733475414e-01 1.302089659655034648e-01 1.369005831414734919e-01 1.461380247655812148e-01 1.790835673492965074e-01 2.446428992159638272e-01 2.520710597882341308e-01 2.642179183513403973e-01 3.028732624489946512e-01
3.100000000000000089e+00 6.199176967909155421e-04 1.225473594136001487e-01 1.308998102034492905e-01 1.376548337734078697e-01 1.467043129835969018e-01 1.793595723546164422e-01 2.452481097958347511e-01 2.526529751150713432e-01 2.646656866898317029e-01 3.028616442417786936e-01
3.200000000000000178e+00 4.599408874772296409e-03 1.265868212928088765e-01 1.351411488770776770e-01 1.423596985618122424e-01 1.501866717244177696e-01 1.811161115017230483e-01 2.489519514270349954e-01 2.562464354368420016e-01 2.673805606281199343e-01 3.026128303467482961e-01
3.299999999999999822e+00 1.256440749265873638e-02 1.347116065906225069e-01 1.436069077365976221e-01 1.520845762447196325e-01 1.571682057648443875e-01 1.850445568037606403e-01 2.562933210534000250e-01 2.635954787165322721e-01 2.725961456729089072e-01 3.013142908466773240e-01
3.399999999999999911e+00 2.098174593200216251e-02 1.433337773847478958e-01 1.524458209851361490e-01 1.619461491352504057e-01 1.648309980875591607e-01 1.901990059674708855e-01 2.640929931940199649e-01 2.720565226380035062e-01 2.775861118095487301e-01 2.982655791085131458e-01
3.500000000000000000e+00 2.461205140848682013e-02 1.468235804863727567e-01 1.557993722204505105e-01 1.639462546862553161e-01 1.683797416289983528e-01 1.931465734051752148e-01 2.681972117685298973e-01 2.767172781940318016e-01 2.793855871868673457e-01 2.946112852404494942e-01
3.600000000000000089e+00 2.101588761060822763e-02 1.425069360751048952e-01 1.509001572438875838e-01 1.576201884704421519e-01 1.632513286001457120e-01 1.906154244083142490e-01 2.668028469530327462e-01 2.726289603819603280e-01 2.765965981249381977e-01 2.945003200380357788e-01
3.700000000000000178e+00 1.259267597036128027e-02 1.332787625812005272e-01 1.407065250798084644e-01 1.468360887443530549e-01 1.531403694073321664e-01 1.849771349681771093e-01 2.614267053218495285e-01 2.643713289475073669e-01 2.692693259857238397e-01 2.954335102632887899e-01
3.799999999999999822e+00 4.609388686339203206e-03 1.248142389190777801e-01 1.313554997608641084e-01 1.373708715827635096e-01 1.445205100728103043e-01 1.803927811143987148e-01 2.558066034419491652e-01 2.569428783149921847e-01 2.626326937320076493e-01 2.945435058590205601e-01
3.899999999999999911e+00 6.215833742881374724e-04 1.206385133925075431e-01 1.267638100443395366e-01 1.327899469814741162e-01 1.404474859153670707e-01 1.783281918082113282e-01 2.534326252098922927e-01 2.527367234184801914e-01 2.593697785019122848e-01 2.935275348057918565e-01
4.000000000000000000e+00 -2.738684941551009202e-05 1.199609674719231134e-01 1.260214593752458367e-01 1.320524779096095558e-01 1.397959979258655838e-01 1.780044606649104910e-01 2.528963498637435414e-01 2.521983587919408021e-01 2.588403136859962483e-01 2.933291078703245680e-01
4.099999999999999645e+00 7.586687875864354079e-04 1.208741345839250414e-01 1.269107513378595065e-01 1.329245746371263137e-01 1.403383153844655895e-01 1.784196451708306985e-01 2.535245953074634073e-01 2.528821145847167662e-01 2.595009129142727966e-01 2.934335133949265151e-01
4.200000000000000178e+00 5.598126908862690113e-03 1.265584196484925428e-01 1.324926169498499562e-01 1.383551826800359930e-01 1.438807403275049468e-01 1.810597873950980374e-01 2.564675873762908842e-01 2.577735363947384339e-01 2.636080345570029904e-01 2.936807746214045167e-01
4.299999999999999822e+00 1.531557103514179750e-02 1.384843436388243365e-01 1.444168251101875800e-01 1.488106213224885399e-01 1.536108294210026814e-01 1.868615744094607733e-01 2.624094513761199843e-01 2.656181998730900440e-01 2.719684597366476275e-01 2.920172549036910703e-01
4.400000000000000355e+00 2.551370239796703701e-02 1.529653760555290953e-01 1.707550600124002893e-01 1.586146017915246731e-01 1.611158707075839858e-01 1.940462027822943414e-01 2.656951919699311881e-01 2.706628217545527515e-01 2.778365967114903023e-01 2.873037041382707768e-01
4.500000000000000000e+00 2.966168043138671384e-02 1.643858950210769776e-01 1.693629605151077966e-01 1.735257052690858948e-01 1.869488590928508609e-01 1.983354214357482270e-01 2.590783164784881132e-01 2.690074321967931281e-01 2.655909894106669444e-01 2.852252389467295202e-01
4.599999999999999645e+00 2.508510598837782740e-02 1.698082900431333309e-01 1.744898646394515418e-01 1.799330656133394102e-01 1.914934033556399962e-01 1.984218516952535594e-01 2.409587899264723498e-01 2.489082707613733403e-01 2.549432087354002729e-01 2.829198538973973776e-01
4.700000000000000178e+00 1.495628740463993134e-02 1.686866178479887179e-01 1.739847359358309420e-01 1.801564689666005081e-01 1.830746080912889207e-01 1.965314229059445528e-01 2.194527843775195830e-01 2.301125064578556922e-01 2.382577006892289684e-01 2.826012088616664530e-01
4.799999999999999822e+00 5.470278385948894664e-03 1.645271893185936696e-01 1.689756462115888647e-01 1.761406572723928088e-01 1.781351088228859403e-01 1.921738043784942118e-01 2.039016010192782613e-01 2.162199134105400877e-01 2.257239799743943898e-01 2.745889631670249131e-01
4.900000000000000355e+00 7.424788210842251084e-04 1.617392351419975893e-01 1.650405478892043587e-01 1.737038492722767502e-01 1.766316057453880262e-01 1.892710232835549400e-01 1.974028890353042021e-01 2.101240641153913069e-01 2.201042848698435417e-01 2.691610487030538512e-01
5.000000000000000000e+00 -2.673714446894025077e-05 1.612354563586902712e-01 1.643719510338290390e-01 1.733044913344356786e-01 1.763764212411026711e-01 1.887440115048790723e-01 1.964366846719345916e-01 2.091795704281460833e-01 2.192218560424443741e-01 2.682819182490664423e-01
5.099999999999999645e+00 8.383926595721036181e-04 1.621714852344580682e-01 1.652717918657368723e-01 1.739739892657439779e-01 1.770004731051665614e-01 1.891843652698606548e-01 1.974176738300824352e-01 2.100768230834317574e-01 2.199194491980903943e-01 2.682943802982825088e-01
5.200000000000000178e+00 6.178015340574955633e-03 1.677782172878186095e-01 1.708789570428559113e-01 1.779755209768066893e-01 1.807851541686348040e-01 1.919899092403125063e-01 2.035967275262588194e-01 2.158228426334872219e-01 2.242082683598691506e-01 2.682114529329041597e-01
5.299999999999999822e+00 1.702500409098291548e-02 1.771704297606473966e-01 1.822373217858593297e-01 1.857016824950089018e-01 1.889155032445183346e-01 1.986400903383098160e-01 2.167254569796142893e-01 2.282248359515398894e-01 2.327340998154792118e-01 2.670610654877621504e-01
5.400000000000000355e+00 2.888208204769163526e-02 1.826073923561895018e-01 1.915181329077496886e-01 1.942413032991270605e-01 2.008819096892424105e-01 2.071867309455403539e-01 2.320035717287488586e-01 2.390770824370836711e-01 2.434432051318783097e-01 2.635683869871116025e-01
5.500000000000000000e+00 3.453424233784419678e-02 1.836246198882462155e-01 1.885315570871010649e-01 1.977762468242204030e-01 2.039781767928568468e-01 2.106192793548949949e-01 2.365384134052310183e-01 2.405194544039936655e-01 2.453638747595293657e-01 2.622148119966961621e-01
5.599999999999999645e+00 2.998178098419021845e-02 1.729164252014303016e-01 1.786910286850460772e-01 1.903059500020501393e-01 1.939286224499773559e-01 2.007944478118569576e-01 2.222095566405906664e-01 2.331133866264045729e-01 2.395646475357555427e-01 2.596841560014337413e-01
5.700000000000000178e+00 1.813980217354507762e-02 1.524451021368094239e-01 1.608454256651660474e-01 1.734766488158764053e-01 1.781000674103881687e-01 1.916355224209396746e-01 2.049646592722155769e-01 2.204340678780928597e-01 2.288470301286194275e-01 2.515989093590743075e-01
5.799999999999999822e+00 6.669370955912106401e-03 1.356862467054934518e-01 1.445125573090993154e-01 1.568968473182466294e-01 1.620394874267572782e-01 1.893890164294114442e-01 1.924204970829634653e-01 2.096774152385824652e-01 2.183708132836337523e-01 2.443871724801612300e-01
5.900000000000000355e+00 9.104025383741869626e-04 1.278268557632426805e-01 1.367198259350227152e-01 1.489990297222615057e-01 1.543715178687563860e-01 1.852170141593858788e-01 1.898452021113806731e-01 2.044686993294157762e-01 2.131048577340802497e-01 2.411199700828024761e-01
6.000000000000000000e+00 -2.756298447322234202e-05 1.265729043132908516e-01 1.354721984394108292e-01 1.477367085386956658e-01 1.531468183779068626e-01 1.842982261822220247e-01 1.896787491881461729e-01 2.036308311440209462e-01 2.122475829260668800e-01 2.406107098233704611e-01
6.099999999999999645e+00 6.656639386449974887e-04 1.274139195847787120e-01 1.364148763466741243e-01 1.484687188599882468e-01 1.539027525619365011e-01 1.849349168042911662e-01 1.903961185141342105e-01 2.043105053500988699e-01 2.129309186854451974e-01 2.406880777520301051e-01
6.200000000000000178e+00 4.903520314746832517e-03 1.325871528158636126e-01 1.423205351138196462e-01 1.528932037113477638e-01 1.585134377837646158e-01 1.887643619398683970e-01 1.948010979234151008e-01 2.086896877630525782e-01 2.171922735359492485e-01 2.412048521375053933e-01
6.299999999999999822e+00 1.327332396088289589e-02 1.430152996232378904e-01 1.547838394247413041e-01 1.611998513658150778e-01 1.676110656017523459e-01 1.961140879564168826e-01 2.030005658619030984e-01 2.186461701106671429e-01 2.260982822924620661e-01 2.430391235877329137e-01
6.400000000000000355e+00 2.195619625562519189e-02 1.543624040939305109e-01 1.695234344204082644e-01 1.671864537363852432e-01 1.776148409632867520e-01 2.039190747932192738e-01 2.077521389195658985e-01 2.307390792517899636e-01 2.365876574186873138e-01 2.495407866524100848e-01
6.500000000000000000e+00 2.569510554106366543e-02 1.600231612786180424e-01 1.664196901426721331e-01 1.734885706321548926e-01 1.828757938299511998e-01 2.022358587778056993e-01 2.103735018297119841e-01 2.345695457810202389e-01 2.463872552468674981e-01 2.587124903368830386e-01
6.599999999999999645e+00 2.212840114045830364e-02 1.563476225186494761e-01 1.567066726341838634e-01 1.649102432343366731e-01 1.764732046856280767e-01 1.916046241129891747e-01 2.137278947508075289e-01 2.297114004703837420e-01 2.496756134481185607e-01 2.611788508303939382e-01
6.700000000000000178e+00 1.345373654251171350e-02 1.422003687850272313e-01 1.471592875742955553e-01 1.491998571948077168e-01 1.638371641514476951e-01 1.815568479281952086e-01 2.104548267014241525e-01 2.220741708953316018e-01 2.448054194478118395e-01 2.582122010203586338e-01
6.799999999999999822e+00 4.988134518465322728e-03 1.305009818882800765e-01 1.354922909615632887e-01 1.383813994119559854e-01 1.532156847720939630e-01 1.746429134090669855e-01 2.039101884335056125e-01 2.161111557618448920e-01 2.375229034033160269e-01 2.552305744930132847e-01
6.900000000000000355e+00 6.828796725387034985e-04 1.248829031684855762e-01 1.293100777555713510e-01 1.338153463019991773e-01 1.481689175528095037e-01 1.715815020088564125e-01 2.001963975951588370e-01 2.131117279703077516e-01 2.335757464114464887e-01 2.537802379197492408e-01
7.000000000000000000e+00 -2.223127122734211745e-05 1.239751294852609043e-01 1.283299991089492664e-01 1.330761106891935330e-01 1.473595795133950115e-01 1.710995063913953174e-01 1.995792754567712601e-01 2.126134295000958185e-01 2.329255816880214103e-01 2.535436856396518501e-01
7.099999999999999645e+00 5.834302157668892893e-04 1.245895635375513233e-01 1.289593135229177012e-01 1.340494490074085887e-01 1.482530515302068475e-01 1.714967054268530799e-01 2.000698653621200418e-01 2.133148092295550080e-01 2.337511355203480135e-01 2.541457238802750096e-01
7.200000000000000178e+00 4.263365329007154717e-03 1.282978907825647330e-01 1.327656914945067601e-01 1.400628154904970668e-01 1.538028971259944033e-01 1.736985562517021631e-01 2.033475036201317365e-01 2.177335115541921551e-01 2.388848998124514234e-01 2.579285352204123138e-01
7.299999999999999822e+00 1.141389233541000546e-02 1.352877560207900731e-01 1.399837425457718942e-01 1.521897265692283008e-01 1.650331817843999627e-01 1.769797799798974725e-01 2.116302062501578818e-01 2.272218024409462800e-01 2.495174596805422584e-01 2.659364061906824284e-01
7.400000000000000355e+00 1.865610546152565025e-02 1.414659768056521771e-01 1.464093968418722913e-01 1.648170763776605208e-01 1.719249410042233417e-01 1.834883549364990929e-01 2.236915401115206758e-01 2.393701147099868698e-01 2.614205247799389897e-01 2.749089056551135557e-01
7.500000000000000000e+00 2.168900899184245806e-02 1.416207207571676396e-01 1.465207738204516719e-01 1.661711604564664047e-01 1.700151088704332236e-01 1.906156966117357188e-01 2.315800077513126831e-01 2.505511975543299741e-01 2.671649930607898904e-01 2.783355943539465582e-01
7.599999999999999645e+00 1.870642292466306172e-02 1.340590935987233112e-01 1.385532681203695549e-01 1.541317678844654759e-01 1.644121920280026961e-01 1.877341277963442412e-01 2.299220874464376341e-01 2.555459708158710486e-01 2.632105626852780378e-01 2.743792503383503667e-01
7.700000000000000178e+00 1.145457069364954304e-02 1.220998960253146248e-01 1.261549844420399857e-01 1.394628768268427466e-01 1.524584630387700590e-01 1.789236975447859868e-01 2.222103529897110630e-01 2.491666690761842329e-01 2.551288942110864766e-01 2.695628813562437887e-01
7.799999999999999822e+00 4.276113617859410125e-03 1.116748264059496537e-01 1.155303141757251378e-01 1.277588448393536247e-01 1.415794633444054929e-01 1.713175459099103293e-01 2.145944744966012674e-01 2.401207598171619939e-01 2.476067068741432120e-01 2.667942951354880243e-01
7.900000000000000355e+00 5.848801855654855823e-04 1.065865119561752450e-01 1.104148175616577882e-01 1.222597470428615912e-01 1.362569993241321831e-01 1.678052275060719634e-01 2.107722950174879539e-01 2.355994762631761219e-01 2.437225970223945715e-01 2.655095054301229718e-01
8.000000000000000000e+00 -2.224070216700373739e-05 1.057628972717492150e-01 1.095914133612609365e-01 1.213804585808385822e-01 1.353968472279034607e-01 1.672502871523607881e-01 2.101499932795974634e-01 2.348691947924746448e-01 2.430870978741794530e-01 2.652988104135803882e-01
8.099999999999999645e+00 7.163592485006154472e-04 1.066729447385296736e-01 1.104881453864139940e-01 1.222882744603480537e-01 1.363728875977352206e-01 1.676131914778031529e-01 2.107544658798498061e-01 2.354599242073375787e-01 2.436228511837037758e-01 2.655199936487421253e-01
8.199999999999999289e+00 5.248363447964564561e-03 1.123752175227810540e-01 1.161007715511554739e-01 1.278780942963752554e-01 1.424788913590018247e-01 1.698962394588157954e-01 2.146055814712733156e-01 2.390285633174379087e-01 2.468505609249955768e-01 2.667979710845764241e-01
8.300000000000000711e+00 1.428794323662000570e-02 1.245718209001463739e-01 1.280630543418695699e-01 1.391943550837653476e-01 1.552047682371056614e-01 1.750420229440023123e-01 2.232548545281841379e-01 2.456770826419673870e-01 2.528249448021754331e-01 2.686687812101575812e-01
8.400000000000000355e+00 2.378778174709384949e-02 1.398788229835365160e-01 1.429598595161137575e-01 1.518098051481684418e-01 1.687711615749152294e-01 1.829928271556098551e-01 2.350664980306960972e-01 2.507538042579045001e-01 2.573845798528939799e-01 2.678769800825400726e-01
8.500000000000000000e+00 2.787780791722240317e-02 1.517670703732853787e-01 1.544003224026807564e-01 1.596759140279049027e-01 1.740145648325108207e-01 1.906292152391153016e-01 2.428101749850417879e-01 2.479057965174114309e-01 2.548429982444918029e-01 2.616730671526404373e-01
8.599999999999999645e+00 2.389385057011984489e-02 1.555369183751230677e-01 1.580968332095481488e-01 1.602958377091081021e-01 1.684020050641785449e-01 1.921984196876872775e-01 2.323675583523923394e-01 2.350554252558009760e-01 2.434473156860488818e-01 2.582026791384304798e-01
8.699999999999999289e+00 1.442816087454726857e-02 1.514885632731380327e-01 1.570509153956098636e-01 1.544309934771675996e-01 1.548607360891504359e-01 1.883314004915533357e-01 2.138467001353016872e-01 2.171780651416179431e-01 2.282080622085968513e-01 2.551655294634634918e-01
8.800000000000000711e+00 5.320894742045913922e-03 1.425875713910967624e-01 1.469747888990032281e-01 1.485732766798088245e-01 1.506904634096134510e-01 1.827562300470629286e-01 1.996680985125335595e-01 2.040361485381688433e-01 2.163508836643943667e-01 2.516503057279117495e-01
8.900000000000000355e+00 7.229594101552817148e-04 1.371528516582666002e-01 1.432046592229304915e-01 1.452619327245845970e-01 1.476677483372271227e-01 1.792164248257655801e-01 1.933270811398575539e-01 1.984985934296838173e-01 2.110696578263966394e-01 2.498468071682605207e-01
9.000000000000000000e+00 -2.830438992519984068e-05 1.362573393896859830e-01 1.425763534737750637e-01 1.447117977884125883e-01 1.471618505960329004e-01 1.785881174214399569e-01 1.923287730402637730e-01 1.976586341949537473e-01 2.102502772067977033e-01 2.495539269825343687e-01
9.099999999999999645e+00 8.579626063859656197e-04 1.375225171943168789e-01 1.438541627101366238e-01 1.460426248302178764e-01 1.484798356673115438e-01 1.791067068168979981e-01 1.931410692957531705e-01 1.984209415965070555e-01 2.111115937032031209e-01 2.497277959439500039e-01
9.199999999999999289e+00 6.280591966981650433e-03 1.453559522898238976e-01 1.518330862811036186e-01 1.544195422776346027e-01 1.567654141328995165e-01 1.823875333372214080e-01 1.981044362041397833e-01 2.031088954651692202e-01 2.163733397901680955e-01 2.507938486662955602e-01
9.300000000000000711e+00 1.697860740279271557e-02 1.612273074100969983e-01 1.686778734530945401e-01 1.723490607634035054e-01 1.746107621464031978e-01 1.901530362051364331e-01 2.077876059875053139e-01 2.123052461711111560e-01 2.264868055951767267e-01 2.531835436478245827e-01
9.400000000000000355e+00 2.786408496542373131e-02 1.777983786767619312e-01 1.881527008253682520e-01 1.935703722944105143e-01 1.964992108164004825e-01 2.030657708034538378e-01 2.177679514954393714e-01 2.216810771216460862e-01 2.352258379208238548e-01 2.571696523744787521e-01
9.500000000000000000e+00 3.198407315014951263e-02 1.863761987457940028e-01 1.972825909519369258e-01 2.044646119523479133e-01 2.072687263689772796e-01 2.126229876624592396e-01 2.385899270553807350e-01 2.258983338800617524e-01 2.285251954166077071e-01 2.607374405057901190e-01
9.599999999999999645e+00 2.679181472332152827e-02 1.855632162924560624e-01 1.903527755082337070e-01 1.965014595495442329e-01 2.001299303924918838e-01 2.073061027145677027e-01 2.253452910609275994e-01 2.329663428801995173e-01 2.408099741374210012e-01 2.621429346479081657e-01
9.699999999999999289e+00 1.585035261622221026e-02 1.718254162269594043e-01 1.781827227884823506e-01 1.827755078259339083e-01 1.852342072642310100e-01 1.947921246727573885e-01 2.178937011970231707e-01 2.299736074097418204e-01 2.355360957340076888e-01 2.635519548405967361e-01
9.800000000000000711e+00 5.765924003001945443e-03 1.581674421741258163e-01 1.639091910132168262e-01 1.689171126827703762e-01 1.762787570912222879e-01 1.871685162190210028e-01 2.095470673704605269e-01 2.241751009317992371e-01 2.285726849194869015e-01 2.638439488009706735e-01
9.900000000000000355e+00 7.800332442722864978e-04 1.516383852416690881e-01 1.570404620170183785e-01 1.620412334053600023e-01 1.712538339525874198e-01 1.845867929239389527e-01 2.052582319277093947e-01 2.208401560680851305e-01 2.249497754132387950e-01 2.635238921862189110e-01
1.000000000000000000e+01 -2.897173142850623689e-05 1.505920166524377102e-01 1.559389782499623345e-01 1.609407736364574515e-01 1.704097506558961694e-01 1.842041922931717812e-01 2.045615042557724361e-01 2.202794793926620698e-01 2.243566407757628944e-01 2.634399692629399437e-01
1.009999999999999964e+01 6.779718866016893946e-04 1.515375839358117649e-01 1.567931389054215419e-01 1.617532888440159078e-01 1.710513157750646329e-01 1.846903403859464776e-01 2.051231378449886456e-01 2.206498421016554468e-01 2.249499899417680970e-01 2.639092309961930116e-01
1.019999999999999929e+01 5.034988942453283607e-03 1.573193054941020852e-01 1.619402198335982423e-01 1.668383594255445079e-01 1.752854534293190325e-01 1.878616766997434628e-01 2.085103900643867636e-01 2.228337350628190328e-01 2.286796376074838322e-01 2.666920119165185898e-01
1.030000000000000071e+01 1.382863405644574502e-02 1.679113704507488314e-01 1.717222422230810785e-01 1.785241346131242468e-01 1.856208785584210763e-01 1.953793477436464587e-01 2.147332698123234629e-01 2.265754097585802873e-01 2.365726109175000924e-01 2.711934037831116306e-01
1.040000000000000036e+01 2.321582532601911691e-02 1.751107699856286337e-01 1.853889867321902862e-01 1.939912752210390112e-01 1.988435912727575250e-01 2.068661156944805735e-01 2.195456028351383537e-01 2.284279021376085794e-01 2.450228485029766479e-01 2.713218461391024294e-01
1.050000000000000000e+01 2.723932962689498000e-02 1.775460494350933338e-01 1.958091813482080168e-01 2.025407194299465308e-01 2.067376070339250471e-01 2.132066930001277338e-01 2.244521445410903315e-01 2.213081279565873583e-01 2.471770898142261752e-01 2.681379611188239309e-01
1.059999999999999964e+01 2.311442762504039780e-02 1.750227990868480077e-01 1.966711238774286885e-01 1.980990405125481746e-01 2.010191137193118593e-01 2.092789159888754635e-01 2.184064499739524490e-01 2.131367789919852151e-01 2.435177833413381954e-01 2.715618498533129421e-01
1.069999999999999929e+01 1.372852512706390464e-02 1.690015502013641202e-01 1.812342384344953483e-01 1.891967059769942006e-01 1.920081703332927880e-01 1.950072660697306781e-01 2.035662014695811262e-01 2.142617207982343008e-01 2.329140574650305495e-01 2.779339641509400716e-01
1.080000000000000071e+01 4.995928002123314719e-03 1.617439731453234331e-01 1.689121983730278165e-01 1.779279654397639410e-01 1.805157632908762078e-01 1.876217269300032853e-01 1.976310261895705966e-01 2.097687347575402927e-01 2.235785638447655710e-01 2.720655056207519906e-01
1.090000000000000036e+01 6.796594480363915081e-04 1.567952724268820430e-01 1.641024237432798794e-01 1.720306079464924420e-01 1.752298777454060486e-01 1.846001670971150199e-01 1.948602167972253163e-01 2.073159568132399710e-01 2.192933914485441504e-01 2.686838117364610534e-01
1.100000000000000000e+01 -2.020940038688063170e-05 1.559065856950375972e-01 1.633923196497818753e-01 1.710836684857199586e-01 1.743990078757909346e-01 1.841273963844999584e-01 1.944118396317928710e-01 2.069070135544042455e-01 2.186186926941072195e-01 2.681310104414987294e-01
1.109999999999999964e+01 7.491357835978391250e-04 1.564181063537803951e-01 1.640545543826700536e-01 1.715221248174823299e-01 1.747209977131264635e-01 1.846330127993698611e-01 1.953595319725093538e-01 2.077589344058769494e-01 2.194166456461213444e-01 2.689690379074472504e-01
1.119999999999999929e+01 5.484504993336261625e-03 1.593825137284157756e-01 1.677594095250088957e-01 1.741061146594423681e-01 1.767518575854822860e-01 1.875239383678745653e-01 2.016653274288826847e-01 2.133118490745025686e-01 2.244874970674437253e-01 2.740631862650554917e-01
1.130000000000000071e+01 1.502352363336517151e-02 1.642169996927601572e-01 1.724172010679344003e-01 1.778462587355431890e-01 1.826945395534971539e-01 1.922010618793912329e-01 2.166864176373963780e-01 2.262824745943123050e-01 2.357481267695762661e-01 2.806887726848361075e-01
1.140000000000000036e+01 2.526894040792823301e-02 1.664689467321771033e-01 1.732202042805355002e-01 1.782786380891749900e-01 1.896947176507652044e-01 1.953668262067595196e-01 2.373707543400888909e-01 2.442461572002811998e-01 2.506964886089157463e-01 2.794228644103446957e-01
1.150000000000000000e+01 2.991116643309389006e-02 1.621390836610636932e-01 1.685309437523088982e-01 1.724394720712630891e-01 1.846224371289257871e-01 1.961637554409940976e-01 2.541591159400042876e-01 2.595477361263843208e-01 2.640344596358800144e-01 2.797331705605440866e-01
1.159999999999999964e+01 2.568334052995178626e-02 1.515164629694305265e-01 1.580236836849868987e-01 1.604967640972112253e-01 1.692989003059409414e-01 1.919730711716192972e-01 2.595697478600382246e-01 2.630804736702986313e-01 2.727326922129783560e-01 2.802183860061258636e-01
1.169999999999999929e+01 1.537154923585179814e-02 1.378974389530641109e-01 1.435461585755973546e-01 1.478321207933104009e-01 1.532646938493358868e-01 1.854867892063583601e-01 2.556263967142439753e-01 2.648077360150852266e-01 2.574690397345745785e-01 2.856459521398805879e-01
1.180000000000000071e+01 5.607095502355444877e-03 1.264962940946920134e-01 1.315688051152148763e-01 1.371815979840866895e-01 1.437843398233216163e-01 1.804224698358768697e-01 2.554874332587073749e-01 2.490578080748271916e-01 2.499040501887639654e-01 2.876660696250469829e-01
1.190000000000000036e+01 7.610606634438726826e-04 1.209691543681601367e-01 1.260240707593288656e-01 1.319408833840898798e-01 1.400122457922909902e-01 1.781428653900976877e-01 2.447180111899019128e-01 2.463509483463026672e-01 2.510403253245429567e-01 2.875848525925164823e-01
1.200000000000000000e+01 -2.515365856571994728e-05 1.200757443744649711e-01 1.251451372677349627e-01 1.311006021758669426e-01 1.394288448159778648e-01 1.777849875634303634e-01 2.439707054733960545e-01 2.457799318734974758e-01 2.503324245598649855e-01 2.875060691141311242e-01
1.209999999999999964e+01 6.236280746800660453e-04 1.207890580108194195e-01 1.259118146431755236e-01 1.318702143531511051e-01 1.400932844535138777e-01 1.781303680143444812e-01 2.444952644246833617e-01 2.464068037148800516e-01 2.508905996913151082e-01 2.876989081424313199e-01
1.219999999999999929e+01 4.602565497341397534e-03 1.251575477493797606e-01 1.306508395347859841e-01 1.366466671291274582e-01 1.442294380326988312e-01 1.803270511277796917e-01 2.476104942718700686e-01 2.503248969261920309e-01 2.543352047723571041e-01 2.886746107097253322e-01
1.230000000000000071e+01 1.252775996964892828e-02 1.338577841213511865e-01 1.402389055063825163e-01 1.464661418157860440e-01 1.528987973431251979e-01 1.851513203542529129e-01 2.534290584453213202e-01 2.582850550563480230e-01 2.614324286567141220e-01 2.894542045721587575e-01
1.240000000000000036e+01 2.083244077169896583e-02 1.430088970111678404e-01 1.504070818701840340e-01 1.574138298825305815e-01 1.629938618139260831e-01 1.908028445545568441e-01 2.588511758562306309e-01 2.665582979661787477e-01 2.697341525127301964e-01 2.882820369175307373e-01
1.250000000000000000e+01 2.436647692114457184e-02 1.467496476081128209e-01 1.546958803941833605e-01 1.635897739414132468e-01 1.680057131042350382e-01 1.922629008079427826e-01 2.600795956497845007e-01 2.731025492460982251e-01 2.698290132133862040e-01 2.882121304184480093e-01
1.259999999999999964e+01 2.081097348342151460e-02 1.423282892551432088e-01 1.502605986260923121e-01 1.607893712366283701e-01 1.649747028733587195e-01 1.866778760470967080e-01 2.557390235608286710e-01 2.641558506187325905e-01 2.707274484811659776e-01 2.912713057609733758e-01
1.269999999999999929e+01 1.250466548403639418e-02 1.327406061704946016e-01 1.402849351226159447e-01 1.496795776319495563e-01 1.577657178086752654e-01 1.789936306804948696e-01 2.476302072764360873e-01 2.546578951568664873e-01 2.650105704754111002e-01 2.929159196370436646e-01
1.280000000000000071e+01 4.588948905297346448e-03 1.239289885310057154e-01 1.310404157038186634e-01 1.390574353121280526e-01 1.502742030092097392e-01 1.739818639762729935e-01 2.399431238008387923e-01 2.465038759256950873e-01 2.591713130720177949e-01 2.930979368835872623e-01
1.290000000000000036e+01 6.163671120888451933e-04 1.195873041996226710e-01 1.264704292998192203e-01 1.338989251998193297e-01 1.463982312386073736e-01 1.719321411176000514e-01 2.360341767839522764e-01 2.425339520027092466e-01 2.561430322918167302e-01 2.929293406077822515e-01
1.300000000000000000e+01 -3.131888238765509767e-05 1.188835302680704975e-01 1.257290183121040905e-01 1.330702202659459765e-01 1.457629633494261778e-01 1.716185520444674095e-01 2.353933829265407729e-01 2.418920129898309013e-01 2.556439332180948654e-01 2.928866066258740131e-01
1.309999999999999964e+01 6.667328904808578465e-04 1.197582198343968840e-01 1.266012016778759741e-01 1.338487656642203816e-01 1.464413945763891334e-01 1.720811479074411676e-01 2.360036627486058747e-01 2.424811748283814683e-01 2.563253211346705474e-01 2.927299980725676654e-01
1.319999999999999929e+01 4.937737935825189245e-03 1.251831229105833665e-01 1.320631630609265805e-01 1.387072282896776587e-01 1.506209653350695510e-01 1.751065032332942417e-01 2.397348553394852977e-01 2.460612468352031679e-01 2.604889427257929269e-01 2.915916334627042805e-01
1.330000000000000071e+01 1.338540014049359808e-02 1.364261041640521810e-01 1.435521985931856315e-01 1.489341744867955508e-01 1.590728369933420150e-01 1.823513715826667880e-01 2.470909345601224327e-01 2.529687935344272498e-01 2.686936694336305442e-01 2.883614352378620072e-01
1.340000000000000036e+01 2.212798317340244209e-02 1.495779766232448182e-01 1.566091180252300874e-01 1.610404362066849282e-01 1.683016657510071623e-01 1.926850363183618686e-01 2.546385870392871009e-01 2.596483675193738128e-01 2.767626878677277302e-01 2.831466596181700379e-01
1.350000000000000000e+01 2.577991036039296857e-02 1.578358246760894479e-01 1.633177550350516649e-01 1.682981137990108289e-01 1.722664763154987677e-01 1.999978730764796486e-01 2.578375538561670233e-01 2.616409534645715018e-01 2.719956826805401962e-01 2.861526410315188840e-01
1.359999999999999964e+01 2.202677259456131686e-02 1.565532658622544593e-01 1.595926042520897370e-01 1.659558847120571612e-01 1.672185445131554038e-01 1.992520945090524298e-01 2.551738258047026586e-01 2.570039923647155500e-01 2.627269616342315928e-01 2.907379129911603632e-01
1.369999999999999929e+01 1.327674108242826896e-02 1.471232387293648358e-01 1.488298451937581923e-01 1.540667208540656696e-01 1.594928541480334638e-01 1.935811569574706070e-01 2.533610436476222416e-01 2.484096422304282459e-01 2.487681522703041881e-01 2.923189555254373517e-01
1.380000000000000071e+01 4.885710565212583907e-03 1.363531159867674147e-01 1.437798348496168721e-01 1.387235934185959418e-01 1.521533361909161164e-01 1.882814965139761043e-01 2.456489843701731013e-01 2.409218135420892193e-01 2.423612007614615871e-01 2.904080048054874519e-01
1.390000000000000036e+01 6.562688810770869394e-04 1.307332411300872188e-01 1.337485508939188772e-01 1.389116853866905754e-01 1.484745027484630497e-01 1.857519452182115616e-01 2.419434787238670947e-01 2.371623071526737514e-01 2.390742259339726783e-01 2.883164201978375418e-01
1.400000000000000000e+01 -3.435159649707553945e-05 1.298151130899244943e-01 1.329420485794107765e-01 1.381297105323324170e-01 1.478749734853035125e-01 1.853482181628717251e-01 2.365457343939909585e-01 2.413479926817083121e-01 2.385334084969958635e-01 2.879161862926882254e-01
1.409999999999999964e+01 8.899784608090245469e-04 1.309411366454014958e-01 1.340784283860687043e-01 1.392918239992709806e-01 1.488151774558989782e-01 1.858061346720128182e-01 2.372504243885733277e-01 2.420649306492718145e-01 2.392338530707668609e-01 2.885426603071482021e-01
1.419999999999999929e+01 6.587652476053647288e-03 1.379969397655287366e-01 1.412003117428415888e-01 1.465806947354610923e-01 1.546397893544452784e-01 1.888490708574654398e-01 2.465006374757482688e-01 2.415859370878085111e-01 2.435522275179997365e-01 2.921051276108448946e-01
1.430000000000000071e+01 1.805391721960204407e-02 1.529835726062291068e-01 1.563251329559142977e-01 1.619075699905198618e-01 1.667374356024885484e-01 1.965336027043407818e-01 2.556682939158556600e-01 2.503951887990573111e-01 2.523758105686861875e-01 2.960661579555324274e-01
1.440000000000000036e+01 3.004964367565193459e-02 1.707636947028779995e-01 1.741944767138554895e-01 1.774829211262113349e-01 1.827935899856464042e-01 2.086324358524923595e-01 2.608042634595450493e-01 2.629628311274815888e-01 2.670017230372863648e-01 2.963431754565787335e-01
1.450000000000000000e+01 3.466371852864671976e-02 1.808659534196139229e-01 1.834437110794745751e-01 1.852936146618086033e-01 1.928795821819707101e-01 2.189511292783831997e-01 2.699417699192165343e-01 2.721659388197146257e-01 2.776684591382782008e-01 2.991856213445349688e-01
1.459999999999999964e+01 2.883760654898426951e-02 1.883690030329009668e-01 1.777674109069490305e-01 1.801529608701681329e-01 1.817554277930196194e-01 2.211586975160797219e-01 2.761302587377932882e-01 2.775582774312098100e-01 2.841963527109264698e-01 3.076238493561359588e-01
1.469999999999999929e+01 1.685084861302608289e-02 1.770304420388042199e-01 1.663929830301248969e-01 1.690944708750245218e-01 1.707909831708790405e-01 2.175188824883152461e-01 2.836599049985775722e-01 2.766392204555084278e-01 2.779875665450541322e-01 3.160987257889556479e-01
1.480000000000000071e+01 6.066443191429735267e-03 1.549627852395914773e-01 1.679361377972123648e-01 1.579497828990037989e-01 1.615618484410150102e-01 2.135290862420670677e-01 2.795761506086683612e-01 2.737064062366588724e-01 2.756243665518069430e-01 3.174088416667544266e-01
1.490000000000000036e+01 8.136205635919134061e-04 1.491839355682998691e-01 1.637460184877036484e-01 1.527406024120471217e-01 1.569327838369704298e-01 2.116146706543954592e-01 2.769551392732457207e-01 2.716387775689778628e-01 2.738277847909409424e-01 3.160564798702097389e-01
1.500000000000000000e+01 -3.418133104122196526e-05 1.482470329899310824e-01 1.630787073957808975e-01 1.519098374484623426e-01 1.561794271344724983e-01 2.113105929098979541e-01 2.765068071456314169e-01 2.712732229791738336e-01 2.735025311589995844e-01 3.157679214293213632e-01
1.509999999999999964e+01 7.848773290140721856e-04 1.494960859543325860e-01 1.642510862042348696e-01 1.530810784259770130e-01 1.573458563682722244e-01 2.119678038318908442e-01 2.770396133629032254e-01 2.718235949307226118e-01 2.740401129263962399e-01 3.162806656810254191e-01
1.519999999999999929e+01 5.791305994044473535e-03 1.571961138980547679e-01 1.715977972767609161e-01 1.604125770524693351e-01 1.646309363000599824e-01 2.161554193369242538e-01 2.802710537220675091e-01 2.751775542051992374e-01 2.772927880263068023e-01 3.192824908254709992e-01
1.530000000000000071e+01 1.566628131221677045e-02 1.724605061873122347e-01 1.758911620540566101e-01 1.800005264990749143e-01 1.871824885187675647e-01 2.253470834559330449e-01 2.866236111591288771e-01 2.818774035984811244e-01 2.836773836301689777e-01 3.222977965418463708e-01
1.540000000000000036e+01 2.585918740470848423e-02 1.879422441641167563e-01 1.925393683447436111e-01 1.973927216824342135e-01 2.053423776194127082e-01 2.358460754519729474e-01 2.940559236234952523e-01 2.899953446587015815e-01 2.913200651175467115e-01 3.177048734322692192e-01
1.550000000000000000e+01 3.018043056760585235e-02 1.929046956697964832e-01 1.977297273495865759e-01 2.030117795044359130e-01 2.121509705444657445e-01 2.382115478115865437e-01 2.976447870825221220e-01 2.987430209574283291e-01 3.006576741416960297e-01 3.182071916788088983e-01
1.559999999999999964e+01 2.593041531327935911e-02 1.833270415361689387e-01 1.873251821486205393e-01 1.918106104462531658e-01 1.978162878109762379e-01 2.302079102175500491e-01 3.023875176645767771e-01 3.032754088368080359e-01 3.047407999559755831e-01 3.265295537720396823e-01
1.569999999999999929e+01 1.572213795192132363e-02 1.662085544153561190e-01 1.762959488461309787e-01 1.722338155469256005e-01 1.691291852586309929e-01 2.187351282986834122e-01 3.008582051578487238e-01 3.024454302846212306e-01 3.033672296246993638e-01 3.331726290116843736e-01
1.580000000000000071e+01 5.807687826518417688e-03 1.614884246233698473e-01 1.513215515874905825e-01 1.558040605931393374e-01 1.532147327370307621e-01 2.101275438657381756e-01 2.959437035384847037e-01 2.976036992534601966e-01 2.988092360008241521e-01 3.365403864968795622e-01
1.590000000000000036e+01 7.858870954045234529e-04 1.549031595218526569e-01 1.439195094122351082e-01 1.484230437645516765e-01 1.457665949955488927e-01 2.063677932154212857e-01 2.928199012408654323e-01 2.943515701018930009e-01 2.957081955415800101e-01 3.347460111785417469e-01


==> anc/supplementary/braiding/path1_r=4.1/V=10/phases.txt <==
1    0.5253927685884136
2    0.4314996866661651
5    0.42919960930206946
10   0.4226699131209267


==> anc/supplementary/braiding/path1_r=4.1/V=10/spectrum_ab.txt <==
0.000000000000000000e+00 -3.433900954053453167e-05 1.948555602445316837e-01 2.006595359752559038e-01 2.123399365089073676e-01 2.301405961039755810e-01 3.672335566655205996e-01 7.223438686694920730e-01 7.319908484611233890e-01 7.395892395909539063e-01 7.518011008455690591e-01
1.000000000000000056e-01 7.501084006184463408e-03 2.067695013858618092e-01 2.125626291305177107e-01 2.235728328413584265e-01 2.417107211257461807e-01 3.769939558597462659e-01 7.399831367267880600e-01 7.479724148807656015e-01 7.565338917811674779e-01 7.684382785498274915e-01
2.000000000000000111e-01 4.439966729669454076e-02 2.704728614995569602e-01 3.082873869068131212e-01 2.871209674783614108e-01 2.846393064635586723e-01 4.376069435954010323e-01 8.345045314681314164e-01 8.456637966407064555e-01 8.578102223311688812e-01 8.646364342632325561e-01
2.999999999999999889e-01 8.444440589028816280e-02 3.610697330664853211e-01 3.822527476152848269e-01 4.178147282865968259e-01 4.002459108464963000e-01 5.440987661497362904e-01 9.748232104085381433e-01 1.012585743300272290e+00 1.028395548973960016e+00 1.038249976415912768e+00
4.000000000000000222e-01 1.044920967652958332e-01 4.207301630536187664e-01 4.466486438719871055e-01 4.709201988770135294e-01 5.062454981748805150e-01 6.252581532766872119e-01 1.073594722368727661e+00 1.128083548140051962e+00 1.150148185150361879e+00 1.159539703970572377e+00
5.000000000000000000e-01 1.099138217879522122e-01 4.384680931725535302e-01 4.660731508347094598e-01 4.915059139639925689e-01 5.339318087467683771e-01 6.507576833668323735e-01 1.104397914871897646e+00 1.156579829705689511e+00 1.180931922400022316e+00 1.190937991954366781e+00
5.999999999999999778e-01 1.043083679805206776e-01 4.196614007037685612e-01 4.464446959194764419e-01 4.701047961443350909e-01 5.058983334720140723e-01 6.249753099095641806e-01 1.086250276005789939e+00 1.132250474069899537e+00 1.153712607692949144e+00 1.157999717354316171e+00
6.999999999999999556e-01 8.411705648769125798e-02 3.615634558188347558e-01 3.852135987839850895e-01 4.013218691563970597e-01 4.211757727652202243e-01 5.517928614090810147e-01 1.018413933551465256e+00 1.047550625661635593e+00 1.051930793572714684e+00 1.073610510732564416e+00
8.000000000000000444e-01 4.429728603764480216e-02 2.758831257921161573e-01 2.899901291983164597e-01 2.963137883803565464e-01 3.179203545257672237e-01 4.587156638462667746e-01 8.986198710432958814e-01 9.130780426673377193e-01 9.085683927887900913e-01 9.407356640487383181e-01
9.000000000000000222e-01 7.535490568785836729e-03 2.142154199417523330e-01 2.203168701313444333e-01 2.351051213647947502e-01 2.541189271097057945e-01 4.038337352014521597e-01 7.995504137903882702e-01 8.175138337534351152e-01 8.206354033968514816e-01 8.398580174703739187e-01
1.000000000000000000e+00 -3.287285618413822842e-05 2.022719052983257271e-01 2.089878403580874011e-01 2.240418350530309077e-01 2.428733188271351984e-01 3.947265417029465762e-01 7.818197702506554103e-01 8.004202283896338921e-01 8.036888028928592664e-01 8.229813405905263002e-01
1.100000000000000089e+00 7.141177530805742531e-03 2.124862174036894757e-01 2.179083568158202699e-01 2.331002966286603584e-01 2.522837828528975979e-01 4.030238513922459465e-01 7.939468668537794649e-01 8.121260148538439472e-01 8.155520495125364588e-01 8.351057691630827673e-01
1.199999999999999956e+00 4.395112343119976506e-02 2.667572154293678111e-01 2.746138865166080079e-01 2.870123307527396861e-01 3.074087310275483431e-01 4.542921767083881734e-01 8.627180497442521467e-01 8.720648807962098070e-01 8.816382139840550636e-01 8.963498211551951256e-01
1.300000000000000044e+00 8.776692261252136418e-02 3.523151542713666151e-01 3.737810392312386210e-01 3.832209549956013817e-01 3.990176300696414158e-01 5.484211186999876642e-01 9.543860514793520711e-01 9.615620710146454142e-01 9.777696310871576424e-01 9.957598899753090649e-01
1.399999999999999911e+00 1.114429406589292210e-01 4.236496747479491787e-01 4.442753652419582644e-01 4.632149843765301922e-01 4.784180488215576399e-01 6.299789724349398323e-01 1.021634157356551276e+00 1.028057464725233627e+00 1.042830762380388965e+00 1.094016372342799581e+00
1.500000000000000000e+00 1.188614721038520478e-01 4.503118272812702272e-01 4.685514301186558539e-01 4.882789524238977941e-01 5.094230020584867846e-01 6.585850454438589852e-01 1.034955463478360427e+00 1.050002955294827345e+00 1.062693765312967109e+00 1.121885606609626995e+00
1.600000000000000089e+00 1.141744829516623955e-01 4.268138350354627741e-01 4.445281345553228070e-01 4.619096035424163360e-01 4.791054233630600012e-01 6.233782548871584783e-01 9.905755930274033894e-01 1.009135921289933790e+00 1.023733774754819636e+00 1.064404223064242982e+00
1.699999999999999956e+00 9.302618349438393497e-02 3.501908203102235828e-01 3.663073073206172259e-01 3.764229475019499338e-01 3.908131780253718546e-01 5.247216415829144553e-01 8.958980716644018294e-01 9.099693516248409386e-01 9.229008855970990410e-01 9.308724292901590092e-01
1.800000000000000044e+00 4.826496925487452905e-02 2.535120818170027435e-01 2.574574273964826965e-01 2.654818328783226655e-01 2.821029828424838626e-01 4.095956971411784386e-01 7.583859379699751102e-01 7.714220856577598262e-01 7.910649524318381642e-01 7.980938116110155578e-01
1.899999999999999911e+00 7.937019621949606418e-03 1.893286057161684410e-01 1.949059237853350557e-01 2.035009093414547054e-01 2.179347919307306758e-01 3.496687184180746755e-01 6.674446769324811068e-01 6.792348357994097974e-01 6.968301071209126452e-01 7.173459176818456351e-01
2.000000000000000000e+00 -3.220216106587428230e-05 1.777787230493426684e-01 1.839060367263255502e-01 2.073949901242163885e-01 1.933151733474263168e-01 3.404011462276018696e-01 6.522304552416897661e-01 6.635856389011790535e-01 6.805350971090016188e-01 7.018296826004148947e-01
2.100000000000000089e+00 7.060736734152595236e-03 1.862286800131039144e-01 1.911765999350596434e-01 2.000665241949041162e-01 2.145123220426472521e-01 3.468863649179654840e-01 6.637551222295747788e-01 6.749155919584459706e-01 6.927702578106097464e-01 7.120793135377847527e-01
2.200000000000000178e+00 4.404112982291239625e-02 2.247078072716295061e-01 2.322163554520922935e-01 2.450019185395747867e-01 2.566025241053206951e-01 3.863521683165836995e-01 7.234065616767541007e-01 7.392342395527217169e-01 7.562736852661386955e-01 7.625486433511783346e-01
2.299999999999999822e+00 8.966746198334626938e-02 2.744081056593277168e-01 2.961493743446935167e-01 3.171196931911519634e-01 3.292604396150233814e-01 4.567011343617594643e-01 8.012354757286106466e-01 8.194981446000023650e-01 8.276249103440751487e-01 8.547795637615076547e-01
2.399999999999999911e+00 1.145379271941085741e-01 3.147175838242202150e-01 3.414950861366198298e-01 3.644969199265313264e-01 3.855511365590715278e-01 5.161988519588349700e-01 8.441848181224433922e-01 8.683565731913891472e-01 8.800407884259837665e-01 9.128535468848639756e-01
2.500000000000000000e+00 1.215544087787783639e-01 3.285400628784112542e-01 3.554594214162578036e-01 3.786616900030392863e-01 4.016854047435707287e-01 5.370836709600098624e-01 8.554037537822922754e-01 8.812192666262869123e-01 8.973154820357016614e-01 9.331466393375316137e-01
2.600000000000000089e+00 1.148752226150924205e-01 3.131964516337951143e-01 3.381368984140046274e-01 3.599904501843804727e-01 3.807925713356720143e-01 5.150681932671682395e-01 8.387851172537542643e-01 8.642594714972048342e-01 8.738343282122559286e-01 9.171245519668825841e-01
2.700000000000000178e+00 8.996137411132833217e-02 2.710078966270267897e-01 2.890267057811022888e-01 3.082089452806613949e-01 3.251817890132704947e-01 4.527977456417937585e-01 7.893756178275548319e-01 8.051413255518548029e-01 8.282447173681662944e-01 8.416502280619218013e-01
2.799999999999999822e+00 4.394057577762357225e-02 2.160524885800062800e-01 2.249906545070907427e-01 2.398585432962396513e-01 2.552787822308157373e-01 3.778157688992344054e-01 7.076129848668454292e-01 7.325857642388766688e-01 7.523608805310012526e-01 7.637729933626764556e-01
2.899999999999999911e+00 7.012860745213149102e-03 1.729641210602548829e-01 1.862768781667304141e-01 1.991508116914203763e-01 2.145581594454349372e-01 3.363140136273343739e-01 6.544690761465208340e-01 6.762623302280910131e-01 6.966786492202543535e-01 7.170476135255775541e-01
3.000000000000000000e+00 -2.928352867357694571e-05 1.648683676635998852e-01 1.789768960088931049e-01 1.921843922292550966e-01 2.079340600921942284e-01 3.296203088820390259e-01 6.451429974990807725e-01 6.660009174327856663e-01 6.858432287455237253e-01 7.093201662716294154e-01
3.100000000000000089e+00 7.057456824096491714e-03 1.724058426510864384e-01 1.872031508575978387e-01 2.007521919060533122e-01 2.165569253669538397e-01 3.365924100233977367e-01 6.562757494763685751e-01 6.761510534605217337e-01 6.970506870937361876e-01 7.203000367906844392e-01
3.200000000000000178e+00 4.429808968859572094e-02 2.122286093337396873e-01 2.374261267035089051e-01 2.520015164756149173e-01 2.684593535206769022e-01 3.809555706705216038e-01 7.191353082999865087e-01 7.346140729137543568e-01 7.566318657893249533e-01 7.881227538921753428e-01
3.299999999999999822e+00 8.946207702553500563e-02 2.799254495985762925e-01 3.223155667035281224e-01 3.391058201008397277e-01 3.612252654978788668e-01 4.675140032549029434e-01 8.060570592727286376e-01 8.477364833966696267e-01 8.376370945616137265e-01 8.940778290474326040e-01
3.399999999999999911e+00 1.123273116123478105e-01 3.407730890851126127e-01 3.885807083188161926e-01 4.084148610283594438e-01 4.409557733512067812e-01 5.481593966679884078e-01 8.739432391655784782e-01 9.061046990747283481e-01 9.493556220176873062e-01 9.545494596929499087e-01
3.500000000000000000e+00 1.176905990027993371e-01 3.646124181620572502e-01 4.117716988753493679e-01 4.332732230896405579e-01 4.708666706906124988e-01 5.799790987841760836e-01 9.082155666772401270e-01 9.378181374852949670e-01 9.803068044513908452e-01 9.979508602043977161e-01
3.600000000000000089e+00 1.100910900517969304e-01 3.482057579151976445e-01 3.917241314606178526e-01 4.126236132624361841e-01 4.470810380797473060e-01 5.531157883320803048e-01 9.070243314918846611e-01 9.314406398981970314e-01 9.592749892374170528e-01 9.807108782077801346e-01
3.700000000000000178e+00 8.541401807717013961e-02 2.969348170308313550e-01 3.318377432236399582e-01 3.497264646356140760e-01 3.721268086011169096e-01 4.774100749348839656e-01 8.694762506978851446e-01 8.866760038663872301e-01 9.003692227864696918e-01 9.101828675598466756e-01
3.799999999999999822e+00 4.143395537798390260e-02 2.354447681775408696e-01 2.557757884317292119e-01 2.681144717028203228e-01 2.832438452513051930e-01 3.958771327530544726e-01 7.850321641921709226e-01 8.025106879875253396e-01 8.189940121444122534e-01 8.326757549183727569e-01
3.899999999999999911e+00 6.579609749256851159e-03 1.967912245307464336e-01 2.095609782514560315e-01 2.191800178588131087e-01 2.357192423349264709e-01 3.536489497247323754e-01 7.203538776675187938e-01 7.331686510035767546e-01 7.639188629304367595e-01 7.764197985344923891e-01
4.000000000000000000e+00 -3.180986210422234012e-05 1.894956366377300860e-01 2.016141778456004841e-01 2.111588713313205246e-01 2.279814224917271759e-01 3.469243943630661575e-01 7.087953654244187884e-01 7.212757593175149751e-01 7.536324365042748052e-01 7.659302319233755041e-01
4.099999999999999645e+00 8.405896551003983266e-03 1.969907592009729758e-01 2.121487197536830183e-01 2.213555780231266645e-01 2.376634456330035949e-01 3.566795970335768229e-01 7.206224087386361443e-01 7.327090026653961807e-01 7.638371156370739046e-01 7.775076053316986036e-01
4.200000000000000178e+00 4.993769898362300508e-02 2.394566766644177502e-01 2.723558498673480099e-01 2.828687218620947186e-01 2.976738113250070872e-01 4.162726281829798314e-01 7.802305330256852356e-01 7.906017366917065248e-01 8.160497649299776057e-01 8.461100611893519474e-01
4.299999999999999822e+00 9.172158583423895006e-02 3.253597010669397882e-01 3.627248705429995113e-01 3.759845136713777514e-01 4.087852018693184375e-01 5.260859028216712252e-01 8.550584529114000354e-01 8.681186260146838141e-01 8.871200793135095575e-01 9.616218643533563926e-01
4.400000000000000355e+00 1.091388331832271463e-01 4.023086479086739886e-01 4.273879400963206399e-01 4.432312850296906692e-01 4.908140666684457920e-01 6.208495153086202034e-01 9.264598634460020632e-01 9.309589751979975292e-01 9.550682550213694944e-01 1.054748915131974218e+00
4.500000000000000000e+00 1.125736150374311850e-01 4.316300410424956380e-01 4.481144907303916680e-01 4.657837120950985010e-01 5.152197076898658024e-01 6.524881021803136116e-01 9.596139045916916022e-01 9.733017727132163843e-01 9.979456448513318589e-01 1.093362721650067648e+00
4.599999999999999645e+00 1.062840683586191437e-01 4.128775844177804966e-01 4.285604907667615038e-01 4.454546898095309015e-01 4.886950919622454759e-01 6.227674766858932731e-01 9.628102135630365321e-01 9.754262763523109392e-01 1.001781180487711920e+00 1.077929900819243780e+00
4.700000000000000178e+00 8.612675687859590312e-02 3.477534777493719864e-01 3.670938636492689366e-01 3.807660875192707128e-01 4.088479178689460869e-01 5.399585077861618343e-01 9.328088524934687875e-01 9.391137623295238157e-01 9.667535071816073522e-01 9.952097324306259374e-01
4.799999999999999822e+00 4.528435827717786771e-02 2.632026940659848435e-01 2.774401992726740485e-01 2.871585603385136687e-01 3.072847666693846458e-01 4.411963591676713037e-01 8.132506744794411047e-01 8.178806770476405585e-01 8.318881956557681034e-01 8.536661046500533256e-01
4.900000000000000355e+00 7.578604089310640550e-03 2.114065274068903932e-01 2.177228523489834755e-01 2.289296221905172957e-01 2.475716181310779751e-01 3.831447102378903735e-01 7.156751026104357649e-01 7.291752799024314724e-01 7.458104094700890307e-01 7.704307143715350970e-01
5.000000000000000000e+00 -3.051434296579443571e-05 2.008912740240017814e-01 2.081818223478461294e-01 2.194807131480904505e-01 2.373280355428716848e-01 3.733470961229813367e-01 6.997439375306192533e-01 7.146411634673548452e-01 7.317639025104127892e-01 7.569864696826562600e-01
5.099999999999999645e+00 9.546819294859888033e-03 2.070783919432465370e-01 2.141926956749949373e-01 2.256639473052215461e-01 2.445413332375613036e-01 3.816992710532701172e-01 7.139488159085165542e-01 7.295342250241446669e-01 7.459682568794587798e-01 7.721610844071284951e-01
5.200000000000000178e+00 6.423274920250145181e-02 2.181281567700973922e-01 2.591553371456046806e-01 2.697061485675542603e-01 2.903494417006690087e-01 4.325816077554957562e-01 7.965433488403260709e-01 8.102768622383430541e-01 8.257049255294316437e-01 8.355286921515069354e-01
5.299999999999999822e+00 1.507980976754273450e-01 2.251626596153305515e-01 3.327090207766223440e-01 3.428560848776837089e-01 3.722686682444662498e-01 5.285172720270666646e-01 8.394192842243782815e-01 8.716288837241090715e-01 8.939635365121787469e-01 9.399558425744706236e-01
5.400000000000000355e+00 2.092898312329791732e-01 2.373862511625505212e-01 3.905991371745445861e-01 4.002410845707732867e-01 4.392989451570181170e-01 6.202921968379433437e-01 8.488493496031482843e-01 8.824127980677630712e-01 9.067368629660972346e-01 1.002618518694352812e+00
5.500000000000000000e+00 2.184424159061017778e-01 2.526426534456058248e-01 4.115171108218451668e-01 4.213283659475869358e-01 4.633888241575813693e-01 6.567879866278969470e-01 8.520624810221893997e-01 8.857122723228045835e-01 9.105475254677658503e-01 1.023575563912151987e+00
5.599999999999999645e+00 2.084021437431599344e-01 2.390608984048822883e-01 3.924436264978695688e-01 4.029001428609498836e-01 4.416450998348430135e-01 6.233504024082555661e-01 8.498715962443382788e-01 8.830327553922612260e-01 9.079129412683736300e-01 1.006615907921721620e+00
5.700000000000000178e+00 1.504918887187258747e-01 2.268150821291566865e-01 3.361892508059384221e-01 3.475160351040015305e-01 3.759087226793658698e-01 5.345235771757311793e-01 8.418593016096335147e-01 8.728535100800296487e-01 8.972068296604025495e-01 9.511199091580039289e-01
5.799999999999999822e+00 6.420421216646814144e-02 2.201410694999628992e-01 2.638547665863438252e-01 2.750988452563071784e-01 2.935911340669093428e-01 4.406635131709960573e-01 8.068247455648831501e-01 8.220174932753316899e-01 8.276958341460640689e-01 8.407751611034181005e-01
5.900000000000000355e+00 9.555836246393721242e-03 2.105346359261174305e-01 2.200396137448523415e-01 2.295817897244630812e-01 2.470536022740807969e-01 3.906853778382723963e-01 7.239726262436221305e-01 7.378840186988140371e-01 7.435379660989335227e-01 7.787128124178048783e-01
6.000000000000000000e+00 -2.049131828233438811e-05 2.049725826274322316e-01 2.144412035374375358e-01 2.226883728911098204e-01 2.395582263374341769e-01 3.824687182177118339e-01 7.087351533862322750e-01 7.290469518141191596e-01 7.232225741380968742e-01 7.624582411963765072e-01
6.099999999999999645e+00 7.600321131626941278e-03 2.163164693699947128e-01 2.246024833878997873e-01 2.324157585606619891e-01 2.495048300450797563e-01 3.915257301164810078e-01 7.239450260340051235e-01 7.372075904135096946e-01 7.427579070642101877e-01 7.754476789785351709e-01
6.200000000000000178e+00 4.584372209248938762e-02 2.760420157701514721e-01 2.844121184645720390e-01 2.926483834226736302e-01 3.094817920022283064e-01 4.460322398085843631e-01 8.147052603039139917e-01 8.191869252389579747e-01 8.286923900935370124e-01 8.536301464583694321e-01
6.299999999999999822e+00 8.886206302502899779e-02 3.651444823676425200e-01 3.797584831304778308e-01 3.909842587626027877e-01 4.224075206087091749e-01 5.411073228279855707e-01 9.310488339844379402e-01 9.512844942217202338e-01 9.606017322709341499e-01 9.897456778547408796e-01
6.400000000000000355e+00 1.110446097776445346e-01 4.318189622147463047e-01 4.481516907914268044e-01 4.603962383460187824e-01 5.163983960344668001e-01 6.233171805403071586e-01 9.727613517161359802e-01 9.943613581101994336e-01 1.009630951247423747e+00 1.071157286293463962e+00
6.500000000000000000e+00 1.181822984217794081e-01 4.498825907137097846e-01 4.695710196790834901e-01 4.827613154680769347e-01 5.451906821194758557e-01 6.539376138210502010e-01 9.684769732839495493e-01 9.888776299412019855e-01 1.005749039523631705e+00 1.081166984591456881e+00
6.599999999999999645e+00 1.145147850248530857e-01 4.168436497433033461e-01 4.445761487165524328e-01 4.574807429085709920e-01 5.128577778172486168e-01 6.200686321735741080e-01 9.261250841163390923e-01 9.508724995257490376e-01 9.561317378241387388e-01 1.033860047646969038e+00
6.700000000000000178e+00 9.542562659320646956e-02 3.338812589408541864e-01 3.718164557131399262e-01 3.840476044081319595e-01 4.176496581202024938e-01 5.217863595016124512e-01 8.553379015246779238e-01 8.746939274589062840e-01 8.958893020246128103e-01 9.456628180296401398e-01
6.799999999999999822e+00 5.087019231746599257e-02 2.435815034503827914e-01 2.764114087156086530e-01 2.855069263211988950e-01 3.010100653517406299e-01 4.125538489663864161e-01 7.775596045203045925e-01 7.918917977110263573e-01 8.166417483893190221e-01 8.444708455405023351e-01
6.900000000000000355e+00 8.433720711364094819e-03 1.973267111452780276e-01 2.149064819060142462e-01 2.234776130679670403e-01 2.423290416388080015e-01 3.550516844961565943e-01 7.194516211053186838e-01 7.341192280191048969e-01 7.576781948668831479e-01 7.760609883314628643e-01
7.000000000000000000e+00 -2.611416808351606344e-05 1.889220726879681511e-01 2.042113172315142833e-01 2.136153255042713695e-01 2.329668868770972123e-01 3.458114929388609315e-01 7.085804160740317714e-01 7.232763894888251111e-01 7.465768390499102347e-01 7.640243890193659793e-01
7.099999999999999645e+00 6.563712250389405582e-03 1.968443115929315868e-01 2.125102757526226294e-01 2.217387542257935606e-01 2.406804848472575697e-01 3.526321944000014863e-01 7.215783514454325864e-01 7.356534947345769737e-01 7.584188230764350447e-01 7.755791396854017083e-01
7.200000000000000178e+00 4.056191707136078128e-02 2.392996594727161419e-01 2.600243099987854523e-01 2.696449463818897940e-01 2.877439925014535493e-01 3.947842260373024548e-01 7.950091994403999385e-01 8.056917536003412872e-01 8.241150241602094306e-01 8.428525715909223059e-01
7.299999999999999822e+00 8.176224340907109478e-02 3.017410179350518695e-01 3.342411595553487769e-01 3.491414936779981826e-01 3.735764967765719535e-01 4.719792516205607580e-01 8.884257136327520232e-01 8.986654915548405453e-01 9.121039392535902346e-01 9.333848481728649338e-01
7.400000000000000355e+00 1.043281459789075355e-01 3.485363850761933890e-01 3.889868334229588664e-01 4.080349729283619942e-01 4.436206626316631652e-01 5.377044149948593255e-01 9.230458118448746641e-01 9.470029104523294272e-01 9.743615824799234382e-01 9.949255045624975091e-01
7.500000000000000000e+00 1.112052863515424622e-01 3.625800349745907925e-01 4.057734292364045259e-01 4.257369466429772875e-01 4.643588679422915866e-01 5.580931190497316896e-01 9.223648867894664871e-01 9.542437494067483872e-01 9.909985050824379194e-01 1.007042162956218290e+00
7.599999999999999645e+00 1.062418876639384391e-01 3.413043772139657261e-01 3.830575682766531043e-01 4.009179133222889324e-01 4.344444922749034488e-01 5.272367172725596074e-01 8.874877917381467363e-01 9.254175468238069469e-01 9.548717917087834461e-01 9.700246735085705785e-01
7.700000000000000178e+00 8.535903511591749759e-02 2.844697891383442534e-01 3.190067280225998836e-01 3.557520984263922159e-01 3.327114492303080984e-01 4.498532400363508543e-01 8.119849309307828333e-01 8.554639800686576478e-01 8.616576910910113130e-01 8.952943433832589726e-01
7.799999999999999822e+00 4.329075361014933510e-02 2.135652690187457847e-01 2.340058585604064545e-01 2.456511772554562378e-01 2.624301657907232577e-01 3.625730577559721501e-01 7.068543168201281146e-01 7.439729051576237095e-01 7.635913500393827213e-01 7.667288177941740113e-01
7.900000000000000355e+00 7.028316914913524012e-03 1.687402781882614278e-01 1.815050674963237243e-01 1.933766732657457021e-01 2.101596109156018966e-01 3.169076110095716547e-01 6.390803387464474294e-01 6.706849849919523932e-01 6.884342714795325113e-01 6.949246195925968816e-01
8.000000000000000000e+00 -3.491680606498451738e-05 1.604797588870045255e-01 1.725264190613828019e-01 1.844053246441023364e-01 2.015351905699700741e-01 3.097562415978503680e-01 6.272927283776654761e-01 6.579649141656377376e-01 6.754711528787459285e-01 6.822967968278077500e-01
8.099999999999999645e+00 6.999609533683039987e-03 1.689441455258058888e-01 1.806333844319016335e-01 1.922946217210450559e-01 2.080567669043631718e-01 3.170770864963339819e-01 6.368253509557177949e-01 6.682008929565497191e-01 6.863034387507431777e-01 6.924729943159589896e-01
8.199999999999999289e+00 4.350393937363092323e-02 2.158453385199660401e-01 2.251666077951395284e-01 2.357793167998183670e-01 2.495644498096297181e-01 3.630846462323495949e-01 6.914857890526103779e-01 7.252222708109687943e-01 7.425477775981396134e-01 7.509957491455121481e-01
8.300000000000000711e+00 8.730516661205434126e-02 2.847968841463773271e-01 2.931501054784640403e-01 3.071830297650712249e-01 3.264520988140884872e-01 4.464557526524802755e-01 7.758565332646584212e-01 8.091513936949294994e-01 8.280938140380619261e-01 8.400124353670447297e-01
8.400000000000000355e+00 1.099159801835362660e-01 3.359325827230434380e-01 3.466035598577313359e-01 3.634363652368919895e-01 3.908767950632245358e-01 5.144883271996609775e-01 8.367856085328355675e-01 8.774905178508135561e-01 8.890397477521447822e-01 9.156436315989739949e-01
8.500000000000000000e+00 1.158202666412430359e-01 3.533660479133889365e-01 3.663938835492955293e-01 3.839812702007856515e-01 4.172042530888742662e-01 5.392120786063666626e-01 8.642647437586145065e-01 9.025088946794264100e-01 9.212270876201806846e-01 9.410281439693344296e-01
8.599999999999999645e+00 1.094220653801056681e-01 3.381145251068477520e-01 3.520092617038272920e-01 3.693874685737023045e-01 3.996285517758828565e-01 5.200106531019101919e-01 8.593851512863280862e-01 8.936536345532168912e-01 9.079480942723002768e-01 9.286869449214424366e-01
8.699999999999999289e+00 8.664447845817646598e-02 2.924683729411471367e-01 3.038368503828769995e-01 3.199187395901220143e-01 3.359025684323552197e-01 4.617167027539835766e-01 8.200835909271604329e-01 8.452688768537848230e-01 8.532495858527753274e-01 8.837848398498284741e-01
8.800000000000000711e+00 4.342018582944861399e-02 2.578710226175685016e-01 2.324567650178142320e-01 2.380021481171609443e-01 2.460758405218562428e-01 3.912479752067553052e-01 7.489665202342102868e-01 7.594958008964833862e-01 7.788942482987276650e-01 8.101846483351616834e-01
8.900000000000000355e+00 7.044790607377796055e-03 1.872938115057150854e-01 2.163136796166595932e-01 1.940539658017169933e-01 2.022762234599178310e-01 3.512057973127675758e-01 6.894007048961797723e-01 7.023421107282630249e-01 7.212914393227356502e-01 7.460059783834858127e-01
9.000000000000000000e+00 -3.454344060102815337e-05 1.785734610767624742e-01 2.095427141916071379e-01 1.861221645201942276e-01 1.950755424957127115e-01 3.446058067716013529e-01 6.778948424562647457e-01 6.920913713447444104e-01 7.106008050847497648e-01 7.335475611329547174e-01
9.099999999999999645e+00 7.946292748812720796e-03 1.902055893489554284e-01 2.194212039065631115e-01 1.971928526535922099e-01 2.055642969601434444e-01 3.539412109580931665e-01 6.920996286182977686e-01 7.067462557408421553e-01 7.252398083218728475e-01 7.454397126473862878e-01
9.199999999999999289e+00 4.866365444011918479e-02 2.825816543036392958e-01 2.580476788912090536e-01 2.608013640980903491e-01 2.680963185267202231e-01 4.146928460605295852e-01 7.764562414716987826e-01 7.941173366388120103e-01 8.025742471352799168e-01 8.158152801140372556e-01
9.300000000000000711e+00 9.432715984424702715e-02 3.642035752901843781e-01 3.790915553247583003e-01 3.856246692350897010e-01 3.979530389100214283e-01 5.355183410285588863e-01 8.809172511123380955e-01 9.031501240973472955e-01 9.229494257048388439e-01 9.399015140693944836e-01
9.400000000000000355e+00 1.159940915135429379e-01 4.511323499864578479e-01 4.676861493745131937e-01 4.825761904642545952e-01 5.034097602765856827e-01 6.449569176036185070e-01 9.605855478603447795e-01 9.846899625496033925e-01 9.981170493852024039e-01 1.078209258977378404e+00
9.500000000000000000e+00 1.208541116766522622e-01 4.771317901150161078e-01 4.949566013132661313e-01 5.115329400779963231e-01 5.419555145486064651e-01 6.835736193553153539e-01 9.998964699857640914e-01 1.018841647058355004e+00 1.029370528633924753e+00 1.130952084827923754e+00
9.599999999999999645e+00 1.133088765689224536e-01 4.441947668810271033e-01 4.638542163936013041e-01 4.797425399640278254e-01 5.021001448760052943e-01 6.455284673480514712e-01 9.811957591895615893e-01 9.960503743838671209e-01 1.005714509487281694e+00 1.094102517886297088e+00
9.699999999999999289e+00 8.906236549212709352e-02 3.611663319656440163e-01 4.014670402517717118e-01 3.801266924833094918e-01 3.892707267052278319e-01 5.476062407729157533e-01 9.214295577482125577e-01 9.352523561584004108e-01 9.493843411808616795e-01 9.875205909195573506e-01
9.800000000000000711e+00 4.431538497799289433e-02 2.665566260259678577e-01 2.713595936487678273e-01 2.826473520056441147e-01 2.996851887209361909e-01 4.447590578550952300e-01 8.507736049462113481e-01 8.614105212304998815e-01 8.711054854712640960e-01 8.852560999945791043e-01
9.900000000000000355e+00 7.153074979828318025e-03 2.071417172142306085e-01 2.135912898446928887e-01 2.263057466395534956e-01 2.432649361783001674e-01 3.928364006262264896e-01 7.897204760067784157e-01 8.031550143414326604e-01 8.108188780027972831e-01 8.299695448484430971e-01
1.000000000000000000e+01 -3.108230446918995024e-05 1.966296824736760152e-01 2.042949673293167623e-01 2.169434417182515562e-01 2.339677252790278161e-01 3.846853344813988551e-01 7.783213443576341151e-01 7.922744247219050129e-01 7.993993948907773817e-01 8.208526446878207095e-01
1.009999999999999964e+01 7.552781165949071923e-03 2.085483344092826929e-01 2.157081966182641530e-01 2.281473448031210161e-01 2.450967981574711241e-01 3.936973666452091569e-01 7.947781556448848539e-01 8.075411558211947893e-01 8.142648747092874340e-01 8.357007040407128384e-01
1.019999999999999929e+01 4.479825395657058978e-02 2.726682253761744668e-01 3.098104939228236709e-01 2.867372826966593791e-01 2.927201025616112395e-01 4.498122809219605722e-01 8.850258166743095734e-01 8.925541900562738995e-01 8.971183361798945599e-01 9.210208613480871387e-01
1.030000000000000071e+01 8.571850996459579042e-02 3.673084214361083677e-01 3.895174294563963358e-01 4.100049610853590543e-01 4.223988793067455783e-01 5.531157101408451515e-01 9.925757266775877552e-01 1.008586859079059206e+00 1.051200621065188079e+00 1.053914110820818095e+00
1.040000000000000036e+01 1.065747057932479314e-01 4.350462228805241915e-01 4.609129575656497058e-01 4.856822014939803922e-01 5.233532740992866694e-01 6.414305213490139046e-01 1.062701233322087102e+00 1.088056658894474893e+00 1.167052909975421882e+00 1.174394551455594682e+00
1.050000000000000000e+01 1.123032978905227353e-01 4.572711479725731776e-01 4.841197088645311508e-01 5.101200891286922223e-01 5.570824354426440195e-01 6.733573754458074268e-01 1.083160076700541374e+00 1.112835094355579590e+00 1.194828264532973972e+00 1.214057190215231508e+00
1.059999999999999964e+01 1.065448361742225430e-01 4.361314874600686342e-01 4.613642732392957968e-01 4.866549706460591151e-01 5.255780916093689692e-01 6.426748257665655384e-01 1.054351076912753982e+00 1.086727221894296713e+00 1.165828867073560593e+00 1.169455727999286987e+00
1.069999999999999929e+01 8.570122887617036278e-02 3.678205703695832107e-01 3.882159141902260524e-01 4.105313872087273386e-01 4.228049476706606247e-01 5.507439512699445761e-01 9.682570526067190153e-01 9.944206879704581281e-01 1.030325290779012359e+00 1.039308863609767153e+00
1.080000000000000071e+01 4.472212408636213471e-02 2.705410569240667695e-01 3.054137318631195419e-01 2.832181604480635828e-01 2.906038348388597647e-01 4.410911423253036645e-01 8.542650637615405440e-01 8.663406095177552668e-01 8.772294163113089072e-01 8.927782554370998769e-01
1.090000000000000036e+01 7.509494431841421368e-03 2.395333907379147698e-01 2.053866006938145916e-01 2.121541399528544536e-01 2.229526265766945958e-01 3.822340995819694109e-01 7.740746810234967468e-01 7.782538519555940448e-01 7.923955655670598119e-01 8.071397734564275117e-01
1.100000000000000000e+01 -3.488937412441402272e-05 1.934909956373629392e-01 2.004179797328216328e-01 2.282881978235992149e-01 2.115566404807415202e-01 3.728909484595399615e-01 7.578734100749606739e-01 7.638473886035421767e-01 7.777273355439782154e-01 7.929297558625066911e-01
1.109999999999999964e+01 7.725910935021913090e-03 2.372726721504857250e-01 2.034845881548560109e-01 2.099214002129394241e-01 2.208113006767398467e-01 3.813244143112496931e-01 7.706887990262654142e-01 7.757649089850967572e-01 7.904904191267437819e-01 8.047824680030385425e-01
1.119999999999999929e+01 4.663175640136414668e-02 2.916136896805510692e-01 2.603198684028955601e-01 2.638101426954623241e-01 2.748049310057776862e-01 4.330429360737391153e-01 8.358174455387122892e-01 8.460410612675411945e-01 8.611483265383482744e-01 8.750120129795954105e-01
1.130000000000000071e+01 9.001130052642805635e-02 3.909768438167841587e-01 3.461841151268520433e-01 3.546248489673568538e-01 3.615475396925191820e-01 5.250760217693717369e-01 9.256732658373556522e-01 9.424460056906306393e-01 9.710765328119825845e-01 9.881101507077157953e-01
1.140000000000000036e+01 1.117487450118837267e-01 4.102907312358997638e-01 4.219468342342442835e-01 4.272856670090787734e-01 4.780229762037960239e-01 6.010721473764741862e-01 9.903618513992995531e-01 1.018726716393899334e+00 1.042265646869300344e+00 1.086513958541438285e+00
1.150000000000000000e+01 1.181674950253651518e-01 4.336324142257633740e-01 4.450654454889235168e-01 4.523221269214764417e-01 5.097387169687588315e-01 6.287176254101400907e-01 1.006808942551917330e+00 1.042916372980719153e+00 1.064681927799577155e+00 1.115531607775680056e+00
1.159999999999999964e+01 1.136706675740562777e-01 4.162612601271721835e-01 4.272754797324206932e-01 4.332633006157679545e-01 4.815702106410188477e-01 6.032215266385549945e-01 9.682740273355994187e-01 9.998907860874697295e-01 1.028601872463088540e+00 1.062780726538394171e+00
1.169999999999999929e+01 9.393308109862530397e-02 3.514628317150993442e-01 3.924262482755424553e-01 3.599915798015818069e-01 3.662298184889848374e-01 5.202860115200222957e-01 8.723777783744145475e-01 8.897771293953398164e-01 9.191001632845797742e-01 9.271988668364231634e-01
1.180000000000000071e+01 5.020388910001975791e-02 2.562826698422392413e-01 2.600678610564045590e-01 2.827039309319787086e-01 2.676880902035941312e-01 4.107585270108826681e-01 7.417711198396604866e-01 7.481810943012853210e-01 7.545988143773655343e-01 7.734120256408408833e-01
1.190000000000000036e+01 8.429086153033608919e-03 1.904489663919559650e-01 1.973937220075035193e-01 2.055066947368004160e-01 2.203445135154547818e-01 3.484522433453821622e-01 6.457930625681901349e-01 6.586068757530764151e-01 6.647627142337928507e-01 6.731106290466101205e-01
1.200000000000000000e+01 -3.617682543615630993e-05 1.786250681238737703e-01 2.102319499135773262e-01 1.860812715282105789e-01 1.946424057987657386e-01 3.385103078263482779e-01 6.292846720829574636e-01 6.428537710738667643e-01 6.489316204361031959e-01 6.564809195900169758e-01
1.209999999999999964e+01 6.637810674352809769e-03 1.874768322028656231e-01 1.941675620827600923e-01 2.025293624908429124e-01 2.178140330686408610e-01 3.456679865095194093e-01 6.417987509951238456e-01 6.552954042762241249e-01 6.614746817109024013e-01 6.677231088269948156e-01
1.219999999999999929e+01 4.087606556008568232e-02 2.300216847886191740e-01 2.384190226808093338e-01 2.507664413588827634e-01 2.652849463662840801e-01 3.888818692617514450e-01 7.086748080927842697e-01 7.258689733828725954e-01 7.331398203310486306e-01 7.312680821769775852e-01
1.230000000000000071e+01 8.204287816578136050e-02 2.859606257589162870e-01 3.054273191685393796e-01 3.268342018089757106e-01 3.490563962621532346e-01 4.643787856428969740e-01 8.026990709824041170e-01 8.193655661305667692e-01 8.294402570087469062e-01 8.486145583188290376e-01
1.240000000000000036e+01 1.044127014591468144e-01 3.291832195891463697e-01 3.526170243512022351e-01 3.801660971495772756e-01 4.110577888775961419e-01 5.267910739836101364e-01 8.651722425857626408e-01 8.759269849754035553e-01 8.981805904380315564e-01 9.185612770267185256e-01
1.250000000000000000e+01 1.109119360736170179e-01 3.438466978672527485e-01 3.665094542549761081e-01 3.961459750819453229e-01 4.284320318656238968e-01 5.479524905758985653e-01 8.852819050279009394e-01 8.950093176331764822e-01 9.198869817308723551e-01 9.442442372714425769e-01
1.259999999999999964e+01 1.051516774717323743e-01 3.282497750316411556e-01 3.474368654240820864e-01 3.754841937243513783e-01 4.045186349254671909e-01 5.238768816902542591e-01 8.687718876763759202e-01 8.738960418359699167e-01 8.991848607734178600e-01 9.306418133687970329e-01
1.269999999999999929e+01 8.312126679366071969e-02 2.833986720903818313e-01 2.955768625355126855e-01 3.192526550988774026e-01 3.414757428993926980e-01 4.568147276379907473e-01 7.969046833181859801e-01 8.099013985431359197e-01 8.382764179046968689e-01 8.868716121642367112e-01
1.280000000000000071e+01 4.144015563494962695e-02 2.206578754691101985e-01 2.328966799674792032e-01 2.453516995700794623e-01 2.609913107866073667e-01 3.748966460938080170e-01 6.931585467206867746e-01 7.219395063968276904e-01 7.485827466097856320e-01 7.998378465870008558e-01
1.290000000000000036e+01 6.720898989135488250e-03 1.757913977568690278e-01 1.914942007499049748e-01 1.997686205603111387e-01 2.155970886894993943e-01 3.291448460871045367e-01 6.274356824734408367e-01 6.651969979351338713e-01 6.879061328687108290e-01 7.275436839126491195e-01
1.300000000000000000e+01 -2.856071264652320157e-05 1.676785401027265643e-01 1.829564051976361183e-01 1.920543663031134829e-01 2.085482527240278827e-01 3.217766480670760654e-01 6.159162979931382953e-01 6.551901355469934574e-01 6.769507559826609677e-01 7.144747710563966736e-01
1.309999999999999964e+01 6.302634621424195623e-03 1.753439638416705859e-01 1.910232023642717825e-01 1.993677449725931305e-01 2.150558293437580815e-01 3.286598921342319124e-01 6.305427327139250249e-01 6.688177652393514361e-01 6.930248195655350774e-01 7.290312367049753828e-01
1.319999999999999929e+01 3.818489795344080784e-02 2.160448899556785818e-01 2.307963359594886465e-01 2.406954107890661165e-01 2.557413107883488856e-01 3.695699559508209830e-01 7.143530598702934054e-01 7.461922508850066249e-01 7.875574749197669089e-01 8.042677815846402956e-01
1.330000000000000071e+01 7.514128754034750390e-02 2.711308411512792227e-01 2.813341075184639384e-01 3.022171715266476211e-01 3.266630951663103133e-01 4.378173899827373372e-01 8.428072646616224795e-01 8.705785336382421136e-01 9.100130785438350633e-01 9.299630449596832937e-01
1.340000000000000036e+01 9.457520088035625827e-02 3.066900121064425888e-01 3.177394199963121668e-01 3.428976765621022382e-01 3.775443042660168724e-01 4.908406622038991030e-01 9.327267979704473300e-01 9.626617959687494563e-01 9.753870845088399300e-01 9.957150162671423166e-01
1.350000000000000000e+01 9.993485481015906835e-02 3.172407634605602933e-01 3.290351871081805268e-01 3.547617612963843703e-01 3.928128369237197104e-01 5.075455913515098949e-01 9.662876764065753132e-01 9.778600773524148693e-01 9.919648873082762552e-01 1.009902746271798435e+00
1.359999999999999964e+01 9.460895936268931550e-02 3.040737740115413978e-01 3.154589424835829159e-01 3.393181586122870352e-01 3.748061062920494124e-01 4.855665037986799937e-01 9.269174111843546671e-01 9.448472558517315711e-01 9.609970233850406718e-01 9.789550588883724203e-01
1.369999999999999929e+01 7.524489381054504100e-02 2.647809811113289724e-01 2.766651126181493558e-01 2.941851312880257030e-01 3.207545658914905395e-01 4.246544797181918129e-01 8.197286008358607434e-01 8.453462302197505274e-01 8.769998753103168676e-01 8.956419846194499934e-01
1.380000000000000071e+01 3.824948179513792262e-02 2.058771659149341848e-01 2.465804727639646088e-01 2.250154253166033458e-01 2.282402829267826116e-01 3.480482788851360643e-01 6.867634450938541191e-01 7.149383900868252484e-01 7.512446778541327363e-01 7.706504507001005200e-01
1.390000000000000036e+01 6.305074003472932800e-03 1.639780919882368182e-01 1.812091331932964289e-01 1.874723887388789478e-01 2.048508806625154721e-01 3.038075134727576398e-01 6.060529717003728667e-01 6.367637605270346501e-01 6.646119939861308001e-01 6.999848812985208779e-01
1.400000000000000000e+01 -2.840393619367556337e-05 1.562321251865897986e-01 1.726300577514043033e-01 1.799548496245972629e-01 1.982861260491453337e-01 2.965680583152244809e-01 5.921694182244123805e-01 6.232894032399683981e-01 6.498553156490081140e-01 6.876467064052287359e-01
1.409999999999999964e+01 6.705474519303132076e-03 1.646353039368165794e-01 1.822265779734461577e-01 1.878539288292275233e-01 2.055406932555994826e-01 3.044356194279309591e-01 6.037746986486901557e-01 6.339809115604159162e-01 6.613137749382927977e-01 7.020673308286164982e-01
1.419999999999999929e+01 4.071494935420334749e-02 2.117769949244262817e-01 2.292263343747165949e-01 2.358686366596151052e-01 2.516308099786694896e-01 3.539943601489611291e-01 6.706730129025567644e-01 6.958462884682918848e-01 7.270450924770089918e-01 7.858144248620384520e-01
1.430000000000000071e+01 7.954612088986408314e-02 2.837646962916399174e-01 2.943420301352069890e-01 3.148415483435488271e-01 3.365171754649399216e-01 4.437161844644154640e-01 7.797355513598028809e-01 7.980279009512604160e-01 8.338695168762633170e-01 8.554662085603922383e-01
1.440000000000000036e+01 9.905547587787831565e-02 3.373564644100908172e-01 3.468962046289403856e-01 3.741590484078166079e-01 4.055059016764138158e-01 5.171754829056336433e-01 8.655346037208301313e-01 8.766586624546127693e-01 9.076630861018930574e-01 9.169857463538471087e-01
1.450000000000000000e+01 1.040560939609846552e-01 3.572097302676991437e-01 3.664773171258238760e-01 3.970921137720364036e-01 4.333364804373536217e-01 5.458802354705248883e-01 8.988343865445028724e-01 9.038472388267054791e-01 9.351826981453360554e-01 9.421923847308849576e-01
1.459999999999999964e+01 9.834177189164999833e-02 3.442058939626758129e-01 3.534228315216969007e-01 3.839908207766858372e-01 4.173643202198130120e-01 5.304530397128537356e-01 8.857684735070325832e-01 8.863318155840040902e-01 9.166754322991587101e-01 9.246637985347510025e-01
1.469999999999999929e+01 7.837948461712504478e-02 2.986220191741293939e-01 3.080926469293222558e-01 3.336268478242356839e-01 3.549976995623014830e-01 4.747701199556462748e-01 8.197484082715447151e-01 8.257498280988412320e-01 8.419874596658870614e-01 8.598673356379604726e-01
1.480000000000000071e+01 4.005730111127083631e-02 2.367206997185909712e-01 2.423030241849042088e-01 2.570370985999103630e-01 2.721401390379524776e-01 4.017000339643953533e-01 7.170519290772441323e-01 7.276699979163304688e-01 7.317901159766851960e-01 7.496319112683734742e-01
1.490000000000000036e+01 6.620527734342412582e-03 1.917657655715199749e-01 1.973070417273325439e-01 2.077919327457883880e-01 2.245037478455040036e-01 3.571544080119660736e-01 6.413397292913735059e-01 6.572915256652142046e-01 6.634881825406974132e-01 6.730066313793910959e-01
1.500000000000000000e+01 -3.408162456239203976e-05 1.826179281049354619e-01 1.892501446953061550e-01 1.996952374634924643e-01 2.166080309899228451e-01 3.495802920131088065e-01 6.276715578160693143e-01 6.445796608225418112e-01 6.511541409432104466e-01 6.601294973897399165e-01
1.509999999999999964e+01 8.432498284875461839e-03 1.940165697110885490e-01 2.004177787027322521e-01 2.099914202964698051e-01 2.265725620990758915e-01 3.586935438064875470e-01 6.444144559984863463e-01 6.610928085301833734e-01 6.684756099384007166e-01 6.778848850858995023e-01
1.519999999999999929e+01 5.048857153589167424e-02 2.555264382084707075e-01 2.609024049758585928e-01 2.684690316641317187e-01 2.858580220450306353e-01 4.149348761037553457e-01 7.398624620931162355e-01 7.559821366832647493e-01 7.674851934701872880e-01 7.819309429920332510e-01
1.530000000000000071e+01 9.610502964746507615e-02 3.390524205498626764e-01 3.499940016548393484e-01 3.627142491626067500e-01 3.865147940887024292e-01 5.109227763382644394e-01 8.854560491515995890e-01 9.085219300778296647e-01 9.164092950000273241e-01 9.387544224011140637e-01
1.540000000000000036e+01 1.176955019578407591e-01 3.972679903125205803e-01 4.112104760578073614e-01 4.250191526384868301e-01 4.681865275111947722e-01 5.836352707875629431e-01 9.828699645352164671e-01 1.011386353330938626e+00 1.031225745859784215e+00 1.039911867765647147e+00
1.550000000000000000e+01 1.228456225051739459e-01 4.146920581089982294e-01 4.295813941312998097e-01 4.435037951864073125e-01 4.959686014127894782e-01 6.079362522589590867e-01 1.017874098501532654e+00 1.045771599767251203e+00 1.072693894618302668e+00 1.081250131643521017e+00
1.559999999999999964e+01 1.160118118321235708e-01 3.941688666992049228e-01 4.090641625572248308e-01 4.225359604835504101e-01 4.687055907285440637e-01 5.843004587640091563e-01 1.003252836559813232e+00 1.028722820662206106e+00 1.052562217100182940e+00 1.061019604827653895e+00
1.569999999999999929e+01 9.264185592240227474e-02 3.360714677403684458e-01 3.477703621400336509e-01 3.611504116047136170e-01 3.883963044168802781e-01 5.140643552955732609e-01 9.352538801986172157e-01 9.523390303594525541e-01 9.706296938396051788e-01 9.791099593465979467e-01
1.580000000000000071e+01 4.719464091812773654e-02 2.595485329362469118e-01 2.629140501979478906e-01 2.743480547007103865e-01 2.926402445519219464e-01 4.257159728250360931e-01 8.227901545775673231e-01 8.324253099223851704e-01 8.343359212261863833e-01 8.519432011207838107e-01
1.590000000000000036e+01 7.738596048263659058e-03 2.048918434118022769e-01 2.102274340966248378e-01 2.212001072548987202e-01 2.390878039548650635e-01 3.754144961495037291e-01 7.377923474013157179e-01 7.476041316807454651e-01 7.531034737251839362e-01 7.661713378311516554e-01


==> anc/supplementary/braiding/path1_r=4.1/V=10/spectrum_ex.txt <==
0.000000000000000000e+00 -3.511629505296583165e-05 2.598210162240189858e-01 2.707208075334138764e-01 2.818882886999748982e-01 3.000722111660539815e-01 4.866084208061121075e-01 8.698719751697647773e-01 8.779443048171678976e-01 8.934070836073723099e-01 9.068455890258080299e-01
1.000000000000000056e-01 7.901697753006793265e-03 2.735318889515895857e-01 2.838965494985060678e-01 2.952356794284768382e-01 3.131715681524636641e-01 4.974217613722042852e-01 8.873614786712455960e-01 8.954309916245012380e-01 9.103882692203537630e-01 9.252753792332878424e-01
2.000000000000000111e-01 4.839055222350007596e-02 3.489931117529389004e-01 3.893137510204659479e-01 3.638565411800128158e-01 3.734490631425217422e-01 5.649462490042248541e-01 9.820917060381073593e-01 9.933345243524942525e-01 1.005911997615661413e+00 1.038028572018883988e+00
2.999999999999999889e-01 9.703119300969283156e-02 4.594653128759917382e-01 4.865574921346314530e-01 5.091391852853044409e-01 5.208548284176744980e-01 6.883745569205556025e-01 1.107990608864755755e+00 1.124663578975378053e+00 1.153750248120853028e+00 1.184175937415360869e+00
4.000000000000000222e-01 1.239621609384304879e-01 5.356672609157557829e-01 5.693278096798021215e-01 5.961636898515616512e-01 6.344797933165513548e-01 7.893244672532617745e-01 1.155243494613958033e+00 1.192176330493513126e+00 1.234718283796446103e+00 1.291989001927814851e+00
5.000000000000000000e-01 1.314908912886270098e-01 5.590311592181693712e-01 5.946937297266923217e-01 6.227739862466555865e-01 6.666470646156313906e-01 8.246906579152459837e-01 1.165001378941737498e+00 1.207961658589891574e+00 1.252401489820698099e+00 1.318244569653836962e+00
5.999999999999999778e-01 1.234439108154480325e-01 5.354210318830601167e-01 5.695233118488222113e-01 5.960023614447710338e-01 6.273734932401467956e-01 7.964291454224461386e-01 1.156621072425337404e+00 1.188831688679572007e+00 1.229989401903078594e+00 1.290180300982799455e+00
6.999999999999999556e-01 9.619582498451750840e-02 4.625386458480266194e-01 4.913700549562741160e-01 5.088859082625335484e-01 5.227234339881469127e-01 7.099924286601564383e-01 1.109939336282487199e+00 1.143246631309002170e+00 1.174077728542041621e+00 1.205126946799759846e+00
8.000000000000000444e-01 4.796760504174108625e-02 3.569030291624301632e-01 4.039531970088340862e-01 3.717944345505526660e-01 3.826870841432801762e-01 6.005136945776727853e-01 1.019038499665512409e+00 1.055098150821740299e+00 1.072507502517293654e+00 1.098393128488246218e+00
9.000000000000000222e-01 7.873391169099654835e-03 2.819772373542203114e-01 2.941414966135328379e-01 3.290986355949693798e-01 3.090791942416669658e-01 5.371022333601298548e-01 9.481481507032688549e-01 9.753115648719135056e-01 9.840886030260007633e-01 9.927005274295365167e-01
1.000000000000000000e+00 -3.441420618454088933e-05 2.682735514182633119e-01 2.811434954567242350e-01 3.159052255011772781e-01 2.960378961609539950e-01 5.266259575500423784e-01 9.339067020775490002e-01 9.577163961390968705e-01 9.670564181314451613e-01 9.760261100902383191e-01
1.100000000000000089e+00 8.216779401807258049e-03 2.785084198432463687e-01 2.905494141266285468e-01 3.253150004806789064e-01 3.052819645093430845e-01 5.344947110224440578e-01 9.464981738886333318e-01 9.717978210564882646e-01 9.796963074268882909e-01 9.885531626124771654e-01
1.199999999999999956e+00 5.278850333090165381e-02 3.371371417509058110e-01 3.448874783287850243e-01 3.604394209648698055e-01 3.813262691888614775e-01 5.832206632860623685e-01 1.009266779958457816e+00 1.044002295626340615e+00 1.051129849916562442e+00 1.058263779821091877e+00
1.300000000000000044e+00 1.131020963094422627e-01 4.240041153436167054e-01 4.437360081740678863e-01 4.807566090472494280e-01 4.583513648884802727e-01 6.741963712429255295e-01 1.091650942432557558e+00 1.113265648343688463e+00 1.138280865955228371e+00 1.179338176035953811e+00
1.399999999999999911e+00 1.501188945144290576e-01 4.933670048195088476e-01 5.206189230908837562e-01 5.374428708988040482e-01 5.738603076809396519e-01 7.555331556492199674e-01 1.142084099600760405e+00 1.168654365969111764e+00 1.190938175780384078e+00 1.250513140038035154e+00
1.500000000000000000e+00 1.621984941410230807e-01 5.191568555545552632e-01 5.464552098409691805e-01 5.647338862466192433e-01 6.087486706249943813e-01 7.836453325715964091e-01 1.148373927071652645e+00 1.183234762586315769e+00 1.200781647976675748e+00 1.261386085961139214e+00
1.600000000000000089e+00 1.539775591408026334e-01 4.945833088918112908e-01 5.182553672868270844e-01 5.359354241891923776e-01 5.712573177714456163e-01 7.425155368118052657e-01 1.107947715682209511e+00 1.143732298769338351e+00 1.155873533816305754e+00 1.205604296431002087e+00
1.699999999999999956e+00 1.197010104519020263e-01 4.177538114679157366e-01 4.319798655598086623e-01 4.665935105600191868e-01 4.453707635979541335e-01 6.349399654870619969e-01 1.008722153998506066e+00 1.034791528939741800e+00 1.053052707564912538e+00 1.072746783005128490e+00
1.800000000000000044e+00 5.725138151062583725e-02 3.459968502122444667e-01 3.158962440252851001e-01 3.218479374659988790e-01 3.286706278615373344e-01 5.153995619621678514e-01 8.647905945599558830e-01 8.737030350650957233e-01 8.944991113658018467e-01 9.063102820590459574e-01
1.899999999999999911e+00 8.968951258491201714e-03 2.465874830998226463e-01 2.544992508135384690e-01 2.795122809604375091e-01 2.658444435615774926e-01 4.556001846154061896e-01 7.701907032419065269e-01 7.748333877821053095e-01 8.015077882283427879e-01 8.070029435087934244e-01
2.000000000000000000e+00 -2.972042339417067886e-05 2.346379373815702107e-01 2.426157755427486296e-01 2.689186608054745520e-01 2.546962380178494634e-01 4.464514899126139080e-01 7.538950936260356839e-01 7.586023390067474503e-01 7.855542757211519955e-01 7.901106319296419267e-01
2.100000000000000089e+00 6.677855374453083026e-03 2.443631591530663894e-01 2.508936277733311293e-01 2.772546117372152730e-01 2.625039139952145550e-01 4.546278042602439617e-01 7.672708194755872846e-01 7.711089621654850790e-01 7.979714890345036560e-01 8.037220925035528651e-01
2.200000000000000178e+00 4.208630741498807504e-02 3.273510335332063259e-01 2.924915583785524520e-01 2.992422348262284149e-01 3.098699619218172052e-01 5.034113139814003768e-01 8.388561398983467310e-01 8.471559791344829282e-01 8.668956832239922417e-01 8.801338823573729986e-01
2.299999999999999822e+00 8.806146794476757411e-02 3.576574464161267342e-01 3.733928924685162576e-01 3.895097233306281104e-01 4.131433140256730030e-01 5.870793361335363558e-01 9.409998631213635223e-01 9.647352969064393324e-01 9.707563003616364039e-01 9.869421688607520338e-01
2.399999999999999911e+00 1.154186427430553274e-01 4.092843706058564845e-01 4.247383356687697842e-01 4.451408729231328687e-01 4.782498436194529967e-01 6.552357315248936720e-01 1.002279227603148026e+00 1.041324183751915156e+00 1.049252052700071269e+00 1.062023762505718061e+00
2.500000000000000000e+00 1.236161205039304350e-01 4.263678929174671284e-01 4.388187000152323214e-01 4.608161977445350832e-01 4.963152429740351201e-01 6.777134575818707374e-01 1.023163297269664707e+00 1.069346775339503397e+00 1.077554716314476968e+00 1.090586807269101621e+00
2.600000000000000089e+00 1.159003629415152892e-01 4.067441014067763039e-01 4.163683149742042899e-01 4.379939045834161937e-01 4.699003729970828158e-01 6.491104717528385359e-01 1.009808076314756553e+00 1.057992214908988871e+00 1.061175148992186124e+00 1.084368325603709993e+00
2.700000000000000178e+00 8.871851443225400868e-02 3.515165181871230948e-01 3.620038367663397372e-01 3.789667166949479138e-01 4.026478602848564958e-01 5.724985993319169353e-01 9.466176322637965823e-01 1.000274780249747808e+00 1.006820802290350203e+00 1.025514995814098107e+00
2.799999999999999822e+00 4.247829550162458834e-02 2.773608429040910761e-01 3.213925602235534473e-01 2.984082178779958183e-01 3.040414833201947609e-01 4.824905920106102308e-01 8.498827198387912674e-01 9.031456125522769884e-01 9.187187204762369275e-01 9.556736145513179403e-01
2.899999999999999911e+00 6.750803857784155870e-03 2.298511430854495163e-01 2.505245791941131395e-01 2.619934883680746229e-01 2.779572889868450747e-01 4.331104410630527979e-01 7.866331766554237603e-01 8.397670714254076296e-01 8.605391750828546016e-01 8.930913930369497322e-01
3.000000000000000000e+00 -2.785023240278980506e-05 2.214264767587438010e-01 2.416767630964188063e-01 2.544368617818005274e-01 2.711681674418675581e-01 4.250968384555181001e-01 7.753983085849092127e-01 8.285789030823945689e-01 8.502007218799122468e-01 8.808373679630037145e-01
3.100000000000000089e+00 6.281065394287055868e-03 2.290409584631393769e-01 2.499779741033698321e-01 2.613297849364835668e-01 2.779668076895603912e-01 4.319236373013128905e-01 7.880281176424106526e-01 8.415176802583386184e-01 8.620901580018855981e-01 8.933284788564713752e-01
3.200000000000000178e+00 4.033120757507508564e-02 2.720300829458460190e-01 2.941146110937422065e-01 3.017255590921515962e-01 3.226667433277426444e-01 4.740627435484421337e-01 8.620406652695968841e-01 9.157871549811471557e-01 9.335605648443781046e-01 9.628101128330133207e-01
3.299999999999999822e+00 8.669591117042162176e-02 3.400562710967712787e-01 3.530922107008044875e-01 3.781254534224294250e-01 4.083531057802122777e-01 5.536580382692743996e-01 9.823134697502048374e-01 1.031728552323127657e+00 1.057642663694709162e+00 1.074332116715700280e+00
3.399999999999999911e+00 1.153268904650938398e-01 3.923208171508986153e-01 4.027732939052848793e-01 4.383099885173304400e-01 4.799059152096118441e-01 6.272997406612725868e-01 1.069275085182132434e+00 1.122076429929908414e+00 1.138354153390175094e+00 1.162107849295916928e+00
3.500000000000000000e+00 1.238684882624449674e-01 4.096760047458741782e-01 4.202511763173694681e-01 4.586326767202310584e-01 5.034726136421312503e-01 6.544834458794596133e-01 1.102159662371313020e+00 1.137927443783791626e+00 1.158598515884709856e+00 1.190616410646733403e+00
3.600000000000000089e+00 1.155139149158781325e-01 3.903740254063828297e-01 4.002289018735719073e-01 4.362411483217557562e-01 4.763425024083026704e-01 6.241445598112004278e-01 1.074847387643112162e+00 1.088311380520504468e+00 1.132201269746471173e+00 1.158444887577941174e+00
3.700000000000000178e+00 8.697672497183807361e-02 3.357668610013768151e-01 3.475663081160359491e-01 3.738036097665213831e-01 4.018001267247980901e-01 5.452392013200922927e-01 9.585096419013102720e-01 1.016973619063565426e+00 1.046334965280747209e+00 1.056378396316909773e+00
3.799999999999999822e+00 4.046140471592264004e-02 2.657499975851101981e-01 2.864644894466238378e-01 2.963375387844152109e-01 3.128722492637519004e-01 4.598581246934829725e-01 8.355693147927781839e-01 9.062859684982473851e-01 9.232788224957344525e-01 9.478725740090996332e-01
3.899999999999999911e+00 6.294707522959617531e-03 2.221138892370688733e-01 2.421214842574916648e-01 2.553192738897516745e-01 2.654319271795252400e-01 4.151319179275212989e-01 7.669360286348668732e-01 8.372031276394071853e-01 8.528226085828208847e-01 8.778088638306095204e-01
4.000000000000000000e+00 -2.738592311585615117e-05 2.144429202844767290e-01 2.337227568518488452e-01 2.584275702793696894e-01 2.480782059428728870e-01 4.079543662708649543e-01 7.553789911527378775e-01 8.254153905526744328e-01 8.407350542368976498e-01 8.657257545243639552e-01
4.099999999999999645e+00 7.632444038358297822e-03 2.239528880006176337e-01 2.416473150811630777e-01 2.674456787272332936e-01 2.546179662704193269e-01 4.164049498252336834e-01 7.666706503467410894e-01 8.378474753512205053e-01 8.536958927846851619e-01 8.790521473125555429e-01
4.200000000000000178e+00 4.904320468390212934e-02 2.684211155223358847e-01 2.809990149652279445e-01 3.035382065469605650e-01 3.277533944279094058e-01 4.667570604389637001e-01 8.321086128057060272e-01 9.067334534647754074e-01 9.283635798054772348e-01 9.474037179860952396e-01
4.299999999999999822e+00 1.035952251491209647e-01 3.175995690425570950e-01 3.665577606394982424e-01 3.906110852771065844e-01 4.368901709983051829e-01 5.539809305951250984e-01 9.383373644555462745e-01 9.950961888371470110e-01 1.019990815885654767e+00 1.033274788275897693e+00
4.400000000000000355e+00 1.331650365538009362e-01 3.699413492683333304e-01 4.343257399701617172e-01 4.605694772505679602e-01 5.264324749799770276e-01 6.287807047168197938e-01 1.010698984810005419e+00 1.049633143166306848e+00 1.081356924658246399e+00 1.120750565553349620e+00
4.500000000000000000e+00 1.396345392629833038e-01 3.977252413886477878e-01 4.615394960019721937e-01 4.891256820078786482e-01 5.595217757287745952e-01 6.625000463510166693e-01 1.031907499193595923e+00 1.077201866216022985e+00 1.105473522173718193e+00 1.155530462076817644e+00
4.599999999999999645e+00 1.291082869637560637e-01 3.936014194449419801e-01 4.495928643303946370e-01 4.759664742649792335e-01 5.358939979533127174e-01 6.533274393352916931e-01 1.014958483924465193e+00 1.062044946973389914e+00 1.083980478731534358e+00 1.131090929156191471e+00
4.700000000000000178e+00 9.812251000027667758e-02 3.600087842963060614e-01 4.001600669567969559e-01 4.233872713889453854e-01 4.570748499030158896e-01 6.079813268608977861e-01 9.211205972188207802e-01 9.682715509863865089e-01 9.980704224246385037e-01 1.020724482675095190e+00
4.799999999999999822e+00 4.687233294010651613e-02 3.123968470670228648e-01 3.275002357966916300e-01 3.456988925441706884e-01 3.623551174258317631e-01 5.484921050488683614e-01 7.723229398040790672e-01 7.975084496813712454e-01 8.182553705672850342e-01 8.527967897934658481e-01
4.900000000000000355e+00 7.441141946449052018e-03 2.706305133166743149e-01 2.840984286729858477e-01 2.943616021844040476e-01 3.135681606021601397e-01 5.113189088223676348e-01 6.825017281331907659e-01 7.044697810751257006e-01 7.196530423781003494e-01 7.484496480552442765e-01
5.000000000000000000e+00 -2.673585269975504745e-05 2.612050925503395793e-01 2.768914677481548181e-01 2.863912312300412877e-01 3.055995710246672825e-01 5.047892681542418547e-01 6.674418049016166421e-01 6.892558422964826237e-01 7.036388108126874208e-01 7.316174449427689241e-01
5.099999999999999645e+00 8.365661656158727977e-03 2.720053530516094997e-01 2.871285157255377696e-01 2.969577671512937389e-01 3.152191552987985146e-01 5.127546377260807642e-01 6.758772593433231002e-01 6.987216254286147121e-01 7.101910176097044891e-01 7.402905585783352560e-01
5.200000000000000178e+00 5.246486204414463339e-02 3.364850119721106148e-01 3.442296587688045695e-01 3.575510366186732680e-01 3.721679583201754071e-01 5.600882725345718294e-01 7.115742594941949495e-01 7.417874456870490185e-01 7.701440039290254891e-01 7.910114900067088950e-01
5.299999999999999822e+00 1.083636886709148095e-01 4.285022082868787940e-01 4.474051638603843695e-01 4.733441616804945351e-01 4.556676792371183171e-01 6.380503707459089791e-01 7.540410054927744188e-01 8.223412892039839717e-01 8.640225797038354472e-01 8.874548957852084197e-01
5.400000000000000355e+00 1.406463976932133542e-01 4.868540148389461364e-01 5.186115330461784634e-01 5.344695970473524183e-01 5.703452065791939640e-01 6.990656825265978425e-01 7.946403540901546547e-01 8.898239829215511820e-01 9.227867074564913841e-01 9.847563837864173886e-01
5.500000000000000000e+00 1.508599249270246023e-01 5.056898856446385704e-01 5.396735928478088029e-01 5.637372474487182261e-01 6.062656804703951963e-01 7.213004162151579468e-01 8.098295030925711790e-01 9.192745085198907873e-01 9.417599511182909167e-01 1.023693454737998110e+00
5.599999999999999645e+00 1.436544244341733390e-01 4.883402008325825050e-01 5.149048030098736239e-01 5.432655786456437319e-01 5.727278079651330067e-01 6.954667306319914921e-01 7.883257005831600939e-01 9.067129163612969167e-01 9.164364396128779067e-01 9.938172695545139934e-01
5.700000000000000178e+00 1.137217346658634387e-01 4.221146863972098373e-01 4.374189411972172481e-01 4.737861712229161082e-01 4.583084048939241595e-01 6.159543868329392380e-01 7.335737399247060919e-01 8.314635750627601407e-01 8.597658663500437060e-01 9.059314642812169582e-01
5.799999999999999822e+00 5.642655560359518402e-02 3.128742458656854630e-01 3.280744789303941533e-01 3.364471133321585428e-01 3.552904495718520739e-01 5.041642988209790177e-01 6.798018424077395538e-01 7.324995799986053768e-01 7.809539137096769279e-01 8.072328034760180016e-01
5.900000000000000355e+00 9.070257538481337617e-03 2.395402189220997846e-01 2.522026819638178430e-01 2.686277726590161063e-01 2.848978395511804762e-01 4.400042972891459736e-01 6.482493824338338984e-01 6.717179703002470470e-01 7.259195258868043066e-01 7.504285731014982419e-01
6.000000000000000000e+00 -2.756178795341750586e-05 2.266695161762882216e-01 2.389860519741667799e-01 2.563888626794043613e-01 2.732128620634246552e-01 4.298619443113172456e-01 6.418383671659588785e-01 6.611020074307082384e-01 7.159074304871205774e-01 7.407805891707961443e-01
6.099999999999999645e+00 6.697149818988842353e-03 2.358958350297724049e-01 2.476161244303881626e-01 2.650588468836583278e-01 2.821494558703733779e-01 4.378280762626695077e-01 6.528979021157473861e-01 6.712443476768220618e-01 7.226003097363457028e-01 7.479820483474148851e-01
6.200000000000000178e+00 4.191304000448337758e-02 2.851239679101210123e-01 2.953077708400267953e-01 3.155004746356880885e-01 3.338512884651944068e-01 4.856805711199473352e-01 7.135991654153642783e-01 7.262257593283754087e-01 7.574698869224332221e-01 7.911322961076284743e-01
6.299999999999999822e+00 8.726198853139095768e-02 3.532978673438752493e-01 3.676432454658729587e-01 3.953726401330437956e-01 4.195187234356050898e-01 5.682922498386571153e-01 7.697053350512658154e-01 8.167064684801261798e-01 8.275350680565275452e-01 8.561424538604570644e-01
6.400000000000000355e+00 1.144496082000357462e-01 4.025209105762871387e-01 4.209140633682991184e-01 4.512227765951040692e-01 4.859670217478725962e-01 6.352040318872684832e-01 7.914730471984744442e-01 8.694994290720312602e-01 8.806016000733003501e-01 9.057453513819351265e-01
6.500000000000000000e+00 1.227226060316649880e-01 4.217518419831636778e-01 4.402548373431277029e-01 4.670330439258155719e-01 5.079808332806972082e-01 6.593025985882210449e-01 7.876774159691721788e-01 8.696082907418476449e-01 8.889138039257750146e-01 9.235600406354564917e-01
6.599999999999999645e+00 1.150679311055549381e-01 4.110506300051459672e-01 4.263242960941545645e-01 4.435294104463074483e-01 4.863665518254016717e-01 6.381269882629427848e-01 7.583417093011348697e-01 8.274261439623528114e-01 8.587640387198987035e-01 8.981427940539016275e-01
6.700000000000000178e+00 8.819033201151818546e-02 3.664785301742755630e-01 3.778741436893377492e-01 3.828049641121466506e-01 4.208530474898548035e-01 5.695767971025661458e-01 7.110474279081210325e-01 7.467439994789848434e-01 7.932027191358943519e-01 8.207358063968185347e-01
6.799999999999999822e+00 4.253452178255200111e-02 2.965622864377681078e-01 3.004599868962153364e-01 3.137605703163777182e-01 3.346567748975930456e-01 4.828813947268581486e-01 6.501778764204748651e-01 6.716348816661286136e-01 7.107583538293976710e-01 7.206801305906347377e-01
6.900000000000000355e+00 6.816619821145501745e-03 2.463521135242145166e-01 2.511056118212393606e-01 2.642740934406558884e-01 2.867406235310052121e-01 4.352658921636389788e-01 5.981348999830604640e-01 6.384256268101695664e-01 6.534528252385850555e-01 6.718883971276882194e-01
7.000000000000000000e+00 -2.223006266880266842e-05 2.370756333542228811e-01 2.423876176544429994e-01 2.551905711371589836e-01 2.788321319918041774e-01 4.276082842869788347e-01 5.887966690868632336e-01 6.305273376863581580e-01 6.446052373690686066e-01 6.645890390202399134e-01
7.099999999999999645e+00 5.823926606445917892e-03 2.453868777260519718e-01 2.519311227774466144e-01 2.634481425989112502e-01 2.867742664149764975e-01 4.351927297806078565e-01 6.008531736572652049e-01 6.393114598452015462e-01 6.573875262480640691e-01 6.773061106204512072e-01
7.200000000000000178e+00 3.530131575666672905e-02 2.883229232217927596e-01 3.052726150807040240e-01 3.089009044245824565e-01 3.312252210340136949e-01 4.783889351432500936e-01 6.693794704672232365e-01 6.893427354868748580e-01 7.339498219218889563e-01 7.545367179984673323e-01
7.299999999999999822e+00 7.056068158034849158e-02 3.461315800310041380e-01 3.664996791715104951e-01 3.810364783257187971e-01 4.028735531018606264e-01 5.482979103642442453e-01 7.651148610509396208e-01 7.892379094634286441e-01 8.621991332716040235e-01 8.884745333603091266e-01
7.400000000000000355e+00 9.047928011385784897e-02 3.823835900394007004e-01 4.022701293323332483e-01 4.213328192388392512e-01 4.563101723525770370e-01 6.044935615598463485e-01 8.351230728087990496e-01 8.719420892590361571e-01 9.599533554228324439e-01 9.920928136694717736e-01
7.500000000000000000e+00 9.630358549345482966e-02 3.904060427666717348e-01 4.095671221999336309e-01 4.281683152626584166e-01 4.718600936904000509e-01 6.219177180826100937e-01 8.662419043535245500e-01 9.013595338919465627e-01 9.978714326242613675e-01 1.031121109902465749e+00
7.599999999999999645e+00 9.064064682053434019e-02 3.713917854359180537e-01 3.897772172993692608e-01 4.063422838711989171e-01 4.511746984000416516e-01 5.957855727297125537e-01 8.572565133257176173e-01 8.887184657800756282e-01 9.808456574625561419e-01 1.018213445260561789e+00
7.700000000000000178e+00 7.085005246363881848e-02 3.223901480890253857e-01 3.383680647932214014e-01 3.534993952261916150e-01 3.914837298138629240e-01 5.240701780743782789e-01 7.958091374908848881e-01 8.424945313632488109e-01 8.987038953905751582e-01 9.487403504847148339e-01
7.799999999999999822e+00 3.546980180054193355e-02 2.533173489172063086e-01 2.647998437320780440e-01 2.820282500761372990e-01 3.092272943501138127e-01 4.335456456165542871e-01 6.998176011666578100e-01 7.551379429727473891e-01 8.065149017217249083e-01 8.471048616008197696e-01
7.900000000000000355e+00 5.840633121080658977e-03 2.057223086232625175e-01 2.152278707378957878e-01 2.341703567156766252e-01 2.572547543006383775e-01 3.812346965947720490e-01 6.365377953585461546e-01 6.884170626698536966e-01 7.575814556497448837e-01 7.869516145180345257e-01
8.000000000000000000e+00 -2.223910172888941651e-05 1.970000218466108344e-01 2.063628283006168351e-01 2.254517450715230464e-01 2.482504163571049305e-01 3.726081794741048503e-01 6.253167407349395912e-01 6.766379133324438300e-01 7.480030745270194181e-01 7.751830040163326663e-01
8.099999999999999645e+00 7.149419674509958043e-03 2.060782487413518049e-01 2.155429511103638118e-01 2.349096283592414236e-01 2.567951772066293659e-01 3.798996899255561721e-01 6.343278999208042945e-01 6.858600501680217620e-01 7.559937767674796971e-01 7.842663518482594354e-01
8.199999999999999289e+00 4.499009647973623016e-02 2.575400459215248516e-01 2.676523491026880364e-01 2.845714023317013619e-01 3.067256113372203163e-01 4.269660806794851049e-01 6.896904966862361652e-01 7.372328987020310143e-01 7.996092501403500030e-01 8.302429380928200153e-01
8.300000000000000711e+00 9.394126073841339852e-02 3.369122133607498903e-01 3.492768237558882549e-01 3.517915547364433571e-01 3.913311351904392721e-01 5.156495119259699722e-01 7.899931889778796235e-01 8.157550667516693110e-01 8.725764627597998313e-01 9.055672420969603786e-01
8.400000000000000355e+00 1.226225576141800611e-01 3.858277373568678725e-01 4.143833501710792455e-01 4.074018254073311640e-01 4.586715037880944590e-01 5.879482382397388518e-01 8.561011565827649772e-01 8.728327908967036253e-01 9.408514501009709319e-01 9.815778576443052739e-01
8.500000000000000000e+00 1.307911437323323045e-01 4.002064739609301203e-01 4.332777465294868069e-01 4.410616569836903200e-01 4.853513468387556373e-01 6.163162559563862830e-01 8.749814784932048450e-01 8.918210143858497085e-01 9.652795287326861873e-01 1.005151533490721505e+00
8.599999999999999645e+00 1.222945581098585088e-01 3.890893050220675664e-01 4.236912913167892314e-01 4.324364606648053444e-01 4.687295050941602814e-01 6.041117807061163747e-01 8.566335376368877652e-01 8.766044254351305076e-01 9.475395399957768916e-01 9.884590211295825046e-01
8.699999999999999289e+00 9.376615371009119904e-02 3.517947256959246816e-01 3.779885194603690435e-01 3.879924442967984666e-01 4.069331121854127820e-01 5.576816531813506561e-01 7.964163011156740746e-01 8.211979468399941418e-01 8.783590361768581767e-01 9.278846182374549389e-01
8.800000000000000711e+00 4.530636430772785189e-02 2.935248181911907506e-01 3.049978687802717969e-01 3.178833336394782383e-01 3.309247900935084474e-01 4.973066613532108882e-01 7.044401791473664520e-01 7.317416119563319166e-01 7.688458341456672063e-01 8.166859448397333354e-01
8.900000000000000355e+00 7.256814187709839312e-03 2.441248537232465210e-01 2.587203105277497972e-01 2.720889993849211486e-01 2.856109438844011139e-01 4.597733970198640274e-01 6.413283534191757118e-01 6.654838774620447372e-01 6.961387383023357467e-01 7.535736147335975188e-01
9.000000000000000000e+00 -2.830236335661747677e-05 2.346215136679644375e-01 2.506771288153401556e-01 2.639265346226886133e-01 2.776424461419513268e-01 4.532537001341667704e-01 6.299937669538414609e-01 6.533867822102474854e-01 6.833102790958767159e-01 7.431835178025405497e-01
9.099999999999999645e+00 8.555588645065349482e-03 2.474379417055042329e-01 2.630276753747989305e-01 2.765547027149500292e-01 2.901630600648381630e-01 4.632659497404317261e-01 6.427763897319095365e-01 6.659509545210905435e-01 6.950567461494022714e-01 7.471335605660207602e-01
9.199999999999999289e+00 5.286906388402397988e-02 3.197669084656794558e-01 3.305511974366560635e-01 3.478777242893428268e-01 3.628041445707183010e-01 5.267461971305379409e-01 7.133510525392732227e-01 7.289247541977111888e-01 7.496974205678051950e-01 7.806667365169628336e-01
9.300000000000000711e+00 1.068906598660714635e-01 4.267796403476940559e-01 4.355731389442387691e-01 4.601241057294978565e-01 4.784312602397016723e-01 6.431633196571665545e-01 7.617593191759727267e-01 8.156205063158907809e-01 8.380943434873687758e-01 8.741780337833520154e-01
9.400000000000000355e+00 1.362940081185298191e-01 4.998012659154058568e-01 5.167182491093248453e-01 5.426348020005147266e-01 5.627542838029538919e-01 7.301854123674351715e-01 7.826685642506492346e-01 8.837670026056856365e-01 9.052693092453246715e-01 9.397306774272604635e-01
9.500000000000000000e+00 1.437584863587163531e-01 5.238392587769348241e-01 5.437420018452117088e-01 5.701866149972215636e-01 5.900771040644741117e-01 7.489077841533198221e-01 7.976205557469668861e-01 9.076006460077494786e-01 9.315096862849941983e-01 9.604935388499770132e-01
9.599999999999999645e+00 1.338028764407780402e-01 5.010645320672642011e-01 5.199375956534605381e-01 5.445968666758798093e-01 5.637147879389672323e-01 7.249296549460020334e-01 7.802996573264373570e-01 8.947554452716406370e-01 9.192250090862987832e-01 9.416349019686894861e-01
9.699999999999999289e+00 1.023179675944601852e-01 4.312373092385102247e-01 4.434220459924043678e-01 4.649445344110995637e-01 4.818547610569685058e-01 6.507795167424132998e-01 7.473985646244207803e-01 8.448354413630464466e-01 8.664001317986925743e-01 8.841905656582427220e-01
9.800000000000000711e+00 4.913881982404286197e-02 3.330409933537537559e-01 3.435977693186401116e-01 3.606647909095322957e-01 3.749910929168716600e-01 5.494946821663450054e-01 7.195075707404684495e-01 7.719352104900860656e-01 7.897795698816181265e-01 8.096483298456703670e-01
9.900000000000000355e+00 7.819830694743852562e-03 2.683681050951255975e-01 2.828242047541366655e-01 2.965111971918143463e-01 3.107818936789233932e-01 4.929448282222306243e-01 6.915488209561286848e-01 7.228681484794449164e-01 7.499586253726923113e-01 7.640712306808306042e-01
1.000000000000000000e+01 -2.896988693118859480e-05 2.570762353044510617e-01 2.720414403934264258e-01 2.853132056889760015e-01 2.998892307576309091e-01 4.838506480000939747e-01 6.846988519236069104e-01 7.140873060962892316e-01 7.435420108752476276e-01 7.572324452887653212e-01
1.009999999999999964e+01 6.880882498502667588e-03 2.640476498538980032e-01 2.786463915971816863e-01 3.089909753476471899e-01 2.935819835831952607e-01 4.925870564861838385e-01 6.974493439918326709e-01 7.265335582971711448e-01 7.727347945645418603e-01 7.560388684807289872e-01
1.019999999999999929e+01 4.531326249489276564e-02 2.859967188738435917e-01 3.284089428029515756e-01 3.450400583237079322e-01 3.660230543354672794e-01 5.438208614963780940e-01 7.722441168522972132e-01 7.995106046281587053e-01 8.283643558630743309e-01 8.690760972558718711e-01
1.030000000000000071e+01 1.016704780702372829e-01 3.158572911597725685e-01 4.120840820079265665e-01 4.287678879827984124e-01 4.752440110273955520e-01 6.298010090424667196e-01 8.908076346326444517e-01 9.169516753475467352e-01 9.485161648831589298e-01 9.711687164245585979e-01
1.040000000000000036e+01 1.386810675824375338e-01 3.462637557175463066e-01 4.770759533748907821e-01 4.958344236795497184e-01 5.719946854969232275e-01 7.001068437579713866e-01 9.408742209677523061e-01 9.805138512543687401e-01 9.973560562020092890e-01 1.039851743114740490e+00
1.050000000000000000e+01 1.495879469246935434e-01 3.590082591830202063e-01 5.006692285261595821e-01 5.208817515110075735e-01 6.080347778703668604e-01 7.261976468787463279e-01 9.497294139370325849e-01 9.880226464772815520e-01 1.009005683642172357e+00 1.056067443642211723e+00
1.059999999999999964e+01 1.382704616584634894e-01 3.468284481372810313e-01 4.805614089901976138e-01 5.003643128065767831e-01 5.749772360832611229e-01 7.033143992145305390e-01 9.439907576210477824e-01 9.681878934853780372e-01 9.951185515721544528e-01 1.030265719305018646e+00
1.069999999999999929e+01 1.010430406600840714e-01 3.171079225296289383e-01 4.189559462684980251e-01 4.365341622459249504e-01 4.798866126442176139e-01 6.350101804711655307e-01 8.699401392143523148e-01 8.954286565952209731e-01 9.313103778134101951e-01 9.581506460027470196e-01
1.080000000000000071e+01 4.492375567988131368e-02 2.884076061314614359e-01 3.375657241906422912e-01 3.518494446930039432e-01 3.721994035691902347e-01 5.482937344929064150e-01 7.391245412852034402e-01 7.664677887060687977e-01 8.042727877272395354e-01 8.655840667042289382e-01
1.090000000000000036e+01 6.821697468738474081e-03 2.701363868036647520e-01 2.848708508651216498e-01 2.979239803752284921e-01 3.177682386761060407e-01 4.955001045319756270e-01 6.642931143056752807e-01 6.898114722461972104e-01 7.265752159046904302e-01 7.737057428761570099e-01
1.100000000000000000e+01 -2.020768826042888228e-05 2.644882066185896830e-01 2.772575395753459904e-01 2.890634324667966659e-01 3.090342492333829072e-01 4.864210617973472872e-01 6.517128069473818730e-01 6.768498485266197795e-01 7.133851225458515133e-01 7.586098727716080736e-01
1.109999999999999964e+01 7.461840256558858325e-03 2.739590159376171230e-01 2.860293518259673373e-01 2.965141822913782144e-01 3.162160577138107276e-01 4.929960931094267140e-01 6.651306943396793070e-01 6.910578553167987526e-01 7.290697509107146868e-01 7.750788104306688409e-01
1.119999999999999929e+01 4.752081579691824070e-02 3.222657797183101080e-01 3.274296735438663730e-01 3.461380737973058785e-01 3.648133308555769339e-01 5.313767588716877821e-01 7.444711080166465100e-01 7.765763140603437753e-01 8.232348345726555605e-01 8.753256442765290357e-01
1.130000000000000071e+01 1.013958970738462334e-01 3.712679109001194022e-01 3.971022778861330038e-01 4.278812453066814792e-01 4.653991093957911551e-01 5.957695814877176366e-01 8.756056106152650953e-01 9.187933284995271066e-01 9.789374656503525562e-01 9.914321213912795638e-01
1.140000000000000036e+01 1.350995735293343547e-01 4.038755461409720415e-01 4.482666073839011722e-01 4.847479750875409166e-01 5.491944560406257780e-01 6.476925587669253304e-01 9.639315151229363998e-01 9.998798743342049988e-01 1.030545746461446699e+00 1.072450512377423948e+00
1.150000000000000000e+01 1.465904301270174737e-01 4.075218873544272924e-01 4.623845697849193193e-01 4.995508490678547409e-01 5.731823999469592978e-01 6.612138375782996569e-01 9.832087476262930670e-01 1.015638892712774410e+00 1.036697056203441658e+00 1.083977116304229993e+00
1.159999999999999964e+01 1.391473246603900371e-01 3.795386007077195534e-01 4.368319646253354116e-01 4.697110360024445708e-01 5.363673565467634852e-01 6.283458934371920490e-01 9.586931041548537591e-01 9.896475610427202252e-01 1.003382668839821745e+00 1.045218488041524507e+00
1.169999999999999929e+01 1.066988739231991001e-01 3.267966275974400481e-01 3.701249906029042136e-01 3.964424627066258644e-01 4.416750733458022493e-01 5.525321654673677196e-01 8.883259792851511127e-01 9.273191912827668526e-01 9.415964964233777268e-01 9.667615419307877822e-01
1.180000000000000071e+01 4.958078543181058950e-02 2.742310593065564461e-01 2.856936356896221940e-01 3.069361416620517424e-01 3.315133960107689015e-01 4.666734777573562920e-01 7.917291703767834754e-01 8.459707774646987311e-01 8.567716616776264171e-01 8.654975705289985610e-01
1.190000000000000036e+01 7.645731528132121597e-03 2.278394136040616524e-01 2.423978314542609980e-01 2.574154664199132525e-01 2.754091446126288867e-01 4.190919921625679834e-01 7.330269957679613757e-01 7.804709364548002570e-01 7.958774834969892797e-01 7.993313410479211401e-01
1.200000000000000000e+01 -2.515209855834106987e-05 2.183695051833757228e-01 2.340417052083046678e-01 2.496092670312908546e-01 2.676899486079822865e-01 4.112825459836422781e-01 7.229173504149418727e-01 7.680129114037818061e-01 7.846395045207855690e-01 7.884278888263156482e-01
1.209999999999999964e+01 6.279963313378124183e-03 2.264870531276484411e-01 2.426065992409849603e-01 2.575994417964199146e-01 2.745549485666373690e-01 4.185724950307574965e-01 7.343856877668902827e-01 7.788510024419419420e-01 7.952472266118117972e-01 8.002221998643596068e-01
1.219999999999999929e+01 3.975107352093190660e-02 2.714968417130799172e-01 2.905251947233243870e-01 3.002359775103707884e-01 3.195324203201069801e-01 4.632392494751034762e-01 8.005350577902310416e-01 8.368331999220213202e-01 8.555711032467416821e-01 8.707793523251030621e-01
1.230000000000000071e+01 8.376363214749954489e-02 3.391321981859223844e-01 3.558391983809490178e-01 3.721356573698154646e-01 4.056098963700928151e-01 5.442571910334091934e-01 9.088088467255795999e-01 9.168557010302391674e-01 9.486931512275851297e-01 9.946831130407728372e-01
1.240000000000000036e+01 1.101435266874995905e-01 3.880183806736232643e-01 4.042002653547855373e-01 4.290115130150642386e-01 4.755510722062449291e-01 6.135599886460878505e-01 9.625677842118727234e-01 9.983578307903111515e-01 1.018081807411502560e+00 1.073572219891660406e+00
1.250000000000000000e+01 1.178727050041911556e-01 4.042262982469519428e-01 4.209478657376496402e-01 4.478753747737620472e-01 4.997381828673939097e-01 6.368744283962696207e-01 9.721534812870689102e-01 1.029372361973430738e+00 1.045420895085406698e+00 1.086318288676907606e+00
1.259999999999999964e+01 1.101214954640739735e-01 3.877154754267820858e-01 4.049495718394106603e-01 4.280060321285332203e-01 4.764756394039135756e-01 6.075348956331699801e-01 9.478930655200875632e-01 1.008495649313267073e+00 1.030327906095298562e+00 1.058699942919276937e+00
1.269999999999999929e+01 8.371423811046570240e-02 3.375788387183878969e-01 3.594018749388525613e-01 3.702058282786138133e-01 4.052183284745621283e-01 5.311642589721009555e-01 8.824694926859164568e-01 9.337120952894821801e-01 9.710510005045482895e-01 9.782634296878706115e-01
1.280000000000000071e+01 3.969725925154585916e-02 2.688588227585009260e-01 2.917930665259996226e-01 3.172247179081422730e-01 3.025900537300197368e-01 4.452218182884489783e-01 7.838398954655131368e-01 8.202480302787577005e-01 8.654642600037795175e-01 8.805454766914907472e-01
1.290000000000000036e+01 6.263128390912659632e-03 2.241232537505203903e-01 2.421700873635989348e-01 2.552538486366223713e-01 2.782436202280975657e-01 3.989130606056902617e-01 7.166055836842598614e-01 7.464414421764210550e-01 7.953010596786541653e-01 8.158261493558001121e-01
1.300000000000000000e+01 -3.131776299336898464e-05 2.161423474707543646e-01 2.333337106365310498e-01 2.465413285310751046e-01 2.722384929657249986e-01 3.914368548837016126e-01 7.046689931870303569e-01 7.336379712999995251e-01 7.832899354117301982e-01 8.040669329021306044e-01
1.309999999999999964e+01 6.742955410058319894e-03 2.248647817700955009e-01 2.427537941702211655e-01 2.548528827570672450e-01 2.788079221365893923e-01 4.003993501141052125e-01 7.154391266611346278e-01 7.444927712741989945e-01 7.938027948201510364e-01 8.170927046034300867e-01
1.319999999999999929e+01 4.223600906636066493e-02 2.743514085239452394e-01 2.952216229564971761e-01 3.020390173947414825e-01 3.204608255606444245e-01 4.565045739162463256e-01 7.766447889594166876e-01 8.062119609978031232e-01 8.552176844593056826e-01 8.909832863010709314e-01
1.330000000000000071e+01 8.724017751939563969e-02 3.532914129051797358e-01 3.784379988218226631e-01 3.710357834788799436e-01 4.057647151606454394e-01 5.608102298970714106e-01 8.718812924438985590e-01 9.015226379030811810e-01 9.577319232068244315e-01 9.761242227412503247e-01
1.340000000000000036e+01 1.129909485963592197e-01 4.160613020305525267e-01 4.306819787568215152e-01 4.402517934350544948e-01 4.799318218287729754e-01 6.492679745538063596e-01 9.408003549124329679e-01 9.657551315897410227e-01 1.015930477357499084e+00 1.039411284030466787e+00
1.350000000000000000e+01 1.202427556821814708e-01 4.415209228555188048e-01 4.534254441576111572e-01 4.640843105889416176e-01 5.109345397665870925e-01 6.833693314715281186e-01 9.670638220242693261e-01 9.857821005489011412e-01 1.031021884200971517e+00 1.065675199803604256e+00
1.359999999999999964e+01 1.126018416640878206e-01 4.276186439729868782e-01 4.369973670735595173e-01 4.480964246233143933e-01 4.935673091141198898e-01 6.637186907577622419e-01 9.576986717273672234e-01 9.715663467013903043e-01 1.013044396431128868e+00 1.046995995095756804e+00
1.369999999999999929e+01 8.659379002993805585e-02 3.752965435520370652e-01 3.824896683434466094e-01 3.925882757556715119e-01 4.255709065097258992e-01 5.965398194960632727e-01 9.121879736758480295e-01 9.190110017866830461e-01 9.557342639337602641e-01 9.870333957148026416e-01
1.380000000000000071e+01 4.180897848529307320e-02 3.038373088948500556e-01 3.074343921046596151e-01 3.165268544977303811e-01 3.371588866583917210e-01 5.113676073961522794e-01 8.307002178103589651e-01 8.389643499789111170e-01 8.642271892822880330e-01 8.971163320046781076e-01
1.390000000000000036e+01 6.667354989692461133e-03 2.517113274798108979e-01 2.585161874298808615e-01 2.704247577182479767e-01 2.891949881589296889e-01 4.607286649342545171e-01 7.693721319940591830e-01 7.809648650955801630e-01 7.984435821220612350e-01 8.193868875459123791e-01
1.400000000000000000e+01 -3.435070974216631874e-05 2.420483268856986336e-01 2.498217505010363881e-01 2.621558736685326574e-01 2.816754670106620950e-01 4.521743987830520450e-01 7.581491016021505436e-01 7.697658619641207789e-01 7.869527304869302631e-01 8.057280142376783694e-01
1.409999999999999964e+01 8.988810235457221284e-03 2.536933454865143989e-01 2.613517353343140504e-01 2.733111109443412401e-01 2.906247505713615009e-01 4.610712899638936269e-01 7.709218690089598702e-01 7.830352146438944727e-01 7.996142671716894856e-01 8.197000865452450658e-01
1.419999999999999929e+01 5.833711693886294014e-02 3.221244183352752199e-01 3.495562014784715510e-01 3.344219249820889472e-01 3.287825015489139746e-01 5.192189532081641357e-01 8.396230165409315216e-01 8.550875136423889966e-01 8.714950733161479501e-01 9.032859030497443209e-01
1.430000000000000071e+01 1.248106462672864680e-01 4.240550674599929404e-01 4.392153456226207120e-01 4.487236341217162305e-01 4.718722938825517521e-01 6.369463225906926152e-01 9.303422890619150731e-01 9.536784711486421262e-01 9.752016026680017102e-01 1.059902026129572628e+00
1.440000000000000036e+01 1.623070407699242490e-01 5.038869645577299661e-01 5.298717952241143170e-01 5.399307708367178105e-01 5.847751731706252176e-01 7.460883254552720389e-01 9.965305831737851783e-01 1.030756822750276580e+00 1.053418312414525104e+00 1.138756726322251112e+00
1.450000000000000000e+01 1.713200321143999172e-01 5.291522984164571675e-01 5.581824702200595123e-01 5.680569893192604081e-01 6.250330642509036583e-01 7.852009122089983473e-01 1.026351607433203084e+00 1.060708604643501918e+00 1.087576155183480386e+00 1.174292230323147335e+00
1.459999999999999964e+01 1.580286714341450072e-01 4.986702760188860273e-01 5.258125623402827298e-01 5.368338772923110236e-01 5.847874262878703933e-01 7.458337507319333648e-01 1.016122477951043823e+00 1.042069403074137757e+00 1.069464922692045850e+00 1.163327624618430534e+00
1.469999999999999929e+01 1.176268450405167226e-01 4.230285842278401764e-01 4.400331050873719230e-01 4.530301074847444265e-01 4.784343956703456247e-01 6.521935145259565303e-01 9.737773596935267451e-01 9.862874650365028861e-01 1.018531036071832485e+00 1.112672560661951415e+00
1.480000000000000071e+01 5.371638982238848004e-02 3.711176456808126800e-01 3.352557225058040435e-01 3.372566261893486517e-01 3.512497951813140507e-01 5.593808970452311957e-01 9.107660589298227638e-01 9.220775331166368716e-01 9.461519845598782563e-01 9.885485912202642833e-01
1.490000000000000036e+01 8.237953924518582466e-03 2.737918575342497829e-01 2.838338232775683423e-01 2.966620944097080326e-01 3.166490519869650244e-01 5.134326631200359925e-01 8.631360761237041324e-01 8.779912844786375015e-01 8.835360417683882917e-01 9.191168914538172530e-01
1.500000000000000000e+01 -3.418065656790524281e-05 2.633914345853609618e-01 3.078810329238782506e-01 2.744154495750191769e-01 2.876099162436625001e-01 5.062178244582560271e-01 8.540603540193973942e-01 8.692224865896085451e-01 8.720100164711417357e-01 9.077185933323470568e-01
1.509999999999999964e+01 7.896014810557339808e-03 2.765620661193749497e-01 2.871539141040092558e-01 3.001770732629652771e-01 3.206695711183324971e-01 5.161109998445698732e-01 8.637858072391015885e-01 8.787484958892229914e-01 8.829396185601113833e-01 9.242576263096919931e-01
1.519999999999999929e+01 4.878365767123021834e-02 3.496669219203991652e-01 3.952779076430370520e-01 3.648082647796863642e-01 3.734137888564673657e-01 5.775355183574336637e-01 9.165094414645708065e-01 9.267938413125412778e-01 9.439052755570866982e-01 1.023915004716114296e+00
1.530000000000000071e+01 9.932020385875797719e-02 4.594380415075736690e-01 4.847479769905246316e-01 5.063683849648455970e-01 5.229278045411052123e-01 6.903883889935886753e-01 9.966487045934457889e-01 1.003884553351539921e+00 1.038723222523367573e+00 1.127346546618498646e+00
1.540000000000000036e+01 1.282895342771002700e-01 5.384757160774578111e-01 5.680072880138681279e-01 5.981041951791594702e-01 6.363876469472864450e-01 7.847933354377291115e-01 1.057956090592433007e+00 1.074471832165627028e+00 1.117812953631342143e+00 1.186946517075981422e+00
1.550000000000000000e+01 1.367877408904967229e-01 5.636363712826261141e-01 5.939645727944234954e-01 6.254807458811998400e-01 6.762017208611585950e-01 8.154852647968421353e-01 1.081871285958748263e+00 1.104657718225254603e+00 1.148070680898696905e+00 1.212533558545045631e+00
1.559999999999999964e+01 1.285884626439131040e-01 5.374890191565299125e-01 5.659058143422174281e-01 5.946191640834672665e-01 6.418733839640674566e-01 7.767628360490155259e-01 1.065969352970252526e+00 1.088121951448366875e+00 1.127347292184503580e+00 1.189509033832246265e+00
1.569999999999999929e+01 9.983903987595076079e-02 4.565992589100165144e-01 4.797128223903044941e-01 5.007878416094232454e-01 5.240374937335994243e-01 6.744161716920338279e-01 1.012696973239723963e+00 1.027721304305467376e+00 1.054741177501556493e+00 1.120381013800014758e+00
1.580000000000000071e+01 4.906405285942409822e-02 3.454638592801309582e-01 3.595118255046278466e-01 3.692816575570668780e-01 3.863460948872041723e-01 5.581304756109113363e-01 9.403577822491206994e-01 9.523353130926368593e-01 9.617003076868571032e-01 1.010622823013212379e+00
1.590000000000000036e+01 7.919040104417716247e-03 2.727755644828784298e-01 2.833205361094264241e-01 2.944922339351002116e-01 3.124311125390792920e-01 4.964341015970182291e-01 8.827113102132103650e-01 8.914757799803619820e-01 9.041323549846921326e-01 9.199092046838728276e-01


==> anc/supplementary/braiding/path1_r=4.1/V=100/phases.txt <==
1    0.5253906987797045
2    0.360554799130318
5    0.38414280647896454
10   0.39409814351553907


==> anc/supplementary/braiding/path1_r=4.1/V=100/spectrum_ab.txt <==
0.000000000000000000e+00 -3.433881117916293249e-05 2.167051086687035166e-01 2.237483763122950498e-01 2.375592354506411430e-01 2.590144563049577853e-01 4.181677508711763025e-01 8.440361806436147418e-01 8.532327733023842287e-01 8.579742842536093317e-01 8.765869034608739785e-01
1.000000000000000056e-01 5.675538771963228868e-02 3.157905280982517549e-01 3.617839085686030409e-01 3.357025173676702057e-01 3.340571572566149450e-01 5.106442558501854689e-01 9.720157251392200770e-01 9.992047146528554302e-01 1.005740890781571029e+00 1.020646304863997322e+00
2.000000000000000111e-01 1.325484852246180123e-01 5.321024464297827716e-01 5.664457411368859496e-01 6.001036144844658082e-01 6.583861778302753098e-01 7.918058421869355046e-01 1.208738485930466622e+00 1.247678693850700293e+00 1.303922471497178215e+00 1.389579403148652803e+00
2.999999999999999889e-01 1.498040718389570258e-01 6.027740269243681004e-01 6.425119597231317981e-01 6.807783442004858854e-01 7.640153057026167760e-01 8.973427773670716867e-01 1.258926049726194485e+00 1.280896311849392788e+00 1.352323406246261905e+00 1.464919625645053625e+00
4.000000000000000222e-01 1.543392789708921409e-01 6.220031324344071910e-01 6.630404390759929711e-01 7.024188851169850256e-01 7.913735417147891305e-01 9.250770587301010428e-01 1.266515604846231380e+00 1.293483665940051264e+00 1.363949296792741350e+00 1.479461511787066641e+00
5.000000000000000000e-01 1.553710522065779032e-01 6.261942841041486796e-01 6.675270860958786301e-01 7.071204640186099510e-01 7.973222201995631142e-01 9.307026898666076464e-01 1.267653600958324356e+00 1.296320068456237928e+00 1.366289786984852483e+00 1.482296784406749834e+00
5.999999999999999778e-01 1.543345910746631022e-01 6.212835963779730353e-01 6.623616952514356226e-01 7.016366715726357617e-01 7.906493545264069445e-01 9.229673334102002080e-01 1.265308072114923910e+00 1.292638974830609522e+00 1.362832963795017394e+00 1.478064926232515397e+00
6.999999999999999556e-01 1.497577067940216167e-01 6.008362742473752904e-01 6.407293594259034775e-01 6.787176964581975724e-01 7.621000255782923727e-01 8.919616149398553739e-01 1.256311688777685509e+00 1.277960898019176783e+00 1.348853246606205314e+00 1.461157950946141426e+00
8.000000000000000444e-01 1.322375396540336479e-01 5.289131750405053900e-01 5.643030773806154698e-01 5.972679961316245123e-01 6.560037644058790418e-01 7.858875195130028413e-01 1.215192504199358758e+00 1.233988587880308074e+00 1.294376151224550409e+00 1.390701033065090408e+00
9.000000000000000222e-01 5.650823720588995375e-02 3.234748240815819020e-01 3.753323719796030078e-01 3.481752435404881774e-01 3.421250774125944583e-01 5.372404915112791723e-01 1.036981483153564643e+00 1.049643821643338359e+00 1.060058630914843869e+00 1.081573842982830103e+00
1.000000000000000000e+00 -3.287266954517123821e-05 2.271333691483798101e-01 2.350247685513672802e-01 2.530845873045715066e-01 2.763133169892634244e-01 4.523003844267456386e-01 9.038150508213425027e-01 9.202690562231243820e-01 9.271242803293320289e-01 9.491294502732749994e-01
1.100000000000000089e+00 5.665638723223304779e-02 3.107169347962731032e-01 3.225166772562945705e-01 3.364531884248487814e-01 3.614375109838940392e-01 5.324351161300802104e-01 9.962088679240429512e-01 1.002049342132850240e+00 1.020562134026542722e+00 1.031799373752339433e+00
1.199999999999999956e+00 1.422142585706523132e-01 5.522938142938310646e-01 5.729485300454345564e-01 5.990829388698190039e-01 6.313431181102963086e-01 8.108819281179922012e-01 1.189720325972041692e+00 1.233071505949778768e+00 1.242613918227400971e+00 1.355495129259834286e+00
1.300000000000000044e+00 1.624423738923300164e-01 6.595214204524511015e-01 6.775313918831242788e-01 7.026305141297494172e-01 7.592236695452978523e-01 9.477296436231691379e-01 1.266184337813133221e+00 1.366380499185581909e+00 1.382370951092407374e+00 1.477719897906599078e+00
1.399999999999999911e+00 1.678484055201960590e-01 6.894449661455896994e-01 7.107605723549410559e-01 7.332093499073100151e-01 7.946764516183442151e-01 9.875125092583509900e-01 1.287900870554670840e+00 1.406407848374409353e+00 1.427849933508908542e+00 1.516006231797079051e+00
1.500000000000000000e+00 1.692471744819258328e-01 6.969165416780792599e-01 7.195282153715292228e-01 7.409111845564799737e-01 8.034010531364417229e-01 9.973380022444782167e-01 1.294100322096764621e+00 1.415980653375210840e+00 1.438217324515861151e+00 1.524625967211189259e+00
1.600000000000000089e+00 1.684421870973584201e-01 6.917643208428675416e-01 7.140478262488663130e-01 7.352745166015756118e-01 7.968418686816112206e-01 9.898559268338306127e-01 1.291844313282680012e+00 1.407419656113534812e+00 1.426458757111087827e+00 1.517032305118906077e+00
1.699999999999999956e+00 1.641530133836568428e-01 6.657946788400526117e-01 6.856106219300515114e-01 7.076200211685236274e-01 7.643905406024867899e-01 9.526183093006973523e-01 1.275225001695162952e+00 1.363947776677186807e+00 1.378410444814483382e+00 1.473883805248462853e+00
1.800000000000000044e+00 1.469930341487994951e-01 5.635781069359183659e-01 5.807371025728149672e-01 6.027562759425961758e-01 6.369206555510548151e-01 8.065903515545721492e-01 1.180180895780160721e+00 1.204867378465887651e+00 1.218901312064680109e+00 1.319915608837947341e+00
1.899999999999999911e+00 6.243159874456899461e-02 2.956146767243362228e-01 3.019490709816995411e-01 3.118471798001698492e-01 3.318349312918656424e-01 4.766550783153575832e-01 8.932905624629164931e-01 9.028176742324129922e-01 9.222312431665702359e-01 9.287187434964135901e-01
2.000000000000000000e+00 -3.220190329150903391e-05 1.986490652415544844e-01 2.059390676630163397e-01 2.174262142324397129e-01 2.348757532466610731e-01 3.871635779713805126e-01 7.630234116818638279e-01 7.760002194686077548e-01 8.012964267103380722e-01 8.166358209067099416e-01
2.100000000000000089e+00 5.726383240273947434e-02 2.555999974854962775e-01 2.694884743438113461e-01 2.858778100888192952e-01 2.989881655379039160e-01 4.475929944398762128e-01 8.457526499527664443e-01 8.682736623001459098e-01 8.814798060363020493e-01 8.907764517535747828e-01
2.200000000000000178e+00 1.489456556673451615e-01 3.958483343801512677e-01 4.335937455781518901e-01 4.636958876048594691e-01 4.956082646898004040e-01 6.519282548671387900e-01 9.851418962375335653e-01 1.011146490131244802e+00 1.062806194107549507e+00 1.076888262285415454e+00
2.299999999999999822e+00 1.698604516751148485e-01 4.684310873750436865e-01 5.035326751117441546e-01 5.372681867316920767e-01 5.743674105081754133e-01 7.540637351838153091e-01 1.034698765085104277e+00 1.060433601794903424e+00 1.152818269350336822e+00 1.164967592551354070e+00
2.399999999999999911e+00 1.752271215748193167e-01 4.921183366336777665e-01 5.253657983228668948e-01 5.604431860815828337e-01 5.973974129083606810e-01 7.850969534246681203e-01 1.051094909288146972e+00 1.077188448945562094e+00 1.179268885310783777e+00 1.195448332339265729e+00
2.500000000000000000e+00 1.764923472828417994e-01 4.979406492311249099e-01 5.303972965490976188e-01 5.657511972759704522e-01 6.022385981307742941e-01 7.924052832981868244e-01 1.055109386883558376e+00 1.081655838925335900e+00 1.184968758303212688e+00 1.202550672803109233e+00
2.600000000000000089e+00 1.754066876041174561e-01 4.925464078450897398e-01 5.247466518868385554e-01 5.595896610499722090e-01 5.953795039991888194e-01 7.853218445962406591e-01 1.051059843741445343e+00 1.078311400659638597e+00 1.177728572014993258e+00 1.194013441103736417e+00
2.700000000000000178e+00 1.703280900040098911e-01 4.692083159355119326e-01 5.015708802640368447e-01 5.345945055731093909e-01 5.687664012603627084e-01 7.546392365973332295e-01 1.034202158972915564e+00 1.062830696872113734e+00 1.149454567348136003e+00 1.160630568617456504e+00
2.799999999999999822e+00 1.498200531640171695e-01 3.955235462847877526e-01 4.273587075098919108e-01 4.555636868419867258e-01 4.841022916774342377e-01 6.530750501342191816e-01 9.817876811667035630e-01 1.012967373676114669e+00 1.052597932378350976e+00 1.076992986857588930e+00
2.899999999999999911e+00 5.716453893862440822e-02 2.489295665155943083e-01 2.591408208554852877e-01 2.782547342864724604e-01 2.973555723276493090e-01 4.415466713179690972e-01 8.302736112032216287e-01 8.571480478590635110e-01 8.798295793126508224e-01 8.938083542450239172e-01
3.000000000000000000e+00 -2.928337115768263926e-05 1.843605815010137261e-01 2.007600362602885991e-01 2.168316684448346743e-01 2.362337182787308532e-01 3.787909005777689297e-01 7.537121502145825991e-01 7.788468616769220754e-01 8.018853400185917968e-01 8.255023216702245259e-01
3.100000000000000089e+00 5.775385342502413477e-02 2.442509880100653119e-01 2.767588203783210576e-01 2.945226882379117783e-01 3.147740260531391443e-01 4.479624534242686029e-01 8.432842879500775934e-01 8.646278623844066979e-01 8.841622288768740123e-01 9.275680022733888697e-01
3.200000000000000178e+00 1.453930428538071362e-01 4.514438046935432269e-01 5.087736613838452771e-01 5.348112279489255494e-01 5.849233657394258268e-01 7.213001466857041910e-01 1.043584943086890204e+00 1.077585736376702297e+00 1.151422449447613294e+00 1.197779873532386796e+00
3.299999999999999822e+00 1.632869462203292432e-01 5.589395931552304519e-01 6.133679716303419571e-01 6.474197734294110385e-01 7.114174565185622523e-01 8.692487651855989039e-01 1.147407022148052569e+00 1.184276950362352476e+00 1.301075327950772298e+00 1.345454104542533225e+00
3.399999999999999911e+00 1.676928518001402912e-01 5.910659267867858224e-01 6.441124582193712422e-01 6.817060506202855530e-01 7.474578864106758980e-01 9.128433455655607931e-01 1.181764953174663013e+00 1.222992353969718948e+00 1.335146297368359880e+00 1.395137896734186533e+00
3.500000000000000000e+00 1.685510928710208245e-01 5.984690376403498657e-01 6.509365700016316314e-01 6.896929402809057752e-01 7.559941600840582865e-01 9.230256184021402577e-01 1.191626588847707335e+00 1.234346975502971233e+00 1.343491808575587365e+00 1.409059244729949700e+00
3.600000000000000089e+00 1.672132273705866368e-01 5.910580990846995286e-01 6.432260693794157325e-01 6.816635385305116479e-01 7.486738311899595599e-01 9.135054583464804479e-01 1.188312066345348583e+00 1.229505414263746488e+00 1.338167975498297357e+00 1.402435197055662996e+00
3.700000000000000178e+00 1.618905694585229815e-01 5.598279740910978575e-01 6.116003108911431951e-01 6.476995057730604577e-01 7.148794194865798479e-01 8.716312459424668813e-01 1.167544817141370705e+00 1.202490352330687129e+00 1.310198950619777314e+00 1.363621717863795491e+00
3.799999999999999822e+00 1.414429589385767239e-01 4.607471643919634485e-01 5.099149146965514801e-01 5.387350210545993612e-01 5.944366771926806736e-01 7.280291256106025122e-01 1.103013829987158356e+00 1.122984621535282779e+00 1.175384065392047539e+00 1.245586930931786185e+00
3.899999999999999911e+00 5.378410796801343791e-02 2.709096925032924430e-01 2.955451154950969328e-01 3.107144159110961645e-01 3.289316118212347040e-01 4.626228301198175297e-01 9.290815294958000292e-01 9.456154423044558222e-01 9.623609650876985278e-01 9.826689327018006681e-01
4.000000000000000000e+00 -3.180968193642271544e-05 2.105770136871493448e-01 2.237955263744399181e-01 2.353695173861092838e-01 2.555842424071709806e-01 3.958521897682860669e-01 8.360573943878611969e-01 8.578784433334823989e-01 8.882801021108751582e-01 9.007041968985004532e-01
4.099999999999999645e+00 6.398263719774220648e-02 2.727948559044550692e-01 3.159599886839668526e-01 3.291502149972699853e-01 3.484981993050697557e-01 4.870452441446136982e-01 9.085929214558610134e-01 9.303654977407107562e-01 9.569269072355790495e-01 1.005735662174159994e+00
4.200000000000000178e+00 1.356486953381685345e-01 5.118039973753357730e-01 5.362641789809511339e-01 5.585433648131002959e-01 6.264795747396016967e-01 7.860632982876661901e-01 1.091495086840005957e+00 1.120009781226322554e+00 1.144638980493124736e+00 1.292177130273905572e+00
4.299999999999999822e+00 1.478463008827233804e-01 6.137974387676108368e-01 6.189583132789535647e-01 6.479885919412011752e-01 7.157934701859210991e-01 8.905710817957703807e-01 1.163755901426757555e+00 1.218933593955100481e+00 1.287561007130568091e+00 1.414926072221313946e+00
4.400000000000000355e+00 1.508087364553876986e-01 6.358396868600877383e-01 6.474569763746751416e-01 6.749127511959654990e-01 7.383846870117886096e-01 9.165988697520213169e-01 1.187026559848309626e+00 1.248299798275706030e+00 1.326730433863556158e+00 1.453335582567873097e+00
4.500000000000000000e+00 1.512982951571330004e-01 6.404466665973213013e-01 6.537217908632649843e-01 6.813417075474537121e-01 7.426860422572159059e-01 9.222207955618637598e-01 1.194051616765230195e+00 1.257207823740040809e+00 1.337455893207799118e+00 1.462342305979449586e+00
4.599999999999999645e+00 1.501694300333607512e-01 6.347432492160391959e-01 6.469400837911970514e-01 6.750690657710076703e-01 7.358307427199248796e-01 9.156624235393903133e-01 1.192473282903201426e+00 1.255660282975072706e+00 1.334592772874555466e+00 1.453242028090580451e+00
4.700000000000000178e+00 1.460293607780241698e-01 6.117576414144845209e-01 6.189631637065382552e-01 6.481982903201649604e-01 7.094848225558512134e-01 8.875453984900875115e-01 1.179539969956429291e+00 1.240436775189086571e+00 1.310716939986919405e+00 1.415519112685179381e+00
4.799999999999999822e+00 1.306892854817560956e-01 5.250380312364216762e-01 5.337848103375338882e-01 5.589889144254531761e-01 6.164032704549966546e-01 7.784229378010046885e-01 1.136077085297283240e+00 1.183031653882858469e+00 1.203861829420640683e+00 1.301040599520879137e+00
4.900000000000000355e+00 5.773688159352992344e-02 2.981564647997674844e-01 3.177974893719264227e-01 3.295299488343380045e-01 3.533533881737242477e-01 5.025837197155549330e-01 9.741263797940628022e-01 9.872147856120138121e-01 9.930372514334772083e-01 1.026536327799131065e+00
5.000000000000000000e+00 -3.051397464416214785e-05 2.190083985711711589e-01 2.275296948335064906e-01 2.406929486136843988e-01 2.613860206591950286e-01 4.136133301686121255e-01 8.567244936932318922e-01 8.702433121681558692e-01 8.933780881171214938e-01 9.058465358727627592e-01
5.099999999999999645e+00 8.480501109946392280e-02 2.376969634075941917e-01 2.969823192361428776e-01 3.094843931479406285e-01 3.346403892216395781e-01 4.937823171063913663e-01 9.140268936785199694e-01 9.414786796602307994e-01 9.570173207585042086e-01 9.824803677793035872e-01
5.200000000000000178e+00 2.433215432745201856e-01 3.285541243762938324e-01 5.074952804608002799e-01 5.188441330581945454e-01 5.772227974390657934e-01 8.096022042821565678e-01 9.487689239148494602e-01 9.861685441033909427e-01 1.011412939117566800e+00 1.186657682754515664e+00
5.299999999999999822e+00 2.476154182033965534e-01 4.442343723347232931e-01 6.187867782939642236e-01 6.306703639379422910e-01 7.003425836237285873e-01 9.425622670553590599e-01 9.887210402507398133e-01 1.012007399586200451e+00 1.060815211787975443e+00 1.241580243460705724e+00
5.400000000000000355e+00 2.487568279267257931e-01 4.832288220002624590e-01 6.575563369285566395e-01 6.701983214335435202e-01 7.425105311646511552e-01 9.522560838006541850e-01 9.978938154929243298e-01 1.021423894627780493e+00 1.114134902759170265e+00 1.253791375260180585e+00
5.500000000000000000e+00 2.490265736478210479e-01 4.928816041830826333e-01 6.673070066869681849e-01 6.803614772983591630e-01 7.532317634187327693e-01 9.539698903271210950e-01 9.996863029470764994e-01 1.023336880705834062e+00 1.128713641528138689e+00 1.256776712086451697e+00
5.599999999999999645e+00 2.487411151281800070e-01 4.838250653502206844e-01 6.583494857178946447e-01 6.716015399178703049e-01 7.439082470392913704e-01 9.519073866766185610e-01 9.982971745807801556e-01 1.021721025618762546e+00 1.117106273387111992e+00 1.252008941337196424e+00
5.700000000000000178e+00 2.475620895096033447e-01 4.456662283483843190e-01 6.208324156719239317e-01 6.341681491430648521e-01 7.038369361915981504e-01 9.413938674416539865e-01 9.905942413046292527e-01 1.013063403146081454e+00 1.066574503312208266e+00 1.238192070085993635e+00
5.799999999999999822e+00 2.428569580368943603e-01 3.310641188092583453e-01 5.116284965866284562e-01 5.251886128646164886e-01 5.833269952388908663e-01 8.155581941135040536e-01 9.521923272340587774e-01 9.875935424046599076e-01 1.014052791992493985e+00 1.195722073265904628e+00
5.900000000000000355e+00 8.478270374316318470e-02 2.397492969542671104e-01 3.027434680731403982e-01 3.162557252007118791e-01 3.389608379420804840e-01 5.049663607232109941e-01 9.199382214178892792e-01 9.487815248575596216e-01 9.701627230670980540e-01 9.976526587074083796e-01
6.000000000000000000e+00 -2.049094336600558084e-05 2.237692782216456899e-01 2.345140661038578045e-01 2.441524830410184699e-01 2.641151056057463031e-01 4.253838107692378134e-01 8.710958145954347254e-01 8.957337428443240546e-01 9.068457590774914312e-01 9.344151736998750346e-01
6.099999999999999645e+00 5.860730998589394614e-02 3.141930101530485686e-01 3.262489082858214262e-01 3.364014246122524199e-01 3.558840305805884840e-01 5.099846299031431940e-01 1.001218067155759339e+00 1.011717028305743282e+00 1.021042754990269419e+00 1.043260585981188759e+00
6.200000000000000178e+00 1.376260272272479268e-01 5.505153874777463097e-01 5.657838044104120945e-01 5.817613029699572058e-01 6.626967585710685782e-01 7.856575274248351892e-01 1.198721336176218344e+00 1.236068071257011347e+00 1.290676410111648353e+00 1.331490028885084831e+00
6.299999999999999822e+00 1.549698402192556113e-01 6.474340840909614814e-01 6.578963750023362200e-01 6.806434033900505831e-01 7.697424352687062266e-01 9.048786365771208651e-01 1.245791252295383789e+00 1.293231601683127119e+00 1.393990589870979457e+00 1.466564082987538375e+00
6.400000000000000355e+00 1.596186425964742361e-01 6.753982441326406017e-01 6.853992595313899150e-01 7.102379118172016392e-01 7.976485423015676757e-01 9.370293081250883338e-01 1.258669270483394831e+00 1.308643996668659382e+00 1.409059211762224706e+00 1.508409524199214147e+00
6.500000000000000000e+00 1.608970472018197984e-01 6.818713683497504841e-01 6.918808072414872612e-01 7.174062133538755548e-01 8.040483652889894861e-01 9.446440176724831828e-01 1.259034240300023644e+00 1.309099311320172543e+00 1.408667500903904468e+00 1.517890288931214027e+00
6.599999999999999645e+00 1.603987438724390480e-01 6.752589114310751928e-01 6.853599312160321144e-01 7.110439761460434216e-01 7.980468023886093665e-01 9.381192464361095551e-01 1.249009829378220804e+00 1.297155195887828238e+00 1.395469420433767871e+00 1.506423813383591659e+00
6.700000000000000178e+00 1.571945146719521125e-01 6.447756021781879676e-01 6.579755459984627519e-01 6.823104823087748905e-01 7.703680810208659580e-01 9.083563234675160469e-01 1.218287178813141303e+00 1.260015252470613412e+00 1.354362588560333203e+00 1.458552593485609838e+00
6.799999999999999822e+00 1.436923266995604465e-01 5.309316184555460394e-01 5.639181419549971208e-01 5.816646161217868816e-01 6.615735639724317219e-01 7.929710779887639838e-01 1.124402361531457117e+00 1.149334911265681436e+00 1.185447016994268798e+00 1.281862379330241275e+00
6.900000000000000355e+00 6.544130295197762848e-02 2.779882254492200278e-01 3.212875124192965948e-01 3.329736905093328425e-01 3.522985827827200267e-01 4.846399924333194553e-01 9.126101352350062257e-01 9.336694896438851865e-01 9.586637822783292684e-01 1.005784836280887218e+00
7.000000000000000000e+00 -2.611388844147086971e-05 2.096451901124738448e-01 2.268254310066254442e-01 2.382305100835205303e-01 2.614831105888826279e-01 3.962120244410111125e-01 8.345513019293138157e-01 8.516546929779899022e-01 8.775751517744549979e-01 8.992090074024446933e-01
7.099999999999999645e+00 5.228788841976576146e-02 2.757262857162474101e-01 3.006644694588497813e-01 3.119080614081813363e-01 3.343874420569499795e-01 4.634727403307504767e-01 9.374483451142260337e-01 9.497668688193635633e-01 9.679040440561567094e-01 9.966741202271053313e-01
7.200000000000000178e+00 1.326283245290858503e-01 4.483031939150293743e-01 4.983474658327728402e-01 5.268016578762043656e-01 5.839822717653406770e-01 6.975989489648041220e-01 1.103572028391728743e+00 1.135414149013490359e+00 1.184805726683328286e+00 1.240347594142323429e+00
7.299999999999999822e+00 1.512389139129567683e-01 5.278111576933576243e-01 5.826980912548819225e-01 6.186996312573960211e-01 6.893463616745230116e-01 8.114171957028604165e-01 1.153859798479450749e+00 1.193429627804617033e+00 1.270004781589724629e+00 1.340825324702517252e+00
7.400000000000000355e+00 1.560497852123259588e-01 5.525876770414941408e-01 6.082627962289579582e-01 6.461349809089884655e-01 7.185746068398504161e-01 8.444828247828176648e-01 1.169503254060653807e+00 1.211202317329124645e+00 1.293897014314416172e+00 1.371889806773539888e+00
7.500000000000000000e+00 1.572279843396972854e-01 5.582702121421422303e-01 6.142272336412614164e-01 6.523707473342578167e-01 7.247409224374183889e-01 8.516018293395070105e-01 1.172166148675807040e+00 1.213835935055753712e+00 1.298216752918452732e+00 1.377991246386358615e+00
7.599999999999999645e+00 1.563924751927268375e-01 5.518768211619529129e-01 6.080822699266799081e-01 6.454718446742764293e-01 7.167656442398360195e-01 8.425143419033908065e-01 1.165183125270645492e+00 1.205240331092660044e+00 1.289235395975015352e+00 1.367957528578944260e+00
7.700000000000000178e+00 1.522755199568170681e-01 5.254760716402716580e-01 5.817428945646008209e-01 6.164325569633517521e-01 6.840343392130678879e-01 8.055345112594116674e-01 1.139614186765073089e+00 1.177351419634876217e+00 1.257887857655994868e+00 1.328106042347279248e+00
7.799999999999999822e+00 1.357951925260754977e-01 4.386757584699402246e-01 4.915829069950359842e-01 5.173466263772958929e-01 5.686977842518843307e-01 6.806608365811176453e-01 1.052712624943911157e+00 1.096017756544927391e+00 1.158898733629399214e+00 1.188156871387447966e+00
7.900000000000000355e+00 5.599278294428572389e-02 2.466367663560863066e-01 2.723707766541173525e-01 3.066842024926300092e-01 2.860315674147655973e-01 4.255647906322445051e-01 8.284496804418448601e-01 8.714378431778100342e-01 8.932498937365300762e-01 9.070986839379083788e-01
8.000000000000000000e+00 -3.491657174748116944e-05 1.792247201870021400e-01 2.280534146039071841e-01 1.931181655196712310e-01 2.073674543679321913e-01 3.547517002665188102e-01 7.301394308982597225e-01 7.628402843231063546e-01 7.880482341661511070e-01 7.937753397165014935e-01
8.099999999999999645e+00 5.636654452536988408e-02 2.500563348572088507e-01 2.906334286625625873e-01 2.725726212268315130e-01 2.603888023030325738e-01 4.245564532578041672e-01 8.090320434455516851e-01 8.429227588030355767e-01 8.717763879982745046e-01 8.768297659559894930e-01
8.199999999999999289e+00 1.411787376818558482e-01 4.264183904056325081e-01 4.414840542638204246e-01 4.618915931094740301e-01 5.069613138903382721e-01 6.521748715065709412e-01 9.907927969509670030e-01 1.040223551527277079e+00 1.074043697299662758e+00 1.087315337780850433e+00
8.300000000000000711e+00 1.592823386628262061e-01 5.001518661068333760e-01 5.241051614790833701e-01 5.454389938293530138e-01 6.157407567941748372e-01 7.536046325134442281e-01 1.070115835281877814e+00 1.111818400321036737e+00 1.176648124743408630e+00 1.199622755172554234e+00
8.400000000000000355e+00 1.638909241619079804e-01 5.219732508717807029e-01 5.496769800576880582e-01 5.710780456401272076e-01 6.508490210757319483e-01 7.833630446487818144e-01 1.097220312028916789e+00 1.133113038004132322e+00 1.211782214256133638e+00 1.238946396813764617e+00
8.500000000000000000e+00 1.649212737551295216e-01 5.269754328714292280e-01 5.560224092823198294e-01 5.773942198551744731e-01 6.602922760061954444e-01 7.903167038423191126e-01 1.105006669581103163e+00 1.138348139033492856e+00 1.221922279038165193e+00 1.249262806838478790e+00
8.599999999999999645e+00 1.638307408379350294e-01 5.216048013653050708e-01 5.508739804540166984e-01 5.721222456853571892e-01 6.548562323043269906e-01 7.836459395268777772e-01 1.101654719086664347e+00 1.134254735229681010e+00 1.217267232236246777e+00 1.242118614783700670e+00
8.699999999999999289e+00 1.590647798335787788e-01 4.993134940189429827e-01 5.276257532838092290e-01 5.486192131013498674e-01 6.266950133295737801e-01 7.545354349665173155e-01 1.082926050201398649e+00 1.116548127268061741e+00 1.190563392336218440e+00 1.209196045463420965e+00
8.800000000000000711e+00 1.404025060973747296e-01 4.271951691160533748e-01 4.515187593039951541e-01 4.720892053034105862e-01 5.288937060551239799e-01 6.567644398905982950e-01 1.025133271277062219e+00 1.063545114916206291e+00 1.101514867975319500e+00 1.110208729803076055e+00
8.900000000000000355e+00 5.619404784228525240e-02 2.683587837368214823e-01 2.757380144268127276e-01 2.873291803333531957e-01 3.014268965723679861e-01 4.547904474969816091e-01 8.754678769157556717e-01 8.940267832381812996e-01 9.133148325568211101e-01 9.389983000525750079e-01
9.000000000000000000e+00 -3.454316567687644478e-05 2.379116667400653085e-01 1.999280773263319433e-01 2.198400128275422860e-01 2.090350542035828707e-01 3.929556765959662523e-01 7.945130396374572301e-01 8.076969806473861535e-01 8.305978496271804179e-01 8.561737693659571269e-01
9.099999999999999645e+00 6.308888289314824871e-02 3.337613987732958032e-01 3.162608628729871030e-01 3.072643621571972128e-01 3.029391536336929480e-01 4.854656293603732409e-01 9.102188648696963869e-01 9.291749259509131109e-01 9.357046200798522229e-01 9.517007975665766617e-01
9.199999999999999289e+00 1.498102331056927472e-01 6.125661880603253673e-01 6.273888936920385406e-01 6.460209807112455849e-01 6.928958817608167342e-01 8.592318049816161096e-01 1.157472253548421870e+00 1.186900992652164533e+00 1.217725266925687055e+00 1.303504914077498356e+00
9.300000000000000711e+00 1.677400067335083345e-01 7.341126756518715490e-01 7.481117054498295227e-01 7.701386831286031187e-01 8.599773108132122701e-01 1.030405716283501638e+00 1.278198077486987216e+00 1.341140125448220699e+00 1.412164179675417186e+00 1.481646956920974034e+00
9.400000000000000355e+00 1.723600394218581799e-01 7.638670359692933953e-01 7.777530815972529821e-01 8.007297610502069896e-01 9.009492625477036887e-01 1.073036735772956884e+00 1.294450101607734993e+00 1.391147815570381807e+00 1.466318479211122794e+00 1.517436373130445881e+00
9.500000000000000000e+00 1.732904807935966018e-01 7.695355233629259661e-01 7.832289243999860373e-01 8.067208447314720976e-01 9.088687781675425237e-01 1.081448182304863170e+00 1.296278928593288970e+00 1.400661012621032819e+00 1.475806104784498363e+00 1.523824578631458815e+00
9.599999999999999645e+00 1.718853764588729183e-01 7.605691974408619327e-01 7.740745948466960513e-01 7.979863229299644090e-01 8.974494669976568195e-01 1.069781338010864946e+00 1.288869011418676269e+00 1.388332103636031434e+00 1.458003155701586007e+00 1.509980222563619190e+00
9.699999999999999289e+00 1.662967284149448055e-01 7.244313364893378848e-01 7.381779922795126403e-01 7.623045091464782930e-01 8.513642024416255838e-01 1.022233625434479043e+00 1.263519378242123015e+00 1.337497140316257216e+00 1.391844948983524288e+00 1.465452360274198229e+00
9.800000000000000711e+00 1.453671969014823651e-01 5.924188526940752375e-01 6.122026783722013255e-01 6.325500801056125333e-01 6.843043743319686678e-01 8.520336004497692795e-01 1.168468461965095129e+00 1.186563137062056406e+00 1.211281424342027790e+00 1.319124252476747694e+00
9.900000000000000355e+00 5.726637181229615042e-02 3.525680949719733337e-01 3.320056305815215492e-01 3.124687760261155578e-01 3.188293416368431221e-01 5.214741547334600380e-01 9.713740882038836011e-01 9.867134784202242770e-01 1.003073602516747709e+00 1.015964231468662771e+00
1.000000000000000000e+01 -3.108211087201944930e-05 2.203899323668769006e-01 2.653583040837734219e-01 2.295709986219386933e-01 2.444234804220646318e-01 4.396402851343846896e-01 8.916475390413944879e-01 9.061250216944214397e-01 9.127941309182512342e-01 9.364407183694658521e-01
1.009999999999999964e+01 5.739509048705587063e-02 3.213028031422525133e-01 3.662206919745497613e-01 3.388605008937813357e-01 3.462854074269869353e-01 5.273448094453930812e-01 1.009318582615519766e+00 1.012839956660638752e+00 1.039027926824580339e+00 1.052691097032350642e+00
1.019999999999999929e+01 1.364689992516645578e-01 5.636123912822961213e-01 5.972005594245837212e-01 6.293135314928504087e-01 6.954542541444093118e-01 8.308837466372129832e-01 1.178266646034731524e+00 1.216012957138118411e+00 1.280807484765354776e+00 1.373721625153643933e+00
1.030000000000000071e+01 1.551329382738907414e-01 6.527019780307194985e-01 6.897167030185469283e-01 7.242696931431117369e-01 8.259894154929791066e-01 9.647686977477765158e-01 1.215372799927904923e+00 1.286608735905764300e+00 1.347786082559029097e+00 1.472600063795440839e+00
1.040000000000000036e+01 1.600523828264932558e-01 6.774172005108678452e-01 7.149424233737365908e-01 7.501520927353019230e-01 8.612476587782808002e-01 1.001534206581419673e+00 1.225304188478937517e+00 1.306944654024332353e+00 1.367815534589805093e+00 1.496148680178726043e+00
1.050000000000000000e+01 1.611334654919643616e-01 6.830758836319533733e-01 7.206734687027385178e-01 7.560552257171192503e-01 8.694495056619979678e-01 1.010199624721616507e+00 1.228028321809095935e+00 1.311799719342984893e+00 1.372731094079562286e+00 1.501732156631071735e+00
1.059999999999999964e+01 1.599273337990735067e-01 6.775288649281482334e-01 7.149997701008549145e-01 7.502575678259325587e-01 8.621275667475761795e-01 1.002847242380021653e+00 1.226734251810581044e+00 1.307593458837058353e+00 1.368773190111605143e+00 1.497251514092360125e+00
1.069999999999999929e+01 1.548574399589017492e-01 6.532327965627305888e-01 6.900727368605105161e-01 7.247589324047798431e-01 8.285709895893542676e-01 9.682881846570964290e-01 1.219276126886337686e+00 1.288383248420329030e+00 1.350806025189638993e+00 1.476154139202248361e+00
1.080000000000000071e+01 1.361542598936329174e-01 5.650342125776314228e-01 5.978210758722534157e-01 6.302317355209716698e-01 7.003681827549220751e-01 8.354993964746750823e-01 1.182849966884067072e+00 1.220133418816216508e+00 1.289102686816223420e+00 1.381795271449024476e+00
1.090000000000000036e+01 5.731009552479045255e-02 3.171624107409929394e-01 3.588513809522801967e-01 3.325070156358035933e-01 3.426598664788662596e-01 5.153915850977017765e-01 9.806253698695210907e-01 1.001954427644704770e+00 1.024854185833908637e+00 1.036996498611025608e+00
1.100000000000000000e+01 -3.488919683655618005e-05 2.567277416060007589e-01 2.151624104408984273e-01 2.235917740049475633e-01 2.366610547437687229e-01 4.242886472132522679e-01 8.732003358167513829e-01 8.783891669945944614e-01 8.951646771345795894e-01 9.178279757423930540e-01
1.109999999999999964e+01 5.939400044565131681e-02 3.407284464218061082e-01 3.045041736821372802e-01 3.077068829461803157e-01 3.206326574772285221e-01 5.039486810156189600e-01 9.595873427345416040e-01 9.805331525206359977e-01 1.001914946532642903e+00 1.020162015894926499e+00
1.119999999999999929e+01 1.383871234172289466e-01 5.231632695197910854e-01 5.510553413268415301e-01 5.360859384561047492e-01 6.285634306338887534e-01 7.558334812704612382e-01 1.175890971603052337e+00 1.218344648043315992e+00 1.233949326792165069e+00 1.316899850473348454e+00
1.130000000000000071e+01 1.552536346688639379e-01 6.048620457814564144e-01 6.202157394872483964e-01 6.462037157790968545e-01 7.495445244518088579e-01 8.674362878615734518e-01 1.248193883990157182e+00 1.317088270051732790e+00 1.359039114541254367e+00 1.419800826085043655e+00
1.140000000000000036e+01 1.596401815352347930e-01 6.279561271820389701e-01 6.452710609113032625e-01 6.739710947196495550e-01 7.813944777467719538e-01 9.002137042493981722e-01 1.263805130464678461e+00 1.344699968779904387e+00 1.400792103256484955e+00 1.452108270495803932e+00
1.150000000000000000e+01 1.607352488789610678e-01 6.339112994424769276e-01 6.518994734460118456e-01 6.812025267116035288e-01 7.891103711418833155e-01 9.085969735975801820e-01 1.267103820784090562e+00 1.350703812756139932e+00 1.410880912422457500e+00 1.460808846363967684e+00
1.159999999999999964e+01 1.600072177085262448e-01 6.302575941935112391e-01 6.481300151961929545e-01 6.768756426795452530e-01 7.835944920866267926e-01 9.030355828051123135e-01 1.262933632178275367e+00 1.343503737252639940e+00 1.402134233678526076e+00 1.454950489920364243e+00
1.169999999999999929e+01 1.563273873325990160e-01 6.111778207350530012e-01 6.278748041821246018e-01 6.540290634141356918e-01 7.555028613177009467e-01 8.745207246525219524e-01 1.244082032407167526e+00 1.312796758713898893e+00 1.361346908186900073e+00 1.423380951022775065e+00
1.180000000000000071e+01 1.415181348844373743e-01 5.368305624209127602e-01 5.503324155751226909e-01 5.660718031371119174e-01 6.393660025111636003e-01 7.654077695775217682e-01 1.153443863102083800e+00 1.203192397820573412e+00 1.220897773350731352e+00 1.293755371763043893e+00
1.190000000000000036e+01 6.403016922742417461e-02 3.309301866741567455e-01 2.999626192079524190e-01 3.047063395524454155e-01 3.134462750480273008e-01 4.787943544293425391e-01 8.816190096260573261e-01 8.888265935436322485e-01 8.979468123330001106e-01 9.159006675825346333e-01
1.200000000000000000e+01 -3.617652722675082384e-05 1.980712413322308352e-01 2.354127561373337840e-01 2.069774885742018677e-01 2.169481818327357314e-01 3.850969000930852260e-01 7.390811289901361159e-01 7.594525295632805761e-01 7.766061044559425808e-01 7.731020703898965341e-01
1.209999999999999964e+01 5.264835084693608724e-02 2.640680540354466421e-01 2.766718216482229042e-01 2.911026348412200648e-01 3.082963899498412097e-01 4.517586803657354655e-01 8.352144409652545454e-01 8.571334579420378796e-01 8.707189069897743883e-01 8.799912745395235270e-01
1.219999999999999929e+01 1.335157893777066673e-01 4.185999865623393767e-01 4.510726078655202254e-01 4.858312176817792816e-01 5.293824082669680298e-01 6.679193372980390953e-01 1.017149700459443640e+00 1.034747506368254522e+00 1.091048290948911870e+00 1.100528709076736611e+00
1.230000000000000071e+01 1.527326184928339547e-01 4.890300395805681766e-01 5.236749410847590935e-01 5.674494043513513830e-01 6.162357851940849507e-01 7.728437484048725770e-01 1.068274968184669493e+00 1.096448058784676549e+00 1.162288702790697403e+00 1.198579734542444042e+00
1.240000000000000036e+01 1.577871758062611152e-01 5.109513184768732508e-01 5.459457587382289256e-01 5.924693053610539106e-01 6.409714309837831747e-01 8.040617993382273010e-01 1.084373349925705332e+00 1.115760055179596755e+00 1.179935080633297106e+00 1.231726869381145173e+00
1.250000000000000000e+01 1.590145573059505435e-01 5.163214044307704587e-01 5.508743972045394566e-01 5.980004296144705300e-01 6.458196437971741588e-01 8.110150611616829819e-01 1.089147822889736217e+00 1.120943339727138888e+00 1.184736700565210965e+00 1.239925612907695207e+00
1.259999999999999964e+01 1.580682830949002027e-01 5.115869932148110477e-01 5.447248191076070611e-01 5.911224889864277188e-01 6.378579930570741352e-01 8.031484554925838459e-01 1.087611518040705105e+00 1.117908015643511499e+00 1.182545431367519218e+00 1.232659537889026602e+00
1.269999999999999929e+01 1.534931308901608948e-01 4.904771034403191399e-01 5.201504200395847821e-01 5.636906869636082451e-01 6.079973763484903815e-01 7.706664172672532676e-01 1.076799375409315251e+00 1.102471060900456878e+00 1.168592823114247503e+00 1.201422017704329770e+00
1.280000000000000071e+01 1.351869320008495523e-01 4.197491976237420208e-01 4.417236991472502372e-01 4.769931305922299192e-01 5.140714219768300897e-01 6.646836018408711633e-01 1.031488051639523729e+00 1.048702859327151016e+00 1.086059970675626873e+00 1.119348814050146412e+00
1.290000000000000036e+01 5.348109681214838207e-02 2.564827710537862515e-01 2.685377761733643287e-01 2.851629509696646525e-01 3.042644875292089823e-01 4.388228438237007367e-01 8.231244674507446346e-01 8.506569371279620873e-01 8.902148384628243427e-01 9.449305297423876704e-01
1.300000000000000000e+01 -2.856038639645693569e-05 1.876053640092317787e-01 2.041266159412308823e-01 2.156652194665515110e-01 2.349297664908915617e-01 3.693650406599486291e-01 7.276837119055696856e-01 7.675170934114567967e-01 8.064976303761434151e-01 8.450168152782032704e-01
1.309999999999999964e+01 4.888599994584005848e-02 2.507949798261921992e-01 2.661998318582144973e-01 2.982199617736908670e-01 2.801381387533534717e-01 4.328446295938828681e-01 8.483161920319386429e-01 8.840777662400445269e-01 9.437269910885658364e-01 9.605143957848202296e-01
1.319999999999999929e+01 1.195143653203395440e-01 3.829054716087044730e-01 4.002626067982013591e-01 4.290094634642571125e-01 4.763940512875202704e-01 6.173824070347966320e-01 1.117704989880838662e+00 1.180493761462677593e+00 1.192230741710476716e+00 1.220838655006092344e+00
1.330000000000000071e+01 1.356338670158048487e-01 4.317353963844751119e-01 4.539255959619151737e-01 4.837226225876223862e-01 5.407194122666825198e-01 6.978573954699894832e-01 1.210500226638038024e+00 1.252307131126102258e+00 1.279400410753814610e+00 1.320262789507400836e+00
1.340000000000000036e+01 1.397650390515137175e-01 4.463523584663001142e-01 4.701755510346314892e-01 4.999327633622330236e-01 5.590533257154137736e-01 7.216189290592343042e-01 1.236971489475467312e+00 1.268321393418485155e+00 1.305071733132204148e+00 1.350679683363046113e+00
1.350000000000000000e+01 1.406822634599917965e-01 4.496866887038348248e-01 4.739564202529051862e-01 5.035638821024162048e-01 5.631765608327964356e-01 7.269755870157121880e-01 1.243962836588165866e+00 1.270056621221527848e+00 1.310597999629490307e+00 1.357752656802460045e+00
1.359999999999999964e+01 1.397165593639138059e-01 4.459432235571506031e-01 4.699425888142433339e-01 4.992880001718973393e-01 5.585590498035672979e-01 7.209813667633583334e-01 1.240258226643814243e+00 1.260811489070106317e+00 1.303946342989098728e+00 1.350109582810522291e+00
1.369999999999999929e+01 1.355264788381961016e-01 4.304322687922255697e-01 4.530490389917638527e-01 4.817581794951975027e-01 5.391633407409794909e-01 6.957325094045848646e-01 1.217942122877740729e+00 1.231563910282045926e+00 1.276189838199365267e+00 1.317234085899319007e+00
1.380000000000000071e+01 1.194372441538002344e-01 3.784059656668244953e-01 3.965847975518314028e-01 4.228355118110805333e-01 4.713707069293026630e-01 6.088258080367123792e-01 1.110196363080790283e+00 1.150970110175912220e+00 1.175678521195123061e+00 1.200736593719851752e+00
1.390000000000000036e+01 4.898094465303067663e-02 2.377865011240520576e-01 2.858827765149562494e-01 2.584594192394567003e-01 2.643882258761210413e-01 4.048492631544841625e-01 8.162860978050303640e-01 8.470161317999717054e-01 8.995890196270351913e-01 9.156140654760929198e-01
1.400000000000000000e+01 -2.840356955168583879e-05 1.734472145882604011e-01 1.918143320789867101e-01 2.002233368228134025e-01 2.215164572507799801e-01 3.375066335493706604e-01 6.991813655165680652e-01 7.297063768459673971e-01 7.727554425523074366e-01 8.100557386558557837e-01
1.409999999999999964e+01 5.222295989192343724e-02 2.455663372233006791e-01 2.646583106969443433e-01 2.738818666531370183e-01 2.917206185819366526e-01 4.124089181341510368e-01 7.974788498718613505e-01 8.232469752786638617e-01 8.700524231465028846e-01 9.244860662414926544e-01
1.419999999999999929e+01 1.249956137806181311e-01 4.287668929737871726e-01 4.447742977921386176e-01 4.734895878647282230e-01 5.186826613036014111e-01 6.525266145274913887e-01 1.050332625646049678e+00 1.062662080340486703e+00 1.096545912091397623e+00 1.111951349217786378e+00
1.430000000000000071e+01 1.405146339940862021e-01 5.015465667154114238e-01 5.240948506082884206e-01 5.581937379098034224e-01 6.234774247113724632e-01 7.584682368732816871e-01 1.116650263802911436e+00 1.152562949725296937e+00 1.189460048298196293e+00 1.211422081570699305e+00
1.440000000000000036e+01 1.444435739580478273e-01 5.226018319090687259e-01 5.483550470986762182e-01 5.840014764615087950e-01 6.563649919741695316e-01 7.900277561663727743e-01 1.136625656135927143e+00 1.174831762478024011e+00 1.212420541112616990e+00 1.246099942070355571e+00
1.450000000000000000e+01 1.452846878833058408e-01 5.277152263275856070e-01 5.544007039861325037e-01 5.906207825945426482e-01 6.652589232730259372e-01 7.979363519664169901e-01 1.141824296451511955e+00 1.179924319332758431e+00 1.217735666825876528e+00 1.255530438604018695e+00
1.459999999999999964e+01 1.442792468076724566e-01 5.235489189694041423e-01 5.496337621793215833e-01 5.861409167234237216e-01 6.605482153230083364e-01 7.922039327669102571e-01 1.138387596677229885e+00 1.175295596441947366e+00 1.213213158090126198e+00 1.249290268968880291e+00
1.469999999999999929e+01 1.400357113878119009e-01 5.046644427740175631e-01 5.277956119343067964e-01 5.644911776627594691e-01 6.350869248859450922e-01 7.649853987128808486e-01 1.121753550374199548e+00 1.154912733838888705e+00 1.192669888825487412e+00 1.219315452949708778e+00
1.480000000000000071e+01 1.236919802313343197e-01 4.401767347144900366e-01 4.553375787865667212e-01 4.911588578056564347e-01 5.441968244220409812e-01 6.733636553363950839e-01 1.063733925866964025e+00 1.082671563191297981e+00 1.117077720495947668e+00 1.124878186513958322e+00
1.490000000000000036e+01 5.127276807633642658e-02 2.738446642939315612e-01 2.827732737014879705e-01 3.000799803898736018e-01 3.177704802013673335e-01 4.703432933011253425e-01 8.524841945676058241e-01 8.686683334410169044e-01 8.800535519621686120e-01 9.019483992405197270e-01
1.500000000000000000e+01 -3.408123643222548348e-05 2.033262455869412066e-01 2.115038766506028289e-01 2.238492615958884158e-01 2.439285800570595020e-01 4.004716668773906085e-01 7.445025149791981711e-01 7.663940807748527151e-01 7.782883942828662249e-01 7.913257051955400190e-01
1.509999999999999964e+01 6.452475377823939373e-02 2.977418030507472668e-01 3.047711520675741581e-01 3.139523099972443831e-01 3.339701450586702314e-01 4.836876903789535942e-01 8.816754050734740833e-01 9.034860974930619681e-01 9.197800060663549049e-01 9.397613900975754220e-01
1.519999999999999929e+01 1.480014352336283256e-01 5.070829563478342905e-01 5.231802334760453643e-01 5.393767519065595373e-01 6.089003817844762523e-01 7.275429995197852939e-01 1.164561711143510703e+00 1.193219641360643068e+00 1.230422990183677179e+00 1.255002555802171793e+00
1.530000000000000071e+01 1.648117352526006496e-01 5.830869791524704304e-01 5.995468533598168337e-01 6.209691366255348788e-01 7.242932541312314676e-01 8.304521712536506728e-01 1.232079252452652485e+00 1.269394652296905512e+00 1.335743425010432306e+00 1.391098160686043972e+00
1.540000000000000036e+01 1.689758985509816624e-01 6.042463309382587466e-01 6.207092351820368004e-01 6.444089577550176084e-01 7.561162466258507520e-01 8.610075835418325996e-01 1.248196531767256534e+00 1.292647399149092102e+00 1.368143593652977996e+00 1.426530369476465498e+00
1.550000000000000000e+01 1.698102859893135808e-01 6.087567655912179410e-01 6.252866830041675650e-01 6.495662102120580705e-01 7.633060309677565103e-01 8.682961084871627655e-01 1.252247280643112637e+00 1.298894423892428707e+00 1.376656154791773501e+00 1.435467807039036980e+00
1.559999999999999964e+01 1.686207702933160690e-01 6.030683806314839357e-01 6.197548740464479122e-01 6.435063276044292735e-01 7.560812610064401307e-01 8.617697609770874623e-01 1.250044124281597613e+00 1.295537920418956324e+00 1.371555211178865807e+00 1.430757880396724468e+00
1.569999999999999929e+01 1.638005704590423106e-01 5.799493459831540632e-01 5.971506426661915556e-01 6.185466232267434750e-01 7.244370587276610651e-01 8.324177306614258809e-01 1.238247682210849909e+00 1.277766715514910167e+00 1.344844637172968982e+00 1.404915731730379092e+00
1.580000000000000071e+01 1.452040724771451741e-01 5.007001614955061131e-01 5.190269009154665492e-01 5.343827585296696547e-01 6.103781360166430359e-01 7.307059705732197319e-01 1.187805274774362152e+00 1.215644026430786617e+00 1.248363254729529359e+00 1.298366903391544813e+00
1.590000000000000036e+01 6.032435078296363717e-02 3.416161679025442877e-01 3.019362301460715714e-01 3.060462416332419000e-01 3.197835081577281580e-01 4.950977017843653516e-01 9.641841363590170078e-01 9.752981380423246804e-01 9.864564413329273140e-01 1.002982242006208446e+00


==> anc/supplementary/braiding/path1_r=4.1/V=100/spectrum_ex.txt <==
0.000000000000000000e+00 -3.511602478392561086e-05 2.795292778805505973e-01 3.273353268876416089e-01 2.925812907436874388e-01 3.059276660062916209e-01 5.362353317558237187e-01 9.902356819846515057e-01 9.959979207619876762e-01 1.007979791290354310e+00 1.018655798788189681e+00
1.000000000000000056e-01 6.203004202092984865e-02 3.928496857331083003e-01 4.410801061602554474e-01 4.122517308106979916e-01 4.226911342980755881e-01 6.362400588992307426e-01 1.117620836472400958e+00 1.133350539079013952e+00 1.146622441957180660e+00 1.181141093016480736e+00
2.000000000000000111e-01 1.586410653309821006e-01 6.510296781673471367e-01 6.934518702437532101e-01 7.270585851394120169e-01 7.954910140319105816e-01 9.595564955808542074e-01 1.233836778725880601e+00 1.328186292326992479e+00 1.370233854815911201e+00 1.481096672938444492e+00
2.999999999999999889e-01 1.835045749131468118e-01 7.379375479327041631e-01 7.863464676139082510e-01 8.246951618939446504e-01 9.151044807700233763e-01 1.090378863497167616e+00 1.252943573878114947e+00 1.373042418653014796e+00 1.418593234967943539e+00 1.549273738675541523e+00
4.000000000000000222e-01 1.901756166055193764e-01 7.613743984007473875e-01 8.113043059888092046e-01 8.507123848335831351e-01 9.436625863170239326e-01 1.124566196794992257e+00 1.258951571381116574e+00 1.384808456230402607e+00 1.431457465961670561e+00 1.567581153213928991e+00
5.000000000000000000e-01 1.916795583711408679e-01 7.663818373552591101e-01 8.166367509034064831e-01 8.562316348290519574e-01 9.488363771541409308e-01 1.131717491329403469e+00 1.260628330380556994e+00 1.387152068340184563e+00 1.434125384480649634e+00 1.571745484823852790e+00
5.999999999999999778e-01 1.900964128172196732e-01 7.602185954002571577e-01 8.100815913891533659e-01 8.493553701420231139e-01 9.396907023434095674e-01 1.122943078038538989e+00 1.259780390215103685e+00 1.383501045353006109e+00 1.430396684824332354e+00 1.567487014559342473e+00
6.999999999999999556e-01 1.832448492660904704e-01 7.348790584196015496e-01 7.831000129125073039e-01 8.210869870359674971e-01 9.042418621948630220e-01 1.086424123279025933e+00 1.255606724337898328e+00 1.369341739758746179e+00 1.415733394639936860e+00 1.549081737629816491e+00
8.000000000000000444e-01 1.577984727682858468e-01 6.462408529899758003e-01 6.885210217183247439e-01 7.213284801258924572e-01 7.748202879479542116e-01 9.599831529276758868e-01 1.242564191765298531e+00 1.320919169669582338e+00 1.365881603496267305e+00 1.483380381599791686e+00
9.000000000000000222e-01 6.140295960802776704e-02 4.004328382118510499e-01 4.557198279194638046e-01 4.197859655104944077e-01 4.299571472573920916e-01 6.727680873371715276e-01 1.151511896241816713e+00 1.193334008382660016e+00 1.211993694624800444e+00 1.255825161580643945e+00
1.000000000000000000e+00 -3.441400231899512021e-05 2.888384415062993926e-01 3.033279923755698437e-01 3.443504365813975232e-01 3.206586547596093073e-01 5.788011771836542030e-01 1.062939303611049491e+00 1.080893525072782246e+00 1.101380529477905323e+00 1.115881415867519433e+00
1.100000000000000089e+00 6.825652363866505090e-02 4.305197697792439437e-01 3.772624000823567858e-01 3.872476525309984652e-01 4.054103742298852953e-01 6.543831026442304966e-01 1.134689690336091461e+00 1.164198622156757068e+00 1.186764044013526531e+00 1.214565128267903971e+00
1.199999999999999956e+00 1.923309330785137883e-01 6.152905645126223177e-01 6.504881866751266450e-01 6.700752295821628124e-01 7.363371314040860760e-01 9.325816426326527520e-01 1.306945463961160625e+00 1.372829509155431005e+00 1.385853134858427316e+00 1.435585703603733165e+00
1.300000000000000044e+00 2.250843001198164495e-01 7.311846068708491853e-01 7.633193242869408257e-01 7.902564287085425132e-01 8.802248260032432547e-01 1.088142235659504520e+00 1.400613879652989890e+00 1.456519983531799012e+00 1.494723122956651551e+00 1.556744791877315848e+00
1.399999999999999911e+00 2.338179535229125139e-01 7.683958849520974299e-01 7.973759103792352754e-01 8.282433351228877250e-01 9.182058496032157180e-01 1.134408956367684906e+00 1.419235381183745481e+00 1.488095393815361378e+00 1.531106399180582667e+00 1.605049208009746486e+00
1.500000000000000000e+00 2.360372644988569246e-01 7.784379208384442084e-01 8.060540727225550262e-01 8.382740716740998410e-01 9.272292225517978492e-01 1.145737951913049502e+00 1.422360565652105668e+00 1.496259889531098120e+00 1.539052610201686599e+00 1.617029447229749062e+00
1.600000000000000089e+00 2.346601315430000556e-01 7.724512628765229927e-01 7.997217776412876011e-01 8.318283909387081954e-01 9.200627871614698305e-01 1.136841651025442879e+00 1.416282296792064965e+00 1.490177543904991353e+00 1.529602525578662275e+00 1.604343720156761854e+00
1.699999999999999956e+00 2.275246323854329122e-01 7.409621219112987323e-01 7.686976916739162169e-01 7.987397416217101309e-01 8.846144398242875573e-01 1.092710080476903878e+00 1.390556467581267386e+00 1.459944204765492914e+00 1.488975047267963703e+00 1.547277557366452783e+00
1.800000000000000044e+00 1.990159834220097956e-01 6.263857693530364701e-01 6.537873485348383307e-01 6.767446788448548967e-01 7.384142015734435072e-01 9.225124256777623710e-01 1.283880621829593949e+00 1.337444642916678195e+00 1.345462650982295560e+00 1.390697317375359177e+00
1.899999999999999911e+00 7.428871130067733752e-02 3.918016851490390140e-01 3.562481914894272683e-01 3.604133674431564405e-01 3.706833565339770487e-01 5.811547251739606068e-01 1.014187248848735345e+00 1.028502092671351953e+00 1.043399339378662471e+00 1.061759937082859206e+00
2.000000000000000000e+00 -2.972014857311201775e-05 2.525671440981222537e-01 2.618002061453905127e-01 2.925474291918583325e-01 2.755135991663251738e-01 4.947016799231139794e-01 8.742079805574712870e-01 8.891429252095442992e-01 9.194112381947590062e-01 9.301761611319084855e-01
2.100000000000000089e+00 5.447026890311367636e-02 3.232680759709447571e-01 3.685531904204327747e-01 3.355993925028961100e-01 3.480555407283744684e-01 5.670611546744468434e-01 9.779839414256270569e-01 9.931401005476994115e-01 1.006760086821210765e+00 1.018867866094639529e+00
2.200000000000000178e+00 1.499439226887317178e-01 5.033809727395508471e-01 5.261123955122321005e-01 5.504629868013879435e-01 5.973701479077060394e-01 7.992356979696874086e-01 1.141088594031411274e+00 1.184065731306511715e+00 1.222127817856240695e+00 1.243115013647453582e+00
2.299999999999999822e+00 1.757132307810969907e-01 5.913393619350887365e-01 6.086587951546295061e-01 6.360603243608687896e-01 6.903361786881151430e-01 9.162772790316863203e-01 1.190690370247198482e+00 1.245511566697525163e+00 1.296355491060331211e+00 1.353758626453828606e+00
2.399999999999999911e+00 1.827101849374632714e-01 6.181073220470445495e-01 6.355901002183196313e-01 6.626272244184724380e-01 7.172086675387622234e-01 9.523535616712892615e-01 1.206674337633814487e+00 1.264909374520981178e+00 1.317576489027261211e+00 1.388639673627068083e+00
2.500000000000000000e+00 1.844011704430363885e-01 6.238622489307539265e-01 6.417655030804435556e-01 6.682371478416126998e-01 7.225299499991640895e-01 9.606798720049176676e-01 1.211716258261274604e+00 1.270956546750093175e+00 1.322770379838005050e+00 1.396864683644082117e+00
2.600000000000000089e+00 1.830059771507530075e-01 6.163830863377310898e-01 6.341397531701621348e-01 6.600527046106761109e-01 7.137361723850160766e-01 9.518777890558920429e-01 1.210934145224925818e+00 1.270064743871651469e+00 1.318497698103332061e+00 1.388409063064474092e+00
2.700000000000000178e+00 1.764656303862656150e-01 5.871467580476684711e-01 6.038434059891165662e-01 6.289990205435981308e-01 6.808703866511510716e-01 9.145870628488151910e-01 1.202399258628637835e+00 1.260298170771299464e+00 1.299851564382963787e+00 1.352872037270156147e+00
2.799999999999999822e+00 1.513252684287648697e-01 4.974557854351105424e-01 5.108402899433832633e-01 5.350699824355992229e-01 5.786516900991751644e-01 7.918632295516082609e-01 1.168734639815499410e+00 1.221981493929401363e+00 1.238450481961937966e+00 1.253409973840542868e+00
2.899999999999999911e+00 5.505338694823719292e-02 3.101628428180571717e-01 3.610833996714130634e-01 3.299435526805601371e-01 3.397718365012780128e-01 5.437974536118224123e-01 9.870046205782406767e-01 1.047862043382836061e+00 1.073869500679699218e+00 1.089346583684508207e+00
3.000000000000000000e+00 -2.785004689622095196e-05 2.390025591722180764e-01 2.606583814276374755e-01 2.948213547159865278e-01 2.757690449484169748e-01 4.715091306860094145e-01 9.006169470041698322e-01 9.584624161522218300e-01 9.892936625429732400e-01 1.014876166557599824e+00
3.100000000000000089e+00 5.254180774452572866e-02 3.053157683896597918e-01 3.242799007322375582e-01 3.400257652669938513e-01 3.640323293069517296e-01 5.368048901953218488e-01 1.006886413717916984e+00 1.059535917704281349e+00 1.090779472387199522e+00 1.118490735773582490e+00
3.200000000000000178e+00 1.520026892238530436e-01 4.910792060493335276e-01 5.056104040770016406e-01 5.544174378005749526e-01 6.098382340024280923e-01 7.907530363078096869e-01 1.262613005685150114e+00 1.339235775691861363e+00 1.375223789964699961e+00 1.406127001794181597e+00
3.299999999999999822e+00 1.790711741039412441e-01 5.788681009810436873e-01 6.062466963121834196e-01 6.620802994819097176e-01 7.240415065053574795e-01 9.360936601191758299e-01 1.365271041797290419e+00 1.460377830546894851e+00 1.478551423792791475e+00 1.535432015778913195e+00
3.399999999999999911e+00 1.862032053250267660e-01 6.067022513888762347e-01 6.387727562943588122e-01 6.970678433879735625e-01 7.582967997034621987e-01 9.803356565750191987e-01 1.396789444352531495e+00 1.491808838640891866e+00 1.507968651989760600e+00 1.576340351073572510e+00
3.500000000000000000e+00 1.878298976920012298e-01 6.132085284906453326e-01 6.465985461766308173e-01 7.053125476056280041e-01 7.660462260454027339e-01 9.905795350486792383e-01 1.405269291873526782e+00 1.496711408588403236e+00 1.515536793200853882e+00 1.584775108764541418e+00
3.600000000000000089e+00 1.862274868477387935e-01 6.063032910035264234e-01 6.390076243096434183e-01 6.966116739825081172e-01 7.574260345252040727e-01 9.802678700833068470e-01 1.400925490419693498e+00 1.482846238815699991e+00 1.510610795466972300e+00 1.572354668808572553e+00
3.700000000000000178e+00 1.791552550155479095e-01 5.777306529425790815e-01 6.064489265970284260e-01 6.607946364239752901e-01 7.216041137857814869e-01 9.355992624324303009e-01 1.377720888633997554e+00 1.432141982848238015e+00 1.483526241408027690e+00 1.525133963569720086e+00
3.799999999999999822e+00 1.523150692537189044e-01 4.878421608741168036e-01 5.032102223844112654e-01 5.512175420110957402e-01 6.038349073505366871e-01 7.867420346051792190e-01 1.263231998321052041e+00 1.297489273668974485e+00 1.348880889598532917e+00 1.398098628399076837e+00
3.899999999999999911e+00 5.273492054293416748e-02 2.983478470156231133e-01 3.169644571830476099e-01 3.338773179970473404e-01 3.533396976283632585e-01 5.206433153366575306e-01 9.660541816249560432e-01 1.046483346428719541e+00 1.073420869875383099e+00 1.109545768621827522e+00
4.000000000000000000e+00 -2.738570752035163512e-05 2.316793574898019514e-01 2.529931879776158299e-01 2.815022311866277049e-01 2.688962519733548717e-01 4.525480531006056406e-01 8.726188626785853497e-01 9.475500060906834054e-01 9.799742858423248215e-01 1.017841141371540470e+00
4.099999999999999645e+00 6.383753660554283837e-02 2.931349849000394192e-01 3.161331383802756800e-01 3.426546851876178801e-01 3.733982724237193129e-01 5.279799913069810335e-01 9.678096008109100534e-01 1.044339837636841350e+00 1.068975514171466301e+00 1.082840203004073576e+00
4.200000000000000178e+00 1.719284782759517016e-01 4.502279943219412717e-01 5.354180924928454433e-01 5.686265242055466018e-01 6.644254355252291466e-01 7.610932807240320397e-01 1.151580820323763632e+00 1.213426787391316708e+00 1.275998480998091322e+00 1.317025276487048480e+00
4.299999999999999822e+00 1.934995049359886643e-01 5.517342986926725423e-01 6.308445499521988520e-01 6.727542432480028145e-01 7.800756814932096050e-01 8.772032572253278815e-01 1.202454203812152844e+00 1.275963235839005616e+00 1.386695196880512571e+00 1.423522563393646356e+00
4.400000000000000355e+00 1.984291981204944211e-01 5.859625567486806963e-01 6.598761956158231134e-01 7.051358349791216895e-01 8.112373165139095121e-01 9.142008536326873269e-01 1.219549160011176747e+00 1.295815781279097800e+00 1.415322933247650905e+00 1.462671584373762101e+00
4.500000000000000000e+00 1.991418582267477644e-01 5.956144452597004202e-01 6.671102105186499376e-01 7.130917929653901588e-01 8.181178212972037844e-01 9.240370059360273336e-01 1.224816103408156831e+00 1.301742975092307297e+00 1.422659506152404107e+00 1.473308272231519833e+00
4.599999999999999645e+00 1.970812646201820784e-01 5.913359936377436954e-01 6.615565421946094649e-01 7.065249466616099205e-01 8.108699358974960081e-01 9.181462080870406162e-01 1.223503802945519414e+00 1.299967464981213627e+00 1.418467299051884067e+00 1.466100598664786148e+00
4.700000000000000178e+00 1.897436506870997242e-01 5.674521596624451103e-01 6.364728282996700015e-01 6.777522761646953553e-01 7.801513363902279341e-01 8.886929888869865568e-01 1.213321023307429414e+00 1.287321410375809716e+00 1.395187996606508385e+00 1.433330743954845721e+00
4.799999999999999822e+00 1.630071497046232942e-01 4.921461915906159001e-01 5.559572188058434783e-01 5.877990520321572099e-01 6.712436687678510205e-01 7.943448194524378447e-01 1.177080399802467037e+00 1.239787049730292745e+00 1.299922460854439521e+00 1.336923618434951999e+00
4.900000000000000355e+00 6.036409195493205870e-02 3.395307801690862770e-01 3.613511555883787141e-01 3.819489610885120068e-01 4.007595212952763664e-01 6.048794054933631648e-01 9.593596006726003989e-01 9.849823219112957551e-01 1.016434415255175638e+00 1.047189248643505932e+00
5.000000000000000000e+00 -2.673555532873764291e-05 2.726732886206273965e-01 2.900038233730106163e-01 3.014934896485796378e-01 3.222053380295484271e-01 5.400515498560154448e-01 8.331216009164901237e-01 8.531403450405804501e-01 8.826549563826617817e-01 9.024404652135290528e-01
5.099999999999999645e+00 6.713201180436584314e-02 3.695333914344490212e-01 3.760117892094035352e-01 3.921306218860545756e-01 4.088448966724388400e-01 6.161635119870694233e-01 8.816004099113002868e-01 9.308035542049534206e-01 9.658154427088915250e-01 9.835792835632922726e-01
5.200000000000000178e+00 1.747159138740633222e-01 5.855684816138461146e-01 6.266666016668106520e-01 6.414223676968572319e-01 7.133786017722861805e-01 8.458308883770744302e-01 1.003020859685329613e+00 1.122384047348081504e+00 1.184469233357160256e+00 1.252190293079294303e+00
5.299999999999999822e+00 2.011582430341220251e-01 6.592562348936940042e-01 7.133615074400369016e-01 7.398864624597872863e-01 8.442323136650052851e-01 9.457414201593391523e-01 1.092149481858161852e+00 1.205902590413332920e+00 1.275171083274390327e+00 1.396500663321742941e+00
5.400000000000000355e+00 2.081797173667346290e-01 6.792864787528506421e-01 7.376858988984520415e-01 7.681665674841851033e-01 8.767258931344090733e-01 9.741615884013909987e-01 1.124486130125108563e+00 1.230746920207548278e+00 1.303314436477890359e+00 1.442033256689160270e+00
5.500000000000000000e+00 2.099516718944590687e-01 6.843843924089585418e-01 7.435646485526448135e-01 7.756606627283746391e-01 8.842153298673266493e-01 9.812466684982855680e-01 1.133079070495419005e+00 1.237737123246652526e+00 1.310766937436293134e+00 1.454174326436823428e+00
5.599999999999999645e+00 2.088134508008053503e-01 6.812033313229425291e-01 7.386632017637961845e-01 7.717447156551416887e-01 8.778981552739821836e-01 9.761734507280525053e-01 1.127464506146858669e+00 1.235263544426415061e+00 1.306193689998635277e+00 1.447414809154678794e+00
5.700000000000000178e+00 2.029849134984700043e-01 6.643515214620042686e-01 7.157026064434284240e-01 7.497585752678861404e-01 8.474479962648600040e-01 9.505723941705014335e-01 1.099033396487857805e+00 1.218732380436449825e+00 1.281936387106978437e+00 1.410074660399821100e+00
5.799999999999999822e+00 1.796982231278713982e-01 5.942591302733452041e-01 6.279021902795336452e-01 6.614173169261188256e-01 7.201093239664492218e-01 8.478733584325839345e-01 1.006331455423447263e+00 1.152360725242090433e+00 1.185628422452112307e+00 1.271811326570439604e+00
5.900000000000000355e+00 7.237497953097089820e-02 3.483236841222755453e-01 3.636385374218418232e-01 3.719902646312234218e-01 3.933814937976810033e-01 5.624204146868756471e-01 8.474481830353270961e-01 9.083614995821931437e-01 9.590013756866661021e-01 9.953867241606383365e-01
6.000000000000000000e+00 -2.756149906427256280e-05 2.401450533057521708e-01 2.528987174474510713e-01 2.715807163439495353e-01 2.902986859025714628e-01 4.683108436801913799e-01 7.836188907442109830e-01 8.060745498389989550e-01 8.647319386858624002e-01 8.960195990882279249e-01
6.099999999999999645e+00 5.420079048016473305e-02 3.129007934616862552e-01 3.225396920034024895e-01 3.473069203475144251e-01 3.679097025932237530e-01 5.394633389084804165e-01 8.839206018144961652e-01 8.978904899556150454e-01 9.285697395074954397e-01 9.805573831348026737e-01
6.200000000000000178e+00 1.491223737275514660e-01 4.743380714391041697e-01 5.052783274490689758e-01 5.470287205520567575e-01 5.913811797707667628e-01 7.657464613231694806e-01 1.022403601294815001e+00 1.096968113254739530e+00 1.116449922784727988e+00 1.142788100322739808e+00
6.299999999999999822e+00 1.755353803523023448e-01 5.453180858358385175e-01 5.825919077478588504e-01 6.300402334587128506e-01 6.834887559292323056e-01 8.719740007866683129e-01 1.064990404089701359e+00 1.149047992473348545e+00 1.167059909509687410e+00 1.224211407628443826e+00
6.400000000000000355e+00 1.827514799958362968e-01 5.678880962409474931e-01 6.067813540677461370e-01 6.555914866206892233e-01 7.105314688127254419e-01 9.036237398460308379e-01 1.076864100820121628e+00 1.163782592670813187e+00 1.181399268235256761e+00 1.249021398341739753e+00
6.500000000000000000e+00 1.844843723528510060e-01 5.739757968262050314e-01 6.128587399037557226e-01 6.612082950326616526e-01 7.167309623804083429e-01 9.113921150537558358e-01 1.077763389150344420e+00 1.166305881595453675e+00 1.183837142423988409e+00 1.253910807980353370e+00
6.599999999999999645e+00 1.830277095656510367e-01 5.704634210921317727e-01 6.079687671502223001e-01 6.540102135787726478e-01 7.101843908983069831e-01 9.053241615473606174e-01 1.069915579401621075e+00 1.160216024340712249e+00 1.177774870573267574e+00 1.245852861421417268e+00
6.700000000000000178e+00 1.762576459753127933e-01 5.522903372610458161e-01 5.856504960570836360e-01 6.254670564541858768e-01 6.826403647681884568e-01 8.770108920847167200e-01 1.044434735642312706e+00 1.136684055112459069e+00 1.156693049411983587e+00 1.216442751674787104e+00
6.799999999999999822e+00 1.505515915451707265e-01 4.900019862404381699e-01 5.110164937182745115e-01 5.352423279054515648e-01 5.912845042215860714e-01 7.767536929766146736e-01 9.695520544069762270e-01 1.045715686852811910e+00 1.082685399037925045e+00 1.135703424109402171e+00
6.900000000000000355e+00 5.504319853647444971e-02 3.261778891481524334e-01 3.436180642113120243e-01 3.312393154860545086e-01 3.720675760631233508e-01 5.413435102420181000e-01 8.125953356154197449e-01 8.512002715958036925e-01 8.783172017704907741e-01 9.024131767186510666e-01
7.000000000000000000e+00 -2.222981674493724951e-05 2.521953757165930621e-01 2.579755852255745663e-01 2.737922121878884063e-01 2.993228730417133998e-01 4.702225712575097694e-01 7.329405047788283278e-01 7.849055941236365852e-01 7.991002106112822245e-01 8.216016484960826372e-01
7.099999999999999645e+00 4.525516755728885288e-02 3.202976470985738899e-01 3.666759569966118737e-01 3.415348103670586277e-01 3.346657773459024154e-01 5.384709049753337862e-01 8.437526385428151254e-01 8.810110765065173322e-01 9.206740932062420502e-01 9.358451290923975874e-01
7.200000000000000178e+00 1.157168941237842891e-01 4.595924690300353666e-01 4.819764777689049540e-01 5.045629952411465613e-01 5.468740229246964457e-01 7.315254861526928609e-01 1.073693383994696271e+00 1.144418190706227412e+00 1.223205623626519856e+00 1.243974300909475472e+00
7.299999999999999822e+00 1.342799568599410687e-01 5.093514799997563847e-01 5.329733649123635786e-01 5.584472591241694817e-01 6.150940061487353283e-01 8.166287422433922139e-01 1.145384500481951395e+00 1.220488835287201868e+00 1.321001790234986650e+00 1.367258164964485934e+00
7.400000000000000355e+00 1.392948194716672472e-01 5.238378478656740000e-01 5.481546377453900831e-01 5.733435432292806055e-01 6.350934971080292035e-01 8.417043687269359920e-01 1.163611615936670729e+00 1.242034886255939830e+00 1.347156342880718727e+00 1.402131434132919630e+00
7.500000000000000000e+00 1.404355582304091798e-01 5.266884892533806317e-01 5.513174877727733403e-01 5.759960372972157128e-01 6.395352378680397853e-01 8.472154947649137569e-01 1.168885926737486924e+00 1.247597069136334502e+00 1.354391381363435620e+00 1.411318054873999861e+00
7.599999999999999645e+00 1.392750231965589891e-01 5.218426401854120433e-01 5.465374436633019251e-01 5.704199305262090958e-01 6.341699012242147937e-01 8.404799221401850762e-01 1.168122076675218945e+00 1.244067967205161995e+00 1.352096253505780332e+00 1.406698275039523827e+00
7.700000000000000178e+00 1.342559330852099719e-01 5.035241564998885755e-01 5.279426980161039396e-01 5.499935307294420150e-01 6.122720570908425364e-01 8.126660295739410733e-01 1.159286015730477182e+00 1.225991586860859295e+00 1.335584026702762772e+00 1.380066890246364197e+00
7.799999999999999822e+00 1.158518060780410752e-01 4.428967267715336886e-01 4.653904936667695447e-01 4.820106251774300410e-01 5.380132830470443217e-01 7.165029376352551882e-01 1.117455545531839123e+00 1.159577993382442385e+00 1.256645680468443160e+00 1.278977443006997561e+00
7.900000000000000355e+00 4.548617860746384522e-02 2.825390586077955457e-01 2.954979054896909041e-01 3.104445992698011692e-01 3.415708663467886264e-01 4.863399074499635266e-01 8.878797512916912771e-01 9.203333382933273077e-01 9.959781275341305085e-01 1.022510334768484963e+00
8.000000000000000000e+00 -2.223877584874080915e-05 2.116077136493565714e-01 2.221698001170445136e-01 2.416530341950421379e-01 2.650649260199315349e-01 4.089511634938048368e-01 7.824560748696925971e-01 8.013142849815658719e-01 8.882240834510966021e-01 8.985816351049235040e-01
8.099999999999999645e+00 5.809149062128873137e-02 2.876343106063223853e-01 2.988597013094770882e-01 3.389705398315269180e-01 3.140054109473121025e-01 4.795116208912033051e-01 8.744292258946972929e-01 8.878861495180059293e-01 9.685547302302032202e-01 9.832611755601255998e-01
8.199999999999999289e+00 1.576977095783556604e-01 4.628608459594436009e-01 5.008521625111391762e-01 4.940273778900876045e-01 5.598272176611357454e-01 7.147467401162294065e-01 1.075783448433524470e+00 1.107738473234134657e+00 1.173490847699544926e+00 1.198738090648503452e+00
8.300000000000000711e+00 1.831171743255975704e-01 5.227321957415137499e-01 5.860850021152828049e-01 5.811856628553738746e-01 6.586802042596797691e-01 8.177801178851320518e-01 1.130974584857468157e+00 1.168390110650427305e+00 1.264934008158912881e+00 1.280168275745667827e+00
8.400000000000000355e+00 1.897339035770249926e-01 5.400800127148304153e-01 6.125774361618249175e-01 6.079747212270052437e-01 6.897130258736657860e-01 8.486441723061864950e-01 1.145447293121296006e+00 1.185297559442045179e+00 1.289395620906440776e+00 1.308474720255008661e+00
8.500000000000000000e+00 1.911887964970437059e-01 5.440757792639365764e-01 6.197781241369642036e-01 6.150196615772890452e-01 6.981333160762749346e-01 8.563325703029945890e-01 1.148297846421652668e+00 1.189093671526755491e+00 1.294906135124504365e+00 1.315645979511895547e+00
8.599999999999999645e+00 1.895759172977238560e-01 5.399873703591719920e-01 6.159523017371489884e-01 6.109032319549112522e-01 6.936698216287813246e-01 8.504894208864408611e-01 1.143785653716832940e+00 1.184959831308983302e+00 1.289562044418251396e+00 1.309240645392424129e+00
8.699999999999999289e+00 1.826809796340271297e-01 5.227862429201027838e-01 5.899528930551460881e-01 5.958519519487157634e-01 6.695117243745575264e-01 8.234564047295364064e-01 1.126386130255048634e+00 1.167533436973166472e+00 1.266168849199341917e+00 1.281680874447305607e+00
8.800000000000000711e+00 1.567963063480395380e-01 4.659133724942753352e-01 5.195370516110464632e-01 5.284688254986434908e-01 5.823327466832812771e-01 7.359833286039474398e-01 1.065430515851101712e+00 1.106058423114083755e+00 1.182051361372110199e+00 1.195843000372023957e+00
8.900000000000000355e+00 5.839909346365967924e-02 3.203014540896435003e-01 3.379640631277951446e-01 3.680930577406552051e-01 3.524076994925361972e-01 5.570166935480113102e-01 8.724521294822947803e-01 9.071410147792245970e-01 9.415760493487580485e-01 9.779459367235142642e-01
9.000000000000000000e+00 -2.830191092946199058e-05 2.478825645214074447e-01 2.662010526810531519e-01 2.972826735501202244e-01 2.814472151247693343e-01 4.967821160541686654e-01 7.790576407807797699e-01 8.011279364956351845e-01 8.350740296028267284e-01 8.794703291925417554e-01
9.099999999999999645e+00 6.789862966730346450e-02 3.532585090425438556e-01 3.653333725276636246e-01 3.842883238933664236e-01 4.014192584800980179e-01 5.854827128246444801e-01 9.005288758890948042e-01 9.150860079118858792e-01 9.439713471335843264e-01 9.694109318154983113e-01
9.199999999999999289e+00 1.737706435158973828e-01 5.973899460076441681e-01 6.256196896377728134e-01 6.515154141743767502e-01 6.783014592459355452e-01 8.644120027029651432e-01 9.992294764971835219e-01 1.141825911867760945e+00 1.170636324164363140e+00 1.199438400176551900e+00
9.300000000000000711e+00 1.990353859270024284e-01 6.911241644651295868e-01 7.245936171453252195e-01 7.560588471929600152e-01 7.842940078211303456e-01 9.692798960805443231e-01 1.045336735445360432e+00 1.206862908605314866e+00 1.237039016479733800e+00 1.281627636553128946e+00
9.400000000000000355e+00 2.054802475876310597e-01 7.181711224989876241e-01 7.524249587143638784e-01 7.862041911538315553e-01 8.125121278687904569e-01 9.942595070078044106e-01 1.065129897282772520e+00 1.224664148392483165e+00 1.256054054371388062e+00 1.305215896814453824e+00
9.500000000000000000e+00 2.067720336760798250e-01 7.243795819903161570e-01 7.587930840692271861e-01 7.932790985583231258e-01 8.190166791507907940e-01 9.992514125172364814e-01 1.069816334662169632e+00 1.229100142547427721e+00 1.260737064022073861e+00 1.310729034229225043e+00
9.599999999999999645e+00 2.049012254897975560e-01 7.181032852509688924e-01 7.524268941796576904e-01 7.866110027415768036e-01 8.134072137001729930e-01 9.929273776889355752e-01 1.063950037663101034e+00 1.226025340681975218e+00 1.256767160161054386e+00 1.305417091567625087e+00
9.699999999999999289e+00 1.974082844054990682e-01 6.910615267888678970e-01 7.248413214473843347e-01 7.570864309044915696e-01 7.872906653994186099e-01 9.672513359740091410e-01 1.040408052414794060e+00 1.211041867797388649e+00 1.239127896789345540e+00 1.282242585708876614e+00
9.800000000000000711e+00 1.695434532367450231e-01 5.981905981888345769e-01 6.279656227275076663e-01 6.540334830982824643e-01 6.843795642431244053e-01 8.699676901617925395e-01 9.778055236142079165e-01 1.153844817862742289e+00 1.179399241686083233e+00 1.201797993087107663e+00
9.900000000000000355e+00 6.308063581629731742e-02 3.658741997023289838e-01 3.761463851138772685e-01 3.960980291140959730e-01 4.136286878659990451e-01 6.082045202297350350e-01 9.008793053685167918e-01 9.669031153837951420e-01 9.862030211475693031e-01 1.010436880864719722e+00
1.000000000000000000e+01 -2.896950530505261543e-05 2.696502908270128063e-01 2.862776872859347232e-01 3.187532175768479359e-01 3.015204391671221229e-01 5.248848999800077575e-01 8.512668165313799218e-01 8.859945788550090962e-01 9.230679405252696368e-01 9.353760478097803421e-01
1.009999999999999964e+01 5.957282389553545526e-02 3.045147331827843806e-01 3.602865487766250818e-01 3.788801397223446332e-01 4.054151314461411637e-01 5.980710001310221013e-01 9.532087534156695741e-01 9.894397253284910043e-01 1.024707592626941333e+00 1.058192298216772853e+00
1.019999999999999929e+01 1.863931107339458770e-01 4.172240813103625934e-01 5.849886397607972910e-01 6.081154209992098991e-01 7.303576901608558325e-01 8.328095572420417536e-01 1.071218320415670444e+00 1.111550936059937600e+00 1.139610687258052257e+00 1.220975426428469790e+00
1.030000000000000071e+01 2.175017655831824048e-01 5.113239548633256026e-01 6.965462538639310974e-01 7.258689649055847237e-01 8.907136400054976866e-01 9.656230988470130283e-01 1.101204618796380874e+00 1.137735283365105543e+00 1.172308391862205701e+00 1.254300163986942440e+00
1.040000000000000036e+01 2.246795627735604095e-01 5.467829905287124870e-01 7.335243467733669753e-01 7.647702614149703981e-01 9.356813975781729242e-01 1.004967222065548338e+00 1.113541287564296933e+00 1.151181851715920246e+00 1.186577519298646743e+00 1.268723724459282609e+00
1.050000000000000000e+01 2.262087409085853096e-01 5.556713973970579534e-01 7.427189700597260913e-01 7.745559603586896769e-01 9.461805328430968887e-01 1.013419043950768650e+00 1.116651113859253419e+00 1.155019858286475465e+00 1.190553821573048676e+00 1.272201235763253502e+00
1.059999999999999964e+01 2.245355493684867698e-01 5.470689199363506505e-01 7.345549873807500907e-01 7.663827809912403533e-01 9.368660408967730557e-01 1.005240028524179818e+00 1.113994176453720453e+00 1.151615627924370555e+00 1.186257409417780018e+00 1.265816258640502179e+00
1.069999999999999929e+01 2.171229175987122451e-01 5.119797310802288726e-01 6.992020079841368974e-01 7.300837137035548485e-01 8.940033834729093076e-01 9.669827753207038690e-01 1.102930043249848557e+00 1.138094194079229515e+00 1.170540608385722603e+00 1.247379604916240003e+00
1.080000000000000071e+01 1.855778661818556496e-01 4.182941060426223490e-01 5.904344378890805656e-01 6.166165861426405881e-01 7.365987020355638792e-01 8.384356441188272058e-01 1.073502728545188356e+00 1.109838783808557494e+00 1.136222732547511827e+00 1.211508148367769655e+00
1.090000000000000036e+01 5.905121761746720543e-02 3.070563904801664745e-01 3.694333883316422429e-01 3.861805975629661880e-01 4.110831768881427206e-01 6.038864260527367911e-01 9.237029520641446556e-01 9.523776509161459014e-01 9.962714244629440330e-01 1.040581579431435921e+00
1.100000000000000000e+01 -2.020732494057050877e-05 2.773677090534720779e-01 2.914990073922433811e-01 3.048078941682416110e-01 3.266151110001616620e-01 5.285951148035588076e-01 8.133314458142668624e-01 8.392891553089675272e-01 8.825224599031158412e-01 9.411548406262115751e-01
1.109999999999999964e+01 6.145243521598248160e-02 3.540459889634374746e-01 3.612299047869804713e-01 3.832069050468859261e-01 4.045354922260130937e-01 5.934300789636266504e-01 9.252812897328251962e-01 9.593561821809948320e-01 1.012756983958430501e+00 1.057332758278430207e+00
1.119999999999999929e+01 1.728799034844699101e-01 5.080087528498332672e-01 5.569460684741214251e-01 6.056084548710130022e-01 6.980562321794984149e-01 8.023387656649910715e-01 1.157500942598750582e+00 1.201533402759672686e+00 1.258031014176664408e+00 1.295313666110126993e+00
1.130000000000000071e+01 2.029198115227814070e-01 5.839520608404636937e-01 6.413714788395733502e-01 7.045554834761449392e-01 8.141418066552843502e-01 9.107887001273402561e-01 1.203227407666201954e+00 1.250337262663568705e+00 1.366219971991059490e+00 1.382911217627907252e+00
1.140000000000000036e+01 2.110603799218380705e-01 6.078985292221130710e-01 6.676855411779406557e-01 7.356479660174956026e-01 8.451296073605378822e-01 9.442056954957326331e-01 1.215668687847229146e+00 1.263259210619001260e+00 1.385255368525766917e+00 1.422063657722712593e+00
1.150000000000000000e+01 2.132994470902204176e-01 6.121363668772322741e-01 6.738139135863847606e-01 7.427052613964195693e-01 8.517149568313346908e-01 9.512404878524194363e-01 1.217166974008442537e+00 1.264295131572541253e+00 1.387984696280517127e+00 1.430285866701824782e+00
1.159999999999999964e+01 2.124312867819124206e-01 6.023702626724344311e-01 6.671092930156774514e-01 7.342804187989983022e-01 8.435559690166304359e-01 9.411905227789275630e-01 1.210537644737824881e+00 1.256100326068349426e+00 1.379815721755422775e+00 1.417461459280151326e+00
1.169999999999999929e+01 2.067486641163762962e-01 5.676211120000310695e-01 6.387264627854793986e-01 6.995975590236337416e-01 8.089845965677759931e-01 9.022493830857969410e-01 1.189276190240114328e+00 1.230903818900379365e+00 1.350582957376708748e+00 1.369799790886195856e+00
1.180000000000000071e+01 1.819125013679384895e-01 4.636566971416145044e-01 5.429107401310698799e-01 5.866415685382110334e-01 6.819492686570380879e-01 7.773677288802398611e-01 1.126291768636435542e+00 1.159955506102541722e+00 1.222184168729190779e+00 1.246134932892794422e+00
1.190000000000000036e+01 6.472989184348142133e-02 3.014239784349258544e-01 3.212926482883687318e-01 3.469592536830936047e-01 3.776358903136595169e-01 5.308397354301379600e-01 9.338003945256471150e-01 9.910359244789177513e-01 9.980458578893826038e-01 1.032483604591080129e+00
1.200000000000000000e+01 -2.515178800468921420e-05 2.358356533206850125e-01 2.534027766272213267e-01 2.712545803494259555e-01 2.915816865385473244e-01 4.576287203569556761e-01 8.451957386810268202e-01 9.059220318431457919e-01 9.102562052095393152e-01 9.374549397311726651e-01
1.209999999999999964e+01 5.149988333567269427e-02 3.045797315289642260e-01 3.239981455943129474e-01 3.367741991611573060e-01 3.600798547567131136e-01 5.256128166936310242e-01 9.388645828307271568e-01 9.939373233366043392e-01 1.008811386237765673e+00 1.021036083653173110e+00
1.219999999999999929e+01 1.433897091040042815e-01 4.789300703243560831e-01 4.976191217115032983e-01 5.335282485035167666e-01 5.939155240136420044e-01 7.623911628925262862e-01 1.153545780810083077e+00 1.197598284862108953e+00 1.216014039644214284e+00 1.281835399209912962e+00
1.230000000000000071e+01 1.678591107997446374e-01 5.546318786761061936e-01 5.778511942235058374e-01 6.217005332493373837e-01 6.947725628707650536e-01 8.829505719664980656e-01 1.202724180344133753e+00 1.278748957641334894e+00 1.318708640137037147e+00 1.352495799097161777e+00
1.240000000000000036e+01 1.742920645792872814e-01 5.779988041451558090e-01 6.026927617547487293e-01 6.488743746063168061e-01 7.248362847110950691e-01 9.191499209189515351e-01 1.217856171359575690e+00 1.293473636815854366e+00 1.352016639230067208e+00 1.381449474207517181e+00
1.250000000000000000e+01 1.757402143022963326e-01 5.834580504043890281e-01 6.084904076425476926e-01 6.552332421361144466e-01 7.321001691429721570e-01 9.274570074193283498e-01 1.220861529016783464e+00 1.295472616509952601e+00 1.360559616151790552e+00 1.389677322541644555e+00
1.259999999999999964e+01 1.742566095139738147e-01 5.778075257685880706e-01 6.024238677274057485e-01 6.487119172226754049e-01 7.256485122773304042e-01 9.187768662948510023e-01 1.215399036361124452e+00 1.289017366365420081e+00 1.356214290858527960e+00 1.384554322606194710e+00
1.269999999999999929e+01 1.677851972672069203e-01 5.542489817199750535e-01 5.772313087628082595e-01 6.212765085593443537e-01 6.967875124362524764e-01 8.813669420521383913e-01 1.195307484108932172e+00 1.267371848431630088e+00 1.333265959734065254e+00 1.359225244810721378e+00
1.280000000000000071e+01 1.433064684026238156e-01 4.783449567439878036e-01 4.974159601304651290e-01 5.321245272662750159e-01 5.968221315305195507e-01 7.540078011016008164e-01 1.130681014005688434e+00 1.197844834847960449e+00 1.252189257174064707e+00 1.275916828090023492e+00
1.290000000000000036e+01 5.143001900010339689e-02 3.015602978359568365e-01 3.567957461192979851e-01 3.285996487137451960e-01 3.350795453532667278e-01 5.055676169311151824e-01 9.330988140166990297e-01 9.762432106849511237e-01 1.002662241271442767e+00 1.042344778916357351e+00
1.300000000000000000e+01 -3.131750159541944772e-05 2.334075686380705783e-01 2.526874046529555828e-01 2.669113097652624500e-01 2.949752261414125276e-01 4.360530842827898823e-01 8.322311361429099996e-01 8.678317732831360987e-01 8.984405148779439632e-01 9.372938007579802999e-01
1.309999999999999964e+01 5.459549784159519609e-02 3.073970929884968784e-01 3.301458366254195198e-01 3.372486555305763134e-01 3.590478710914471461e-01 5.188223252830770349e-01 9.198235743407552345e-01 9.559338249620206174e-01 9.861849537094973250e-01 1.039320841171468057e+00
1.319999999999999929e+01 1.457119978607142874e-01 5.143053760063046598e-01 5.323656831412912904e-01 5.444298627743340280e-01 5.961078514464887013e-01 8.016050923435955600e-01 1.114621475009143658e+00 1.138077216125243707e+00 1.189508872374503312e+00 1.223537908122987794e+00
1.330000000000000071e+01 1.687650565303497607e-01 6.119790761919566835e-01 6.276932750273591655e-01 6.463002126135030112e-01 7.140856651754078355e-01 9.279758028878635212e-01 1.171780343268717939e+00 1.201256898147148089e+00 1.237250611273896572e+00 1.304420730914440218e+00
1.340000000000000036e+01 1.749071745302433201e-01 6.427878600300189760e-01 6.577754067008113603e-01 6.786449060143689982e-01 7.529222600563089118e-01 9.643407450501603195e-01 1.185628658518669054e+00 1.222806798773398818e+00 1.255017648511094430e+00 1.330578053137215555e+00
1.350000000000000000e+01 1.763129637031550234e-01 6.509475777014828157e-01 6.654645643984039571e-01 6.867260524937197630e-01 7.638892674310027164e-01 9.731427438750051007e-01 1.188220007759745345e+00 1.228649382288517167e+00 1.259690494056807886e+00 1.337300706160773123e+00
1.359999999999999964e+01 1.748913230102193128e-01 6.459726829184758712e-01 6.597360700664783861e-01 6.802054562570385432e-01 7.590063685415538997e-01 9.659124197575158499e-01 1.184105961508270743e+00 1.224940696474586588e+00 1.255338687323572788e+00 1.331582024658100494e+00
1.369999999999999929e+01 1.686600574919137896e-01 6.208940746503414099e-01 6.330191607627358996e-01 6.510511441229591689e-01 7.303306122459306549e-01 9.327474938945191640e-01 1.168931909339675057e+00 1.206946090561267892e+00 1.236608583962680585e+00 1.306903763432976318e+00
1.380000000000000071e+01 1.451526113212799896e-01 5.352294286671231971e-01 5.453142909873978095e-01 5.593055987406917451e-01 6.270572159595869666e-01 8.199907637583161435e-01 1.121256163746911616e+00 1.149116791026644879e+00 1.176537111379255096e+00 1.234686169594959804e+00
1.390000000000000036e+01 5.401279420649788415e-02 3.405151871023366361e-01 3.454481460712691687e-01 3.559700489502372056e-01 3.811241480040819529e-01 5.804793033819943826e-01 9.844240996880992967e-01 9.923990919101476349e-01 1.014640792874246245e+00 1.040952001537480687e+00
1.400000000000000000e+01 -3.435042005245445701e-05 2.616877797833712660e-01 2.712818958145385984e-01 2.853494185111017933e-01 3.076502107824874988e-01 5.033217292602267801e-01 8.978508805271221416e-01 9.158875835005283461e-01 9.273371708498865384e-01 9.465174155983619997e-01
1.409999999999999964e+01 7.617221957990086278e-02 3.975657071185682567e-01 3.651475366145673918e-01 3.711462078843664747e-01 3.788070740262094449e-01 5.898604953477328827e-01 9.921502196838168919e-01 1.012193549806716053e+00 1.027575101980531036e+00 1.048646951707190800e+00
1.419999999999999929e+01 2.123551026936251751e-01 6.598529370708620112e-01 6.890792080236836092e-01 7.001107818900292878e-01 7.705249574456448647e-01 9.641922513263477823e-01 1.173265519612332053e+00 1.232991019847154979e+00 1.252879161804640651e+00 1.331041453822703335e+00
1.430000000000000071e+01 2.438599646196794868e-01 7.943069571477860968e-01 8.184189648063934230e-01 8.337094971100699192e-01 9.219816155111995037e-01 1.155789960467753730e+00 1.293695290906150985e+00 1.353566412674598762e+00 1.429607812370356834e+00 1.482807011544551301e+00
1.440000000000000036e+01 2.518418959976870264e-01 8.295158253335199738e-01 8.518090481917283130e-01 8.681177661969373682e-01 9.546188387536661546e-01 1.200866487085155310e+00 1.327568037014324576e+00 1.388619857957681392e+00 1.459077007445569896e+00 1.528551505994431015e+00
1.450000000000000000e+01 2.534388350273582557e-01 8.359616551110913285e-01 8.584231034894258539e-01 8.745292207227610692e-01 9.608215603692177309e-01 1.209282653622064219e+00 1.334655010913131656e+00 1.395861803451188043e+00 1.465153197396722673e+00 1.535413488095557666e+00
1.459999999999999964e+01 2.510264794111000675e-01 8.245929019269804261e-01 8.487726863865892035e-01 8.636377984194906210e-01 9.521617264907713540e-01 1.196032533118858820e+00 1.328279379255945747e+00 1.385860555109421854e+00 1.455558307558908471e+00 1.524636107226743365e+00
1.469999999999999929e+01 2.413881783542290160e-01 7.813040990356763249e-01 8.102275619319587729e-01 8.216846836077811300e-01 9.154259320917574883e-01 1.143282667381984252e+00 1.299893319953032478e+00 1.347301116560647216e+00 1.416975520302634850e+00 1.476676543107659167e+00
1.480000000000000071e+01 2.050714030147021694e-01 6.404113232242124587e-01 6.737821786168628480e-01 6.844429753964559326e-01 7.636396088150295691e-01 9.509213894747683415e-01 1.201360951908198249e+00 1.232126661442147109e+00 1.261121860269210915e+00 1.347453935411503823e+00
1.490000000000000036e+01 6.984813018979574295e-02 4.203971259507082725e-01 3.969957042880866149e-01 3.776546174836755143e-01 3.796492725181012107e-01 6.303872405466190987e-01 1.042944982134211829e+00 1.055152128608337847e+00 1.092274365939787328e+00 1.131906670031886053e+00
1.500000000000000000e+01 -3.418043619662300561e-05 2.841247179692232838e-01 3.360141778537056867e-01 3.122074031629663016e-01 2.967316391039862555e-01 5.579148787640811902e-01 9.804451186794027606e-01 9.991607996662145164e-01 1.007961435745509782e+00 1.029324438107997342e+00
1.509999999999999964e+01 6.279972963976465650e-02 3.946705358309514633e-01 4.485867966872059132e-01 4.224677860019878106e-01 4.144413065423754317e-01 6.516796555542745395e-01 1.050355007805916285e+00 1.064859902009491321e+00 1.094805257023767853e+00 1.167280549857776073e+00
1.519999999999999929e+01 1.660329220343514933e-01 6.691874877852937997e-01 7.071632075531137929e-01 7.483333056463896682e-01 8.005142477469537887e-01 9.770994711982359249e-01 1.190646035151699200e+00 1.242141921887964795e+00 1.313113988072830640e+00 1.335228525533462829e+00
1.530000000000000071e+01 1.938306997637830598e-01 7.701557899797540907e-01 8.112825027643079112e-01 8.576757500286826819e-01 9.315922059526333676e-01 1.111080813390229238e+00 1.241224784363237577e+00 1.333886249244601085e+00 1.394784484808594405e+00 1.434923724023162261e+00
1.540000000000000036e+01 2.013436091337479361e-01 7.976225979748288175e-01 8.391331750493983277e-01 8.857323463136672625e-01 9.644135667360387298e-01 1.145461451474065973e+00 1.256407852519448420e+00 1.362210684857001031e+00 1.420853397381002026e+00 1.464665387131841134e+00
1.550000000000000000e+01 2.030295619574249422e-01 8.038135017493336365e-01 8.453144430304474488e-01 8.917308418401117542e-01 9.723607018513746869e-01 1.153150996941414874e+00 1.260115826398182204e+00 1.369512815991831944e+00 1.427245232836557243e+00 1.472419181624835760e+00
1.559999999999999964e+01 2.012450660079754261e-01 7.975556294892877096e-01 8.388139136659569228e-01 8.849263378045386652e-01 9.670504900824120620e-01 1.145556830597719955e+00 1.257028246634180890e+00 1.364839986117704296e+00 1.421550136859748736e+00 1.467699649293835451e+00
1.569999999999999929e+01 1.936647866777791438e-01 7.702383581559256731e-01 8.106473196977521667e-01 8.557301237542066508e-01 9.394167689781453001e-01 1.110701915991852973e+00 1.242883302252120625e+00 1.341637178522551155e+00 1.396674269268342483e+00 1.443733905798851858e+00
1.580000000000000071e+01 1.661442396459323345e-01 6.695729936976151375e-01 7.057572416901485290e-01 7.442998159760774168e-01 8.179740584132189074e-01 9.686358483112421647e-01 1.193648735487757184e+00 1.260694503637972197e+00 1.315958427941501752e+00 1.354268741572576262e+00
1.590000000000000036e+01 6.314960400737777702e-02 3.902286952387380992e-01 4.392200838822499787e-01 4.083634405987087157e-01 4.197315103442528783e-01 6.301509051961586838e-01 1.071698250650619855e+00 1.075911057671404825e+00 1.093146506580461086e+00 1.149076565903387692e+00


==> anc/supplementary/braiding/path1_r=4.1/V=1000/phases.txt <==
1    0.5253904867772061
2    0.3503029882489653
5    0.3542130484792783
10   0.37804567554832963


==> anc/supplementary/braiding/path1_r=4.1/V=1000/spectrum_ab.txt <==
0.000000000000000000e+00 -3.433878562408555047e-05 2.191680279235495576e-01 2.263663977124917015e-01 2.404244131649557470e-01 2.623108149076678330e-01 4.237490816962447560e-01 8.575743670900010107e-01 8.662705444893509243e-01 8.714794519779465176e-01 8.905755325503628139e-01
1.000000000000000056e-01 1.404383314155749074e-01 5.645699859540170840e-01 6.015034709206203978e-01 6.376007836331545331e-01 7.060714870097384299e-01 8.405084547470642597e-01 1.235941462400172330e+00 1.263349542315767904e+00 1.329669731096836172e+00 1.434116386308506241e+00
2.000000000000000111e-01 1.591020069130488768e-01 6.439915896654034855e-01 6.865988879283250190e-01 7.276055782419628137e-01 8.218470777898929658e-01 9.576873339274861729e-01 1.275308004570709697e+00 1.309285858818874271e+00 1.378071925101547857e+00 1.497665071602888975e+00
2.999999999999999889e-01 1.612406046884421185e-01 6.532989152773359676e-01 6.964807895626841105e-01 7.379900359206497118e-01 8.347079379186486126e-01 9.707026422427800227e-01 1.278131476808019862e+00 1.316002171639236051e+00 1.383587738781988596e+00 1.504279177772634091e+00
4.000000000000000222e-01 1.617479946705338845e-01 6.554977800025075796e-01 6.988137861384707827e-01 7.404376286290784703e-01 8.377273784872923956e-01 9.737248612936615366e-01 1.278775143932777025e+00 1.317607914582867190e+00 1.384897978594857193e+00 1.505830875737680374e+00
5.000000000000000000e-01 1.618608809825072548e-01 6.559627060193631287e-01 6.993091401343901614e-01 7.409547338860684729e-01 8.383728874262931230e-01 9.743214897469482105e-01 1.278878023695758648e+00 1.317945205479884363e+00 1.385162851251245941e+00 1.506134083870046325e+00
5.999999999999999778e-01 1.617499185238107096e-01 6.554175782532123407e-01 6.987367528009216233e-01 7.403480745900798965e-01 8.376474188247018393e-01 9.734676226273567545e-01 1.278630878403429927e+00 1.317536838435661606e+00 1.384801792667426978e+00 1.505682257172798133e+00
6.999999999999999556e-01 1.612456474191077960e-01 6.530553064317016210e-01 6.962470072296865764e-01 7.377188018851472684e-01 8.344648907583409603e-01 9.699281884607997561e-01 1.277694278966471364e+00 1.315783964960470342e+00 1.383289736866906594e+00 1.503826299053776960e+00
8.000000000000000444e-01 1.591092203851686426e-01 6.431581138296147415e-01 6.858028056168413711e-01 7.266874824703453140e-01 8.210147805427462364e-01 9.551222948403466084e-01 1.273833322710540061e+00 1.308504851083523324e+00 1.376970386733686880e+00 1.496096641536287297e+00
9.000000000000000222e-01 1.402041021272896204e-01 5.610248111097823065e-01 5.986643138021647825e-01 6.341659539629647124e-01 7.029910660221595498e-01 8.323616675602570902e-01 1.237472412410506317e+00 1.252773153798371064e+00 1.321030486515707425e+00 1.428924739324003435e+00
1.000000000000000000e+00 -3.287264137719798782e-05 2.299873998416323839e-01 2.380256259335266911e-01 2.564280115125703863e-01 2.801969534265950079e-01 4.585882190191900021e-01 9.177998124068920127e-01 9.335886556352186449e-01 9.412528900511955010e-01 9.628071022363408060e-01
1.100000000000000089e+00 1.512801279330821536e-01 5.965347518415410333e-01 6.153076559118446642e-01 6.425096276349869795e-01 6.844271035117396318e-01 8.681332795120770829e-01 1.225085481177141000e+00 1.290046375386123767e+00 1.299293840803463329e+00 1.405518489819944428e+00
1.199999999999999956e+00 1.731360112588504474e-01 7.172746167880074131e-01 7.423116029218362888e-01 7.632192928777316032e-01 8.280097387955598354e-01 1.026110843838790698e+00 1.308852494296605995e+00 1.446163822645153196e+00 1.476372613487875851e+00 1.549728252027934738e+00
1.300000000000000044e+00 1.756722394748047311e-01 7.313649201970692237e-01 7.588019615796819384e-01 7.782435482972711593e-01 8.447943770010973852e-01 1.044972366795157814e+00 1.319208410477822335e+00 1.464100979852379192e+00 1.500443791494126877e+00 1.565770125372919930e+00
1.399999999999999911e+00 1.762854052962356532e-01 7.347546840728294004e-01 7.627848095336935419e-01 7.818765850475657420e-01 8.488324836382865612e-01 1.049503754368719788e+00 1.321802050238958470e+00 1.468317475315832565e+00 1.506307689913493508e+00 1.569695351177843534e+00
1.500000000000000000e+00 1.764396177310589009e-01 7.355840717891745095e-01 7.637797880833572250e-01 7.827594504889091587e-01 8.498120527250392353e-01 1.050606470577026164e+00 1.322535412094123952e+00 1.469323130980152881e+00 1.507623914792368680e+00 1.570666823586616134e+00
1.600000000000000089e+00 1.763518530477124757e-01 7.350381033791035801e-01 7.631937480092622073e-01 7.821541715698645536e-01 8.491367028597754940e-01 1.049859613616202170e+00 1.322362570545746907e+00 1.468589943938317210e+00 1.506334501732349507e+00 1.570037043830683654e+00
1.699999999999999956e+00 1.758731187411932129e-01 7.322151056382447676e-01 7.600324689777515630e-01 7.790718454083109812e-01 8.456950237657981928e-01 1.046023052187974089e+00 1.320876546292132359e+00 1.464891443561184392e+00 1.500461224520520442e+00 1.566744666013007103e+00
1.800000000000000044e+00 1.738190667263241895e-01 7.200725498713113071e-01 7.463736629107295961e-01 7.658730249691626524e-01 8.308164092020039471e-01 1.029326331206776191e+00 1.314159402942225885e+00 1.448310324186219189e+00 1.475657672470481740e+00 1.552188993264419059e+00
1.899999999999999911e+00 1.555133814766469502e-01 6.089323255055659745e-01 6.263220670078805119e-01 6.489225364242383609e-01 6.917303262578274881e-01 8.693783077058033770e-01 1.231171786676953595e+00 1.266178466455287532e+00 1.284458258625585492e+00 1.376617751359022979e+00
2.000000000000000000e+00 -3.220186986516167086e-05 2.010316120137149720e-01 2.084832954814016537e-01 2.202200930831525738e-01 2.380877234120560015e-01 3.923621556184466175e-01 7.760036103934971896e-01 7.891836509212721840e-01 8.150819379494670391e-01 8.295483385175358437e-01
2.100000000000000089e+00 1.586342239633299622e-01 4.242298352001832029e-01 4.628572574524780769e-01 4.946466348661439638e-01 5.298662103364831788e-01 6.946752807446376909e-01 1.011992630078140110e+00 1.037735623223232428e+00 1.106170622613534604e+00 1.117313643695272418e+00
2.200000000000000178e+00 1.807872005113287106e-01 5.152882557138126485e-01 5.484965276331947859e-01 5.853836211373665277e-01 6.231940865408072128e-01 8.172830001298548863e-01 1.073463607604654202e+00 1.099138419573874481e+00 1.211143087696812337e+00 1.233228322444289926e+00
2.299999999999999822e+00 1.832661980699995807e-01 5.279994249470412182e-01 5.600825064457650715e-01 5.978131041198112561e-01 6.352157481664952865e-01 8.328745716943725119e-01 1.082579959769642386e+00 1.108456180255316115e+00 1.224616240786232213e+00 1.250517355294556543e+00
2.399999999999999911e+00 1.838564809980945403e-01 5.311043083469456638e-01 5.628849420870536413e-01 6.008235067478356894e-01 6.380865624731887342e-01 8.366101755525054973e-01 1.084841687472513971e+00 1.110798625186310229e+00 1.227834602249681994e+00 1.254755611749524880e+00
2.500000000000000000e+00 1.839933861212764143e-01 5.318192195007502843e-01 5.634938581216692999e-01 6.014733918746204555e-01 6.386640514183868911e-01 8.374496750842026493e-01 1.085359185715227159e+00 1.111377659951433339e+00 1.228490678203935538e+00 1.255674288826893692e+00
2.600000000000000089e+00 1.838790486383064249e-01 5.311875145087154859e-01 5.628301471135223055e-01 6.007479454527846485e-01 6.378651052456978388e-01 8.366490293370414388e-01 1.084882047797264937e+00 1.110994249557320623e+00 1.227619463638136343e+00 1.254652007690003401e+00
2.700000000000000178e+00 1.833337154442407635e-01 5.282409885852379361e-01 5.599114366280751875e-01 5.975775054323623214e-01 6.345435500511155125e-01 8.329888513131111782e-01 1.082691661295779095e+00 1.109029556429041330e+00 1.223973019528820094e+00 1.250188801762182056e+00
2.799999999999999822e+00 1.810066739550711123e-01 5.159785723646371780e-01 5.478484509725958240e-01 5.844950804029246383e-01 6.208893888204797262e-01 8.176337210748925166e-01 1.073712577850887806e+00 1.100849540843409802e+00 1.209103190287376117e+00 1.231925201735551312e+00
2.899999999999999911e+00 1.595331213755485922e-01 4.246577260259140618e-01 4.574022309541290188e-01 4.874780873452563834e-01 5.182977481916600793e-01 6.961344566337634987e-01 1.010133472512172448e+00 1.041119492281911585e+00 1.098651814011300853e+00 1.113087187229099717e+00
3.000000000000000000e+00 -2.928334613910023898e-05 1.865921722517517312e-01 2.032402621968734946e-01 2.196487565069182857e-01 2.394775648730456397e-01 3.842424477829917140e-01 7.663718594589202793e-01 7.920435946759475376e-01 8.152597436233299799e-01 8.388509514972313230e-01
3.100000000000000089e+00 1.540730402797308163e-01 4.940483732677690143e-01 5.514186007054484584e-01 5.799809941573851324e-01 6.366275607076717913e-01 7.813897350847046619e-01 1.088252789356291217e+00 1.122792827406223104e+00 1.213698138328660026e+00 1.273256801287865780e+00
3.200000000000000178e+00 1.728376625301184244e-01 6.225088355482727431e-01 6.753631317790803612e-01 7.161003879507936709e-01 7.824670623160779881e-01 9.560486947879354158e-01 1.215600088659412936e+00 1.264050060575044876e+00 1.371527099128671434e+00 1.445316024235533625e+00
3.299999999999999822e+00 1.749013448518329239e-01 6.383901004435700299e-01 6.905478897189715193e-01 7.335148870487939732e-01 7.994311673717171551e-01 9.773110506778781570e-01 1.232558906269604737e+00 1.285747455713235565e+00 1.388110884516421395e+00 1.469109432877267807e+00
3.399999999999999911e+00 1.753834067363845284e-01 6.421642876894787522e-01 6.941397385227178196e-01 7.376803339660022996e-01 8.034502638745117942e-01 9.823679963844968999e-01 1.236716179360217049e+00 1.291175314654140704e+00 1.392244888195927954e+00 1.474804109255805962e+00
3.500000000000000000e+00 1.754760888877279768e-01 6.429863094910474031e-01 6.948962707594026345e-01 7.385956241553949253e-01 8.043783832517484855e-01 9.834934813313350732e-01 1.237805476901835622e+00 1.292587075333702762e+00 1.393276337915864804e+00 1.476274978231886914e+00
3.600000000000000089e+00 1.753321859624704104e-01 6.421133505888780846e-01 6.939982622770771714e-01 7.376483533104501999e-01 8.035936142510308189e-01 9.823887339112664652e-01 1.237323055756295753e+00 1.291904846722644162e+00 1.392633245086422500e+00 1.475578859618689842e+00
3.700000000000000178e+00 1.747456876489703603e-01 6.382476066282207761e-01 6.901296328093717847e-01 7.334248719038652942e-01 7.998617544754249575e-01 9.773876784140625995e-01 1.234425363596754144e+00 1.287963371769836884e+00 1.389273901943886669e+00 1.471474952690478455e+00
3.799999999999999822e+00 1.722996338228266200e-01 6.221975558224365210e-01 6.740856237969652387e-01 7.158882611155041875e-01 7.838969605358030446e-01 9.564925724108823690e-01 1.222362939641857382e+00 1.271666646002401535e+00 1.375316934418153947e+00 1.453614572503229674e+00
3.899999999999999911e+00 1.505981221273668402e-01 5.003945136813087169e-01 5.506862940877945700e-01 5.824348290349081747e-01 6.450240780171615507e-01 7.873435173211573712e-01 1.139896048456583655e+00 1.164722750096935489e+00 1.239894907485348696e+00 1.302997480115274609e+00
4.000000000000000000e+00 -3.180965389384445973e-05 2.129912735513763977e-01 2.263153535983049580e-01 2.381342898755392512e-01 2.587390055156907342e-01 4.012659427428063585e-01 8.501931032843595970e-01 8.732366895709096077e-01 9.032546046908159765e-01 9.157139927950836977e-01
4.099999999999999645e+00 1.419692673514884040e-01 5.534724199740326256e-01 5.705159405996407251e-01 5.957398478631793504e-01 6.672411586628846925e-01 8.341263545124184553e-01 1.126443228219953241e+00 1.167128396546915026e+00 1.203115682826720878e+00 1.349097251482617166e+00
4.200000000000000178e+00 1.547581132062533227e-01 6.584016152856171367e-01 6.742032346336703785e-01 7.014465351851463248e-01 7.638603992144890054e-01 9.440946948992572363e-01 1.212029728613746027e+00 1.276917052271175024e+00 1.361020243936335694e+00 1.496904125010654063e+00
4.299999999999999822e+00 1.561794792847597257e-01 6.688397674095359902e-01 6.876039368079481795e-01 7.154201569652470782e-01 7.744096170699100723e-01 9.563480376908330971e-01 1.223562696299343777e+00 1.291030095496857877e+00 1.377189565984958675e+00 1.516201391237133489e+00
4.400000000000000355e+00 1.565076384649483898e-01 6.712934686751225177e-01 6.907229266908048171e-01 7.188039949514815063e-01 7.768479684019615750e-01 9.592475591651261624e-01 1.226433196386251812e+00 1.294531860927023770e+00 1.381090275008115098e+00 1.520775055952590105e+00
4.500000000000000000e+00 1.565603970372024256e-01 6.717907998790855206e-01 6.913662375930750281e-01 7.195643229783358352e-01 7.772916676793572011e-01 9.598657490069283371e-01 1.227230352938265767e+00 1.295518854328796099e+00 1.382173346168824590e+00 1.521780330874253462e+00
4.599999999999999645e+00 1.564350847512000486e-01 6.711275773344931306e-01 6.905617597709661215e-01 7.188320784567717725e-01 7.765030062747664275e-01 9.591591835091152207e-01 1.227009585720252538e+00 1.295292000109691921e+00 1.381894870366836781e+00 1.520751393106875904e+00
4.700000000000000178e+00 1.559604805493813862e-01 6.683505766680725158e-01 6.871459033896017976e-01 7.155038352954700143e-01 7.733828568024735395e-01 9.560776711639917824e-01 1.225308439391908033e+00 1.293337636422451586e+00 1.379633269008973873e+00 1.516099314302917334e+00
4.799999999999999822e+00 1.540185744690588665e-01 6.569109504665371357e-01 6.730568862779644501e-01 7.016955554201513845e-01 7.605953952429882481e-01 9.431214797666837013e-01 1.218003821064041814e+00 1.284875860370164435e+00 1.369478899857218712e+00 1.496440144208996736e+00
4.900000000000000355e+00 1.375610900578246865e-01 5.627778415454151029e-01 5.668595483509826227e-01 5.957296704615185901e-01 6.562168048634745565e-01 8.261081875352959125e-01 1.164313668616829167e+00 1.218980008465583520e+00 1.257667512405402865e+00 1.353593649992621772e+00
5.000000000000000000e+00 -3.051392404320179909e-05 2.210160333490590046e-01 2.297049150129953088e-01 2.430920447868111234e-01 2.641091863699028819e-01 4.179531069468571114e-01 8.734498767723064550e-01 8.839242441804907591e-01 9.078092374142119336e-01 9.186067443735251858e-01
5.099999999999999645e+00 2.470159331124132107e-01 3.706686831606839649e-01 5.500592819132188449e-01 5.615794749955652643e-01 6.256835748828997179e-01 8.787278125433721776e-01 9.661975309587775840e-01 1.002057127949500748e+00 1.028361365699259178e+00 1.232196983600216900e+00
5.200000000000000178e+00 2.515207911385571315e-01 5.190657554944386742e-01 6.959978652768364915e-01 7.093313915557224458e-01 7.851274436077017027e-01 9.672406595280730324e-01 1.012938842949182128e+00 1.037282322303737070e+00 1.166750848787550199e+00 1.284326209628504634e+00
5.299999999999999822e+00 2.521356959357679561e-01 5.406611362634582418e-01 7.180004273344852139e-01 7.319704698905756812e-01 8.087704653957819012e-01 9.710732856799239032e-01 1.016392358065278501e+00 1.040993554941669119e+00 1.193115767324737453e+00 1.297315047241880626e+00
5.400000000000000355e+00 2.522885366615440494e-01 5.459631028813695108e-01 7.234332859414377426e-01 7.375882200070000838e-01 8.145970387486364261e-01 9.720301105231409222e-01 1.017249571957828502e+00 1.041910452729341685e+00 1.198956013083285477e+00 1.301006743024806900e+00
5.500000000000000000e+00 2.523222233721253427e-01 5.471698534004501013e-01 7.246756225422765763e-01 7.388970658086189136e-01 8.159481033644064851e-01 9.722402411345768547e-01 1.017452690086706468e+00 1.042126072468211984e+00 1.200338500113322215e+00 1.301792266695066314e+00
5.599999999999999645e+00 2.522863934906734995e-01 5.460492188195595897e-01 7.235371129669334600e-01 7.377799996327314425e-01 8.147812584442563066e-01 9.720096078311286636e-01 1.017289274748931271e+00 1.041947513637349054e+00 1.199391399635268307e+00 1.300752774333357120e+00
5.700000000000000178e+00 2.521293462263742846e-01 5.409160080177771723e-01 7.183100936917824475e-01 7.325408695317441321e-01 8.093215265172718498e-01 9.710050854776987039e-01 1.016511987659205474e+00 1.041103790189298106e+00 1.194424516731930952e+00 1.296539772115098632e+00
5.799999999999999822e+00 2.515002746141129508e-01 5.198580233631434622e-01 6.969936944749928198e-01 7.111389544146837771e-01 7.869039675396133360e-01 9.669368584755387852e-01 1.013350885420237102e+00 1.037638240489924035e+00 1.170893832494503961e+00 1.281818305821271764e+00
5.900000000000000355e+00 2.467536365444670532e-01 3.731832960584243741e-01 5.541487624582257521e-01 5.680796155331244712e-01 6.320691201388848324e-01 8.824848207119986299e-01 9.712353254981936912e-01 1.003489330310292083e+00 1.031451437042353314e+00 1.232011894507921479e+00
6.000000000000000000e+00 -2.049089906637282195e-05 2.258431532646739126e-01 2.367438220841930896e-01 2.465643500417672995e-01 2.668792919006433562e-01 4.300208127931993696e-01 8.865588374820253525e-01 9.112845465032635150e-01 9.216607314828286768e-01 9.516493160042848176e-01
6.099999999999999645e+00 1.452922816368035219e-01 5.900940088159124519e-01 6.037262767716194967e-01 6.219137880382040739e-01 7.090143319463220184e-01 8.364599889330340821e-01 1.232606214796274413e+00 1.275442210976025947e+00 1.363736901421427339e+00 1.393063417833392936e+00
6.200000000000000178e+00 1.638200081176074685e-01 7.016620701129128168e-01 7.122388831722324953e-01 7.381610976625581078e-01 8.243811999993699846e-01 9.681688737044874538e-01 1.289628555135224452e+00 1.343955288533958736e+00 1.447174004757582733e+00 1.557054604916217944e+00
6.299999999999999822e+00 1.659645313305362080e-01 7.150554838701723703e-01 7.264756677698858134e-01 7.529672852362166990e-01 8.370805801575140759e-01 9.835395433808072907e-01 1.297194866309477668e+00 1.352820093242939503e+00 1.455405058067168245e+00 1.579176794593743605e+00
6.400000000000000355e+00 1.664868832786357278e-01 7.182527918794244792e-01 7.299194681436468324e-01 7.565407289971428639e-01 8.400769808508350422e-01 9.872214181145503309e-01 1.298901958448566374e+00 1.354818866796555277e+00 1.457219664234885803e+00 1.584527508138028562e+00
6.500000000000000000e+00 1.666267829806621359e-01 7.189853961865444454e-01 7.306891972916159661e-01 7.573684726655772748e-01 8.407582168191315430e-01 9.880666149556682765e-01 1.298997195354813616e+00 1.354936215970445668e+00 1.457231209795510019e+00 1.585676048384010661e+00
6.599999999999999645e+00 1.665745647393142015e-01 7.183378094581835960e-01 7.299314701129104854e-01 7.566634261891067581e-01 8.401456295418726627e-01 9.873255622407692833e-01 1.297862339165583023e+00 1.353622305416649629e+00 1.455787265955597709e+00 1.584369937331523870e+00
6.700000000000000178e+00 1.662294647827682048e-01 7.152900462727809217e-01 7.264999948635275651e-01 7.533280713127200601e-01 8.372831148458556028e-01 9.838571365987304196e-01 1.294047574644855203e+00 1.349187868227099019e+00 1.451066393556228684e+00 1.578688146871168430e+00
6.799999999999999822e+00 1.647178341164648452e-01 7.020926447621146371e-01 7.122188522788189813e-01 7.392490192937632987e-01 8.249923791500727299e-01 9.692997500044642223e-01 1.278899700920399285e+00 1.331436746074820432e+00 1.432336527588888186e+00 1.555225160432199605e+00
6.900000000000000355e+00 1.506847089334639456e-01 5.754149773765744325e-01 6.030714841953926930e-01 6.231077559443823910e-01 7.087850071920037687e-01 8.448857793755000234e-01 1.168443314752115381e+00 1.198288007161018687e+00 1.263561726347195435e+00 1.345452652008408689e+00
7.000000000000000000e+00 -2.611384990236345478e-05 2.119631574054436640e-01 2.293337311033712134e-01 2.409718179202188504e-01 2.646645050969472224e-01 4.017761940542439736e-01 8.484644504353593408e-01 8.663367115457922818e-01 8.924479228927308938e-01 9.145219575340084450e-01
7.099999999999999645e+00 1.409163470042981980e-01 4.810018142026261101e-01 5.333985096343780707e-01 5.652815822943153545e-01 6.295522349420734631e-01 7.468020715906259488e-01 1.134428047347998625e+00 1.171521309701376579e+00 1.232096164933571769e+00 1.290269091966577575e+00
7.200000000000000178e+00 1.606446706537598690e-01 5.782923429826655193e-01 6.343249627094560417e-01 6.749157971534119893e-01 7.504165375610678534e-01 8.811272731353236853e-01 1.195998890488493061e+00 1.244211503244447403e+00 1.332118003960774955e+00 1.412851485872922641e+00
7.299999999999999822e+00 1.628410096341242896e-01 5.912752483403194148e-01 6.473581046768139835e-01 6.888721884659313455e-01 7.645679603233044297e-01 8.977854280634809392e-01 1.204782366188863474e+00 1.254823506226531826e+00 1.345353680585654965e+00 1.428404071544529863e+00
7.400000000000000355e+00 1.633640553040326127e-01 5.944040779173672684e-01 6.504910699643167149e-01 6.922146235740977982e-01 7.678880369381694271e-01 9.017504166427381396e-01 1.206903527813275590e+00 1.257363140779216959e+00 1.348511658845649608e+00 1.432111016655970070e+00
7.500000000000000000e+00 1.634889392416751241e-01 5.950806645868336187e-01 6.511867093041427967e-01 6.929420685209369823e-01 7.685674540376539188e-01 9.025757586198386306e-01 1.207278361408959722e+00 1.257728654259704149e+00 1.349045137254740290e+00 1.432822543226570655e+00
7.599999999999999645e+00 1.633976838331452353e-01 5.943337147342104831e-01 6.504898039547275523e-01 6.921605218316307928e-01 7.676877419811927172e-01 9.015502022204459065e-01 1.206537748428760271e+00 1.256623247753225980e+00 1.347889971297895118e+00 1.431696637980752751e+00
7.700000000000000178e+00 1.629441022251324478e-01 5.910616179223350253e-01 6.473507690421580474e-01 6.887042733800383676e-01 7.639626182538599153e-01 8.971748220667684626e-01 1.203652953525705671e+00 1.252598933411805726e+00 1.343497600606886166e+00 1.427155160173359194e+00
7.799999999999999822e+00 1.610126262376911088e-01 5.775405581569119651e-01 6.342391189686403807e-01 6.742795868220191613e-01 7.483542401236975561e-01 8.789806528540191621e-01 1.191813243953332435e+00 1.236837693061924481e+00 1.326131049979419885e+00 1.408598820302711330e+00
7.900000000000000355e+00 1.436339740298432088e-01 4.735079537206341449e-01 5.287036146307404483e-01 5.579149731746765317e-01 6.160878270719662986e-01 7.320140164116358816e-01 1.093419077257299366e+00 1.134718061375870946e+00 1.206681862625236024e+00 1.250589875261051587e+00
8.000000000000000000e+00 -3.491654108926890634e-05 1.813790090889644269e-01 2.310847061658632129e-01 1.954647482348859655e-01 2.099882771302227225e-01 3.598408426035026308e-01 7.423405453237145180e-01 7.750859347639005303e-01 8.009561048864543009e-01 8.072087863922227102e-01
8.099999999999999645e+00 1.497078385665362998e-01 4.570001160124136930e-01 4.744375886426074884e-01 4.956242123103058450e-01 5.487435990109683637e-01 6.953514615574274416e-01 1.027255079075635180e+00 1.076501567921046565e+00 1.120534303967306577e+00 1.133889746417483524e+00
8.199999999999999289e+00 1.688940904861078451e-01 5.443568828880718247e-01 5.742589371831210432e-01 5.961651052706887777e-01 6.824811505702397252e-01 8.139166421949614039e-01 1.125856467370073055e+00 1.159102591660027048e+00 1.247365977590567443e+00 1.280300051131739059e+00
8.300000000000000711e+00 1.710634141075659254e-01 5.555581805348264179e-01 5.873038755765090935e-01 6.092924629166924788e-01 7.004495244408136534e-01 8.284766250053741121e-01 1.140133182898435793e+00 1.169678878157816015e+00 1.265894669454832311e+00 1.301180719963164867e+00
8.400000000000000355e+00 1.715794869964720193e-01 5.582525917550333894e-01 5.904605708832723066e-01 6.124683315071003387e-01 7.048427962536556457e-01 8.319470686809107285e-01 1.143684050771066163e+00 1.172246314031493819e+00 1.270476078864662961e+00 1.306316559032656865e+00
8.500000000000000000e+00 1.716933255037921269e-01 5.588390709074020357e-01 5.911981532108668835e-01 6.132036323272858080e-01 7.059471495739306768e-01 8.327214605067385644e-01 1.144602597331739524e+00 1.172826773028558422e+00 1.271679387354577750e+00 1.307547153310621102e+00
8.599999999999999645e+00 1.715772831201950455e-01 5.582069876179607260e-01 5.905925832689729038e-01 6.125762094864382057e-01 7.053083042515703172e-01 8.319664773722592610e-01 1.144146452774712719e+00 1.172279935767065462e+00 1.271145480632279501e+00 1.306629019754066867e+00
8.699999999999999289e+00 1.710554541932919059e-01 5.554207323020444731e-01 5.877039323276801452e-01 6.096212639402748268e-01 7.018545832868325896e-01 8.285367490092243603e-01 1.141539413562921101e+00 1.169800157305044053e+00 1.267910996686242076e+00 1.302133759187067197e+00
8.800000000000000711e+00 1.688509655467878012e-01 5.439042416503233612e-01 5.756334310057094061e-01 5.973210864834753719e-01 6.872084601581011087e-01 8.141426685364021587e-01 1.130726373858493172e+00 1.159804027792683323e+00 1.254048473158777766e+00 1.283660054535408657e+00
8.900000000000000355e+00 1.490747707308223424e-01 4.566606812363117052e-01 4.834266166616800753e-01 5.043862564959317174e-01 5.710915696157192745e-01 6.983110815072822719e-01 1.057379079532016819e+00 1.093707692800152342e+00 1.145546335832650309e+00 1.156920318769432576e+00
9.000000000000000000e+00 -3.454312627396957024e-05 2.024015221851162838e-01 2.412587604828964616e-01 2.117048959631172289e-01 2.227350435232223758e-01 3.983780389264889310e-01 8.081057049754720722e-01 8.211730829643700824e-01 8.445277749926172195e-01 8.700622405439520923e-01
9.099999999999999645e+00 1.586336286271715357e-01 6.670771246232137797e-01 6.814155458279681499e-01 7.012692556531744392e-01 7.633149477277966222e-01 9.335176445916859578e-01 1.224469610636867323e+00 1.241984090436170085e+00 1.299316931270876108e+00 1.364068860787839288e+00
9.199999999999999289e+00 1.780472412380157410e-01 7.965767996696548892e-01 8.113279272487194937e-01 8.338829870159062407e-01 9.423951909412210393e-01 1.118013883876477266e+00 1.317784434649905467e+00 1.436354269329580324e+00 1.524067581242014136e+00 1.569523764019246759e+00
9.300000000000000711e+00 1.803301144679451129e-01 8.100918625273508811e-01 8.245993402323339438e-01 8.476658484018868567e-01 9.604686524961563165e-01 1.136905456708685369e+00 1.325010831839261716e+00 1.454235346118230243e+00 1.545096782880565289e+00 1.594661529772908981e+00
9.400000000000000355e+00 1.808729643976289270e-01 8.132238835559403300e-01 8.276472739997008388e-01 8.508653591230825874e-01 9.646103614388755743e-01 1.141244396639090608e+00 1.326648028576776994e+00 1.458118665749100318e+00 1.549602749151104630e+00 1.600810767172866189e+00
9.500000000000000000e+00 1.809812075264048692e-01 8.138253309577374583e-01 8.282116051589030192e-01 8.514958557273697437e-01 9.654013546559861991e-01 1.142091450631070648e+00 1.326826431477176937e+00 1.458839791570383460e+00 1.550324567776648177e+00 1.601887987423457060e+00
9.599999999999999645e+00 1.808274943182653360e-01 8.128919793116269332e-01 8.272511601618320887e-01 8.505850966106072164e-01 9.641681837381618214e-01 1.140847696970937797e+00 1.325974413367094096e+00 1.457666729586597931e+00 1.548656963879524007e+00 1.599732353976662580e+00
9.699999999999999289e+00 1.801902373199677776e-01 8.090777062083410742e-01 8.233891447754319026e-01 8.468081173541186502e-01 9.591425400763606834e-01 1.135711456627582994e+00 1.322985409885055752e+00 1.452887390074280693e+00 1.542225539729293660e+00 1.591441209585390038e+00
9.800000000000000711e+00 1.775425345407137256e-01 7.930012915839792509e-01 8.070946538299751394e-01 8.308485350013032900e-01 9.380679834134005857e-01 1.114062459995931453e+00 1.311056583702341571e+00 1.432145484521869960e+00 1.514209829134057772e+00 1.559465054264096873e+00
9.900000000000000355e+00 1.548295508622145600e-01 6.461907279019276640e-01 6.638615996100196703e-01 6.859501628526138983e-01 7.515150251420579242e-01 9.223965412343183568e-01 1.212023891572447942e+00 1.244306120305078478e+00 1.277777322951105576e+00 1.377838779031460792e+00
1.000000000000000000e+01 -3.108208140166724499e-05 2.231878462181954292e-01 2.691146693511413668e-01 2.325732494143535611e-01 2.476811493769532635e-01 4.457417078099326635e-01 9.045666121792584891e-01 9.190948910205961608e-01 9.256265285650664421e-01 9.495697380136426391e-01
1.009999999999999964e+01 1.450351953075216527e-01 6.033827767363246775e-01 6.389354686971617792e-01 6.725329421340673353e-01 7.524387175221891599e-01 8.898640026938876568e-01 1.196543105040691835e+00 1.246624371603354042e+00 1.309010559212568703e+00 1.420130561396060642e+00
1.019999999999999929e+01 1.653975775987389929e-01 7.043761573031050993e-01 7.427463513314181975e-01 7.789042982382926583e-01 8.987254552947420150e-01 1.040375474457213567e+00 1.234965012446443966e+00 1.326089953478266636e+00 1.386993789282768397e+00 1.517993423147556253e+00
1.030000000000000071e+01 1.677427316445457839e-01 7.161847133184990888e-01 7.546670231933882977e-01 7.911820428970439689e-01 9.152431285258633142e-01 1.057364984822521725e+00 1.239895851584357223e+00 1.335713252612720670e+00 1.396883128404573515e+00 1.528906687460886760e+00
1.040000000000000036e+01 1.682960374469789078e-01 7.189760846224327873e-01 7.574784768110588429e-01 7.940828880916088739e-01 9.191349347889566923e-01 1.061372753310636741e+00 1.241120607124965414e+00 1.338016271030680215e+00 1.399265077742407382e+00 1.531524642893995480e+00
1.050000000000000000e+01 1.684125187679045565e-01 7.195885680939264617e-01 7.580938352896970933e-01 7.947193001290941972e-01 9.200139088845743496e-01 1.062296782526420680e+00 1.241435760782016340e+00 1.338542263400760435e+00 1.399812422684137303e+00 1.532126733320192447e+00
1.059999999999999964e+01 1.682744456734631411e-01 7.189587743462195757e-01 7.574564203244327221e-01 7.940646355534377587e-01 9.192064036273218663e-01 1.061515074209506526e+00 1.241273776799416861e+00 1.338072773701369345e+00 1.399333604317424040e+00 1.531603542765679116e+00
1.069999999999999929e+01 1.676798113294573067e-01 7.161419351845181858e-01 7.546094284389023299e-01 7.911364108194530731e-01 9.154686123823638777e-01 1.057798789496315672e+00 1.240363159592446474e+00 1.335890641473067353e+00 1.397101681952245267e+00 1.529159744986046121e+00
1.080000000000000071e+01 1.652127525368497774e-01 7.043423607989607316e-01 7.426566240010474829e-01 7.788595262595618962e-01 8.995954157361633063e-01 1.041875246689137002e+00 1.236586416000289290e+00 1.326755433439264165e+00 1.387868190565738624e+00 1.519022840597114898e+00
1.090000000000000036e+01 1.446207975312412408e-01 6.046563861062569378e-01 6.396154442565895604e-01 6.734348942314052344e-01 7.575335708792465539e-01 8.956216217503243371e-01 1.203504258800392357e+00 1.249890767816500325e+00 1.316289984904743138e+00 1.428883673914324692e+00
1.100000000000000000e+01 -3.488917299391620019e-05 2.600289816492006856e-01 2.176436007446179710e-01 2.262589599033232868e-01 2.395570494396135897e-01 4.299298677249692169e-01 8.856798667782185275e-01 8.913792073702635488e-01 9.081893597917543026e-01 9.315294075909974492e-01
1.109999999999999964e+01 1.459999788156011724e-01 5.585054911881963680e-01 5.716371621262373859e-01 5.913285265887490150e-01 6.800862974990281584e-01 8.030720369629082978e-01 1.215425233657916326e+00 1.264261848680416467e+00 1.285025139649839110e+00 1.364047979598029148e+00
1.119999999999999929e+01 1.639334180818441400e-01 6.506603080143033013e-01 6.694159293564926339e-01 7.009591983579690488e-01 8.119573386480188892e-01 9.323647561212203838e-01 1.282398736527648797e+00 1.376632154747530645e+00 1.443431296862767832e+00 1.486927979319853765e+00
1.130000000000000071e+01 1.659593102991173963e-01 6.616798498623850389e-01 6.815759535708640904e-01 7.143143161490986826e-01 8.261455482671228312e-01 9.481647132787388577e-01 1.289472879114832438e+00 1.389732142617742916e+00 1.463461732553560379e+00 1.503994820388893539e+00
1.140000000000000036e+01 1.664448441794986189e-01 6.643410312616985225e-01 6.845246733465214506e-01 7.175388778274175428e-01 8.294949699875501237e-01 9.519743140388592373e-01 1.291199590104748829e+00 1.392829744043645901e+00 1.468175112047604758e+00 1.508294916665723129e+00
1.150000000000000000e+01 1.665630866150539791e-01 6.650045380669187267e-01 6.852715925210388637e-01 7.183468611582465302e-01 8.303045432467462961e-01 9.529196254799539023e-01 1.291589516846678443e+00 1.393503766236616981e+00 1.469268392366905429e+00 1.509409314127081014e+00
1.159999999999999964e+01 1.664839724678951471e-01 6.646086237153979726e-01 6.848628233895833750e-01 7.178787450402928094e-01 8.297516015619817997e-01 9.523411362687510540e-01 1.291211646675017422e+00 1.392782622541879789e+00 1.468371006862332795e+00 1.508841318651863883e+00
1.169999999999999929e+01 1.660782608635090196e-01 6.624871921660546725e-01 6.825954655816635075e-01 7.153402741375114449e-01 8.269202434611608865e-01 9.492621424814560172e-01 1.289478653306047384e+00 1.389563798717048160e+00 1.464049762478664585e+00 1.505588676761290490e+00
1.180000000000000071e+01 1.643451558519972433e-01 6.533702857497994954e-01 6.728231074484433138e-01 7.044028072862876799e-01 8.145618346333414195e-01 9.359175042296933311e-01 1.282017174241417923e+00 1.375729882222019418e+00 1.445328446146961987e+00 1.491497523503088507e+00
1.190000000000000036e+01 1.487178302281322029e-01 5.719271076103753515e-01 5.865356121377339749e-01 6.068125354832025753e-01 6.916777677696286375e-01 8.146029486685850696e-01 1.198909979557017502e+00 1.253189549193466812e+00 1.278368596091729481e+00 1.350594657928147813e+00
1.200000000000000000e+01 -3.617648565209236050e-05 2.002806256977195942e-01 2.383119115566669222e-01 2.093658694009117305e-01 2.195084396698993301e-01 3.902822622193619084e-01 7.517843851239821573e-01 7.724382301890242442e-01 7.907648275954580752e-01 7.871783349339691593e-01
1.209999999999999964e+01 1.420377021016090979e-01 4.475291583953717733e-01 4.818204674975899438e-01 5.197004873080157683e-01 5.667921516003281424e-01 7.120155399599098489e-01 1.045271914187338558e+00 1.066683630113269166e+00 1.131686226817493424e+00 1.144091113859661446e+00
1.219999999999999929e+01 1.626739842130361380e-01 5.328024052726807458e-01 5.699506263687574847e-01 6.187646697288124997e-01 6.684973935785402110e-01 8.368915554647692323e-01 1.104357814158660300e+00 1.139505309716288162e+00 1.201992650460040446e+00 1.269243077765151106e+00
1.230000000000000071e+01 1.650212492820910259e-01 5.440663314215764546e-01 5.816057512637200499e-01 6.318299201149727429e-01 6.810925518166069947e-01 8.523236199141319691e-01 1.112462121541269777e+00 1.149282727572426888e+00 1.210211008442289016e+00 1.286535181633392311e+00
1.240000000000000036e+01 1.655814580778045830e-01 5.467920319509592675e-01 5.843971414270610065e-01 6.349555135748706780e-01 6.840510201636512688e-01 8.559734533872610518e-01 1.114486818739745866e+00 1.151683194716901948e+00 1.212217918578011977e+00 1.290733857953685781e+00
1.250000000000000000e+01 1.657146223582414146e-01 5.474238029717491960e-01 5.849810917248413622e-01 6.356081788390718357e-01 6.846036046955461529e-01 8.567480590889630099e-01 1.115043571709548376e+00 1.152286186755465014e+00 1.212743628544144858e+00 1.291706599489157670e+00
1.259999999999999964e+01 1.656148345212306028e-01 5.468867108191504123e-01 5.842648238391907611e-01 6.348038763189655098e-01 6.836755338809908933e-01 8.558520010653030141e-01 1.114870759320724325e+00 1.151933898629543318e+00 1.212510243693927459e+00 1.290875155964205323e+00
1.269999999999999929e+01 1.651217599973111849e-01 5.443475891827762592e-01 5.812039841026094278e-01 6.313715925884090252e-01 6.799636648699811659e-01 8.519617412538157408e-01 1.113617432334070401e+00 1.150038709554547900e+00 1.211095801330691391e+00 1.286950902985173784e+00
1.280000000000000071e+01 1.630086448121059461e-01 5.336840255129990940e-01 5.685647495513671545e-01 6.172128714797091575e-01 6.647634576358301128e-01 8.357424041403717085e-01 1.108187446906510054e+00 1.142041973472004202e+00 1.204982748848445917e+00 1.270501793352601272e+00
1.290000000000000036e+01 1.436552120993413173e-01 4.494825163781905331e-01 4.733560451739863839e-01 5.114054454594477717e-01 5.510166826749212099e-01 7.088034525371509353e-01 1.060734432299243579e+00 1.080702036403853317e+00 1.131594094044608534e+00 1.160037096577496207e+00
1.300000000000000000e+01 -2.856034504662872809e-05 1.899043248981147902e-01 2.065388936229550776e-01 2.183826200314485655e-01 2.379687063014211956e-01 3.747102896790098225e-01 7.406339344914053546e-01 7.806526749084244932e-01 8.211719493736661102e-01 8.587906467369460506e-01
1.309999999999999964e+01 1.267163979444732025e-01 4.047120562869372384e-01 4.242148983737253909e-01 4.535378456881610232e-01 5.051550774591005988e-01 6.531916511559909821e-01 1.162348559796649861e+00 1.229817508906317025e+00 1.233076313649918765e+00 1.271621471991819519e+00
1.319999999999999929e+01 1.438761926732637919e-01 4.625895070512823781e-01 4.884353430612271563e-01 5.181018612419026059e-01 5.791075659864347580e-01 7.478346099922257295e-01 1.266502817131841985e+00 1.299989683503406379e+00 1.339678781402544594e+00 1.390373112132711864e+00
1.330000000000000071e+01 1.457882789633322962e-01 4.701250938784590772e-01 4.968819135931797359e-01 5.264211645416567720e-01 5.882499412102770719e-01 7.596651834952491411e-01 1.278967468767134630e+00 1.308971231772422250e+00 1.352017576428010903e+00 1.406043815708249989e+00
1.340000000000000036e+01 1.462387493640934233e-01 4.719397482232648433e-01 4.989235258846369536e-01 5.284177706774236816e-01 5.904337091757224654e-01 7.624840817993381314e-01 1.281971301359447590e+00 1.311079003994964243e+00 1.354944055546033699e+00 1.409833146079053412e+00
1.350000000000000000e+01 1.463363305387080371e-01 4.723333508193099939e-01 4.993750252196424433e-01 5.288442957609955641e-01 5.909061726753970234e-01 7.630940585893198902e-01 1.282734209365804512e+00 1.311347852521270063e+00 1.355564742755321239e+00 1.410679068791862001e+00
1.359999999999999964e+01 1.462313687945902274e-01 4.719033241836085857e-01 4.989132018045959183e-01 5.283546530919698281e-01 5.903890293444117310e-01 7.624284623266904815e-01 1.282328219763191113e+00 1.310339665478352345e+00 1.354841099925752523e+00 1.409842211303047321e+00
1.369999999999999929e+01 1.457664907310389779e-01 4.700119565312693148e-01 4.968460541185377721e-01 5.262273346535657481e-01 5.881113913118208858e-01 7.594923457110868137e-01 1.280051624074335592e+00 1.306707621716060030e+00 1.351702638658231814e+00 1.406053905789472092e+00
1.380000000000000071e+01 1.438094842539273110e-01 4.621664412798587862e-01 4.882529257137096512e-01 5.174056084417907320e-01 5.785925591118855627e-01 7.471828577740009525e-01 1.270192006862324696e+00 1.291985707583877874e+00 1.338564548928634190e+00 1.390158159872618038e+00
1.390000000000000036e+01 1.265861541421311465e-01 4.009461540458497120e-01 4.212701891782998365e-01 4.482472395177471425e-01 5.008361491196102744e-01 6.463305025716360452e-01 1.159842688692270363e+00 1.195467229320658742e+00 1.226108895523770226e+00 1.257000612933568018e+00
1.400000000000000000e+01 -2.840352226449050017e-05 1.754431399741677444e-01 1.940169366607250589e-01 2.025633924265999031e-01 2.241950863976134856e-01 3.421512812447490837e-01 7.117181235528454719e-01 7.424055891241279070e-01 7.870726077727159264e-01 8.242067766337854984e-01
1.409999999999999964e+01 1.321533451681037585e-01 4.591054287311214788e-01 4.774283807207019836e-01 5.074930692859029868e-01 5.592669603531789102e-01 6.963906082142293785e-01 1.085880057033670409e+00 1.108775674361099250e+00 1.143071455738828179e+00 1.157313798975694530e+00
1.419999999999999929e+01 1.486034304964822805e-01 5.433814612877462258e-01 5.722251157689947076e-01 6.080973310673369880e-01 6.853772064328628177e-01 8.206481486980002904e-01 1.161875376164527740e+00 1.201844162580835373e+00 1.239859519632231954e+00 1.285047734021415700e+00
1.430000000000000071e+01 1.504344691411092783e-01 5.537105590328913474e-01 5.844562428030863899e-01 6.209423570955090455e-01 7.017749677407290054e-01 8.360507920737120235e-01 1.171862742629298904e+00 1.211874510911081781e+00 1.250538039621895692e+00 1.303852509394066050e+00
1.440000000000000036e+01 1.508651342073648038e-01 5.561847597361961881e-01 5.874076024142390606e-01 6.240453476375892317e-01 7.057642438969168319e-01 8.397469155973060762e-01 1.174294330431917999e+00 1.214248162428452016e+00 1.253131035517792480e+00 1.308472004745513173e+00
1.450000000000000000e+01 1.509556730382007605e-01 5.567561484092217183e-01 5.881007366151586035e-01 6.247952621432013576e-01 7.067788388678994949e-01 8.406278895364727166e-01 1.174884200257402922e+00 1.214772207416398020e+00 1.253736133128827701e+00 1.309601870900295228e+00
1.459999999999999964e+01 1.508478255261530010e-01 5.562689289642427370e-01 5.875465396061072543e-01 6.242701741340827004e-01 7.062360406753188657e-01 8.399735716359144622e-01 1.174474882815336629e+00 1.214243908579548670e+00 1.253232847935989325e+00 1.308841716271472944e+00
1.469999999999999929e+01 1.503818214551911059e-01 5.539713037025069120e-01 5.848779927196126049e-01 6.216268967860243411e-01 7.032030086174664296e-01 8.367408696929322653e-01 1.172413418623136083e+00 1.211871220498251578e+00 1.250839851472730135e+00 1.304970403170830684e+00
1.480000000000000071e+01 1.484207349158729317e-01 5.443551126614253333e-01 5.736774289181264530e-01 6.104835410077200653e-01 6.902298341132235837e-01 8.230570215026588032e-01 1.163803376148348390e+00 1.201984282055270858e+00 1.240815388394449048e+00 1.288810388860434530e+00
1.490000000000000036e+01 1.309878249029340358e-01 4.685892589275389430e-01 4.866477946148937139e-01 5.232181268153449638e-01 5.840950812511102042e-01 7.138821886247721515e-01 1.097429889783469781e+00 1.121676856613688988e+00 1.158631165981570454e+00 1.170573449476131289e+00
1.500000000000000000e+01 -3.408118261094184487e-05 2.056880325698953738e-01 2.140683228377022740e-01 2.470890229081020573e-01 2.266403591596722056e-01 4.061603117071693747e-01 7.580215966626432378e-01 7.804505079581711691e-01 7.929281008574783352e-01 8.063236921816745451e-01
1.509999999999999964e+01 1.560633795210785435e-01 5.405223915356442976e-01 5.571308114753299456e-01 5.747306216103525989e-01 6.569634375029085316e-01 7.710153256970841973e-01 1.200211106456736676e+00 1.231589684436759979e+00 1.277620032125254212e+00 1.315285326063296845e+00
1.519999999999999929e+01 1.737739759887282076e-01 6.273333582042077694e-01 6.440058931026827471e-01 6.697933110969832571e-01 7.876232971621515144e-01 8.920052040663495330e-01 1.265591229951345875e+00 1.319953287088657001e+00 1.402552357921425852e+00 1.459052478200288938e+00
1.530000000000000071e+01 1.757025079592738070e-01 6.376296628837768710e-01 6.543611488325558057e-01 6.814203903175017896e-01 8.026120717600110366e-01 9.069309423618908683e-01 1.272484224619233828e+00 1.331277582353511457e+00 1.418443442402508747e+00 1.474547143257644466e+00
1.540000000000000036e+01 1.761511757329811689e-01 6.400508357205769716e-01 6.568040376373359690e-01 6.841720883268399556e-01 8.061365230167766294e-01 9.104831118870062578e-01 1.274126344144559830e+00 1.334020210926060601e+00 1.422282736801711023e+00 1.478231967821358683e+00
1.550000000000000000e+01 1.762392408079300754e-01 6.405466137110535918e-01 6.573096024449696095e-01 6.847513832249680910e-01 8.069091314376154456e-01 9.112938773449151819e-01 1.274523837931702097e+00 1.334706717630088857e+00 1.423239357029115526e+00 1.479147307534930844e+00
1.559999999999999964e+01 1.761108470596479958e-01 6.399055262055538540e-01 6.566760121216091983e-01 6.840624174382868850e-01 8.061151316078979390e-01 9.105728883410031393e-01 1.274253587991093450e+00 1.334307280396153539e+00 1.422667844662719672e+00 1.478603810471498470e+00
1.569999999999999929e+01 1.755807149164116399e-01 6.371947420744363821e-01 6.539807693423432822e-01 6.810918494911918364e-01 8.025533406510660939e-01 9.072037054654168431e-01 1.272888330102553756e+00 1.332158120816434810e+00 1.419607085535050661e+00 1.475691969498227563e+00
1.580000000000000071e+01 1.733621813973657277e-01 6.259139585611960266e-01 6.428020796523946645e-01 6.687173390798791806e-01 7.875003275238806610e-01 8.929340416176191342e-01 1.267209979289605881e+00 1.323086494241752620e+00 1.406458248604948391e+00 1.463227170863990123e+00
1.590000000000000036e+01 1.535931359130883744e-01 5.342366634509473355e-01 5.528647407270077530e-01 5.698258266808557959e-01 6.581755205862033220e-01 7.745209534638641813e-01 1.217899594417458431e+00 1.251382360394154736e+00 1.294254914606016493e+00 1.353434857918616840e+00


==> anc/supplementary/braiding/path1_r=4.1/V=1000/spectrum_ex.txt <==
0.000000000000000000e+00 -3.511598935017202334e-05 3.305001657239109991e-01 2.817911062739079098e-01 3.086961128121898934e-01 2.950911690468789317e-01 5.415169570222689854e-01 1.002688032872189217e+00 1.008585120446570560e+00 1.019844357268904433e+00 1.031288822747102429e+00
1.000000000000000056e-01 1.692311877686445698e-01 6.881526932455458434e-01 7.332482294713525972e-01 7.690906055864816793e-01 8.486302193229200430e-01 1.015197106286332973e+00 1.245076099483564791e+00 1.351986032809342930e+00 1.395281571957308175e+00 1.513318285043219413e+00
2.000000000000000111e-01 1.964084394626650076e-01 7.849720648911189258e-01 8.365583805897928160e-01 8.773127932716729971e-01 9.747762846449015139e-01 1.158724936098128211e+00 1.268284460674018455e+00 1.400480661889761613e+00 1.448110662333589094e+00 1.587765207699200820e+00
2.999999999999999889e-01 1.995773862915505570e-01 7.961910672063026162e-01 8.485062107684164801e-01 8.897146722348361347e-01 9.878322310636727943e-01 1.174145766762419330e+00 1.271758849104448030e+00 1.406278272602360380e+00 1.454497142797803733e+00 1.596540374002280771e+00
4.000000000000000222e-01 2.003293661698183625e-01 7.988315844370333929e-01 8.513186329555317844e-01 8.926285446904126397e-01 9.908189452339418724e-01 1.177713518984650598e+00 1.272637438971956581e+00 1.407656375911629176e+00 1.456020405276440499e+00 1.598636921879008632e+00
5.000000000000000000e-01 2.004943783130725410e-01 7.993791210730287755e-01 8.519022497185052556e-01 8.932301591289888432e-01 9.913520092275136530e-01 1.178451362489115972e+00 1.272851793871085047e+00 1.407928922131813865e+00 1.456330161958999003e+00 1.599102677732077815e+00
5.999999999999999778e-01 2.003236832271070578e-01 7.986970921538318890e-01 8.511768601307284632e-01 8.924713442576661659e-01 9.903618389676684952e-01 1.177536337671397426e+00 1.272701042050546905e+00 1.407532908010088235e+00 1.455915093745379307e+00 1.598638737724346726e+00
6.999999999999999556e-01 1.995592781549713757e-01 7.957839032228041232e-01 8.480765848460811718e-01 8.892384748492470070e-01 9.864502128224992283e-01 1.173602250968081240e+00 1.271961673038245699e+00 1.405900570573253239e+00 1.454177026672229145e+00 1.596542688827145895e+00
8.000000000000000444e-01 1.963353500634638649e-01 7.835955321213461389e-01 8.351005978532066720e-01 8.756984171275310480e-01 9.701055996957309580e-01 1.156822475428357366e+00 1.269103018447229614e+00 1.399152928640656102e+00 1.447015974716269415e+00 1.587742960227163769e+00
9.000000000000000222e-01 1.685210124420730982e-01 6.825996261511673158e-01 7.273796578580824512e-01 7.624644652420816682e-01 8.269459254985247476e-01 1.011644651502280778e+00 1.252661217174209973e+00 1.345048912746315217e+00 1.391005742278164092e+00 1.514513611384862513e+00
1.000000000000000000e+00 -3.441397186493040802e-05 2.912850166353986303e-01 3.477639577872822518e-01 3.059742268114651886e-01 3.236040361418318079e-01 5.843219023858162720e-01 1.074099277646475281e+00 1.093645954478388083e+00 1.113996823375567047e+00 1.128043973713262149e+00
1.100000000000000089e+00 2.059223777550409917e-01 6.597126388321493673e-01 6.956143286115440416e-01 7.166873089092777871e-01 7.951561483279143694e-01 9.932553201310758695e-01 1.347016627190548377e+00 1.416106820994101234e+00 1.431731923472891133e+00 1.488394344512264933e+00
1.199999999999999956e+00 2.411005644959131333e-01 8.009759025711500335e-01 8.285842455442481436e-01 8.617875320795188587e-01 9.516540086185710789e-01 1.175021473792168925e+00 1.441134518026759626e+00 1.526853900152418619e+00 1.577750741005131019e+00 1.655572405162455407e+00
1.300000000000000044e+00 2.451362449105442542e-01 8.200805112339571989e-01 8.456181337246138074e-01 8.809791198750343000e-01 9.686207217588584939e-01 1.196739346690230965e+00 1.449348259076304490e+00 1.543022458067588865e+00 1.595932040191991197e+00 1.677665714687433862e+00
1.399999999999999911e+00 2.461065049717819364e-01 8.247892552198389238e-01 8.497667474454276837e-01 8.856689588470347818e-01 9.726305862850225248e-01 1.201961171687761842e+00 1.451299271181172745e+00 1.546917972540643227e+00 1.600253829711239195e+00 1.682611807070125920e+00
1.500000000000000000e+00 2.463464987499535686e-01 8.259929038242357358e-01 8.507838893267384295e-01 8.868467870811145293e-01 9.735846991476964085e-01 1.203230653721642174e+00 1.451699696337436452e+00 1.547860430961216949e+00 1.601189698876640088e+00 1.683773172437051713e+00
1.600000000000000089e+00 2.461978380509297348e-01 8.253508499334659687e-01 8.501098543820411191e-01 8.861595663336941930e-01 9.728793619595972331e-01 1.202363915599207855e+00 1.451171029039612925e+00 1.547201943270930302e+00 1.600168041904061145e+00 1.682912862773450424e+00
1.699999999999999956e+00 2.454130519779178510e-01 8.217492488546320750e-01 8.466338861457657350e-01 8.824403579100585926e-01 9.693634546946743313e-01 1.197920844280099040e+00 1.448919405725285880e+00 1.543858057704493358e+00 1.595643339067304822e+00 1.678518746297777531e+00
1.800000000000000044e+00 2.420501304215565141e-01 8.062458005485741985e-01 8.317403164268440952e-01 8.664300981841334126e-01 9.540341181269879067e-01 1.178539405275968566e+00 1.439148183824686678e+00 1.529352743624953215e+00 1.576409538468939164e+00 1.657293803791955122e+00
1.899999999999999911e+00 2.118657513333376263e-01 6.741913908711635317e-01 7.019832826561204220e-01 7.274680103612797266e-01 8.000778205032634816e-01 9.908285678460027057e-01 1.329590247637216560e+00 1.392719038398360087e+00 1.403773657664496355e+00 1.450308609538438320e+00
2.000000000000000000e+00 -2.972011406591716637e-05 2.546500000321413881e-01 2.640609916073935470e-01 2.953800622259378783e-01 2.779754783854644362e-01 4.999140981468665479e-01 8.876287633557792267e-01 9.039576467679152350e-01 9.339232458898437672e-01 9.433284771124642587e-01
2.100000000000000089e+00 1.607337613736260495e-01 5.379780427513672914e-01 5.594702545007015360e-01 5.854656737836085867e-01 6.364669753642296923e-01 8.461514698167219573e-01 1.166239576981777715e+00 1.212967875511276272e+00 1.259843518300203025e+00 1.292123622443143161e+00
2.200000000000000178e+00 1.888548477508107670e-01 6.449806692113045914e-01 6.633903931220432870e-01 6.908355176411716814e-01 7.460882888868867191e-01 9.877277856506593290e-01 1.224648596626138897e+00 1.284746098810294113e+00 1.345470789857493132e+00 1.427085458167357324e+00
2.299999999999999822e+00 1.921736771725148507e-01 6.587633426916691404e-01 6.784195333072605694e-01 7.051951936780295194e-01 7.601379760958256737e-01 1.005936955896897134e+00 1.232842603845987650e+00 1.294536262889005362e+00 1.356351966963423417e+00 1.445129921522380512e+00
2.399999999999999911e+00 1.929708517955431857e-01 6.620463885329758158e-01 6.820865521879151405e-01 7.086465707783515811e-01 7.634804821683649489e-01 1.010294437129803935e+00 1.234922745152984502e+00 1.297001229438561554e+00 1.358998139064782507e+00 1.449478707233030406e+00
2.500000000000000000e+00 1.931585621581122236e-01 6.627150265893080316e-01 6.828734310295256904e-01 7.093348730975669314e-01 7.641176003943215278e-01 1.011254622782832513e+00 1.235527176811105132e+00 1.297708481386749435e+00 1.359609625676275746e+00 1.450448380699849826e+00
2.600000000000000089e+00 1.930103770927622253e-01 6.618261987438992522e-01 6.819713815249155431e-01 7.083537577081235881e-01 7.630930962477413537e-01 1.010269126607521439e+00 1.235430802998513267e+00 1.297575010693686082e+00 1.359079640117430321e+00 1.449488993056478936e+00
2.700000000000000178e+00 1.922913728023423474e-01 6.581025673439427903e-01 6.780588137664079751e-01 7.043088769574368246e-01 7.589639744445566549e-01 1.005852929593932688e+00 1.234371000131323282e+00 1.296272244280336938e+00 1.356599581002500665e+00 1.445146470771313529e+00
2.799999999999999822e+00 1.892307595809481213e-01 6.428300123031789326e-01 6.619928434173384391e-01 6.878306408546748241e-01 7.420920889034902101e-01 9.873461332057122952e-01 1.229734219163212794e+00 1.290658758770957704e+00 1.346361591639226640e+00 1.426965841185541262e+00
2.899999999999999911e+00 1.621746016579066474e-01 5.313985320028907777e-01 5.460713375248901214e-01 5.705208942991009113e-01 6.176056486984641269e-01 8.406245493412659586e-01 1.192678589677442336e+00 1.248080314059427653e+00 1.274266052887252476e+00 1.293188452616748085e+00
3.000000000000000000e+00 -2.785002052612150548e-05 2.410539497932259190e-01 2.628574986275573622e-01 2.976370489100098049e-01 2.782782932410258203e-01 4.765842662042794609e-01 9.142255972874752112e-01 9.721797713051298917e-01 1.004019258747448129e+00 1.029802837071587485e+00
3.100000000000000089e+00 1.634723340581981377e-01 5.257402563789003169e-01 5.444795742528627525e-01 5.963209137863111353e-01 6.555163053881890578e-01 8.480236673007097714e-01 1.309196031179207687e+00 1.395314034493099875e+00 1.429001234357233141e+00 1.464611706971662652e+00
3.200000000000000178e+00 1.926360836548769162e-01 6.339568108642457123e-01 6.702202704286872592e-01 7.320741592833587275e-01 7.915843779174396300e-01 1.022648640975104328e+00 1.432172159872744155e+00 1.534245412912847106e+00 1.546308113588832356e+00 1.624096031380764638e+00
3.299999999999999822e+00 1.959718845922920061e-01 6.485780791364790243e-01 6.872873303867500505e-01 7.509047326263896815e-01 8.088110607473262270e-01 1.044464704900192720e+00 1.448004400792775925e+00 1.550032287424143673e+00 1.561772537235203373e+00 1.644719054079685217e+00
3.399999999999999911e+00 1.967641340886447099e-01 6.521105974303054165e-01 6.914249163609269555e-01 7.554703132973933366e-01 8.129170192364587599e-01 1.049671732328617768e+00 1.451864934238817018e+00 1.553648044431536368e+00 1.565671970902561716e+00 1.649577635025067490e+00
3.500000000000000000e+00 1.969401868515739951e-01 6.528838115465468439e-01 6.923624965143793109e-01 7.564738905207377684e-01 8.138005247452787527e-01 1.050829416193524102e+00 1.452836148080902001e+00 1.554305186813206952e+00 1.566552880799305214e+00 1.650542727365521767e+00
3.600000000000000089e+00 1.967662110652641239e-01 6.520643228501868949e-01 6.914858516004962485e-01 7.554229329529772441e-01 8.128180895096126513e-01 1.049682162882766834e+00 1.452279856450198858e+00 1.553096713395015538e+00 1.565721156846277440e+00 1.649168403646742886e+00
3.700000000000000178e+00 1.959782582938163487e-01 6.484384335787365394e-01 6.874623857041076702e-01 7.507595246912104336e-01 8.085130037851203655e-01 1.044490987128327220e+00 1.449275264159251897e+00 1.548067163097438081e+00 1.562168719517484927e+00 1.643462774275489924e+00
3.799999999999999822e+00 1.926598330319632124e-01 6.334866829222407514e-01 6.706934318489119473e-01 7.315628214314796596e-01 7.905856333583253237e-01 1.022668635501862155e+00 1.436702919197765160e+00 1.525156867166035157e+00 1.549325609078831878e+00 1.619586427633608716e+00
3.899999999999999911e+00 1.637341588698227879e-01 5.229006045780251188e-01 5.432051276176458332e-01 5.934318119023187510e-01 6.500556961591065219e-01 8.452462420091929607e-01 1.325621167439361425e+00 1.342030453575646876e+00 1.409214717010112583e+00 1.456693971848696423e+00
4.000000000000000000e+00 -2.738567573329494807e-05 2.337479673826943771e-01 2.552740212216504379e-01 2.843063738842737109e-01 2.713784310538414624e-01 4.575940659726359105e-01 8.860771468520513006e-01 9.614439269985424197e-01 9.945597982582344843e-01 1.032633325400277746e+00
4.099999999999999645e+00 1.822472646828901255e-01 4.861256576843446253e-01 5.727129694830865869e-01 6.087296464408932239e-01 7.125026973941116504e-01 8.062204794123438711e-01 1.177702838669609342e+00 1.243618734536797055e+00 1.327811379480234866e+00 1.362641574945354872e+00
4.200000000000000178e+00 2.041312981145244065e-01 6.142296897068397765e-01 6.864308894201711642e-01 7.345786013715215335e-01 8.407773193979261039e-01 9.468294654165725355e-01 1.239184741128982470e+00 1.317111956463020483e+00 1.444589639409320059e+00 1.503711649501747294e+00
4.299999999999999822e+00 2.064138324065050989e-01 6.319989508206346196e-01 7.010924778227719534e-01 7.510276040494110461e-01 8.552096325710989433e-01 9.655781546390757031e-01 1.248167594131883273e+00 1.327317666921893569e+00 1.457606410709116229e+00 1.525448956468990591e+00
4.400000000000000355e+00 2.069312286580538840e-01 6.363693524364115728e-01 7.046326664186983724e-01 7.549858660230557295e-01 8.585877146452121078e-01 9.701581539061894244e-01 1.250440567932280311e+00 1.329885595773942608e+00 1.460785787534965685e+00 1.530816238481480074e+00
4.500000000000000000e+00 2.070033351763732044e-01 6.374936697454288703e-01 7.054557809992570983e-01 7.558853726248537797e-01 8.593006054970759866e-01 9.712918132126070470e-01 1.251075809475510336e+00 1.330593135316034070e+00 1.461596291734943875e+00 1.532109106858035696e+00
4.599999999999999645e+00 2.067774008240746975e-01 6.369259042685211369e-01 7.047688454960011617e-01 7.550642028297150921e-01 8.584682287525837729e-01 9.705791691791397779e-01 1.250903684390594295e+00 1.330372962563107775e+00 1.461162045130650400e+00 1.531165721654878187e+00
4.700000000000000178e+00 2.059494633573415723e-01 6.336965059516296295e-01 7.015195573617121205e-01 7.512866181990588421e-01 8.548677336851066011e-01 9.668568123145753201e-01 1.249562470582279872e+00 1.328782891369319596e+00 1.458732717200518669e+00 1.526512452297824396e+00
4.799999999999999822e+00 2.025661009571200766e-01 6.201746160073690062e-01 6.880871785907449745e-01 7.357495614971591991e-01 8.398835649204249298e-01 9.512388139132552656e-01 1.243843299152204374e+00 1.321973987141710438e+00 1.448256576511612659e+00 1.507419308627748089e+00
4.900000000000000355e+00 1.738219114544053423e-01 5.240403406486382476e-01 5.895458671898161640e-01 6.241572946464339910e-01 7.164287398730300183e-01 8.346422416758197960e-01 1.201618959192010561e+00 1.268256161663122716e+00 1.348471360775161054e+00 1.382811822065499463e+00
5.000000000000000000e+00 -2.673551285164114656e-05 2.740283334216401245e-01 2.915524152807812408e-01 3.242015130791823796e-01 3.032736491143480095e-01 5.436188210777196383e-01 8.523858197183626917e-01 8.721906474360715533e-01 9.046916206296743423e-01 9.226854407913528400e-01
5.099999999999999645e+00 1.855024707970051590e-01 6.180042983216753605e-01 6.628773429913267234e-01 6.803617419872259875e-01 7.675129993068843248e-01 8.884329137876932903e-01 1.049848830408729228e+00 1.171687139001616362e+00 1.239504102710583311e+00 1.319581698549860072e+00
5.200000000000000178e+00 2.136805993478391175e-01 7.008955186579705066e-01 7.613823325885609172e-01 7.923734231144459184e-01 9.063398449716635330e-01 1.002483920362510217e+00 1.165518415292747800e+00 1.267526858628547970e+00 1.347749160688959558e+00 1.492592353574893727e+00
5.299999999999999822e+00 2.169039395566367823e-01 7.104994454765353185e-01 7.732106798877984577e-01 8.057917537053438384e-01 9.205990856680968948e-01 1.016094062746147664e+00 1.181578271375764322e+00 1.279203361990355114e+00 1.361707270564753269e+00 1.514505458685236228e+00
5.400000000000000355e+00 2.176776073492398544e-01 7.128170162122683395e-01 7.760528840961690156e-01 8.090359492429670674e-01 9.239352016005084600e-01 1.019380267791803352e+00 1.185468778331712159e+00 1.282055207393559160e+00 1.365111004408932960e+00 1.519795749086501502e+00
5.500000000000000000e+00 2.178675338414251261e-01 7.133972020784346002e-01 7.767207246636246287e-01 8.098658631802156949e-01 9.247049845478524377e-01 1.020185406674763762e+00 1.186443183294540571e+00 1.282825245781359591e+00 1.365972601649552587e+00 1.521152269689223235e+00
5.599999999999999645e+00 2.177453996000111580e-01 7.130580256776772874e-01 7.761884688189224502e-01 8.094404824602525750e-01 9.240604289409976024e-01 1.019655805893133982e+00 1.185874452099943799e+00 1.282556161082842650e+00 1.365494199313200818e+00 1.520468834480455778e+00
5.700000000000000178e+00 2.171097486167506418e-01 7.112228045433979240e-01 7.736158158031283261e-01 8.070158254304771184e-01 9.209795114343464206e-01 1.016914720538494299e+00 1.182790447957521751e+00 1.280720286715977485e+00 1.362853720258851764e+00 1.516527252037715767e+00
5.799999999999999822e+00 2.143888644340909699e-01 7.032776699692175892e-01 7.626844193755253354e-01 7.965253264829302848e-01 9.076443244034342328e-01 1.005094186268987055e+00 1.169404598870291245e+00 1.272703611450936689e+00 1.351445739416339498e+00 1.499227665534155207e+00
5.900000000000000355e+00 1.898991564672078691e-01 6.278075196479885323e-01 6.660004074156592457e-01 7.005161856030893697e-01 7.742627638066563733e-01 8.940195529883608883e-01 1.057582431834591441e+00 1.200321158397656740e+00 1.246202518791934555e+00 1.341230239861838314e+00
6.000000000000000000e+00 -2.756146219861541240e-05 2.416430381580443598e-01 2.544921493342088281e-01 2.733126018780328570e-01 2.922566491512422759e-01 4.723897991724606005e-01 7.999231313034135260e-01 8.232493000789361526e-01 8.807822104932288010e-01 9.115196527788494985e-01
6.099999999999999645e+00 1.600649555792093837e-01 5.015931454109736620e-01 5.358627935219143490e-01 5.798215869679873569e-01 6.283017835001725171e-01 8.089376482245754785e-01 1.058761588165353595e+00 1.133079857225767650e+00 1.155563746175274353e+00 1.187951521520158815e+00
6.200000000000000178e+00 1.889922811612914921e-01 5.881372519628979001e-01 6.297600988269327349e-01 6.805629886221238323e-01 7.362996410047477625e-01 9.351849964569993734e-01 1.108292581984284153e+00 1.192685329356581558e+00 1.213577934021956350e+00 1.285482041979034706e+00
6.299999999999999822e+00 1.923937513971090696e-01 5.997697238905015382e-01 6.423129978780830474e-01 6.939737493579938299e-01 7.498710411347452309e-01 9.507632996425462446e-01 1.114587871138715380e+00 1.200360963756950117e+00 1.221454720118146486e+00 1.297994801853358471e+00
6.400000000000000355e+00 1.932066478705960211e-01 6.026194496330594674e-01 6.453628716999009196e-01 6.971879334582458121e-01 7.531122246852044455e-01 9.544866088048721275e-01 1.116017151402861396e+00 1.202172015566487229e+00 1.223329369535541833e+00 1.300945185883836341e+00
6.500000000000000000e+00 1.933960895856206008e-01 6.033356401859875096e-01 6.460797777277677012e-01 6.978557219986321059e-01 7.538180388863993109e-01 9.553594580108047962e-01 1.116154492495637252e+00 1.202486687421672418e+00 1.223645745306602084e+00 1.301505160266058114e+00
6.599999999999999645e+00 1.932407304993728481e-01 6.029196015559269428e-01 6.455039456629177996e-01 6.970178014256280807e-01 7.530643415443987188e-01 9.546639165139587657e-01 1.115357663468471427e+00 1.201851137216302545e+00 1.222958442723252048e+00 1.300601335579912865e+00
6.700000000000000178e+00 1.924960196469801821e-01 6.006731760016117416e-01 6.427357361673338154e-01 6.934571371337071577e-01 7.497273486363466022e-01 9.513077435953056771e-01 1.112566024892614358e+00 1.199385809681058790e+00 1.220325060501315617e+00 1.296958256945090371e+00
6.799999999999999822e+00 1.893274978209686932e-01 5.911416456278185683e-01 6.311368473977683191e-01 6.787807544324147013e-01 7.358291325792248871e-01 9.371335228562371888e-01 1.101074566441466063e+00 1.189249233770699687e+00 1.209642574599537612e+00 1.282038467920162184e+00
6.900000000000000355e+00 1.614907184960912012e-01 5.162206042291703767e-01 5.412336936206403326e-01 5.691494800047940394e-01 6.273894840039286880e-01 8.201275863485831819e-01 1.011924382983931281e+00 1.094890809696452472e+00 1.127809621377533933e+00 1.180234311446618056e+00
7.000000000000000000e+00 -2.222977813229307683e-05 2.537951496757583358e-01 2.598079153525763574e-01 2.758813546281668749e-01 3.016425455386083643e-01 4.746615047419528444e-01 7.509371725730973335e-01 8.039803546405223100e-01 8.189078620109689899e-01 8.423710030484690137e-01
7.099999999999999645e+00 1.235087228201142695e-01 4.816545699679583570e-01 5.048194733692346059e-01 5.292832245614306208e-01 5.754359047646196990e-01 7.682469496222489314e-01 1.121630863383328292e+00 1.195382687029438840e+00 1.280188719899071126e+00 1.308891050895792052e+00
7.200000000000000178e+00 1.438093816209988496e-01 5.404409331262930438e-01 5.661005314127525168e-01 5.922153669698432266e-01 6.551028751075640422e-01 8.685532204736782225e-01 1.194551219551614141e+00 1.280774701496457446e+00 1.385310934592134613e+00 1.447010348042600425e+00
7.299999999999999822e+00 1.461883607705915245e-01 5.480102776464929049e-01 5.742203570696567949e-01 6.000181712265190148e-01 6.653186025885177157e-01 8.811536785592166687e-01 1.202346995867217938e+00 1.291203921024639767e+00 1.396980762652914265e+00 1.462685594225983543e+00
7.400000000000000355e+00 1.467533446747974479e-01 5.498091420053119460e-01 5.761735520806861022e-01 6.018544344678945501e-01 6.677688824317423721e-01 8.841537400592306417e-01 1.204243852735475073e+00 1.293726228163478487e+00 1.399796363165628721e+00 1.466444474167133860e+00
7.500000000000000000e+00 1.468772258295298339e-01 5.501517216740638982e-01 5.765685065567948131e-01 6.021782985421599843e-01 6.682881477110361734e-01 8.847877693137778943e-01 1.204784017182794598e+00 1.294354211464815219e+00 1.400556600495447945e+00 1.467415143729015936e+00
7.599999999999999645e+00 1.467487649321469190e-01 5.495998553467609238e-01 5.760265692513162339e-01 6.015475538050641946e-01 6.676760867918238862e-01 8.840380413314856689e-01 1.204684047389239510e+00 1.293975911370066179e+00 1.400298988865930072e+00 1.466953704704342831e+00
7.700000000000000178e+00 1.461751268869928289e-01 5.473739118372692447e-01 5.737670569318826796e-01 5.990852154640948779e-01 6.650343034836656564e-01 8.807966678841693264e-01 1.203691267366768125e+00 1.291956984976896594e+00 1.398512955523547596e+00 1.464231045611606774e+00
7.799999999999999822e+00 1.437727616995984892e-01 5.382352111669587158e-01 5.644456295524470368e-01 5.889870387795972384e-01 6.540882575496831386e-01 8.672412858139502134e-01 1.199306354376564521e+00 1.283297438718673522e+00 1.390677481666527937e+00 1.452314628205487734e+00
7.900000000000000355e+00 1.235680851963778387e-01 4.672115634451368682e-01 4.911911069311272193e-01 5.093444663723022403e-01 5.677525537621750384e-01 7.559653308386017345e-01 1.158979771892772126e+00 1.207819459574728471e+00 1.311843104922957748e+00 1.340052851382197652e+00
8.000000000000000000e+00 -2.223873117098301857e-05 2.132834447726778826e-01 2.239784391478501502e-01 2.435181181663456651e-01 2.669998555077619518e-01 4.129584101967777587e-01 8.020298004709540685e-01 8.157194667232594565e-01 9.006067540736963917e-01 9.157486520247013484e-01
8.099999999999999645e+00 1.684040452954054246e-01 4.887909158936523113e-01 5.333979514315005943e-01 5.270603531283114540e-01 5.973208039076337572e-01 7.569923526533915981e-01 1.115111747993509983e+00 1.151439306908379034e+00 1.222655076692583664e+00 1.245633880559578355e+00
8.199999999999999289e+00 1.955633102359514708e-01 5.594977584287765815e-01 6.304812815263921566e-01 6.353991378457352068e-01 7.159696219997652156e-01 8.788912702832918367e-01 1.175144342557413069e+00 1.217925953977784248e+00 1.326521657528462850e+00 1.347527103839456508e+00
8.300000000000000711e+00 1.986347468911243697e-01 5.683371887984155491e-01 6.436206487880318239e-01 6.489453462451033605e-01 7.315228365843645664e-01 8.942339756561130670e-01 1.182258413863052304e+00 1.225876008150552199e+00 1.337906365169578393e+00 1.363109720953137094e+00
8.400000000000000355e+00 1.993592968964156553e-01 5.704523581195189985e-01 6.467986231564435418e-01 6.522639575032064263e-01 7.353182974367048486e-01 8.979242736876331676e-01 1.183938524945744586e+00 1.227764742319064739e+00 1.340606921937413931e+00 1.366919152310038355e+00
8.500000000000000000e+00 1.995148657711013351e-01 5.709147561339950050e-01 6.475857807273059930e-01 6.531019554204089417e-01 7.362854881726105249e-01 8.987947942010429125e-01 1.184258294860319305e+00 1.228161761888506343e+00 1.341198339517360116e+00 1.367793445113980155e+00
8.599999999999999645e+00 1.993419494377371981e-01 5.704270652917201589e-01 6.470995590236524597e-01 6.526295265424181258e-01 7.357715029705133025e-01 8.981147692872788468e-01 1.183744439526926095e+00 1.227684794894376763e+00 1.340581843119583727e+00 1.367013082923583367e+00
8.699999999999999289e+00 1.985821925564639212e-01 5.682648318429422973e-01 6.445375872888686741e-01 6.500551502004560112e-01 7.328925931180030329e-01 8.948136208700228078e-01 1.181671711703741856e+00 1.225634710887626211e+00 1.337834516624625047e+00 1.363393382015517075e+00
8.800000000000000711e+00 1.953842791702561921e-01 5.593122587767900278e-01 6.336924375979788859e-01 6.392207530955478223e-01 7.205951134813954884e-01 8.809160961709431303e-01 1.173161261354133122e+00 1.217118656707100621e+00 1.326353993843095491e+00 1.348461245015500465e+00
8.900000000000000355e+00 1.675060446098036726e-01 4.906830252297094686e-01 5.492734688451932357e-01 5.575592142372239879e-01 6.196453178611422974e-01 7.737768100277704342e-01 1.104821759995831654e+00 1.147757990501695025e+00 1.230260571683868154e+00 1.242218705282062796e+00
9.000000000000000000e+00 -2.830184554095282508e-05 2.493943800121651844e-01 2.679893760155256377e-01 2.995350264136477092e-01 2.834500430574914964e-01 5.013278088659980369e-01 7.971329046678646835e-01 8.185068144032863202e-01 8.533710699918127807e-01 8.924249211058468134e-01
9.099999999999999645e+00 1.847635266150059463e-01 6.338369466478706027e-01 6.648998349860971713e-01 6.920171038128632990e-01 7.211610634980087919e-01 9.086224704041492295e-01 1.036574601030947784e+00 1.190005082556285565e+00 1.219236152944510376e+00 1.252509494200366724e+00
9.199999999999999289e+00 2.116947027517938063e-01 7.424668227423166789e-01 7.777297888025348493e-01 8.126032160717001629e-01 8.394789806124887122e-01 1.023390836772221313e+00 1.099604338566724682e+00 1.260967073035597075e+00 1.292856451042858179e+00 1.346914445181848885e+00
9.300000000000000711e+00 2.146974929214937600e-01 7.556888329566985307e-01 7.911832489419443615e-01 8.273185369182324278e-01 8.524312903482356152e-01 1.035163646503774570e+00 1.109956644271449244e+00 1.269350776174336781e+00 1.302247674982246028e+00 1.358471391024609787e+00
9.400000000000000355e+00 2.153974111501978650e-01 7.588244100805615622e-01 7.943691571615500990e-01 8.308211375268467203e-01 8.554634642915800447e-01 1.037887819700151759e+00 1.112456740877121542e+00 1.271351845547573411e+00 1.304527967699792512e+00 1.361232602524887314e+00
9.500000000000000000e+00 2.155340773847430058e-01 7.595119309399640528e-01 7.950678114481048997e-01 8.316078358623752997e-01 8.561500487257911463e-01 1.038440120856587434e+00 1.112978599871452534e+00 1.271828166404620930e+00 1.305049260234475872e+00 1.361848857419971193e+00
9.599999999999999645e+00 2.153316054832634385e-01 7.588008660135076022e-01 7.943465088327384960e-01 8.308612249606417421e-01 8.555308667280150381e-01 1.037713089967160274e+00 1.112330121803034144e+00 1.271475561799341403e+00 1.304579121307156697e+00 1.361247533959291323e+00
9.699999999999999289e+00 2.144989282726330881e-01 7.556226144428368485e-01 7.911215647231194525e-01 8.274381405865053329e-01 8.526541225998789386e-01 1.034657366344704066e+00 1.109558176824019249e+00 1.269736931686253900e+00 1.302405348703141064e+00 1.358519111064716567e+00
9.800000000000000711e+00 2.110260787234216062e-01 7.423005705947407495e-01 7.776038336696851072e-01 8.129885426996976694e-01 8.404585360158087770e-01 1.021991807439726063e+00 1.098003421259375445e+00 1.262422258078064186e+00 1.293421594720032486e+00 1.347101189656729314e+00
9.900000000000000355e+00 1.809688972792249106e-01 6.341986455777584020e-01 6.663688675875939493e-01 6.940423624496769861e-01 7.278379804298037437e-01 9.130546259753459237e-01 1.016671687293953852e+00 1.200423751725598898e+00 1.224561467073904675e+00 1.254375892061097231e+00
1.000000000000000000e+01 -2.896945515394860199e-05 2.710583018845548198e-01 2.878960604974837301e-01 3.208863010061193677e-01 3.033403261116521255e-01 5.290214346857794459e-01 8.702405527336990465e-01 9.055357942161407214e-01 9.441050500467307316e-01 9.564947507619757650e-01
1.009999999999999964e+01 2.004139713536604583e-01 4.495266068761336609e-01 6.266615420888556054e-01 6.520012713615316313e-01 7.929094179701586809e-01 8.825223971775868481e-01 1.091434086749991428e+00 1.130870815292802201e+00 1.161888088005018860e+00 1.246205450485269095e+00
1.019999999999999929e+01 2.312619363219757807e-01 5.808940353563348813e-01 7.677036605756363263e-01 8.005173565394377855e-01 9.756223009017233050e-01 1.039231601889215373e+00 1.134647062548656216e+00 1.176008800266525656e+00 1.212717579212464036e+00 1.299901402974118714e+00
1.030000000000000071e+01 2.343407866788035643e-01 6.015763190717725584e-01 7.875601915206648096e-01 8.211730899592185606e-01 9.963665890268882386e-01 1.054522082919284731e+00 1.141476649447875635e+00 1.184973097540834797e+00 1.223421311513691823e+00 1.314377755250018431e+00
1.040000000000000036e+01 2.350577483408964885e-01 6.066794827254762268e-01 7.924013295065112095e-01 8.262014111874629307e-01 1.001211582239478481e+00 1.057975071695243408e+00 1.143162673757071479e+00 1.187171819334978728e+00 1.226087339286880074e+00 1.318345039526747087e+00
1.050000000000000000e+01 2.352109332282910636e-01 6.078322884212652433e-01 7.935153532996599424e-01 8.273755519794632196e-01 1.002308051895823837e+00 1.058742163318852292e+00 1.143538053460296355e+00 1.187674627559313967e+00 1.226693633799252225e+00 1.319155464566175606e+00
1.059999999999999964e+01 2.350393953708451444e-01 6.067257598836984789e-01 7.925326300800802359e-01 8.264031070506111520e-01 1.001320909280475568e+00 1.058011269288532619e+00 1.143155562654653679e+00 1.187218247511934388e+00 1.226130110738366863e+00 1.317978941916326363e+00
1.069999999999999929e+01 2.342859288117060956e-01 6.017119290498544881e-01 7.879523525522752481e-01 8.217773342032151929e-01 9.967102643297677256e-01 1.054621298293933807e+00 1.141468027622196679e+00 1.185123403483456572e+00 1.223539662526304861e+00 1.313266376218911402e+00
1.080000000000000071e+01 2.310843027062699506e-01 5.812996571275957924e-01 7.689679752334234175e-01 8.024889846619560618e-01 9.769188764564260552e-01 1.039500193597261868e+00 1.134817511764205200e+00 1.176615393252881558e+00 1.212858722670341116e+00 1.296167142564138786e+00
1.090000000000000036e+01 1.996301144174765785e-01 4.506309763666683788e-01 6.318383298571497164e-01 6.603254667282715262e-01 7.992637086482496933e-01 8.875277715562603920e-01 1.093893427918043004e+00 1.129588770383901819e+00 1.158081553372948269e+00 1.235514551881503387e+00
1.100000000000000000e+01 -2.020727844495053254e-05 2.788100767878089470e-01 2.931051332379663865e-01 3.065897672634863014e-01 3.286101740580185671e-01 5.328725006910697282e-01 8.323630040780294337e-01 8.585651714831260550e-01 9.027849380274303170e-01 9.623817788016930663e-01
1.109999999999999964e+01 1.850353277961796494e-01 5.409351863054265852e-01 5.918227348739485416e-01 6.456437957337504141e-01 7.474702754422496431e-01 8.483810116437960902e-01 1.188393651203977885e+00 1.234865413192890893e+00 1.316439853891563816e+00 1.339264451431699809e+00
1.119999999999999929e+01 2.171685269577239563e-01 6.378317227794583211e-01 6.945612061891712763e-01 7.672552057785247959e-01 8.761274260808866732e-01 9.812422952307690016e-01 1.241238442977531831e+00 1.291739748496917306e+00 1.417805418853218535e+00 1.472926679378095516e+00
1.130000000000000071e+01 2.208720719446599645e-01 6.513041984885519220e-01 7.083430573175875100e-01 7.836372787181145050e-01 8.905581011965564286e-01 9.987826453055236309e-01 1.248308579457062528e+00 1.299303518212088893e+00 1.427311444110739957e+00 1.494403098021279908e+00
1.140000000000000036e+01 2.217719907936151202e-01 6.545124308432709315e-01 7.116802649050748553e-01 7.875902826908347532e-01 8.939300420440285944e-01 1.002979456666079461e+00 1.249961903258477447e+00 1.301051989280758381e+00 1.429516219113925901e+00 1.499528789592384559e+00
1.150000000000000000e+01 2.220139680437994978e-01 6.550726436565864619e-01 7.124219804430715897e-01 7.884495492974370467e-01 8.946373050548310779e-01 1.003821678819333263e+00 1.250164732740538964e+00 1.301212401246524042e+00 1.429836092336312037e+00 1.500526828226317333e+00
1.159999999999999964e+01 2.219271197474261548e-01 6.539465778252587791e-01 7.116748850896130740e-01 7.875146125752064963e-01 8.937926913348671620e-01 1.002646354131105921e+00 1.249357182522026211e+00 1.300214318022456794e+00 1.428897020954592589e+00 1.499015662144942196e+00
1.169999999999999929e+01 2.213407577443829433e-01 6.495746528288472987e-01 7.083095327114088402e-01 7.833862454382872764e-01 8.901341030789063913e-01 9.977728009245083740e-01 1.246489765912389913e+00 1.296781373548102856e+00 1.425445279892856298e+00 1.492852054600168232e+00
1.180000000000000071e+01 2.187529077343475792e-01 6.317289256508146211e-01 6.942121645142879105e-01 7.661088673813158945e-01 8.745567781583805100e-01 9.777980890347470755e-01 1.235201227859233253e+00 1.283338813636730302e+00 1.411552199057361623e+00 1.467643229315769959e+00
1.190000000000000036e+01 1.935936881293066070e-01 5.008087404284408128e-01 5.811470039592645520e-01 6.302889138770105815e-01 7.335999602034654066e-01 8.274884954084351651e-01 1.158573110615582102e+00 1.194393155470628187e+00 1.283185016480754337e+00 1.298787600350822746e+00
1.200000000000000000e+01 -2.515174344480404067e-05 2.378347867992795239e-01 2.556094545512666016e-01 2.737332308924098623e-01 2.943291646515489024e-01 4.627463707991536501e-01 8.594344511497710171e-01 9.198505392835911731e-01 9.255835354584228680e-01 9.553772463083570754e-01
1.209999999999999964e+01 1.537218531137653499e-01 5.097355176509129615e-01 5.301262155937878084e-01 5.690890079921570033e-01 6.344885781401382596e-01 8.114060682785223522e-01 1.186586083164273164e+00 1.248655499416695847e+00 1.259329872561263386e+00 1.319135365059319609e+00
1.219999999999999929e+01 1.800688423045514464e-01 6.015646899857378660e-01 6.278921772395239520e-01 6.759296166006552031e-01 7.530461928387469639e-01 9.551324945049006754e-01 1.246372368054109003e+00 1.323516824369741052e+00 1.388636648382054251e+00 1.416666741367171634e+00
1.230000000000000071e+01 1.830670920052075434e-01 6.137145941267622140e-01 6.408986412895411044e-01 6.899877616780618617e-01 7.681363815152250085e-01 9.730574736286609072e-01 1.254986717633739479e+00 1.330929342173341468e+00 1.403838010639346656e+00 1.433329680143228035e+00
1.240000000000000036e+01 1.837763632328952290e-01 6.166440319353946320e-01 6.440414436840672385e-01 6.933724288826571547e-01 7.717756451161519315e-01 9.773284744327893625e-01 1.257086250722011078e+00 1.332648008392871786e+00 1.407469288410445607e+00 1.437493061546843753e+00
1.250000000000000000e+01 1.839314678393108027e-01 6.172841705919431821e-01 6.447290844354963690e-01 6.941166059522964060e-01 7.726126781657631781e-01 9.782688698159237584e-01 1.257484982094384751e+00 1.332875090807343454e+00 1.408359516244189313e+00 1.438541907527799424e+00
1.259999999999999964e+01 1.837695923001075038e-01 6.166035883716471933e-01 6.439991742211902404e-01 6.933435548856573538e-01 7.718799041657583571e-01 9.773049065026356841e-01 1.256826161030126565e+00 1.332082532999707247e+00 1.407787080770158017e+00 1.437927570351409168e+00
1.269999999999999929e+01 1.830475202295452630e-01 6.135987564241519587e-01 6.407738887213314527e-01 6.899050272002080764e-01 7.684482317994157929e-01 9.729827363155063580e-01 1.254195559716283936e+00 1.329233718629452499e+00 1.404833843642196767e+00 1.434639540086238396e+00
1.280000000000000071e+01 1.800131894494954865e-01 6.012464990912608220e-01 6.275076379249054925e-01 6.756970039148713081e-01 7.540521268123191456e-01 9.548126078249620230e-01 1.243611232141055067e+00 1.317958361405651591e+00 1.392552918800074480e+00 1.420952780667924076e+00
1.290000000000000036e+01 1.536147686314519034e-01 5.091042137265892054e-01 5.294127267668065073e-01 5.679631802188888079e-01 6.377746500477708969e-01 8.049577745887679381e-01 1.166674087735468213e+00 1.236205984485182485e+00 1.297707858243636103e+00 1.322352096770303298e+00
1.300000000000000000e+01 -3.131746804451547643e-05 2.353884684165204189e-01 2.549017298124389153e-01 2.692515239190798604e-01 2.975917712042232544e-01 4.410567148286466121e-01 8.469428278075996630e-01 8.833794445317221244e-01 9.120459590915978021e-01 9.518666041639020081e-01
1.309999999999999964e+01 1.555712493270419994e-01 5.515041362090334909e-01 5.693671973256684282e-01 5.835466572102048222e-01 6.397907846892002537e-01 8.534540936693831847e-01 1.148022202784346080e+00 1.171874015773424649e+00 1.217527687345933529e+00 1.265689222699938110e+00
1.319999999999999929e+01 1.805558585867478305e-01 6.699289467339868409e-01 6.854209036689521417e-01 7.089227495813478219e-01 7.852044436128352567e-01 9.993538357585551868e-01 1.207706529374225957e+00 1.250862714876526116e+00 1.281226447597828555e+00 1.363244063689583507e+00
1.330000000000000071e+01 1.834944993642699806e-01 6.855911463710443465e-01 7.009819239890011655e-01 7.256672162264532489e-01 8.050371391324920856e-01 1.017036520713783476e+00 1.214113361953317982e+00 1.262405321956375781e+00 1.292141448669602788e+00 1.377709573961430456e+00
1.340000000000000036e+01 1.841978498849140278e-01 6.894158599041573243e-01 7.047756077497825400e-01 7.297296210452888232e-01 8.099197728861311507e-01 1.021277591830238807e+00 1.215611926820820754e+00 1.265267182389347544e+00 1.294891953658553918e+00 1.381284567821242204e+00
1.350000000000000000e+01 1.843550198185606170e-01 6.903663234425477802e-01 7.056848896513814307e-01 7.306783201563613606e-01 8.112045171379014263e-01 1.022264354937271857e+00 1.215877228607300520e+00 1.265967580374156132e+00 1.295545042303688277e+00 1.382124885332995490e+00
1.359999999999999964e+01 1.842015705426012229e-01 6.897805857565649790e-01 7.050134150336243577e-01 7.298956703511227939e-01 8.106445547993291756e-01 1.021445937434114937e+00 1.215367578909391622e+00 1.265490589699285851e+00 1.295022199930393469e+00 1.381436821641413459e+00
1.369999999999999929e+01 1.835041142924953295e-01 6.866922641763851809e-01 7.016966286155967847e-01 7.261714345718723873e-01 8.072209398520214796e-01 1.017544897935953818e+00 1.213387717478340511e+00 1.263078700889542993e+00 1.292518075334246674e+00 1.378159573753462430e+00
1.380000000000000071e+01 1.805680712546244293e-01 6.736451613428592333e-01 6.877891363262039759e-01 7.106737061332919492e-01 7.924891992835751964e-01 1.001084012929170930e+00 1.205453181768653126e+00 1.253118972400600883e+00 1.282240274989966178e+00 1.364634432770944539e+00
1.390000000000000036e+01 1.551518286730777518e-01 5.712829965102752539e-01 5.813641487041883993e-01 5.965915571342130796e-01 6.714772685784443640e-01 8.676674392502419231e-01 1.148785472267649155e+00 1.182042480581477317e+00 1.208827438016873090e+00 1.272751099808847153e+00
1.400000000000000000e+01 -3.435038070128592020e-05 2.639898178919251603e-01 2.738181847727229612e-01 2.880965785294308801e-01 3.107534161657385385e-01 5.089005803024253538e-01 9.127521790374214516e-01 9.324566247301276922e-01 9.429482019234096679e-01 9.618303331153922331e-01
1.409999999999999964e+01 2.265946706225996921e-01 7.173910954481670377e-01 7.451698912780321260e-01 7.576096974672533735e-01 8.377544541658181743e-01 1.046501417951565927e+00 1.223012718201889282e+00 1.288401615735374817e+00 1.326778427957401751e+00 1.382091263301991058e+00
1.419999999999999929e+01 2.601518123781604297e-01 8.688025174077836921e-01 8.877900321431486663e-01 9.057536703996892369e-01 9.870104868487079575e-01 1.248228014374200168e+00 1.362608157381936635e+00 1.431745707812875246e+00 1.496092096952774453e+00 1.570521417779898954e+00
1.430000000000000071e+01 2.640114734381242556e-01 8.851507498517543482e-01 9.034171476294656777e-01 9.218073330918009622e-01 1.000379079734543986e+00 1.268055383397895808e+00 1.375052643333448010e+00 1.448876434612990094e+00 1.513305121106922169e+00 1.585948456149053554e+00
1.440000000000000036e+01 2.649262879464064357e-01 8.888969662696211138e-01 9.070601602372342365e-01 9.255303985929982380e-01 1.003437109052490950e+00 1.272592502182031682e+00 1.377816675857154172e+00 1.452852599296905023e+00 1.517505930143667081e+00 1.589479033764353177e+00
1.450000000000000000e+01 2.651084468789425275e-01 8.895663582848384321e-01 9.077698122643056422e-01 9.262168792967525599e-01 1.004036298453208298e+00 1.273440324610571883e+00 1.378377794643081966e+00 1.453622444754361975e+00 1.518343841047012033e+00 1.590117035554181601e+00
1.459999999999999964e+01 2.648492553020010964e-01 8.883244651988819740e-01 9.067091080818300286e-01 9.250293163701747146e-01 1.003165105824807224e+00 1.272037996560009043e+00 1.377665625976982389e+00 1.452460433996421996e+00 1.517139433075282096e+00 1.588965790955437773e+00
1.469999999999999929e+01 2.637742523367342384e-01 8.834186204706749868e-01 9.023556628016318193e-01 9.202849162439045161e-01 9.995540437229742947e-01 1.266373511188283230e+00 1.374655713406582880e+00 1.447712236245459083e+00 1.512192779624976557e+00 1.584411988108752167e+00
1.480000000000000071e+01 2.592934123420005954e-01 8.629483940854256740e-01 8.842041344377423728e-01 9.005244886110729263e-01 9.841910005111701443e-01 1.242509670021479717e+00 1.362125707569651567e+00 1.428105101841177005e+00 1.492187954219452273e+00 1.565540409963064317e+00
1.490000000000000036e+01 2.202704152725970810e-01 6.947990559916206177e-01 7.288333614097515234e-01 7.379046440410277352e-01 8.278516723517599374e-01 1.027974316998331972e+00 1.248728436548585341e+00 1.282550844621839214e+00 1.317707179315679378e+00 1.394035577193798670e+00
1.500000000000000000e+01 -3.418040057915245093e-05 3.395136834286187622e-01 2.866582301128722809e-01 3.152415298686975231e-01 2.994745023688361041e-01 5.635254875570095967e-01 9.930744468501240263e-01 1.013214230270771399e+00 1.022643861212282790e+00 1.043512550473759681e+00
1.509999999999999964e+01 1.778474805921714530e-01 7.123004245915276478e-01 7.523322862528980526e-01 7.967128170993228453e-01 8.568932097519161850e-01 1.036830513734433801e+00 1.214552380167751355e+00 1.282198188006130168e+00 1.350235327671879038e+00 1.382551735929325787e+00
1.519999999999999929e+01 2.084590107732709197e-01 8.254501649586251100e-01 8.680937661972245589e-01 9.155474795513482977e-01 9.961222721451157280e-01 1.181117607171937811e+00 1.272345281112142068e+00 1.388572297915424469e+00 1.449234178614829727e+00 1.499177492520629151e+00
1.530000000000000071e+01 2.120518833722063179e-01 8.383957427599744161e-01 8.811462889198521387e-01 9.282763837011331898e-01 1.010484775860134965e+00 1.196488212678533003e+00 1.279815265652265222e+00 1.402022527566075372e+00 1.462795123329936331e+00 1.513696609829329631e+00
1.540000000000000036e+01 2.129027025565600473e-01 8.414436028281800928e-01 8.842114162003940070e-01 9.312341847329391742e-01 1.013855926593312029e+00 1.200089672404889285e+00 1.281616851387934020e+00 1.405266054488715666e+00 1.466078227563737624e+00 1.517198920630822512e+00
1.550000000000000000e+01 2.130848522295584191e-01 8.421061149627279141e-01 8.848700711160829568e-01 9.318524207653472446e-01 1.014669044108094109e+00 1.200892890426798365e+00 1.282030320525172851e+00 1.406049457233956135e+00 1.466827298699634463e+00 1.518053349645121397e+00
1.559999999999999964e+01 2.128802144761178516e-01 8.414038779174122240e-01 8.841444660583769322e-01 9.311108808522045033e-01 1.014113859468715351e+00 1.200119698787160738e+00 1.281665861509264426e+00 1.405501224118909764e+00 1.466149562272626383e+00 1.517484207529125495e+00
1.569999999999999929e+01 2.119874276911878630e-01 8.382874181983034356e-01 8.809553379533812123e-01 9.279146283609617241e-01 1.011280455554580682e+00 1.196576369891963809e+00 1.279968811366245296e+00 1.402749290789651049e+00 1.463019641544533345e+00 1.514571057559080502e+00
1.580000000000000071e+01 2.082829686574867167e-01 8.252205072775646855e-01 8.675799884445970500e-01 9.144538107965921592e-01 9.990125131134820480e-01 1.181355733779957173e+00 1.272915064131281859e+00 1.391221577211933846e+00 1.450078601858450833e+00 1.502279606763974984e+00
1.590000000000000036e+01 1.777631009288640762e-01 7.128741015239400403e-01 7.512594444461075938e-01 7.930019079987483677e-01 8.747858915910876609e-01 1.031506673233156812e+00 1.216796591928878568e+00 1.299093014201296858e+00 1.353745534467343914e+00 1.400617657097626534e+00


==> anc/supplementary/braiding/path1_wfn/phases.txt <==
1       0.525378433064288
2       0.534848619553963
5       0.536523648060996
10      0.536730412857974
50      0.536794916671862
100     0.536796919508822


==> anc/supplementary/braiding/path2_r=4.1/V=0.1/phases.txt <==
1   0.528061253040192
2   0.49875514865983
5   0.493357395324376
10  0.490479966807629
50  0.489485213247597
100 0.48945340684362


==> anc/supplementary/braiding/path2_r=4.1/V=0.1/spectrum_ab.txt <==
0.000000000000000000e+00 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
1.000000000000000021e-02 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
2.000000000000000042e-02 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
2.999999999999999889e-02 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
4.000000000000000083e-02 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
5.000000000000000278e-02 -1.827009396947385758e-05 1.674886098916143762e-02 1.407586670915818641e-02 1.300016526695945383e-02 1.359493450039583363e-02 1.335826846071803270e-02 3.079663448265814590e-02 2.911672708657626202e-02 2.927102954399223370e-02 2.967648506234038877e-02
5.999999999999999778e-02 -1.827009396947385758e-05 1.674886098916143762e-02 1.407586670915818641e-02 1.300016526695945383e-02 1.359493450039583363e-02 1.335826846071803270e-02 3.079663448265814590e-02 2.911672708657626202e-02 2.927102954399223370e-02 2.967648506234038877e-02
7.000000000000000666e-02 -4.747566147806417076e-06 1.675684833678649927e-02 1.408778664583560519e-02 1.301294346483413376e-02 1.360782563426277819e-02 1.337116933924337517e-02 3.079653129054072541e-02 2.911388726915007524e-02 2.926833582002627207e-02 2.967492266472218990e-02
8.000000000000000167e-02 8.750182144523716357e-06 1.676484829821368178e-02 1.409970195575862423e-02 1.302569395539513071e-02 1.362071348875010073e-02 1.338405780108853881e-02 3.079642204184304677e-02 2.911102785926425116e-02 2.926562173418489551e-02 2.967333889604709118e-02
8.999999999999999667e-02 3.567120005357357854e-05 1.678088587345598695e-02 1.412351871725917550e-02 1.305111192038065776e-02 1.364647927490988434e-02 1.340979743503481307e-02 3.079618521809443163e-02 2.910525022056243208e-02 2.926013253209707940e-02 2.967010702080927556e-02
1.000000000000000056e-01 4.909440032067779227e-05 1.678892339155023741e-02 1.413542017862816358e-02 1.306377945365254194e-02 1.365935715830818645e-02 1.342264858835532162e-02 3.079605756390545179e-02 2.910233197065517641e-02 2.925735744307092490e-02 2.966845880520404752e-02
1.100000000000000006e-01 8.921434945557422242e-05 1.681311028859763107e-02 1.310161665738713600e-02 1.417109693220508851e-02 1.346112729373134635e-02 1.369797043050729329e-02 3.079563714785798698e-02 2.909345937255489525e-02 2.924891038142127600e-02 2.966338441493714118e-02
1.199999999999999956e-01 1.158359278107140453e-04 1.682929635020427930e-02 1.419485843943690817e-02 1.312670401108984551e-02 1.372369530199772647e-02 1.348671739398039741e-02 3.079532525006664287e-02 2.908744599535600939e-02 2.924317763838179748e-02 2.965989286355349974e-02
1.300000000000000044e-01 1.555800269663003114e-04 1.685366664912982260e-02 1.316412973411572492e-02 1.423046624627356989e-02 1.352500886283259859e-02 1.376225588497759222e-02 2.907827825283117174e-02 2.923442671371637505e-02 2.965449163789512371e-02 3.079480913788392588e-02
1.400000000000000133e-01 1.950973858917101665e-04 1.687814519107312672e-02 1.320131027710986366e-02 1.426603272397808549e-02 1.380078334014301668e-02 1.356318779256176013e-02 3.079423408358803599e-02 2.906893304828891272e-02 2.922549389454027688e-02 2.964889264855792225e-02
1.499999999999999944e-01 2.474329117775532104e-04 1.691094924732283039e-02 1.325050556418429400e-02 1.431339036906598833e-02 1.385209938550249244e-02 1.361391779578439987e-02 3.079337362311290044e-02 2.905619624209752200e-02 2.921330103245564289e-02 2.964111772910958675e-02
1.600000000000000033e-01 3.122799158291356689e-04 1.695221643621165619e-02 1.331139671165239811e-02 1.437248382210851334e-02 1.391615256718841537e-02 1.367704846481729471e-02 3.079214340201459274e-02 2.903982989089985353e-02 2.919760696020991600e-02 2.963089804614496905e-02
1.700000000000000122e-01 3.764870543274588207e-04 1.699376870446380611e-02 1.337162639795673978e-02 1.443146164519551466e-02 1.398009588132774483e-02 1.373986588752223841e-02 3.079073600444058242e-02 2.902296755245695886e-02 2.918141066969201156e-02 2.962011764377753958e-02
1.799999999999999933e-01 4.400502470713859638e-04 1.703559932094431822e-02 1.343120485426861632e-02 1.449032302201617647e-02 1.404391992540394984e-02 1.380237012704498174e-02 3.078914555498418054e-02 2.900560801932146673e-02 2.916471325907812190e-02 2.960877276244512982e-02
1.900000000000000022e-01 5.154704178394139708e-04 1.708615382182795267e-02 1.350185538385480395e-02 1.456080141410444513e-02 1.412033664235795918e-02 1.387696208977056735e-02 3.078698691577681779e-02 2.898411864976326024e-02 2.914401631552409125e-02 2.959440930179168747e-02
2.000000000000000111e-01 6.022722421671928162e-04 1.714561208895723152e-02 1.358314505091008650e-02 1.464280906452496145e-02 1.420922725028141154e-02 1.396341705427777379e-02 3.078411024733061427e-02 2.895813817370478799e-02 2.911896186061547001e-02 2.957661270874871462e-02
2.099999999999999922e-01 6.877842109057353539e-04 1.720556656009110397e-02 1.366324658558052720e-02 1.472457835829537286e-02 1.429780352718759175e-02 1.404926007070364004e-02 3.078083141776765883e-02 2.893117551440152133e-02 2.909293182768450670e-02 2.955769172664814842e-02
2.200000000000000011e-01 7.839195580026198052e-04 1.727466810214533383e-02 1.375338689447369589e-02 1.481772980792893726e-02 1.439860335491383557e-02 1.414661799465061556e-02 2.889915510618229141e-02 2.906199155396368972e-02 2.953468609915946286e-02 3.077656942022263462e-02
2.300000000000000100e-01 8.783418365672034621e-04 1.734436179713553031e-02 1.384208834228255192e-02 1.491055256514353493e-02 1.449889219266485563e-02 1.424317824579479121e-02 2.886584516054127580e-02 2.902978333173343237e-02 2.951020372187652258e-02 3.077173325504135165e-02
2.399999999999999911e-01 9.825013463578553645e-04 1.742343711649976812e-02 1.394023650944858569e-02 1.501457090532195768e-02 1.461103804200377006e-02 1.435085491416068261e-02 2.882682658458598016e-02 2.899203759692452198e-02 2.948089502259512024e-02 3.076557364096800876e-02
2.500000000000000000e-01 1.095646054524202677e-03 1.751207914461265502e-02 1.404735908515626804e-02 1.512961902736537946e-02 1.473471089728981692e-02 1.446930959548319538e-02 2.878155051805440443e-02 2.894822659877532497e-02 2.944613957947650115e-02 3.075779341957548749e-02
2.600000000000000089e-01 1.206041690589318947e-03 1.415256860905829070e-02 1.458651161607015488e-02 1.485730261769188480e-02 1.524408331056096612e-02 1.760148430251761223e-02 2.873424849665291367e-02 2.890245275016570942e-02 2.940908618230762481e-02 3.074897944804995398e-02
2.700000000000000178e-01 1.324272852863326438e-03 1.426623242918619375e-02 1.471397910514946061e-02 1.499079081601982846e-02 1.536928039365756220e-02 1.770063875946918663e-02 2.867987493146612055e-02 2.884984389650107478e-02 2.936568768152754763e-02 3.073803212912762026e-02
2.800000000000000266e-01 1.449389857991780634e-03 1.438793211372472493e-02 1.485128291814366217e-02 1.513465382265031037e-02 1.550495032605672500e-02 1.780968094265154844e-02 2.861776199617189348e-02 2.878976867235151851e-02 2.931521419971059098e-02 3.072452290509380610e-02
2.899999999999999800e-01 1.570441542672991724e-03 1.450741083212963266e-02 1.498674055501248922e-02 1.527654977827661888e-02 1.563960294207982979e-02 1.791953214869374672e-02 2.855273592014745745e-02 2.872691040951636660e-02 2.926150803614833984e-02 3.070930434322818869e-02
2.999999999999999889e-01 1.696955459058048510e-03 1.803932813863259182e-02 1.463452909952573343e-02 1.578423726951637060e-02 1.542791737751994866e-02 1.513137742541495294e-02 2.847901397797404990e-02 2.865569744880988590e-02 2.919972455498538386e-02 3.069080504283265565e-02
3.099999999999999978e-01 1.818622991802456342e-03 1.815981549980391282e-02 1.475941492580052326e-02 1.592747564404382518e-02 1.557671956632780338e-02 1.527379054170784067e-02 2.840190047788653319e-02 2.858127315260161269e-02 2.913425105302046292e-02 3.067012919877615956e-02
3.200000000000000067e-01 1.944192828056113881e-03 1.829019018315757375e-02 1.489158793955151945e-02 1.608003457289329530e-02 1.542463257218280870e-02 1.573398752555166952e-02 2.831508870819229168e-02 2.849757314609986658e-02 2.905968711060824550e-02 3.064533627151458384e-02
3.300000000000000155e-01 2.072414996129550227e-03 1.843040271565827767e-02 1.503070677084584507e-02 1.624136018030129455e-02 1.558329180277339895e-02 1.589895564057448515e-02 2.821778291188333648e-02 2.897522740209645259e-02 2.840386492374050165e-02 3.061575674954443091e-02
3.400000000000000244e-01 2.194069915034606560e-03 1.857095416484079442e-02 1.516738922847734802e-02 1.640028084507796566e-02 1.573883408049909019e-02 1.606018634022601810e-02 2.811609131966051611e-02 2.888615150556192099e-02 2.830605822027910251e-02 3.058293683894730552e-02
3.499999999999999778e-01 2.309132777693873907e-03 1.871163200031869880e-02 1.530173895712007986e-02 1.655658464509255842e-02 1.589119724212368495e-02 1.621761975274270753e-02 2.801008232182839591e-02 2.879258015093589390e-02 2.820423443424016977e-02 3.054673453862177812e-02
3.599999999999999867e-01 2.424582248205044838e-03 1.886158245152751156e-02 1.544254212850448491e-02 1.605014014183118662e-02 1.672018326632975990e-02 1.638131542782914757e-02 2.789233834335165182e-02 2.809129798440074613e-02 2.868795890791132897e-02 3.050417876116377075e-02
3.699999999999999956e-01 2.538998176379982877e-03 1.902048595324353983e-02 1.558933908212500018e-02 1.621487843134068740e-02 1.689019022212485260e-02 1.655041108322641286e-02 2.776208078466123330e-02 2.857153302552600110e-02 2.796654822807344634e-02 3.045412703373784336e-02
3.800000000000000044e-01 2.644915955743930465e-03 1.917862310371490353e-02 1.573321466497702367e-02 1.637524805002812944e-02 1.705597112601437218e-02 1.671448794417404113e-02 2.762666604165565920e-02 2.844987839764244464e-02 2.783706213977589494e-02 3.039840560155018107e-02
3.900000000000000133e-01 2.747815983129164689e-03 1.588227423008240977e-02 1.654016233686483178e-02 1.688269429951885087e-02 1.722657843083663654e-02 1.934482740443959833e-02 2.747786235819011172e-02 2.769500050039163525e-02 2.831559841701333444e-02 3.033180940839884376e-02
4.000000000000000222e-01 2.836290459300026823e-03 1.601981282646152555e-02 1.669116793348711381e-02 1.703627908018345502e-02 1.738276915064220635e-02 1.950023137283101587e-02 2.733241333764974482e-02 2.818383575207359867e-02 2.755635926332763302e-02 3.025923323262049228e-02
4.099999999999999756e-01 2.925205819921963823e-03 1.616957941515638833e-02 1.685431373061784324e-02 1.755133322636716689e-02 1.720177017088556082e-02 1.967160749320870025e-02 2.716448506553444803e-02 2.739654242163345674e-02 2.803116080465754834e-02 3.016139753141730551e-02
4.199999999999999845e-01 2.999789925463521457e-03 1.630734141890400821e-02 1.700321595584259812e-02 1.770487869112917848e-02 1.735242857299570951e-02 1.983118414176315500e-02 2.700046987844650220e-02 2.724069275526373735e-02 2.788152147225783292e-02 3.004339682923128432e-02
4.299999999999999933e-01 3.068400117478009299e-03 1.644805776246143977e-02 1.715420176852032463e-02 1.786014402137332466e-02 1.750482346940646083e-02 1.999607383423456994e-02 2.682250661565861380e-02 2.707184135469878003e-02 2.771858973678009014e-02 2.988121276672949661e-02
4.400000000000000022e-01 3.126701230891213660e-03 1.658354620929787873e-02 1.729858261255723395e-02 1.800808602539848841e-02 1.765018668560069254e-02 2.015664161982932967e-02 2.663998526123544444e-02 2.689891642004637110e-02 2.755085691375696449e-02 2.967865760408445325e-02
4.500000000000000111e-01 3.177033963901748897e-03 1.672002571677838612e-02 1.744311448925925032e-02 1.815552710358435753e-02 1.779530353362663436e-02 2.032019981255576979e-02 2.644343348333257071e-02 2.671295880759714386e-02 2.736946903824338806e-02 2.943422664274146852e-02
4.600000000000000200e-01 3.214466791741075070e-03 1.684334696083515659e-02 1.757300955624224031e-02 1.792531707850281847e-02 1.828734871993728528e-02 2.046961496607537997e-02 2.625302523201569760e-02 2.719292198238233704e-02 2.653304723541426158e-02 2.918627575385555548e-02
4.699999999999999734e-01 3.243053740083202702e-03 1.696592440333082735e-02 1.770153501285578329e-02 1.841699628416538018e-02 1.805347024091012720e-02 2.061977220681243325e-02 2.604932346309116534e-02 2.634080406717032030e-02 2.700304041393180102e-02 2.891851027888145756e-02
4.799999999999999822e-01 3.260666852118111487e-03 1.708047615384732099e-02 1.782117047093072226e-02 1.853681591014117933e-02 1.817215707065782462e-02 2.076177578737569904e-02 2.584294368059751948e-02 2.614624859523130909e-02 2.680947262691954144e-02 2.864939255038117735e-02
4.899999999999999911e-01 3.267428710456156318e-03 1.718636701814113543e-02 1.793136819656869843e-02 1.864626785450839569e-02 1.828072940981608982e-02 2.089481105313101619e-02 2.563463755287118812e-02 2.595006934536256415e-02 2.661274544141809320e-02 2.838212108018043148e-02
5.000000000000000000e-01 3.263461279543343821e-03 1.728294762710635285e-02 1.803150450172899544e-02 1.874475767599923653e-02 1.837842628682037974e-02 2.101815246073394927e-02 2.542522526930777321e-02 2.575301490823520348e-02 2.641346496186993895e-02 2.811861870404024077e-02
5.100000000000000089e-01 3.248884511143785778e-03 1.736955912980135686e-02 1.812087093796500500e-02 1.883163560258621291e-02 1.846436211078509443e-02 2.113120614176339923e-02 2.521560130503710390e-02 2.555589915688789501e-02 2.621233576071612878e-02 2.786014574957309392e-02
5.200000000000000178e-01 3.223815242813492937e-03 1.744553758276078462e-02 1.819866624080642564e-02 1.890620052390850139e-02 1.853751868111570833e-02 2.123354993102082380e-02 2.500673988375668941e-02 2.535960592790380969e-02 2.601017620096477898e-02 2.760759839610203020e-02
5.300000000000000266e-01 3.188366383423026605e-03 1.751021834890433351e-02 1.826398997649560443e-02 1.896770799633412316e-02 1.859674596171048688e-02 2.132496387441442168e-02 2.479969928445778168e-02 2.516509216373367594e-02 2.580792621884303584e-02 2.736166488988538148e-02
5.400000000000000355e-01 3.142646378284610475e-03 1.756294083553703797e-02 1.831583911453994046e-02 1.901538012318712903e-02 1.864077885984125049e-02 2.140544320677139831e-02 2.459562374141771937e-02 2.497338802058412729e-02 2.560664441027461768e-02 2.712291842306625150e-02
5.500000000000000444e-01 3.089793237192006454e-03 1.760135758059980238e-02 1.835160985906370348e-02 1.866731745252171032e-02 1.904712239394261084e-02 2.147194905085987940e-02 2.440561590197628389e-02 2.479487125738672956e-02 2.541738083889097041e-02 2.690324240207263642e-02
5.600000000000000533e-01 3.024338438002672873e-03 1.762890259926625305e-02 1.837391930441345522e-02 1.867787158754266597e-02 1.906548546750483006e-02 2.153182358940834706e-02 2.421092269574135619e-02 2.461185616010019145e-02 2.522139888155171608e-02 2.668001331993254815e-02
5.699999999999999512e-01 2.952912131655116307e-03 1.764227123627397018e-02 1.837939212802315592e-02 1.906787396072333329e-02 1.867027980566065073e-02 2.157947804428631336e-02 2.403222987798046481e-02 2.444370673806738753e-02 2.503944087971785373e-02 2.647605541362289816e-02
5.799999999999999600e-01 2.872557536478614979e-03 1.764265741841147817e-02 1.836837906098541182e-02 1.905483256499138772e-02 1.864464440770388642e-02 2.161852767797209016e-02 2.386085376109037259e-02 2.428216257053458435e-02 2.486271765589469565e-02 2.628054508001653397e-02
5.899999999999999689e-01 2.788263855841459360e-03 1.763061853263769505e-02 1.834167166812634281e-02 1.860321034336670162e-02 1.902756077923288547e-02 2.164784364807393474e-02 2.370632101133275313e-02 2.413610735309112271e-02 2.470109795168068043e-02 2.610366492239599850e-02
5.999999999999999778e-01 2.690733966020525999e-03 1.760439495970873847e-02 1.898233084651414562e-02 1.829517827576533986e-02 1.854122021720555624e-02 2.167078188112412859e-02 2.592640287510156183e-02 2.355255355581077972e-02 2.399018679588629452e-02 2.453760811424312085e-02
6.099999999999999867e-01 2.596080563194499459e-03 1.756883760610320616e-02 1.823674177472242239e-02 1.847008106249894629e-02 1.892702637529964510e-02 2.168421189588880596e-02 2.577659915540171306e-02 2.342396202905216301e-02 2.386745329300120344e-02 2.439829763650350203e-02
6.199999999999999956e-01 2.488308934120162571e-03 1.751842571253564226e-02 1.815671472084732369e-02 1.885278662651986362e-02 1.837917580953106131e-02 2.169074356497907585e-02 2.562764913569126612e-02 2.329783419824325852e-02 2.374610576604272924e-02 2.425872300799941650e-02
6.300000000000000044e-01 2.379444797478002128e-03 1.745849153070094459e-02 1.876765765811082634e-02 1.806344694843517451e-02 1.827931836752194616e-02 2.168904739681697807e-02 2.549663573120379209e-02 2.318877078670703376e-02 2.364000528687917185e-02 2.413503501904143769e-02
6.400000000000000133e-01 2.263752657313625790e-03 1.738632853766504047e-02 1.866795325027595029e-02 1.795280382432232896e-02 1.816660867652590897e-02 2.167889919015144815e-02 2.537547040694532532e-02 2.308991416015947901e-02 2.354241526684711094e-02 2.401982401886079699e-02
6.500000000000000222e-01 2.148672373677379312e-03 1.730700020222251598e-02 1.856100959098187092e-02 1.783302837269687066e-02 1.804937127449832840e-02 2.166076809569926140e-02 2.527075474590299506e-02 2.300644391920928997e-02 2.345845839657127729e-02 2.391958716815699437e-02
6.600000000000000311e-01 2.035367560850230139e-03 1.722234984481623918e-02 1.844955472193140697e-02 1.770752568122660117e-02 1.793001270310729672e-02 2.163544436161811760e-02 2.518098110065613779e-02 2.293669537824643417e-02 2.338672651782780151e-02 2.383315600936406625e-02
6.700000000000000400e-01 1.916855912617410973e-03 1.712748724087103866e-02 1.832772760023406236e-02 1.757005781081645568e-02 1.780177564100984475e-02 2.160140402929548384e-02 2.509941206912887079e-02 2.287509885484507663e-02 2.332171352008892765e-02 2.375424373388313262e-02
6.800000000000000488e-01 1.793172973514813246e-03 1.702207832361013473e-02 1.819609551314238516e-02 1.742165330821162511e-02 1.766489625111265435e-02 2.155815441395922752e-02 2.502602488845432835e-02 2.282140798139607740e-02 2.326333572763818885e-02 2.368297125825570212e-02
6.899999999999999467e-01 1.673102148894321664e-03 1.691379220628197802e-02 1.806497091002754948e-02 1.727432738662031467e-02 1.752958327427585686e-02 2.150925042341646914e-02 2.496480568534721958e-02 2.277805063661053966e-02 2.321472062580807669e-02 2.362335298740370418e-02
6.999999999999999556e-01 1.557629494841732956e-03 1.680425835439114390e-02 1.793658549092186361e-02 1.713086649147326640e-02 1.739764640403062765e-02 2.145647167388311030e-02 2.491409559723168493e-02 2.274318979034422802e-02 2.317452437406806662e-02 2.357388552806757506e-02
7.099999999999999645e-01 1.438351824286307002e-03 1.668559427684009749e-02 1.780231918720588669e-02 1.698194663738965618e-02 1.725992959715902386e-02 2.139679656580577294e-02 2.486910100265430842e-02 2.271302941456424668e-02 2.313894197298728764e-02 2.352994996521725821e-02
7.199999999999999734e-01 1.324894716768556689e-03 1.656749442984633766e-02 1.767358945957542976e-02 1.684046851279137960e-02 1.712794655356155576e-02 2.133589405682434492e-02 2.483244116807383980e-02 2.268888706783742798e-02 2.311004107738849275e-02 2.349413062127022819e-02
7.299999999999999822e-01 1.208238948610800955e-03 1.754065584885175846e-02 1.644075976560583144e-02 1.669587610254416946e-02 1.699157613248598528e-02 2.126978891701200233e-02 2.480024727301089263e-02 2.266782892242159494e-02 2.308476416489052899e-02 2.346265532772497803e-02
7.399999999999999911e-01 1.098513245171938921e-03 1.741542626440062413e-02 1.631676591272536447e-02 1.656109044837644415e-02 1.686295794388731339e-02 2.120499712871844189e-02 2.477446629688052904e-02 2.265084892324214366e-02 2.306462595120454054e-02 2.343742437678381779e-02
7.500000000000000000e-01 9.964608199559588271e-04 1.729901927636076295e-02 1.619753170991365676e-02 1.643691730254421418e-02 1.674322417746353098e-02 2.114293296561690905e-02 2.475396540146864582e-02 2.263705133615991419e-02 2.304870651610478605e-02 2.341732654253942184e-02
7.600000000000000089e-01 8.922300791717057995e-04 1.718037306933221930e-02 1.607226186502730414e-02 1.631119723090957915e-02 1.662097923880024447e-02 2.107815409911693166e-02 2.473611326998229401e-02 2.262457334541368575e-02 2.303493851591262992e-02 2.339977576185389707e-02
7.700000000000000178e-01 7.965713343637143831e-04 1.707182630511772450e-02 1.595462698692626247e-02 1.619661170583865453e-02 1.650893240276083210e-02 2.101777128900867916e-02 2.472219092242746233e-02 2.261429541600955967e-02 2.302428402366164112e-02 2.338602856839468516e-02
7.800000000000000266e-01 7.100777691205508151e-04 1.697403841449056372e-02 1.584643826632798486e-02 1.609347014845908044e-02 1.640780334116473047e-02 2.096261672152962413e-02 2.471143179338337881e-02 2.260579933091596064e-02 2.301611622906438517e-02 2.337534137052901459e-02
7.900000000000000355e-01 6.222144211537761899e-04 1.687510646547906584e-02 1.573509844301135274e-02 1.598897106456767872e-02 1.630529245766999466e-02 2.090621662067735156e-02 2.470211635293320315e-02 2.259781398330869620e-02 2.300910512124583820e-02 2.336601240468414581e-02
8.000000000000000444e-01 5.442162666321438084e-04 1.563528996928562759e-02 1.678765827378795802e-02 1.589631495112286963e-02 1.621449991409650709e-02 2.085595300678032282e-02 2.469509169337161247e-02 2.259118419809333367e-02 2.300386633137703127e-02 2.335890082938859441e-02
8.100000000000000533e-01 4.651802923392302311e-04 1.553342435711362567e-02 1.669943117016544146e-02 1.580243934655919946e-02 1.612271265635036380e-02 2.080492970219539883e-02 2.468906731091117732e-02 2.258483903264144402e-02 2.299941646039750306e-02 2.335271512571270372e-02
8.199999999999999512e-01 3.966131185104041054e-04 1.544458788663212803e-02 1.662321725038039266e-02 1.572095737680645131e-02 1.604326225543789564e-02 2.076065532174686812e-02 2.468466342527922061e-02 2.257959528433885893e-02 2.299619615614046861e-02 2.334811073901818523e-02
8.299999999999999600e-01 3.388967099897827748e-04 1.536955014826689100e-02 1.655930585213897729e-02 1.565231667867694049e-02 1.597651483060803790e-02 2.072341848580331464e-02 2.468150672056363196e-02 2.257534497693789236e-02 2.299390991062665035e-02 2.334474125882313178e-02
8.399999999999999689e-01 2.806577614461042689e-04 1.529364594557026426e-02 1.649504313950601875e-02 1.558299219845121937e-02 1.590928284932566217e-02 2.068590172697561125e-02 2.467879863117329597e-02 2.257119016489412752e-02 2.299196778437668717e-02 2.334177747068881884e-02
8.499999999999999778e-01 2.218982596770404183e-04 1.643043934527718339e-02 1.521691770161425969e-02 1.551297739949711145e-02 1.584157021989977820e-02 2.064813261102476857e-02 2.467652265931769007e-02 2.256711966587120199e-02 2.299035396545759044e-02 2.333920165314281106e-02
8.599999999999999867e-01 1.745172090853003527e-04 1.637851692671390275e-02 1.515496810676047849e-02 1.545646672704826044e-02 1.578705617961900787e-02 2.061775349015210201e-02 2.467500211986115369e-02 2.256391709138654000e-02 2.298928882263960582e-02 2.333740867783563530e-02
8.699999999999999956e-01 1.387642573518951263e-04 1.510818739097110654e-02 1.633943827463034751e-02 1.541379288756491300e-02 1.574597090523095072e-02 2.059488222531688506e-02 2.467403150385435312e-02 2.256154338256701267e-02 2.298861659148974945e-02 2.333621437800871903e-02
8.800000000000000044e-01 1.028256558034202820e-04 1.630024415292784939e-02 1.506114184818786381e-02 1.537087046726214566e-02 1.570471496550230814e-02 2.057194244382798062e-02 2.467320265938199864e-02 2.255919175128743431e-02 2.298804926745492277e-02 2.333514501266441277e-02
8.900000000000000133e-01 7.876366868459242984e-05 1.502963448433846175e-02 1.627405133524992623e-02 1.534211792660781712e-02 1.567711640918920471e-02 2.055661378875598549e-02 2.467272720872035197e-02 2.255763537565223797e-02 2.298772774029562288e-02 2.333449975700431847e-02
9.000000000000000222e-01 4.251664044507607937e-05 1.498216288497182351e-02 1.623466804038172992e-02 1.529878372615730425e-02 1.563557698153746067e-02 2.053357141316352122e-02 2.467212725684064800e-02 2.255531661771159949e-02 2.298732812295735048e-02 2.333363076283155937e-02
9.100000000000000311e-01 3.039328479983513176e-05 1.496628382393138529e-02 1.622151538456415368e-02 1.528428445879872685e-02 1.562169280496720353e-02 2.052587819686869236e-02 2.467195698212139646e-02 2.255454767156072834e-02 2.333336695662488816e-02 2.298721649621654484e-02
9.200000000000000400e-01 6.085154733867149769e-06 1.493444429217665424e-02 1.619517301028416609e-02 1.525520452255588189e-02 1.559386798360506109e-02 2.051047423036832587e-02 2.467166027786244636e-02 2.255301538921555826e-02 2.333287737136403861e-02 2.298702491770176701e-02
9.300000000000000488e-01 -6.099586075943694233e-06 1.618198337820294513e-02 1.491848426930035033e-02 1.524062399932810119e-02 1.557992736632298619e-02 2.050276384170321431e-02 2.467153361080592910e-02 2.255225194074010273e-02 2.298694473677500780e-02 2.333265134180076764e-02
9.399999999999999467e-01 -1.830475540071109565e-05 1.490249770048206884e-02 1.616878150452822488e-02 1.522601654142975540e-02 1.556596796249665703e-02 2.049504808803825906e-02 2.467142124267926798e-02 2.255149021398063572e-02 2.333243765479321372e-02 2.298687480915729067e-02
9.499999999999999556e-01 -1.830475540071109565e-05 1.490249770048206884e-02 1.616878150452822488e-02 1.522601654142975540e-02 1.556596796249665703e-02 2.049504808803825906e-02 2.467142124267926798e-02 2.255149021398063572e-02 2.333243765479321372e-02 2.298687480915729067e-02
9.599999999999999645e-01 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
9.699999999999999734e-01 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
9.799999999999999822e-01 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
9.899999999999999911e-01 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
1.000000000000000000e+00 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
1.010000000000000009e+00 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
1.020000000000000018e+00 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
1.030000000000000027e+00 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
1.040000000000000036e+00 -3.053033588330898701e-05 1.488648480080228924e-02 1.615556742921516950e-02 1.521138222983974692e-02 1.555198978584175495e-02 2.048732714651034167e-02 2.467132305650333521e-02 2.255073015536509726e-02 2.298681502213631780e-02 2.333223618676233055e-02
1.050000000000000044e+00 -1.541370846080146437e-05 1.489796169139470487e-02 1.616438452638317702e-02 1.522179436829481682e-02 1.556149757408548974e-02 2.049477297913116641e-02 2.467401479767447267e-02 2.255237841919162378e-02 2.298740063976148496e-02 2.333371622212055199e-02
1.060000000000000053e+00 -1.541370846080146437e-05 1.489796169139470487e-02 1.616438452638317702e-02 1.522179436829481682e-02 1.556149757408548974e-02 2.049477297913116641e-02 2.467401479767447267e-02 2.255237841919162378e-02 2.298740063976148496e-02 2.333371622212055199e-02
1.070000000000000062e+00 -3.164396235980299328e-07 1.490940332935992464e-02 1.617320374909330186e-02 1.523217881105173865e-02 1.557099087720094886e-02 2.050222707007556475e-02 2.467671204040614019e-02 2.255402465555543870e-02 2.333519499450186982e-02 2.298798376455325407e-02
1.080000000000000071e+00 1.476142985556245213e-05 1.492080937273462804e-02 1.618202514053922528e-02 1.524253552626630807e-02 1.558047001271191737e-02 2.050968930186571407e-02 2.467941481115320732e-02 2.255566886625634190e-02 2.298856440355383224e-02 2.333667249428910198e-02
1.090000000000000080e+00 4.485880647005720164e-05 1.494351326826511006e-02 1.619967457685472095e-02 1.526316569416428202e-02 1.559938706533507864e-02 2.052463771447144564e-02 2.468483704316105573e-02 2.255895121850369500e-02 2.298971825398888127e-02 2.333962363838755494e-02
1.100000000000000089e+00 5.987823121700125916e-05 1.495481039764959101e-02 1.620850268377114350e-02 1.527343913302491724e-02 1.560882563093818690e-02 2.053212365740127512e-02 2.468755655749860917e-02 2.256058936405759205e-02 2.299029147982216068e-02 2.334109726389449815e-02
1.110000000000000098e+00 1.048189561028123036e-04 1.498847801004719524e-02 1.623500083137290745e-02 1.530409301814967919e-02 1.563706541533230882e-02 2.055462699534641238e-02 2.469574901341125076e-02 2.256549170332229973e-02 2.299199644781580246e-02 2.334551024165044258e-02
1.120000000000000107e+00 1.346810674470631732e-04 1.501073269248137665e-02 1.625267791695920658e-02 1.532439060897042120e-02 1.565583197731838100e-02 2.056966593704664600e-02 2.470123917762725649e-02 2.256874987020349166e-02 2.299312090798506791e-02 2.334844555143745018e-02
1.129999999999999893e+00 1.793258447140514550e-04 1.504382093556750656e-02 1.627921107723703797e-02 1.535463079185960499e-02 1.568389849039773104e-02 2.059227698698680095e-02 2.470951774734116146e-02 2.257362207723326644e-02 2.335283831764644463e-02 2.299478946648028654e-02
1.139999999999999902e+00 2.237915524131947902e-04 1.630576503288638443e-02 1.507654627249747914e-02 1.538462599408856393e-02 1.571187289329232031e-02 2.061494824656890518e-02 2.471784894511960817e-02 2.257847629103773568e-02 2.299643644216000510e-02 2.335721862573364796e-02
1.149999999999999911e+00 2.827986505785129489e-04 1.634120155379753872e-02 1.511959423548456943e-02 1.542424538600772020e-02 1.574904385934908571e-02 2.064526444414923473e-02 2.472904031934622729e-02 2.258492070741658850e-02 2.299859917877875720e-02 2.336303923233226665e-02
1.159999999999999920e+00 3.561028972266420088e-04 1.517241899049884789e-02 1.638554384208246520e-02 1.547318681589222693e-02 1.579532927669619752e-02 2.068328953444731333e-02 2.474316550717538948e-02 2.259293169114115832e-02 2.300124985409152806e-02 2.337028235379027402e-02
1.169999999999999929e+00 4.288970413733613038e-04 1.642993129766612617e-02 1.522408895131659168e-02 1.552151299737656101e-02 1.584145000078069146e-02 2.072144398838568838e-02 2.475744488014598385e-02 2.260089354483131585e-02 2.300384278823450201e-02 2.337748817849748251e-02
1.179999999999999938e+00 5.011757244367121954e-04 1.527453637881643136e-02 1.556926837193894735e-02 1.588743761790909273e-02 1.647435457865836089e-02 2.075971160900181092e-02 2.477188175896672187e-02 2.260880668453209286e-02 2.338465561727184200e-02 2.300637891594654177e-02
1.189999999999999947e+00 5.872221280336299047e-04 1.533336132031317203e-02 1.652769358607380015e-02 1.562589804182632630e-02 1.594248343384695871e-02 2.080575900380783605e-02 2.478941857733507961e-02 2.261823879313032415e-02 2.300934861968025394e-02 2.339320437037193182e-02
1.199999999999999956e+00 6.866490662882137469e-04 1.658993567250126658e-02 1.539947903616038956e-02 1.569117074603787118e-02 1.600655206322861707e-02 2.085961865056156633e-02 2.481017845422129123e-02 2.262915624934534048e-02 2.301271383664756434e-02 2.340310369986320013e-02
1.209999999999999964e+00 7.850272078825242276e-04 1.665215193546670108e-02 1.546272475960403826e-02 1.575576546310859111e-02 1.607048429599125527e-02 2.091358243614430124e-02 2.483127018623562318e-02 2.263998182715819957e-02 2.301597455497802341e-02 2.341292044838188396e-02
1.219999999999999973e+00 8.961555668060877840e-04 1.553130465088231431e-02 1.672316533681389786e-02 1.582899437364557529e-02 1.614338650223291413e-02 2.097532258297631069e-02 2.485579266847968635e-02 2.265224360271131041e-02 2.301957673657884645e-02 2.342403500774384306e-02
1.229999999999999982e+00 1.005871163439613384e-03 1.559580709907869289e-02 1.679401148304613886e-02 1.590181650769062829e-02 1.621608474093036781e-02 2.103706639011387533e-02 2.488077298945456234e-02 2.266439043635888259e-02 2.302305046738808980e-02 2.343503429764374688e-02
1.239999999999999991e+00 1.127583579123317154e-03 1.566346061195848793e-02 1.687341910328487085e-02 1.598345866979932611e-02 1.629755041064904000e-02 2.110644305260133552e-02 2.490943873667990013e-02 2.267792218927225031e-02 2.302681062166284445e-02 2.344726610594127444e-02
1.250000000000000000e+00 1.260647357200055064e-03 1.573267629584828783e-02 1.696115684706935023e-02 1.607393534627762216e-02 1.638753205292640264e-02 2.118330115315898016e-02 2.494200877578784531e-02 2.269279770825524678e-02 2.303081328012260981e-02 2.346067433281834660e-02
1.260000000000000009e+00 1.391379732975644469e-03 1.579597780955134187e-02 1.704823390343052081e-02 1.616412054103646967e-02 1.647677056415995309e-02 2.125978159929142047e-02 2.497535761482825786e-02 2.270751256369568302e-02 2.303464153731367078e-02 2.347388410516253188e-02
1.270000000000000018e+00 1.532436628696856595e-03 1.585937038217669764e-02 1.714308693924449997e-02 1.626277962038127911e-02 1.657384672441381337e-02 2.134330111613970404e-02 2.501296591810091632e-02 2.272352367719457020e-02 2.303866499812471866e-02 2.348817865028524771e-02
1.280000000000000027e+00 1.682960799893235687e-03 1.592189334540269549e-02 1.724524698941673137e-02 1.636939576389940393e-02 1.667817352979354337e-02 2.143346396746628399e-02 2.505512682119463361e-02 2.274079556805541982e-02 2.304284990618951298e-02 2.350348251402077995e-02
1.290000000000000036e+00 1.829902650836167950e-03 1.597836737716488292e-02 1.734582464573871177e-02 1.647454607806003030e-02 1.678058055034781226e-02 2.152238866802843806e-02 2.509849871063517257e-02 2.351847590288413947e-02 2.275788186187667483e-02 2.304684696093617716e-02
1.300000000000000044e+00 1.984950462201635121e-03 1.603363925106793611e-02 1.745276821442392698e-02 1.658637079112785725e-02 1.688906824232244697e-02 2.161702865654997058e-02 2.514687884118278760e-02 2.353436077626121226e-02 2.277620508627888757e-02 2.305100094766155197e-02
1.310000000000000053e+00 2.135589559214084998e-03 1.608358974404149391e-02 1.755739100769701869e-02 1.669564423920747234e-02 1.699474523728458294e-02 2.519672984628370041e-02 2.170958467653996346e-02 2.354986706378488920e-02 2.279435853910350904e-02 2.305501822107759030e-02
1.320000000000000062e+00 2.292762817294766858e-03 1.613222449255415775e-02 1.766722537554560671e-02 1.681011886837349353e-02 1.710515348044558404e-02 2.180654830274415812e-02 2.525207387768493503e-02 2.356613764557677348e-02 2.281374588036248069e-02 2.305925990813501719e-02
1.330000000000000071e+00 2.455198181525544612e-03 1.617916981576906360e-02 1.778137665440548965e-02 1.692875521560556137e-02 1.721928464765207223e-02 2.531327825431670814e-02 2.190685166262238900e-02 2.358307412876918877e-02 2.283435637959276704e-02 2.306381357597831611e-02
1.340000000000000080e+00 2.611301766145341513e-03 1.622144779604072981e-02 1.704296312999853749e-02 1.732888336288065934e-02 1.789161763529534613e-02 2.537643138621189370e-02 2.200293768759063739e-02 2.359949709583242586e-02 2.285480779022211473e-02 2.306852941077259037e-02
1.350000000000000089e+00 2.760908910043899031e-03 1.625961542893694656e-02 1.799770636872709967e-02 1.715252072397330241e-02 1.743376000861920558e-02 2.544148013066550862e-02 2.209428791649797191e-02 2.361540971157499377e-02 2.287506904558375687e-02 2.307361986278447588e-02
1.360000000000000098e+00 2.913145204970578935e-03 1.629630756142170372e-02 1.810604286718220032e-02 1.726405364003100185e-02 1.754024743030349262e-02 2.551285625026551013e-02 2.218593476358931768e-02 2.363182749298279456e-02 2.289635604731754884e-02 2.307979347307664506e-02
1.370000000000000107e+00 3.066374471524830649e-03 1.633124015538994431e-02 1.821542653805214781e-02 1.737632987936926429e-02 1.764713177908733624e-02 2.559077330604192860e-02 2.227611654036499439e-02 2.364865378900272638e-02 2.291831387240395382e-02 2.308773274182010157e-02
1.379999999999999893e+00 3.210597534780041361e-03 1.636243504731703380e-02 1.831865212329942746e-02 1.748200345699680441e-02 1.774741399455204843e-02 2.567057685949220361e-02 2.235828371423470573e-02 2.366485652726189534e-02 2.293904641919417356e-02 2.309785460393344592e-02
1.389999999999999902e+00 3.353237988546247262e-03 1.639180234941321063e-02 1.842096916132239179e-02 1.758650838124641708e-02 1.784625382221102438e-02 2.575673907945849606e-02 2.243603805499688394e-02 2.368134472512964731e-02 2.295878675558028770e-02 2.311194182154163376e-02
1.399999999999999911e+00 3.478218729702206580e-03 1.641640332521162801e-02 1.851077901414080462e-02 1.767807098216849296e-02 1.793255456075107043e-02 2.583920109492347447e-02 2.250050729168488056e-02 2.369629038023886997e-02 2.297448812341359656e-02 2.312918835506778958e-02
1.409999999999999920e+00 3.606450951358127453e-03 1.644061887004166084e-02 1.860306320216834411e-02 1.777202240289128821e-02 1.802079238478816389e-02 2.593186506701662675e-02 2.256236448649562645e-02 2.371226166718691172e-02 2.298809352013957835e-02 2.315311978476253599e-02
1.419999999999999929e+00 3.716543144055895788e-03 1.646063128719103819e-02 1.868239473931844821e-02 1.785270305030313420e-02 1.809629481422334735e-02 2.601921066403074800e-02 2.261153907698254875e-02 2.372664001677969592e-02 2.299731336885676644e-02 2.317940586081705320e-02
1.429999999999999938e+00 3.820482352743283412e-03 1.647890721612793943e-02 1.875737645875394724e-02 1.792890988339547118e-02 1.816736908230218855e-02 2.610966249598272934e-02 2.374093882040021614e-02 2.265438927743443007e-02 2.300389983321382212e-02 2.320915998759772239e-02
1.439999999999999947e+00 3.911589658476665593e-03 1.649446578058404861e-02 1.882317287407848927e-02 1.799575840054537523e-02 1.822952025625662609e-02 2.619668118132858700e-02 2.268904428971097245e-02 2.375419451885749100e-02 2.300811562000761382e-02 2.323891754619903174e-02
1.449999999999999956e+00 3.993397367893922884e-03 1.650809958627760463e-02 1.888232331435251571e-02 1.805585069046614435e-02 1.828524391410654704e-02 2.628232512467832543e-02 2.376679563621955996e-02 2.271790672692109922e-02 2.301079390490186685e-02 2.326821385961104494e-02
1.459999999999999964e+00 4.057532395315447023e-03 1.651859341055466474e-02 1.892876305649227389e-02 1.810303755123770023e-02 1.832892560025665626e-02 2.635549441078278293e-02 2.273912223556736126e-02 2.301222830339007611e-02 2.329263009840589968e-02 2.377720885408505028e-02
1.469999999999999973e+00 4.110572840348578755e-03 1.652717732436714826e-02 1.896724882666080483e-02 1.814215673725045122e-02 1.836513066916133780e-02 2.642081686016031772e-02 2.378619630037463392e-02 2.275580208084393083e-02 2.301299538898281608e-02 2.331362255418188353e-02
1.479999999999999982e+00 4.148631284694998325e-03 1.653333316479226392e-02 1.899496420160352514e-02 1.817034638111534109e-02 1.839128608492222872e-02 2.647084436551191966e-02 2.276734246692984492e-02 2.301330402865479560e-02 2.379281360627772193e-02 2.332905685376413657e-02
1.489999999999999991e+00 4.171603528680633416e-03 1.653713019002724452e-02 1.901183158034336351e-02 1.818752544847525993e-02 1.840737598678757192e-02 2.650250306024458380e-02 2.277419264210209932e-02 2.301335993145766853e-02 2.379675669954893491e-02 2.333849984693684917e-02
1.500000000000000000e+00 4.179426339008995329e-03 1.653860915365992779e-02 1.901780348394107797e-02 1.819364471136300163e-02 1.841339040447890693e-02 2.651357321790227470e-02 2.277661490951577924e-02 2.301328075330686534e-02 2.379781928380822822e-02 2.334172707473087388e-02
1.510000000000000009e+00 4.172078329682740380e-03 1.653778321079449332e-02 1.901286255104038883e-02 1.818868860055838227e-02 1.840932391385809858e-02 2.650321682296498393e-02 2.379592939813129568e-02 2.277471186224755417e-02 2.301310227240144918e-02 2.333865190443112220e-02
1.520000000000000018e+00 4.149580257161139540e-03 1.653463823198186161e-02 1.817267572915730323e-02 1.839517528382996620e-02 1.899702155093490816e-02 2.647220116872239098e-02 2.379116336145214658e-02 2.276843658432087594e-02 2.301277989196465548e-02 2.332929972300513619e-02
1.530000000000000027e+00 4.111994717259670820e-03 1.652913254361171660e-02 1.897032340376154924e-02 1.814565800677541210e-02 1.837094816786105991e-02 2.378373350130561642e-02 2.275758298879559244e-02 2.301218730116456890e-02 2.331383172967791892e-02 2.642269227589821509e-02
1.540000000000000036e+00 4.059425258198836629e-03 1.652119607485760117e-02 1.893284121649744037e-02 1.810771850876205166e-02 1.833665270409321271e-02 2.274175803277529717e-02 2.377395219846549848e-02 2.301110975187486279e-02 2.329261660820960284e-02 2.635773499990834434e-02
1.550000000000000044e+00 3.995735278346916955e-03 1.651131421616285413e-02 1.806166070606134155e-02 1.829476325534614214e-02 1.888733823256287178e-02 2.628476377519128535e-02 2.272155858822402785e-02 2.376281090826143014e-02 2.300934540671739637e-02 2.326775987842276058e-02
1.560000000000000053e+00 3.914392857044668786e-03 1.649832087354255114e-02 1.882915223187299134e-02 1.800276619899593769e-02 1.824089895166917594e-02 2.619917771834770481e-02 2.269401996861703658e-02 2.374947936514782212e-02 2.300626498045947252e-02 2.323772191799257023e-02
1.570000000000000062e+00 3.823723904870342943e-03 1.648336702213049065e-02 1.793706436662111450e-02 1.876424779847611288e-02 1.818048486143206133e-02 2.611208209030979610e-02 2.266087767069905473e-02 2.300158359135931127e-02 2.320700288414086904e-02 2.373556922140209260e-02
1.580000000000000071e+00 3.720218820337405172e-03 1.646569220712311432e-02 1.786201246330192463e-02 1.869013099542259429e-02 1.811111596767406642e-02 2.602143662937519628e-02 2.261976326622935213e-02 2.299439385383101470e-02 2.317611261441459777e-02 2.372065583947354991e-02
1.590000000000000080e+00 3.610533402163549396e-03 1.644624619238323898e-02 1.861159095978630676e-02 1.778243327830289489e-02 1.803719704282851291e-02 2.593380963726928459e-02 2.257237310638159772e-02 2.298439982035878695e-02 2.314872901469248317e-02 2.370572989824720755e-02
1.600000000000000089e+00 3.482725153354077584e-03 1.642262576782914721e-02 1.768965221904946275e-02 1.852010987951429460e-02 1.795059345869808379e-02 2.584075397600713378e-02 2.251244010624928876e-02 2.368921204503397770e-02 2.296969203660622141e-02 2.312379671342859253e-02
1.610000000000000098e+00 3.358118498903690276e-03 1.639855548371439015e-02 1.843098810421521516e-02 1.759914396074296547e-02 1.786571923482272589e-02 2.575786533290050709e-02 2.244962923216732575e-02 2.367379893775624702e-02 2.310587880158853150e-02 2.295277068310059079e-02
1.620000000000000107e+00 3.215868147018631409e-03 1.636974906713417263e-02 1.749576404094399171e-02 1.832936597833418821e-02 1.776834898775393051e-02 2.567117861458895547e-02 2.237348344956192198e-02 2.365683136503212228e-02 2.293161753409993925e-02 2.309127779850238260e-02
1.629999999999999893e+00 3.072007328164645494e-03 1.633908382447454496e-02 1.739116324505479011e-02 1.822676297777470894e-02 1.766941154449154852e-02 2.559081570136621103e-02 2.229265442110768894e-02 2.364018453852738053e-02 2.290957164640164065e-02 2.308076651988911696e-02
1.639999999999999902e+00 2.919133786763150260e-03 1.630468179161481679e-02 1.727997306305006225e-02 1.811796729487529997e-02 1.756382453343120070e-02 2.551228158551881522e-02 2.220362534058183471e-02 2.288640626701133468e-02 2.307245757492386654e-02 2.362291703369118201e-02
1.649999999999999911e+00 2.767225892906654324e-03 1.626849079957573205e-02 1.716947872421504748e-02 1.801015097546633525e-02 1.745850883063620670e-02 2.544027595664483110e-02 2.211290438298975716e-02 2.286410442151278963e-02 2.306592013761911766e-02 2.360608224981755252e-02
1.659999999999999920e+00 2.617920621718982429e-03 1.623079545036818991e-02 1.706091427345172301e-02 1.790451922829858558e-02 1.735468104030336856e-02 2.537459755787791621e-02 2.202229846883833886e-02 2.284299427389209144e-02 2.306046361620025034e-02 2.358977389996765386e-02
1.669999999999999929e+00 2.462112766064890150e-03 1.618899310355894836e-02 1.694772455101490119e-02 1.779470411550244588e-02 1.724607608028664793e-02 2.531077984669390796e-02 2.192685382960732690e-02 2.282177868630945114e-02 2.305535540776874198e-02 2.357294794795285198e-02
1.679999999999999938e+00 2.299966670968058968e-03 1.614252804675729569e-02 1.683013914647208190e-02 1.768094603669287390e-02 1.713287507129222093e-02 2.182710414283044187e-02 2.524887926831877877e-02 2.280047215502947755e-02 2.305038415761728049e-02 2.355559904913365893e-02
1.689999999999999947e+00 2.143057299166566815e-03 1.609434759641710511e-02 1.671668307939388684e-02 1.757144765365790604e-02 1.702326839096192368e-02 2.173058952160410867e-02 2.519285987763642334e-02 2.278048287456153898e-02 2.304573187372307638e-02 2.353893341451650245e-02
1.699999999999999956e+00 1.992657752833808422e-03 1.604482710413733526e-02 1.660839533586362313e-02 1.746710865647773184e-02 1.691826883828311326e-02 2.163839942980748735e-02 2.514236209943485761e-02 2.276180183617753511e-02 2.304131699393052388e-02 2.352305041719780082e-02
1.709999999999999964e+00 1.837844020809956342e-03 1.598999840338422365e-02 1.649760082953031365e-02 1.736042039837321083e-02 1.681038385470624147e-02 2.154408168909398638e-02 2.509331850385316046e-02 2.274297366348589783e-02 2.303675112144216303e-02 2.350677848668000086e-02
1.719999999999999973e+00 1.691113235317934140e-03 1.593395373793802736e-02 1.639344365809598802e-02 1.726005203378534400e-02 1.670845652885932092e-02 2.145541922235923854e-02 2.504932122049899693e-02 2.272543609922297522e-02 2.303236228198808980e-02 2.349141806169189120e-02
1.729999999999999982e+00 1.540795185835954666e-03 1.587189396774911151e-02 1.628785856052349101e-02 1.715807509536310810e-02 1.660452486922765758e-02 2.136548733058413543e-02 2.500652416079425511e-02 2.270772314725544652e-02 2.302777536014057394e-02 2.347573738649922845e-02
1.739999999999999991e+00 1.399922785822924152e-03 1.580897480263364699e-02 1.619016886133114314e-02 1.706336650957394896e-02 1.650772700253710923e-02 2.128215367352755127e-02 2.496832460924360356e-02 2.269131394069217461e-02 2.302337504198684326e-02 2.346108859015976281e-02
1.750000000000000000e+00 1.269354360424915923e-03 1.574616455010427810e-02 1.610087169712121763e-02 1.697640142760506107e-02 1.641866475953771345e-02 2.120582171740658523e-02 2.493443255840468303e-02 2.267624055018177195e-02 2.301919769515219788e-02 2.344754929871114765e-02
1.760000000000000009e+00 1.136450871738243877e-03 1.567751808456012419e-02 1.688875782972490761e-02 1.601127357150288616e-02 1.632878173115860990e-02 2.112909330443050321e-02 2.490131473083499053e-02 2.266100836520253820e-02 2.301484010135823599e-02 2.343380436847996781e-02
1.770000000000000018e+00 1.014879534462738604e-03 1.561045573311838075e-02 1.680942071197863430e-02 1.593040179085348715e-02 1.624733744664197052e-02 2.105981774022525760e-02 2.487215271848799633e-02 2.264715630492991280e-02 2.301075574174266461e-02 2.342126336888840712e-02
1.780000000000000027e+00 9.052867737876035912e-04 1.554654373322946620e-02 1.673862713939506738e-02 1.585824266103838531e-02 1.617460682368583591e-02 2.099815166087887555e-02 2.484672914606354810e-02 2.263472472817064027e-02 2.300699019096017622e-02 2.340998435800965491e-02
1.790000000000000036e+00 7.942788044181519225e-04 1.547860959360563247e-02 1.666765833390585622e-02 1.578565556795349586e-02 1.610162890151413048e-02 2.093647803962477710e-02 2.482176179145773043e-02 2.262217775172470358e-02 2.300309288142421763e-02 2.339858551399952302e-02
1.800000000000000044e+00 6.960039753870562226e-04 1.541596475768688621e-02 1.660547604765312893e-02 1.572160690133570307e-02 1.603760106028956009e-02 2.088256342984556174e-02 2.480027973927888610e-02 2.261110195951328283e-02 2.299957128822769162e-02 2.338851631102487061e-02
1.810000000000000053e+00 5.966784376399079373e-04 1.535047018784898784e-02 1.654326486927598303e-02 1.565686795684198551e-02 1.597341678529027101e-02 2.082874466036481811e-02 2.477912878605137079e-02 2.259993344207210028e-02 2.299594279292598020e-02 2.337836111482108695e-02
1.820000000000000062e+00 5.107174139481583533e-04 1.529218848322698270e-02 1.648995129347916727e-02 1.560068700610200108e-02 1.591826212960870124e-02 2.078272579546643073e-02 2.476125631531591459e-02 2.259028531708329873e-02 2.299274554627276160e-02 2.336959037240982084e-02
1.830000000000000071e+00 4.385087912260760825e-04 1.524219507101782535e-02 1.555329930559190728e-02 1.644554943232412123e-02 1.587218115454756481e-02 2.074447742315209398e-02 2.474653950835188285e-02 2.258219150005575521e-02 2.299001849680505638e-02 2.336223608670025959e-02
1.840000000000000080e+00 3.657837101406416079e-04 1.519097675444842054e-02 1.550533448797909893e-02 1.640118444889195753e-02 1.582596799604267870e-02 2.070633815482833193e-02 2.473198008234949591e-02 2.257404830349173108e-02 2.298723347101834513e-02 2.335484175538960969e-02
1.850000000000000089e+00 2.925475238927058991e-04 1.513859852237169241e-02 1.545674711846577523e-02 1.635686651324360849e-02 1.577959397774274242e-02 2.066832423863470408e-02 2.471757478178936152e-02 2.256585525732358877e-02 2.298438954509855053e-02 2.334740849618213016e-02
1.860000000000000098e+00 2.335941486871871285e-04 1.509590261810152614e-02 1.632145139633333145e-02 1.541740488081875041e-02 1.574235662607632175e-02 2.063801412826346202e-02 2.470615931680525054e-02 2.255926463914857683e-02 2.298207138022055618e-02 2.334143462563049304e-02
1.870000000000000107e+00 1.891683082571073962e-04 1.506343773935592961e-02 1.629491489861035688e-02 1.538761353464419834e-02 1.571433579921645632e-02 2.061534578885100902e-02 2.469766007068584582e-02 2.255430043655569719e-02 2.298030735292825796e-02 2.333693870776958751e-02
1.879999999999999893e+00 1.445630324205166072e-04 1.503060656168896461e-02 1.535757344430333307e-02 1.626840060116118911e-02 1.568622618885950545e-02 2.059273626311606056e-02 2.468921348334230520e-02 2.254931794060182834e-02 2.297852133281412523e-02 2.333242977251938702e-02
1.889999999999999902e+00 1.147270522653832524e-04 1.500852125953120939e-02 1.533740701800658489e-02 1.625073695866123547e-02 1.566743290686489418e-02 2.057769756852442788e-02 2.468361133056503134e-02 2.254598607672095301e-02 2.297731833770183876e-02 2.332941671014731808e-02
1.899999999999999911e+00 6.982521783448534343e-05 1.497510458963037701e-02 1.530694633669702279e-02 1.563915625858066163e-02 1.622426040465296121e-02 2.055519345750801349e-02 2.467525093505534839e-02 2.254097292857117421e-02 2.332488664935717868e-02 2.297549522715347167e-02
1.909999999999999920e+00 5.481867468712449707e-05 1.496389025263111447e-02 1.529673631783606130e-02 1.562970629502321782e-02 1.621543990148847231e-02 2.054770695392146157e-02 2.467247545411346138e-02 2.253929777529647960e-02 2.332337387633732356e-02 2.297488252971790698e-02
1.919999999999999929e+00 2.474693850549970412e-05 1.494135063411482917e-02 1.527623146713737688e-02 1.619780631760211684e-02 1.561076782018721611e-02 2.053275696879570608e-02 2.466694131139154575e-02 2.253594129861018203e-02 2.297364960089321589e-02 2.332034425932645247e-02
1.929999999999999938e+00 9.681827726091453496e-06 1.493002606875041931e-02 1.526593663390746203e-02 1.618899318657042105e-02 1.560127867053786796e-02 2.052529372642263733e-02 2.466418259718812164e-02 2.253425997052951532e-02 2.297302935474955510e-02 2.331882743478133277e-02
1.939999999999999947e+00 -5.402723655374374062e-06 1.491866546451940841e-02 1.618018245439226815e-02 1.525561354540711824e-02 1.559177582359288876e-02 2.051783847564008292e-02 2.466142941976819103e-02 2.253257657980404713e-02 2.297240657772987166e-02 2.331730927926608382e-02
1.949999999999999956e+00 -5.402723655374374062e-06 1.491866546451940841e-02 1.618018245439226815e-02 1.525561354540711824e-02 1.559177582359288876e-02 2.051783847564008292e-02 2.466142941976819103e-02 2.253257657980404713e-02 2.297240657772987166e-02 2.331730927926608382e-02
1.959999999999999964e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
1.969999999999999973e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
1.979999999999999982e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
1.989999999999999991e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
2.000000000000000000e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
2.009999999999999787e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
2.020000000000000018e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
2.029999999999999805e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
2.040000000000000036e+00 -2.050667431596084008e-05 1.490726916151518741e-02 1.524526222723859327e-02 1.617137408390700859e-02 1.558225896502905827e-02 2.051039133488358895e-02 2.465868175287267566e-02 2.253089112413163980e-02 2.297178126260924005e-02 2.331578980265150772e-02
2.049999999999999822e+00 -8.278332096684930713e-06 1.492327047592708657e-02 1.618458642442939868e-02 1.525988938640843173e-02 1.559623901684715520e-02 2.051796757677189567e-02 2.465879553916363806e-02 2.253163304956468105e-02 2.297183491629342655e-02 2.331600216630954486e-02
2.060000000000000053e+00 -8.278332096684930713e-06 1.492327047592708657e-02 1.618458642442939868e-02 1.525988938640843173e-02 1.559623901684715520e-02 2.051796757677189567e-02 2.465879553916363806e-02 2.253163304956468105e-02 2.297183491629342655e-02 2.331600216630954486e-02
2.069999999999999840e+00 3.929673422843785616e-06 1.493924589567340207e-02 1.619778620704767289e-02 1.527448962034421397e-02 1.561020018648943096e-02 2.052553784987002153e-02 2.465892382170051245e-02 2.253237698286177440e-02 2.297189915752487557e-02 2.331622711959223729e-02
2.080000000000000071e+00 1.611732559492483306e-05 1.495519521686241617e-02 1.528906284229349620e-02 1.621097339173585908e-02 1.562414244757925896e-02 2.053310197324709901e-02 2.465906671989653506e-02 2.253312298057795482e-02 2.297197410368288090e-02 2.331646478906836822e-02
2.089999999999999858e+00 4.043150073933369132e-05 1.498701473216506631e-02 1.623730980022936032e-02 1.531812791753399579e-02 1.565197013874524909e-02 2.054821103889655984e-02 2.465939684511096047e-02 2.253462140219231885e-02 2.297215658329291796e-02 2.331697878753681910e-02
2.100000000000000089e+00 5.255798969889216061e-05 1.500288450215400519e-02 1.533261961163360013e-02 1.625045893725695148e-02 1.566585551554568537e-02 2.055575561138529850e-02 2.465958431428915895e-02 2.253537394498182980e-02 2.297226435447650636e-02 2.331725537359433109e-02
2.109999999999999876e+00 8.881485932430254588e-05 1.505033124672283326e-02 1.537593043029002529e-02 1.628982953119454541e-02 1.570739744554800268e-02 2.057834723610715497e-02 2.466023781395184494e-02 2.253764563868692478e-02 2.297265523267251822e-02 2.331816503801577983e-02
2.120000000000000107e+00 1.128837726056092466e-04 1.508182468921866887e-02 1.540466674751903367e-02 1.631601209517460557e-02 1.573499662037106117e-02 2.059337133397952380e-02 2.466075062329462289e-02 2.253917245950591217e-02 2.297297333249176399e-02 2.331883938217722829e-02
2.129999999999999893e+00 1.488333068676798835e-04 1.512885360842190774e-02 1.635518816119264224e-02 1.544756369082684808e-02 1.577625163861857624e-02 2.061584811561599506e-02 2.466163804275955593e-02 2.254148255672901169e-02 2.297353919978850634e-02 2.331995540821741458e-02
2.140000000000000124e+00 1.845978373782717523e-04 1.517562318421574775e-02 1.549021042406235546e-02 1.639424555808498968e-02 1.581733343715222354e-02 2.063824888944634436e-02 2.466267033546938256e-02 2.254381817038069932e-02 2.297421449921541875e-02 2.332120008224997793e-02
2.149999999999999911e+00 2.319953205840493012e-04 1.523756724958052686e-02 1.554668184013659540e-02 1.644613468820065039e-02 1.587183820674122059e-02 2.066798885394554794e-02 2.466427804588817996e-02 2.254697546016371651e-02 2.297529097327122641e-02 2.332306615684234460e-02
2.160000000000000142e+00 2.907769391637730319e-04 1.651068900006087692e-02 1.531430527686186358e-02 1.561664124096546341e-02 1.593953050419977951e-02 2.070493966077501663e-02 2.466667112940915119e-02 2.255099852270773392e-02 2.332574319270345684e-02 2.297693098100299716e-02
2.169999999999999929e+00 3.490397271007123652e-04 1.539024030515346274e-02 1.568590124981269693e-02 1.657489361715325238e-02 1.600673075537624793e-02 2.074161616384486220e-02 2.466950566466409936e-02 2.255511650520928418e-02 2.297891315558093367e-02 2.332881954195169596e-02
2.180000000000000160e+00 4.067816660569090019e-04 1.546533292634998807e-02 1.575446579258709540e-02 1.663873848336556646e-02 1.607343326301930234e-02 2.077799035946217496e-02 2.467279845140118305e-02 2.255934105037640455e-02 2.298125383414695994e-02 2.333231336485334928e-02
2.189999999999999947e+00 4.753816649899383667e-04 1.555427178545945067e-02 1.583583659191251450e-02 1.671486171979596688e-02 1.615280989671049119e-02 2.082119945546312759e-02 2.467737877934864793e-02 2.256456915848793418e-02 2.298455916258659859e-02 2.333708313563919584e-02
2.200000000000000178e+00 5.544588824649637022e-04 1.565631542015327379e-02 1.592954734366279837e-02 1.680296858376485389e-02 1.624448006188568272e-02 2.087093763383825878e-02 2.468362778815498190e-02 2.257091819751205070e-02 2.298913645502121197e-02 2.334348504981757777e-02
2.209999999999999964e+00 6.325013675917130849e-04 1.575637548907822538e-02 1.602199016688718447e-02 1.689028164407610846e-02 1.633511805843066225e-02 2.091986984030138816e-02 2.469089806665513906e-02 2.257757697576522754e-02 2.299453423592782639e-02 2.335083902385406626e-02
2.220000000000000195e+00 7.204190431330889264e-04 1.586810700537219163e-02 1.612617122325623112e-02 1.698904184851031049e-02 1.643740161963645058e-02 2.097469104220254371e-02 2.470052093058529644e-02 2.258562799186247458e-02 2.300176710041559880e-02 2.336047856336677386e-02
2.229999999999999982e+00 8.069707093206480693e-04 1.597681182292058980e-02 1.622890026756914836e-02 1.708664055026455630e-02 1.653824472305726739e-02 2.102820547490893976e-02 2.471161705901001732e-02 2.259422642940096468e-02 2.301020066281343410e-02 2.337151366353742640e-02
2.240000000000000213e+00 9.026991501936055705e-04 1.609518534526065484e-02 1.634289557532604686e-02 1.719495484983194281e-02 1.664989507865071230e-02 2.108667076302260177e-02 2.472595518955670452e-02 2.260466586356415716e-02 2.302120797805927432e-02 2.338569865433542255e-02
2.250000000000000000e+00 1.007012466535994136e-03 1.622146544003995328e-02 1.646780299460402427e-02 1.731331977326625721e-02 1.677160213077031128e-02 2.114923209212346555e-02 2.474431639351918830e-02 2.261738400555896381e-02 2.303543575470987786e-02 2.340379544671964546e-02
2.259999999999999787e+00 1.109152590297472329e-03 1.634187351796845614e-02 1.659102470789431544e-02 1.742942242397637134e-02 1.689069245002699712e-02 2.120899309987728590e-02 2.476537741850736926e-02 2.263148867699645017e-02 2.305188631967471438e-02 2.342450345527185424e-02
2.270000000000000018e+00 1.218980321619336565e-03 1.646727140685879526e-02 1.672466621568534720e-02 1.755429135688604467e-02 1.701847945230599776e-02 2.127116393791180296e-02 2.479183486478269902e-02 2.264888648761689827e-02 2.307268989386388261e-02 2.345048024945256548e-02
2.279999999999999805e+00 1.335753569346411667e-03 1.659555974431336720e-02 1.686798796130316996e-02 1.768680059101048960e-02 1.715379655773488499e-02 2.133432611938029452e-02 2.482483973238866493e-02 2.267049752012966282e-02 2.309878619636159675e-02 2.348285699065770157e-02
2.290000000000000036e+00 1.449334073378454827e-03 1.671513013601400033e-02 1.700825629461546681e-02 1.728457714605525358e-02 1.781507258260795964e-02 2.139222877893973487e-02 2.486238664280277649e-02 2.269529293587321805e-02 2.312859869148090747e-02 2.351966512714121285e-02
2.299999999999999822e+00 1.568751455411941838e-03 1.683521487405687314e-02 1.715598590385161715e-02 1.742083122156208239e-02 1.794880299402741228e-02 2.144863484908203499e-02 2.490842643225868805e-02 2.272626880152096157e-02 2.316526488281034010e-02 2.356476177238380279e-02
2.310000000000000053e+00 1.684369388871592276e-03 1.694595469384509862e-02 1.729838672140076444e-02 1.755115258609105805e-02 1.807660765832323421e-02 2.149817940716779521e-02 2.496026555165407196e-02 2.276204865113274148e-02 2.320663612287589272e-02 2.361547097169184456e-02
2.319999999999999840e+00 1.804602047911703887e-03 1.705529376656596610e-02 1.744468309538857800e-02 1.768457892272710247e-02 1.820705273440091990e-02 2.154370628715320674e-02 2.502278759032573741e-02 2.280649910785786244e-02 2.325660881164389598e-02 2.367649857583077957e-02
2.330000000000000071e+00 1.928463524688398684e-03 1.716156048696590442e-02 1.759204683189976443e-02 1.781930979422342853e-02 1.833789076884932007e-02 2.158353370705221388e-02 2.509765961647865765e-02 2.286146665811654086e-02 2.331653755206659559e-02 2.374934093887612341e-02
2.339999999999999858e+00 2.047157875843988450e-03 1.725701975299303789e-02 1.772845219043014606e-02 1.794532836666463613e-02 1.845885393249049183e-02 2.161441779368095464e-02 2.518079076565633151e-02 2.292443987071676736e-02 2.338319343608523393e-02 2.382986241491533846e-02
2.350000000000000089e+00 2.160648353031602471e-03 1.734202314152575794e-02 1.785277887224403018e-02 1.806247429980851679e-02 1.856937686612533320e-02 2.163689062445415742e-02 2.527218682594136942e-02 2.299566330688545754e-02 2.345665442085943450e-02 2.391792485506458871e-02
2.359999999999999876e+00 2.275928565849523032e-03 1.742147600356682910e-02 1.797108559158564628e-02 1.817744182154946292e-02 1.867525856451443533e-02 2.165233184665237703e-02 2.537867966117135846e-02 2.308081963859885677e-02 2.354254509951969956e-02 2.401991590222736506e-02
2.370000000000000107e+00 2.391833615492472854e-03 1.749350279157646168e-02 1.807986742199965344e-02 1.828790801551459858e-02 1.877377182754913498e-02 2.166000691255927021e-02 2.550176357905006505e-02 2.318160297406197251e-02 2.364228301540393512e-02 2.413700590940783680e-02
2.379999999999999893e+00 2.500909372896820138e-03 1.755304039085487516e-02 1.817097388289215174e-02 1.838570731008074000e-02 1.885766470191740929e-02 2.165959252455388825e-02 2.563470606042671587e-02 2.329273614188367980e-02 2.375061584761244821e-02 2.426259688043749460e-02
2.390000000000000124e+00 2.608901619529239383e-03 1.760276690652113479e-02 1.824846852531846267e-02 1.847459033686966318e-02 1.893057154547101925e-02 2.165117166695082473e-02 2.578569209087539296e-02 2.342120566016328911e-02 2.387440211695571191e-02 2.440422730648403316e-02
2.399999999999999911e+00 2.703758179840067000e-03 1.763744439440461872e-02 1.830439017330393742e-02 1.898461666381367347e-02 1.854390650839840907e-02 2.163623527073154848e-02 2.593740177051034185e-02 2.355213533852088328e-02 2.399949139617699179e-02 2.454553160155592897e-02
2.410000000000000142e+00 2.801506820851069890e-03 1.766244037642075368e-02 1.834805038518723050e-02 1.902845953310575502e-02 1.860390345598573678e-02 2.161187950965745216e-02 2.611676925700368024e-02 2.370863454411108531e-02 2.414808303657229455e-02 2.471132102608470521e-02
2.419999999999999929e+00 2.885997389282758761e-03 1.767310236400158885e-02 1.837213978115965693e-02 1.905444997295367704e-02 1.864347044392909367e-02 2.158143492337555314e-02 2.629562134363722797e-02 2.386584052856079163e-02 2.429668645333477386e-02 2.487519236366135186e-02
2.430000000000000160e+00 2.966546425200502872e-03 1.767106409822486249e-02 1.838052345173789640e-02 1.906617926419565054e-02 1.866716427308831930e-02 2.154137995745749809e-02 2.404009588326061139e-02 2.649319637808738789e-02 2.446092201667849492e-02 2.505436585162392274e-02
2.439999999999999947e+00 3.038150926883332985e-03 1.765586748718345200e-02 1.837259840040913333e-02 1.906252069657684775e-02 1.867287034616850472e-02 2.149287903652150403e-02 2.422169757803255621e-02 2.669921320381805907e-02 2.463175215363522935e-02 2.523883970999078741e-02
2.450000000000000178e+00 3.103773000431958931e-03 1.762623931042888240e-02 1.834792208915935266e-02 1.904286510804887450e-02 1.866042641182179274e-02 2.143225900968340550e-02 2.441945839217923159e-02 2.481756912862856032e-02 2.543752551648618618e-02 2.692461875750288072e-02
2.459999999999999964e+00 3.156763221845550974e-03 1.758572087364650149e-02 1.831011468024428337e-02 1.900993824967480914e-02 1.863221155579270968e-02 2.136516713223774247e-02 2.461236737296576896e-02 2.499872491918080433e-02 2.562939463450227690e-02 2.714638680556657330e-02
2.470000000000000195e+00 3.202601905312621108e-03 1.753068543331849638e-02 1.825634378027584173e-02 1.896106979868646125e-02 1.858656008035588364e-02 2.128419054674086236e-02 2.481946973808588086e-02 2.519318198067608053e-02 2.583344160336939824e-02 2.738737772175808827e-02
2.479999999999999982e+00 3.238140584864560457e-03 1.746361542034953820e-02 1.818931894697095944e-02 1.889842643861129948e-02 1.852587383857794492e-02 2.119239961972962244e-02 2.502950135566415005e-02 2.539042369981809460e-02 2.603846516108854203e-02 2.763561536118450818e-02
2.490000000000000213e+00 3.263268337842222238e-03 1.738519628393854835e-02 1.811003239445991772e-02 1.882279639436711463e-02 1.845141873964729895e-02 2.108980144936413795e-02 2.524131385231575750e-02 2.558942127000340613e-02 2.624339463781972387e-02 2.789054207030274707e-02
2.500000000000000000e+00 3.277869965176336085e-03 1.729611490697179066e-02 1.801937200611174877e-02 1.873493434849791278e-02 1.836433909904224698e-02 2.097662097992268604e-02 2.545384756942915133e-02 2.578921895177937323e-02 2.644728090767028972e-02 2.815148420618577424e-02
2.509999999999999787e+00 3.281826562392359953e-03 1.719705492458864157e-02 1.791812602477288463e-02 1.863555044502290120e-02 1.826564348466776927e-02 2.085328603258327501e-02 2.566612848066898017e-02 2.598893343397030292e-02 2.664929892045618184e-02 2.841755914522714130e-02
2.520000000000000018e+00 3.275016375231811720e-03 1.708869243548125083e-02 1.780699020079183972e-02 1.852530192355264158e-02 1.815620584289062700e-02 2.072039525400980187e-02 2.587726295679219565e-02 2.618775037606288492e-02 2.684873930452704935e-02 2.868751711254245371e-02
2.529999999999999805e+00 3.257315948111216049e-03 1.697169173423959329e-02 1.768657631196205240e-02 1.840478932127151065e-02 1.803677467868134918e-02 2.057867707954429484e-02 2.608643161794614238e-02 2.638491955649564791e-02 2.704499234482658429e-02 2.895943383899603554e-02
2.540000000000000036e+00 3.228601563095872661e-03 1.684670073184743599e-02 1.755742120387919145e-02 1.827455759002485219e-02 1.790798551385203510e-02 2.042894667532607969e-02 2.629288309091905307e-02 2.657974957992747383e-02 2.723752811572590846e-02 2.923006473718023010e-02
2.549999999999999822e+00 3.191009837658324941e-03 1.672112906649316291e-02 1.742705684839708502e-02 1.814228624184057240e-02 1.777745672348545608e-02 2.028006627352403612e-02 2.648586680492175452e-02 2.676209005470293889e-02 2.741656499410962539e-02 2.948062548555328843e-02
2.560000000000000053e+00 3.140469745221895811e-03 1.658233364893991341e-02 1.728215827663786772e-02 1.799448733903174363e-02 1.763187941144855886e-02 2.011720308741867663e-02 2.668508946310859178e-02 2.695056920981009352e-02 2.760053679533889040e-02 2.972713745172959193e-02
2.569999999999999840e+00 3.081933725979939167e-03 1.644470138748246879e-02 1.713754305786131110e-02 1.784632009183800827e-02 1.748614587147346439e-02 1.995741577141125697e-02 2.687010774196446281e-02 2.712585043707562218e-02 2.777068507752310580e-02 2.993013883107214362e-02
2.580000000000000071e+00 3.013052317546698576e-03 1.630190033981335912e-02 1.698642791074029754e-02 1.769094649582054340e-02 1.733343596065167747e-02 1.979341739200666736e-02 2.705052542196604431e-02 2.729701351278174953e-02 2.793598894719101847e-02 3.009117272660321793e-02
2.589999999999999858e+00 2.938178767512135067e-03 1.616222035512159330e-02 1.683749523416955968e-02 1.753741131333131503e-02 1.718252156664976452e-02 1.963478116584224317e-02 2.721682309348193510e-02 2.745500563402661701e-02 2.808783010513610581e-02 3.020791610951589073e-02
2.600000000000000089e+00 2.848925090495063248e-03 1.601049077517753549e-02 1.667440984149884745e-02 1.701679667470484825e-02 1.736898239202847027e-02 1.946449221687030287e-02 2.738711108003149750e-02 2.824277431993102092e-02 2.761702646207226525e-02 3.030526089322535185e-02
2.609999999999999876e+00 2.760121033112893866e-03 1.587124969103544114e-02 1.652353520075062684e-02 1.686302821512550634e-02 1.721302467000318526e-02 1.931013753547245609e-02 2.753462403831763786e-02 2.837651289680441155e-02 2.775758318038642689e-02 3.037814262999316214e-02
2.620000000000000107e+00 2.656846499440398794e-03 1.572044260641381266e-02 1.635883507971119116e-02 1.669464858757572015e-02 1.704278225980248446e-02 1.914511743122999932e-02 2.768555953455078752e-02 2.851282109407378071e-02 2.790160796592424525e-02 3.044558387572704125e-02
2.629999999999999893e+00 2.550553202902524751e-03 1.557496802705304884e-02 1.619873563782045847e-02 1.653042520333807344e-02 1.687745842346266914e-02 1.898816309072140149e-02 2.782293251510056797e-02 2.863632293385824645e-02 2.803288046565763705e-02 3.050240021642931440e-02
2.640000000000000124e+00 2.435743140044084598e-03 1.542662152261836325e-02 1.603432993459424916e-02 1.636119893812926565e-02 1.670801616437411416e-02 1.883050084990436565e-02 2.795509015405255038e-02 2.875452117083038620e-02 2.815934488251565018e-02 3.055370468684658058e-02
2.649999999999999911e+00 2.319908257302665151e-03 1.528440512253998254e-02 1.654504324803384926e-02 1.587575351436653487e-02 1.619739645247467857e-02 1.868176888064506519e-02 2.807456525437837178e-02 2.827382448260534406e-02 2.886073403972247084e-02 3.059750820769022508e-02
2.660000000000000142e+00 2.204473699298289176e-03 1.514877106162325349e-02 1.572377744455688911e-02 1.603988040480101504e-02 1.638940302502139498e-02 1.854227531295403464e-02 2.818214342970958020e-02 2.895572285401235707e-02 2.837702867031480225e-02 3.063489776856094179e-02
2.669999999999999929e+00 2.082439419922241242e-03 1.501084541770622560e-02 1.556866033370440244e-02 1.587858881201533595e-02 1.623121242926504199e-02 1.840294689260130526e-02 2.828534915597624017e-02 2.904613668399544726e-02 2.847614811045649785e-02 3.066889431765653165e-02
2.680000000000000160e+00 1.953832697184629003e-03 1.487052799125702755e-02 1.541045942830217286e-02 1.571358763421469226e-02 1.607067332313917574e-02 1.826399460584328047e-02 2.838411124262758475e-02 2.913184731025585811e-02 2.857109831995382349e-02 3.069962083639112341e-02
2.689999999999999947e+00 1.827901550083325510e-03 1.473728141513392167e-02 1.526006966325862621e-02 1.555632006482702938e-02 1.591888884697201245e-02 1.813482852003655416e-02 2.847222773971828241e-02 2.920749333293426453e-02 2.865589131142151982e-02 3.072544563047080457e-02
2.700000000000000178e+00 1.705898413913307671e-03 1.461144365854377680e-02 1.511809213161464764e-02 1.540755049090183904e-02 1.577639481153749954e-02 1.801549047869945366e-02 2.855050396138949370e-02 2.927389178545433332e-02 2.873127165419742807e-02 3.074703930294967261e-02
2.709999999999999964e+00 1.579050656598395691e-03 1.448342423488011531e-02 1.497389967066209762e-02 1.525625107696055617e-02 1.563251959508196037e-02 1.789686900929199700e-02 2.862534022647513637e-02 2.933651766255055554e-02 2.880338280025868461e-02 3.076641330258180276e-02
2.720000000000000195e+00 1.457693978254066434e-03 1.436316694440897997e-02 1.483885385523984156e-02 1.511445286034108527e-02 1.549857255618678278e-02 1.778812358607610028e-02 2.869135092630786116e-02 2.939092323063407022e-02 2.886701809930216148e-02 3.078239871565703265e-02
2.729999999999999982e+00 1.332276538916447785e-03 1.424074932578826488e-02 1.470195668402059230e-02 1.497072322128750396e-02 1.536360510606129756e-02 1.768020714821026337e-02 2.875440545149304111e-02 2.944201636473470565e-02 2.892782000901798420e-02 3.079663472183008510e-02
2.740000000000000213e+00 1.213775256326611249e-03 1.412649004664907199e-02 1.457485122114901208e-02 1.483738960483708610e-02 1.523904285632722046e-02 1.758210141882267027e-02 2.880960378108760739e-02 2.898105068915939400e-02 2.948590888456164433e-02 3.080821279863021206e-02
2.750000000000000000e+00 1.103139435193325763e-03 1.402079952683734851e-02 1.445796431307947577e-02 1.471496534794221496e-02 1.512514322159578053e-02 1.749366292257368422e-02 2.885762340132281764e-02 2.902735319423160182e-02 2.952334689255275632e-02 3.081757096955010586e-02
2.759999999999999787e+00 9.897605565990252353e-04 1.391326152200366047e-02 1.433980687782674193e-02 1.459148502697427997e-02 1.501064357478190670e-02 1.740599951122551170e-02 2.890358617624280355e-02 2.907165823644706701e-02 2.955842280189694901e-02 3.082586805374486552e-02
2.770000000000000018e+00 8.853961448456895787e-04 1.381480227352509596e-02 1.423237911233981613e-02 1.447953289487434805e-02 1.490710168834742319e-02 1.732781454554887732e-02 2.894319624271845040e-02 2.910981936916599844e-02 2.958796295797251619e-02 3.083247003792581251e-02
2.779999999999999805e+00 7.907969063976142679e-04 1.372587922378725594e-02 1.413602323122936134e-02 1.437943138715314269e-02 1.481468638052179689e-02 1.725891939313949075e-02 2.897701077885040527e-02 2.914237392320667003e-02 2.961260426247948677e-02 3.083768179285200847e-02
2.790000000000000036e+00 6.944899192985121627e-04 1.363557309579277801e-02 1.403885251547254583e-02 1.427883185671399019e-02 1.472192523397392733e-02 1.719062259336904402e-02 3.084230328503411236e-02 2.900951581486379757e-02 2.917363933524150243e-02 2.963572351545733230e-02
2.799999999999999822e+00 6.088324649834647240e-04 1.355537501127113478e-02 1.464048191960142485e-02 1.419044031530897372e-02 1.395315875583501807e-02 1.713137694619248919e-02 3.084588386305352203e-02 2.903688614294981304e-02 2.919993680188539067e-02 2.965470588461532539e-02
2.810000000000000053e+00 5.218898367724357284e-04 1.347403619622304649e-02 1.455878449591912864e-02 1.410174210852647297e-02 1.386683955177682795e-02 1.707263147030512948e-02 2.906325900881229565e-02 2.922524308711250962e-02 3.084905068045013660e-02 2.967252765310229856e-02
2.819999999999999840e+00 4.463529132983757404e-04 1.340338244355808103e-02 1.448855861706357766e-02 1.402549548372418811e-02 1.379235366414557386e-02 1.702269078494311749e-02 2.908507256675905289e-02 2.924614371831314383e-02 3.085144903867084384e-02 2.968688341236139921e-02
2.830000000000000071e+00 3.826953346933574009e-04 1.334382924776633846e-02 1.442989771114946626e-02 1.396181622349541677e-02 1.372993108668157415e-02 1.698137348735563601e-02 2.910269370656666868e-02 2.926300245759434412e-02 3.085323307531612214e-02 2.969820097496198366e-02
2.839999999999999858e+00 3.183965590282131848e-04 1.328365044854420279e-02 1.437111092204617843e-02 1.389801996137000721e-02 1.366718980689188116e-02 1.694033600635060088e-02 2.911980989291817340e-02 2.927935257101246455e-02 3.085482855866954893e-02 2.970893488425609130e-02
2.850000000000000089e+00 2.534607639439080814e-04 1.322283584151885509e-02 1.431219873224035856e-02 1.383411564530586529e-02 1.360413047751075563e-02 1.689958490404316893e-02 2.913642234881788293e-02 2.929519309342850167e-02 3.085624146491662903e-02 2.971908876802841284e-02
2.859999999999999876e+00 2.010563191385835553e-04 1.317372016025158792e-02 1.426497885686967698e-02 1.378291970806242404e-02 1.355345465529340931e-02 1.686719453559762036e-02 2.914935047520805095e-02 2.930749789682524781e-02 3.085724424599059490e-02 2.972679708008588509e-02
2.870000000000000107e+00 1.614885356999546068e-04 1.313660993878693235e-02 1.422951138883161992e-02 1.374448279147623582e-02 1.351531499453384466e-02 1.684302667689235172e-02 2.915883593084569320e-02 2.931651167146425915e-02 3.085792383547943107e-02 2.973233794246388229e-02
2.879999999999999893e+00 1.216951188196914782e-04 1.309926353218853270e-02 1.419399882945295184e-02 1.370601305094471326e-02 1.347706187098235073e-02 1.681896737465173389e-02 2.916814115271926591e-02 2.932534101035399673e-02 3.085854260976194502e-02 2.973767402709689631e-02
2.890000000000000124e+00 9.504128667559180765e-05 1.307423399538727195e-02 1.417029870583328723e-02 1.368034887435024341e-02 1.345149693769009773e-02 1.680298879839491749e-02 3.085892191529182246e-02 2.917424464496188447e-02 2.933112463095505565e-02 2.974111825287989799e-02
2.899999999999999911e+00 5.487390869045054347e-05 1.303649082233708685e-02 1.413471082151159484e-02 1.364182679636998137e-02 1.341305557007233668e-02 1.677911333147924858e-02 3.085944190162513701e-02 2.918325011260167884e-02 2.933964592947362754e-02 2.974611580874459218e-02
2.910000000000000142e+00 4.143515570111980207e-05 1.302385655768799333e-02 1.412283812207663913e-02 1.362897934304849006e-02 1.340021678992240652e-02 1.677117967095424073e-02 3.085960233666810298e-02 2.918621203887651269e-02 2.934244521334951686e-02 2.974773685488256089e-02
2.919999999999999929e+00 1.448342153896923280e-05 1.299850797942326934e-02 1.409907758389176112e-02 1.360327445343993517e-02 1.337450185104627556e-02 1.675534987325073832e-02 3.085990410984111587e-02 2.919207611100691629e-02 2.934798198398855251e-02 2.975091205667435013e-02
2.930000000000000160e+00 9.705114855542811156e-07 1.408718973288244913e-02 1.298579359356369714e-02 1.359041706209476730e-02 1.336162573029596630e-02 1.674745382843951386e-02 2.919497827819672944e-02 2.935071944516259163e-02 3.086004552787580124e-02 2.975246632253459103e-02
2.939999999999999947e+00 -1.256704643989910824e-05 1.407529681850227914e-02 1.297305243195846780e-02 1.357755639943805832e-02 1.334873720167307348e-02 1.673957041435388329e-02 2.919786054706197814e-02 2.935343627305734421e-02 3.086018068617724791e-02 2.975399844048333062e-02
2.950000000000000178e+00 -1.256704643989910824e-05 1.407529681850227914e-02 1.297305243195846780e-02 1.357755639943805832e-02 1.334873720167307348e-02 1.673957041435388329e-02 2.919786054706197814e-02 2.935343627305734421e-02 3.086018068617724791e-02 2.975399844048333062e-02
2.959999999999999964e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
2.970000000000000195e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
2.979999999999999982e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
2.990000000000000213e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
3.000000000000000000e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
3.009999999999999787e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
3.020000000000000018e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
3.029999999999999805e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
3.040000000000000036e+00 -2.612921652688680334e-05 1.296028446369273772e-02 1.406339883346070276e-02 1.356469248237938616e-02 1.333583628559785288e-02 1.673169967619703505e-02 3.086030962376054912e-02 2.920072292825840257e-02 2.935613245389065082e-02 2.975550846866444402e-02
3.049999999999999822e+00 -1.559944628300883324e-05 1.296943408283474791e-02 1.407196976766194804e-02 1.357415272004953641e-02 1.334503259630009063e-02 1.673556319448074592e-02 2.935530349890716484e-02 2.920005079667020720e-02 2.975462239073042511e-02 3.086082073377439255e-02
3.060000000000000053e+00 -1.559944628300883324e-05 1.296943408283474791e-02 1.407196976766194804e-02 1.357415272004953641e-02 1.334503259630009063e-02 1.673556319448074592e-02 2.935530349890716484e-02 2.920005079667020720e-02 2.975462239073042511e-02 3.086082073377439255e-02
3.069999999999999840e+00 -5.086860067374680407e-06 1.297855995502890034e-02 1.408052649016852502e-02 1.358359831602749986e-02 1.335421097900078499e-02 1.673942982871314683e-02 3.086133017445211874e-02 2.919937285714445732e-02 2.935447041381865005e-02 2.975373365940053166e-02
3.080000000000000071e+00 5.408525614303214002e-06 1.408906900123179512e-02 1.298766207894451637e-02 1.359302922000064223e-02 1.336337138537094585e-02 1.674329954962288508e-02 2.919868912940107308e-02 2.935363320866577960e-02 2.975284228724581551e-02 3.086183795116857753e-02
3.089999999999999858e+00 2.634762603677437865e-05 1.300579507650936710e-02 1.410611138924206150e-02 1.361184674752975894e-02 1.338163807746910010e-02 1.675104813056160769e-02 3.086284853494778227e-02 2.919730439057207846e-02 2.935194647793264860e-02 2.975105167370574108e-02
3.100000000000000089e+00 3.679130768351963400e-05 1.301482594805517846e-02 1.411461126654206186e-02 1.362123326752526578e-02 1.339074426845551259e-02 1.675492693035775943e-02 3.086335135353249215e-02 2.919660341990755817e-02 2.935109697235086315e-02 2.975015245852050474e-02
3.109999999999999876e+00 6.801867668142504392e-05 1.304177604369756611e-02 1.414002563367124099e-02 1.364930322188285562e-02 1.341795366142038703e-02 1.676658099590688789e-02 3.086484998332996929e-02 2.919446634759887554e-02 2.934852401720496051e-02 2.974743933705007587e-02
3.120000000000000107e+00 8.875035804215466984e-05 1.305962400268479220e-02 1.415689749342122217e-02 1.366794131761151117e-02 1.343600181661023553e-02 1.677436478049264962e-02 3.086584093851364036e-02 2.919301337132087018e-02 2.934678845302295114e-02 2.974561782494889242e-02
3.129999999999999893e+00 1.197176975309546332e-04 1.308621777852579313e-02 1.418209871007025669e-02 1.369578455750717488e-02 1.346293599534713684e-02 1.678606142591028763e-02 3.086731528927232071e-02 2.919079192900801353e-02 2.934415492933530392e-02 2.974286667490124575e-02
3.140000000000000124e+00 1.505284169575395734e-04 1.420717204486058455e-02 1.311259776021620783e-02 1.372348977126163459e-02 1.348970346727874393e-02 1.679778244259292827e-02 2.934148545621835524e-02 2.918852061497313050e-02 2.974009318539848692e-02 3.086877528090977915e-02
3.149999999999999911e+00 1.913649662781039646e-04 1.424040423969324433e-02 1.314743851717432681e-02 1.376021267820324093e-02 1.352513214754532365e-02 1.681344679486109633e-02 2.933787076527110543e-02 2.918541560361801249e-02 2.973636107182123581e-02 3.087069987391038300e-02
3.160000000000000142e+00 2.420163547645018550e-04 1.428162480261226108e-02 1.319045506657916776e-02 1.380576166372891878e-02 1.356899445843475632e-02 1.683308247079481901e-02 2.933326443234271150e-02 2.918141316621658543e-02 2.973164228806654888e-02 3.087307069332237072e-02
3.169999999999999929e+00 2.922277011159618836e-04 1.432249015684422880e-02 1.323287795997617547e-02 1.385090954868945477e-02 1.361238171070237174e-02 1.685277528197801425e-02 2.932856178021693919e-02 2.917727861448271565e-02 2.972686547432730475e-02 3.087540341669976068e-02
3.180000000000000160e+00 3.419969430512616033e-04 1.436300025874650763e-02 1.327470736104505167e-02 1.389564857966977228e-02 1.365528940621792836e-02 1.687252050588878768e-02 2.932376440311038404e-02 2.917301468560634659e-02 2.972203232490168087e-02 3.087769881469488303e-02
3.189999999999999947e+00 4.011335654604688368e-04 1.441114331021646315e-02 1.332411950848083268e-02 1.394878454168034000e-02 1.370613972001769043e-02 1.689627702531094552e-02 2.931788486488322992e-02 2.916773109677463574e-02 2.971616058328446081e-02 3.088040513046413915e-02
3.200000000000000178e+00 4.693132191331497336e-04 1.446666307170570154e-02 1.338068772627790809e-02 1.400999923434881854e-02 1.376457569268746406e-02 1.692406755793144507e-02 2.931086007586045442e-02 2.916134295827581269e-02 2.970921474702039808e-02 3.088349785195641795e-02
3.209999999999999964e+00 5.366119549591573130e-04 1.343609427838595577e-02 1.452148518174340049e-02 1.407035532015723199e-02 1.382204460752240772e-02 1.695192435205487846e-02 2.930366206123097630e-02 2.915472107028086249e-02 2.970217061497693392e-02 3.088652311057623126e-02
3.220000000000000195e+00 6.124390323304040830e-04 1.458328322723996887e-02 1.349799454266713272e-02 1.413825301980287281e-02 1.388652797935909650e-02 1.698382193965512765e-02 2.929523049405161755e-02 2.914687710415656344e-02 2.969400595158347075e-02 3.088990092865588621e-02
3.229999999999999982e+00 6.871001207097353434e-04 1.355837965335505643e-02 1.464416594746086042e-02 1.394972506978614871e-02 1.420496522993660270e-02 1.701576158946827011e-02 2.928658803541030892e-02 2.913875006297788478e-02 2.968572634358082260e-02 3.089319725048472395e-02
3.240000000000000213e+00 7.696900280376161316e-04 1.362450339124058815e-02 1.471156040179605155e-02 1.401927136017162324e-02 1.427855724106138167e-02 1.705171224619193501e-02 2.927662422564242944e-02 2.912928377740803959e-02 2.967628342393024629e-02 3.089681279774812023e-02
3.250000000000000000e+00 8.596998883680933993e-04 1.709163578472360639e-02 1.369572941329426710e-02 1.478507058253844889e-02 1.409460432895231694e-02 1.435845865312505854e-02 2.926526960054592896e-02 2.911838442641662486e-02 2.966564410416221154e-02 3.090072118522886602e-02
3.259999999999999787e+00 9.478456071297966350e-04 1.713148361106591605e-02 1.485712357840822048e-02 1.376459541646219906e-02 1.443633391487136701e-02 1.416787914330422567e-02 2.925363488284872179e-02 2.910710690105536985e-02 2.965486376597847862e-02 3.090452239817514934e-02
3.270000000000000018e+00 1.042634555785724483e-03 1.717516033849868229e-02 1.493467892688960311e-02 1.383762636754477804e-02 1.451958594276460054e-02 1.424608739498086155e-02 2.924053725069561405e-02 2.909429360980907500e-02 2.964285981363649208e-02 3.090858943667787809e-02
3.279999999999999805e+00 1.143423461076181974e-03 1.722253048473011000e-02 1.501721788067198783e-02 1.391405092715360288e-02 1.460744285975689762e-02 1.432852560157564861e-02 3.091290208199964570e-02 2.922592318006028353e-02 2.907986478107689801e-02 2.962961276169516489e-02
3.290000000000000036e+00 1.241456416564286911e-03 1.726950662594484154e-02 1.509755599977720582e-02 1.398709712744925816e-02 1.469212429154930118e-02 1.440793861688295825e-02 2.921100610704562700e-02 2.906500655306592032e-02 2.961623180166375255e-02 3.091709931275018683e-02
3.299999999999999822e+00 1.344519539058694783e-03 1.731982323084464356e-02 1.518204179003501166e-02 1.406243008580524215e-02 1.449053247014086589e-02 1.478019191488006215e-02 2.919454960988890693e-02 2.904847445814533538e-02 2.960161385778325646e-02 3.092153317451631911e-02
3.310000000000000053e+00 1.444287205375403577e-03 1.736939987897939339e-02 1.413382586894711308e-02 1.526379868600097854e-02 1.456952741945743458e-02 1.486436274652287379e-02 2.917783501589335526e-02 2.903154148282306724e-02 2.958690010597954043e-02 3.092586768983606599e-02
3.319999999999999840e+00 1.548008513302471297e-03 1.742179025241632692e-02 1.420633168535993286e-02 1.534868536376545953e-02 1.465054456125491032e-02 1.495057311094869119e-02 2.915960623586719841e-02 2.901291902274142492e-02 2.957098330467826386e-02 3.093044569730021148e-02
3.330000000000000071e+00 1.654814849092883572e-03 1.747655996538516679e-02 1.427900336778969471e-02 1.543585551243911204e-02 1.473264564772812195e-02 1.503776309844407841e-02 2.913988614261202661e-02 2.899259493916817032e-02 2.955388994167712849e-02 3.093527148088607778e-02
3.339999999999999858e+00 1.757104244245003563e-03 1.752968725739115219e-02 1.434652533544689655e-02 1.551894672114397661e-02 1.480983889380348660e-02 1.511953396099523922e-02 2.912005030958447413e-02 2.897196608114776042e-02 2.953679965192680321e-02 3.094003886850144047e-02
3.350000000000000089e+00 1.854832596889556496e-03 1.440893851105272752e-02 1.488207810450095474e-02 1.519583741119742877e-02 1.559777812854183481e-02 1.758093344949931275e-02 2.895111291576974930e-02 2.910018000776306776e-02 2.951975499508703929e-02 3.094476723790050288e-02
3.359999999999999876e+00 1.954000488519574627e-03 1.763325522005693494e-02 1.446993113069420037e-02 1.567696223710554962e-02 1.495361798613486365e-02 1.527116024923559807e-02 2.892871170435833833e-02 2.907903690848950840e-02 2.950166847675782938e-02 3.094978128259564393e-02
3.370000000000000107e+00 2.053569950508306059e-03 1.768588865928803419e-02 1.452848427857889035e-02 1.575530773611156718e-02 1.502332358994820129e-02 1.534429011425407149e-02 2.890483545071327945e-02 2.905673386631080213e-02 2.948260472858046932e-02 3.095507619753718603e-02
3.379999999999999893e+00 2.147109369397135620e-03 1.773514900822487431e-02 1.458066383092597451e-02 1.582743953440532425e-02 1.508645815128905471e-02 1.541027622590344232e-02 2.888099040586436864e-02 2.903470264941230422e-02 2.946374090584522737e-02 3.096031504559326047e-02
3.390000000000000124e+00 2.239514787015040986e-03 1.778327615554955304e-02 1.462904200787108408e-02 1.589677502450137850e-02 1.514605904979703446e-02 1.547232267237682451e-02 2.885589578068925229e-02 2.901178399151789489e-02 2.944402257979429616e-02 3.096573645325375462e-02
3.399999999999999911e+00 2.320460486985421924e-03 1.782460510572850959e-02 1.466831375733296076e-02 1.595537960179368303e-02 1.519542428897272500e-02 1.552350376812813675e-02 2.883244786846529337e-02 2.899062215120509767e-02 2.942566455332136510e-02 3.097062637209702790e-02
3.410000000000000142e+00 2.403589212828228378e-03 1.786570107300753177e-02 1.470490711323809742e-02 1.601272492452888996e-02 1.524254504873456990e-02 1.557214078296614672e-02 2.880665424461088461e-02 2.896763169696192283e-02 2.940546477902964556e-02 3.097561038050934343e-02
3.419999999999999929e+00 2.475132025285614861e-03 1.789935731394078078e-02 1.473254146055564574e-02 1.605890378001895158e-02 1.527926137574795069e-02 1.560984221702014021e-02 2.878273215971483001e-02 2.894658464032454775e-02 2.938663580930339636e-02 3.097954699979109036e-02
3.430000000000000160e+00 2.542970332287600513e-03 1.792900387532813528e-02 1.475436191966415789e-02 1.609885277273706214e-02 1.530956899550575852e-02 1.564076023859772846e-02 2.875813693832130272e-02 2.892522558014895204e-02 2.936706687822192643e-02 3.098238248819805765e-02
3.439999999999999947e+00 2.602854526301504479e-03 1.795233586337716125e-02 1.476870501740829532e-02 1.612960476105748664e-02 1.533112458502066539e-02 1.566252712915198672e-02 2.873432079241560952e-02 2.890481553492099329e-02 2.934777734330981311e-02 3.098318366137776947e-02
3.450000000000000178e+00 2.657224322246311797e-03 1.796981593953968573e-02 1.477579698281541835e-02 1.615189515842197290e-02 1.534429019421742514e-02 1.567552430903762506e-02 2.871019719430652206e-02 2.888441334763711468e-02 2.932772069663454328e-02 3.098087229291570516e-02
3.459999999999999964e+00 2.700575532154292184e-03 1.797950282541513692e-02 1.477499116170797808e-02 1.616339389972261745e-02 1.534769946774917557e-02 1.567843497377778908e-02 2.868826340532283636e-02 2.886609350485785236e-02 2.930884217791067392e-02 3.097463060531324350e-02
3.470000000000000195e+00 2.737401913880304315e-03 1.798226784968560282e-02 1.476626423072835079e-02 1.616524039136655808e-02 1.534167719598349827e-02 1.567156132591516343e-02 2.866628501795596279e-02 2.884794250323711312e-02 2.928908621226442022e-02 3.096266594349256565e-02
3.479999999999999982e+00 2.765127302899815509e-03 1.797732085968967858e-02 1.474951491002721160e-02 1.615653023613145001e-02 1.532578397254150647e-02 1.565450809216058226e-02 2.926938337307563587e-02 2.864550321702099070e-02 2.883094598550025450e-02 3.094422739201472747e-02
3.490000000000000213e+00 2.783684594389666204e-03 1.796463459863607490e-02 1.472479847228366258e-02 1.613726187374733140e-02 1.530002887419741955e-02 1.562730740497983092e-02 2.862595837846451316e-02 2.881507282301666584e-02 2.924967925889237694e-02 3.091885821056149231e-02
3.500000000000000000e+00 2.793009708324510967e-03 1.794424626013655169e-02 1.469216659227095927e-02 1.610746749515591658e-02 1.526444477521455255e-02 1.559001217510189337e-02 2.860767135707283776e-02 2.880026826793048375e-02 2.922994064699206002e-02 3.088678686440739923e-02
3.509999999999999787e+00 2.793041894809310862e-03 1.791625615743329750e-02 1.465166744253139190e-02 1.606721116482454081e-02 1.521908862942836227e-02 1.554269690492367934e-02 2.859064341114656363e-02 2.878645424322052310e-02 2.921016261033310135e-02 3.084890075728804332e-02
3.520000000000000018e+00 2.783724127544671013e-03 1.788082551660958794e-02 1.460334533030492078e-02 1.601658699812049877e-02 1.516404138680322103e-02 1.548545799124786439e-02 2.857485638916569884e-02 2.877352996326436665e-02 2.919037355870747821e-02 3.080652435584323862e-02
3.529999999999999805e+00 2.765003587898165732e-03 1.783817348167668349e-02 1.454723986184276729e-02 1.595571737018217431e-02 1.509940757206528622e-02 1.541841357024957906e-02 2.917063756369844482e-02 2.856027314320796345e-02 2.876137305336910061e-02 3.076112524032639101e-02
3.540000000000000036e+00 2.736832233697435342e-03 1.448338466886611720e-02 1.588475113248540016e-02 1.502531455630115413e-02 1.534170295965302938e-02 1.778857344504174154e-02 2.854683812376994020e-02 2.915105358055222751e-02 2.874984140990123616e-02 3.071407427583848493e-02
3.549999999999999822e+00 2.701276744523778851e-03 1.773531186030224277e-02 1.441556785653373002e-02 1.494630027088642357e-02 1.526001971768916297e-02 1.580813901361899018e-02 2.853507189209211065e-02 2.873932090505615031e-02 2.913270756219050323e-02 3.066888800090405987e-02
3.560000000000000053e+00 2.654559302556307610e-03 1.767313477321453413e-02 1.433666692370914701e-02 1.571800435876579555e-02 1.485420973097959993e-02 1.516493650788980352e-02 2.911381521419523222e-02 2.852364986443714501e-02 2.872853995091575324e-02 3.062165112846860701e-02
3.569999999999999840e+00 2.601324841081839503e-03 1.425457709049053091e-02 1.562355440478463940e-02 1.475842025796069920e-02 1.506613676489394586e-02 1.760862448882779402e-02 2.851361977286172647e-02 2.909641549325665821e-02 2.871841739722170994e-02 3.057765022362783636e-02
3.580000000000000071e+00 2.539444787818842791e-03 1.416553020322303298e-02 1.465471879087247575e-02 1.495926779776154958e-02 1.552071358553205535e-02 1.753919666620691251e-02 2.850428438694341607e-02 2.907969796541070781e-02 2.870825662978238393e-02 3.053486837527623690e-02
3.589999999999999858e+00 2.472835239817861800e-03 1.407473646985438372e-02 1.541574076662078491e-02 1.454934738068789507e-02 1.485075509342076265e-02 1.746925198327491449e-02 2.849597648579553846e-02 2.906461430783772310e-02 2.869846505020079777e-02 3.049566336672008410e-02
3.600000000000000089e+00 2.394090264203202045e-03 1.397207900440228939e-02 1.529719042116011243e-02 1.443078802399148236e-02 1.472873631162946104e-02 1.739142339019951813e-02 2.848765117738194866e-02 2.904960254741844120e-02 2.868783256199868362e-02 3.045579079896593849e-02
3.609999999999999876e+00 2.316293342595683678e-03 1.387425716335229792e-02 1.518456760329703857e-02 1.431848993073966785e-02 1.461322241473125665e-02 1.731865867184741517e-02 2.848047746029630858e-02 2.903703687302914768e-02 2.867797724865532583e-02 3.042146357033637116e-02
3.620000000000000107e+00 2.226372311850604701e-03 1.376449177437775312e-02 1.505878035734597650e-02 1.419335990481416371e-02 1.448456946590806482e-02 1.723876448248538515e-02 2.847304106310393629e-02 2.902467097680037217e-02 2.866712922623911725e-02 3.038649498979118999e-02
3.629999999999999893e+00 2.134332979946607436e-03 1.716096094489999446e-02 1.365493334515511560e-02 1.406946272916606566e-02 1.435724171867767962e-02 1.493399652648796753e-02 2.846604697995982688e-02 2.865646484877081013e-02 2.901389300344530200e-02 3.035473356146711071e-02
3.640000000000000124e+00 2.035403496625455902e-03 1.708121183211495919e-02 1.353960421502574743e-02 1.394016635206294687e-02 1.422442586878595178e-02 1.480358888511077234e-02 2.845895543167171679e-02 2.864539211485708087e-02 2.900397518346890455e-02 3.032414685414296790e-02
3.649999999999999911e+00 1.936022980579322518e-03 1.700467045439287700e-02 1.342574525903349712e-02 1.381367783389708496e-02 1.409455840990167172e-02 1.467588420408253921e-02 2.845207475066388256e-02 2.863461968703913049e-02 2.899538910774775158e-02 3.029637537756306800e-02
3.660000000000000142e+00 1.837356272146590478e-03 1.693185263215675473e-02 1.331428933368461985e-02 1.369097867392627711e-02 1.396865031480538401e-02 1.455192992935505636e-02 2.844533833573388223e-02 2.862424723549223185e-02 2.898794936228657124e-02 3.027118123680431344e-02
3.669999999999999929e+00 1.733396717648819606e-03 1.685823326129108277e-02 1.319824652282967047e-02 1.356439152703371037e-02 1.383883600183307035e-02 1.442401487722900361e-02 2.843822520013971483e-02 2.861365661568139596e-02 2.898104034490077419e-02 3.024674990106435840e-02
3.680000000000000160e+00 1.624175152331225162e-03 1.678402701515708043e-02 1.307759934795574286e-02 1.343400251882824123e-02 1.370522876820044235e-02 1.429226940844271869e-02 2.843063533695349213e-02 2.860290229490645639e-02 2.897459388211619247e-02 3.022302998197004889e-02
3.689999999999999947e+00 1.517518263940110905e-03 1.671442234346744854e-02 1.296083472949722919e-02 1.330894464055619973e-02 1.357720477569508005e-02 1.416596492068846781e-02 2.842303316124889651e-02 2.859276974631917365e-02 2.896892800608850266e-02 3.020148801358705712e-02
3.700000000000000178e+00 1.414430114888625247e-03 1.664963742101628272e-02 1.284881704140847410e-02 1.318996356370168849e-02 1.345553063491138762e-02 1.404588537212494471e-02 2.841545499815249787e-02 2.858332255462112115e-02 2.896391188669599978e-02 3.018196375790308320e-02
3.709999999999999964e+00 1.307470649335353745e-03 1.658483542444565834e-02 1.273335137273974571e-02 1.306827247891656149e-02 1.333123520131039921e-02 1.392319570582845230e-02 3.016286775092926267e-02 2.840731562844947544e-02 2.857387630520767316e-02 2.895907668724829673e-02
3.720000000000000195e+00 1.205328557361337290e-03 1.652510743834734869e-02 1.262372561286863142e-02 1.295356619414398010e-02 1.321423090692384200e-02 1.380769539252099838e-02 2.839925698385636563e-02 2.856518542970774149e-02 2.895472716778897670e-02 3.014559366036318605e-02
3.729999999999999982e+00 1.099938418574231440e-03 1.646555817468752653e-02 1.251120389652489624e-02 1.283660259961707205e-02 1.309509767107963282e-02 1.369009876636239319e-02 3.012863382899232459e-02 2.839063607343322859e-02 2.855654279480016391e-02 2.895044332426249117e-02
3.740000000000000213e+00 1.000500253776508575e-03 1.240554110351272006e-02 1.272742027688325561e-02 1.298406149834463626e-02 1.358051021675231625e-02 1.641120181592832170e-02 3.011334354184472956e-02 2.838221278478558762e-02 2.854867445329969597e-02 2.894653860820977850e-02
3.750000000000000000e+00 9.077712369070528196e-04 1.230741862956748721e-02 1.262654425887003128e-02 1.288162905181004271e-02 1.347943482977987696e-02 1.636203275438447707e-02 3.009964088645462887e-02 2.837410632649471978e-02 2.854157087942519114e-02 2.894298008440361961e-02
3.759999999999999787e+00 8.128400987167089644e-04 1.631314392370383781e-02 1.220735434470098316e-02 1.337701149824770987e-02 1.252413629560008776e-02 1.277780147898419962e-02 3.008611333491474638e-02 2.836556135215231172e-02 2.853451436857110113e-02 2.893938960536888289e-02
3.770000000000000018e+00 7.255338836293132683e-04 1.211565860133055443e-02 1.243066741248026463e-02 1.268318205982569766e-02 1.328370297491088259e-02 1.626941844240325716e-02 3.007407806814035856e-02 2.835749008080328676e-02 2.852820062562193629e-02 2.893611258340184067e-02
3.779999999999999805e+00 6.464537469430565184e-04 1.203286650108593807e-02 1.234655479065169086e-02 1.259815435453644737e-02 1.319988308900436023e-02 1.623079404258517475e-02 3.006348367569575131e-02 2.835001032530870199e-02 2.852261359606405450e-02 2.893315033356613428e-02
3.790000000000000036e+00 5.659957968772746885e-04 1.194888171143742260e-02 1.226147912078352775e-02 1.251226961296507921e-02 1.311525080180574523e-02 1.619241815015384431e-02 3.005298056075471347e-02 2.834224255590434005e-02 2.851704495922956911e-02 2.893013063161662193e-02
3.799999999999999822e+00 4.944726396614437455e-04 1.187442964118529815e-02 1.218625239230195466e-02 1.243642474377396230e-02 1.304054191600900227e-02 1.615905743852572712e-02 2.833520987347941736e-02 2.851218253356314208e-02 2.892743322800029118e-02 3.004386059822479818e-02
3.810000000000000053e+00 4.219089719550567761e-04 1.179908852584570650e-02 1.211029680544922944e-02 1.235993670121657284e-02 1.296523036730468093e-02 1.612591248908299205e-02 2.832795801853058362e-02 2.850732444901371912e-02 2.892467739929155401e-02 3.003480218005980321e-02
3.819999999999999840e+00 3.588886296140614859e-04 1.173381168495870805e-02 1.204461523847184107e-02 1.229386783925595465e-02 1.290020439089149817e-02 1.609768256247051318e-02 3.002708394109990936e-02 2.892226389880803508e-02 2.832156878689187293e-02 2.850315973288290033e-02
3.830000000000000071e+00 3.057948052256371650e-04 1.167892732957912481e-02 1.198947615524386182e-02 1.223845503699686789e-02 1.284568634699073501e-02 1.607428957338112585e-02 3.002068280781446802e-02 2.831612305723766806e-02 2.849968589273048705e-02 2.892021343928514315e-02
3.839999999999999858e+00 2.521793298671778970e-04 1.605102038928075958e-02 1.279087163482964078e-02 1.162360492532372655e-02 1.218272111900949028e-02 1.193397133478012011e-02 2.831056780211603507e-02 2.849620673422251227e-02 2.891812498455637037e-02 3.001430818993482824e-02
3.850000000000000089e+00 1.980448403974254272e-04 1.602787845491924351e-02 1.273576305748872275e-02 1.156784887781126502e-02 1.212666788808241733e-02 1.187810269625152147e-02 2.830490385770965261e-02 2.849271995591231427e-02 2.891599638905866312e-02 3.000795877121002764e-02
3.859999999999999876e+00 1.543653513566557961e-04 1.269146644194090769e-02 1.152293478916706533e-02 1.208159657523530731e-02 1.183314718951330481e-02 1.600945874272209288e-02 3.000289650588638252e-02 2.830029504492483777e-02 2.848992346192881150e-02 2.891426320461654154e-02
3.870000000000000107e+00 1.213896989020289962e-04 1.599569975896506652e-02 1.265812251474240056e-02 1.148907031605805179e-02 1.204766024070958765e-02 1.179927925027975458e-02 2.829679344793834331e-02 2.848782116041457049e-02 2.891294494885150723e-02 2.999910944857984291e-02
3.879999999999999893e+00 8.822952476701309945e-05 1.145505355860689835e-02 1.176528213925040998e-02 1.201361043767688527e-02 1.262467509508520547e-02 1.598198933621386431e-02 2.829325352018109696e-02 2.848571405012716162e-02 2.891161046799992432e-02 2.999533034976529719e-02
3.890000000000000124e+00 6.602052130342518589e-05 1.597287634825652475e-02 1.260231958982945509e-02 1.143229159054281671e-02 1.199084770722629555e-02 1.174254587448845394e-02 2.829087237721366471e-02 2.848430637775348218e-02 2.891071158975429267e-02 2.999281523665695004e-02
3.899999999999999911e+00 3.255412475063769039e-05 1.256870089337155244e-02 1.139802315304567874e-02 1.195660958094213119e-02 1.170833455776490103e-02 1.595924826671437854e-02 2.828726903404761572e-02 2.848219007865697774e-02 2.890934912462477663e-02 2.998904879561517176e-02
3.910000000000000142e+00 2.135797614420424778e-05 1.595471670279115239e-02 1.255747195603241703e-02 1.138656701928889188e-02 1.194517184920706153e-02 1.169690234812799379e-02 2.828605951711309768e-02 2.848148328938834156e-02 2.890889113537440866e-02 2.998779493611855584e-02
3.919999999999999929e+00 -1.095211112898216589e-06 1.253498014032074746e-02 1.136360498228547282e-02 1.192225892876854799e-02 1.167399538718273677e-02 1.594567040185532886e-02 2.998528958896706786e-02 2.890796931470738379e-02 2.828362792719643984e-02 2.848006755848710159e-02
3.930000000000000160e+00 -1.235220650979505464e-05 1.135209914937239904e-02 1.166252067394943186e-02 1.191078376528285562e-02 1.252371729996042821e-02 1.594115570788286890e-02 2.828240587029859712e-02 2.847935857741535834e-02 2.890750545293151522e-02 2.998403808129581488e-02
3.939999999999999947e+00 -2.362943909146661341e-05 1.593664667983245645e-02 1.251244319671085403e-02 1.134057682066661084e-02 1.189929615039853929e-02 1.165103183169813143e-02 2.828117964934840148e-02 2.847864882620265367e-02 2.890703960379504070e-02 2.998278733781189684e-02
3.950000000000000178e+00 -2.362943909146661341e-05 1.593664667983245645e-02 1.251244319671085403e-02 1.134057682066661084e-02 1.189929615039853929e-02 1.165103183169813143e-02 2.828117964934840148e-02 2.847864882620265367e-02 2.890703960379504070e-02 2.998278733781189684e-02
3.959999999999999964e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
3.970000000000000195e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
3.979999999999999982e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
3.990000000000000213e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
4.000000000000000000e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
4.009999999999999787e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
4.019999999999999574e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
4.030000000000000249e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
4.040000000000000036e+00 -3.492688694679405611e-05 1.132903803149540485e-02 1.163952887999465842e-02 1.188779609658702566e-02 1.250115784957779586e-02 1.593214333877621125e-02 2.827994927245578230e-02 2.847793828527482585e-02 2.890657175248961125e-02 2.998153734868973588e-02
4.049999999999999822e+00 -2.254873669473831215e-05 1.593902431006834208e-02 1.134246113825343634e-02 1.250934514500526978e-02 1.165077557269799009e-02 1.189809465761186048e-02 2.828243234797609904e-02 2.848027697347444917e-02 2.890870196681222595e-02 2.998311380070214222e-02
4.059999999999999609e+00 -2.254873669473831215e-05 1.593902431006834208e-02 1.134246113825343634e-02 1.250934514500526978e-02 1.165077557269799009e-02 1.189809465761186048e-02 2.828243234797609904e-02 2.848027697347444917e-02 2.890870196681222595e-02 2.998311380070214222e-02
4.070000000000000284e+00 -1.018989477851979697e-05 1.251754561042672971e-02 1.135585300849996197e-02 1.190837085631878470e-02 1.166200592664714056e-02 1.594590948959863363e-02 2.828488383294007133e-02 2.848261131067140323e-02 2.891083208612047276e-02 2.998468119251262998e-02
4.080000000000000071e+00 2.149602690082871105e-06 1.136921355261231656e-02 1.167321983085087278e-02 1.191862461489447828e-02 1.252575956156079875e-02 1.595279880542155998e-02 2.828730376855332837e-02 2.848494105319757108e-02 2.891296217015016518e-02 2.998623949393864133e-02
4.089999999999999858e+00 2.677042266389622195e-05 1.139584031164793052e-02 1.169559782311291492e-02 1.193906452893106832e-02 1.254222917555608205e-02 1.596658955840536687e-02 2.998932870532954736e-02 2.829204919863912565e-02 2.848958574037622690e-02 2.891722246667880955e-02
4.099999999999999645e+00 3.905167361828026522e-05 1.140910635400455876e-02 1.170676166534594109e-02 1.194925055717308698e-02 1.255048545980136550e-02 1.597349085182460035e-02 2.999085955526411412e-02 2.829437481719858372e-02 2.891935279367372630e-02 2.849190015925969974e-02
4.110000000000000320e+00 7.577836238256243956e-05 1.257534389528870526e-02 1.144871412619661091e-02 1.197967229728345157e-02 1.174015099380204888e-02 1.599421753805655225e-02 2.830116419800249999e-02 2.849880841636017251e-02 2.892574515360647053e-02 2.999539672451080607e-02
4.120000000000000107e+00 1.001649109468970284e-04 1.600805361779737354e-02 1.259199383869128754e-02 1.147495986969518378e-02 1.199983945119688367e-02 1.176232395313157181e-02 2.830553512976769284e-02 2.850338187527634570e-02 2.893000840347982952e-02 2.999837505736597729e-02
4.129999999999999893e+00 1.365971550633379771e-04 1.151408778324707408e-02 1.179545038333758809e-02 1.202991874901985711e-02 1.261709107600424845e-02 1.602883373988883697e-02 3.000277229888776917e-02 2.831186066508394050e-02 2.851018798327024928e-02 2.893640678454148171e-02
4.139999999999999680e+00 1.728514486743704592e-04 1.155292511691751074e-02 1.182841304427225716e-02 1.205979238598496942e-02 1.264234183823865175e-02 1.604964335380152859e-02 3.000708453215985769e-02 2.831791211149924450e-02 2.851692166844724610e-02 2.894281045675957745e-02
4.150000000000000355e+00 2.209120314060927077e-04 1.160425310921585698e-02 1.187209945676723742e-02 1.209930545924868886e-02 1.267626075986025107e-02 1.607743206475603995e-02 3.001270059893669170e-02 2.832556079376422065e-02 2.852577212634849202e-02 2.895135876919797610e-02
4.160000000000000142e+00 2.805370035103209683e-04 1.166767639333570958e-02 1.192626350697972154e-02 1.214819157092077856e-02 1.271908522266994128e-02 1.611222998711866333e-02 3.001950345225185002e-02 2.896206323627223411e-02 2.833446058711734661e-02 2.853659989843716077e-02
4.169999999999999929e+00 3.396569850711611722e-04 1.614708863532610117e-02 1.276240807904755435e-02 1.173027547075387693e-02 1.197990421979489885e-02 1.219653098934515671e-02 3.002606169108610473e-02 2.834264514820674166e-02 2.854712710925469757e-02 2.897279144871431344e-02
4.179999999999999716e+00 3.982675355113466926e-04 1.618199929177993601e-02 1.280625188899383628e-02 1.179204584395179833e-02 1.203298401659600933e-02 1.224434771812063331e-02 3.003237191132539924e-02 2.835013604349733915e-02 2.855731239902750684e-02 2.898354455279196842e-02
4.190000000000000391e+00 4.679215107608818798e-04 1.622394857343522137e-02 1.285957598953393725e-02 1.186507268456408852e-02 1.209587744514296903e-02 1.230108579678824456e-02 3.003961212271626102e-02 2.835824011237271861e-02 2.856902748475715140e-02 2.899647999285925870e-02
4.200000000000000178e+00 5.482390752357839186e-04 1.627294865876513508e-02 1.292279088161141405e-02 1.194875624377277241e-02 1.216803512610377565e-02 1.236649480145071700e-02 3.004759418857359810e-02 2.836652086721105220e-02 2.858191506243161484e-02 2.901160816115689461e-02
4.209999999999999964e+00 6.275270192888863629e-04 1.203081390738367472e-02 1.223872845984698768e-02 1.243120957505825831e-02 1.298709327292959549e-02 1.632199057054938354e-02 3.005506756109996291e-02 2.837358929465439231e-02 2.859387632503535698e-02 2.902676058707503309e-02
4.219999999999999751e+00 7.168656638871393968e-04 1.637806057511274199e-02 1.306189263789342241e-02 1.212261920225167315e-02 1.250456409615081921e-02 1.231750159408578904e-02 3.006297526253714700e-02 2.838024624533518753e-02 2.860631332602695323e-02 2.904407549221694682e-02
4.230000000000000426e+00 8.048260442232635283e-04 1.643412234330772492e-02 1.313803366928803333e-02 1.221234574317785204e-02 1.257757237713680136e-02 1.239386517793994794e-02 3.007019645637809893e-02 2.838544864119215902e-02 2.861734683163670578e-02 2.906133941093241510e-02
4.240000000000000213e+00 9.021120788132195667e-04 1.649714159864362067e-02 1.322518221426136238e-02 1.231085023911062358e-02 1.265966547901273970e-02 1.247660634292380860e-02 3.007748630644740268e-02 2.838962992263178303e-02 2.862799657435162806e-02 2.908061997551118424e-02
4.250000000000000000e+00 1.008105486346342131e-03 1.656704789762226612e-02 1.332366541865718547e-02 1.275120720326107168e-02 1.241734359283212449e-02 1.256437831245372019e-02 2.839227323938678035e-02 2.863756477561634622e-02 2.910173742808530237e-02 3.008453381280387987e-02
4.259999999999999787e+00 1.111853648376494525e-03 1.663677524162104904e-02 1.342362527504915339e-02 1.284328277678860319e-02 1.252080187763137190e-02 1.264778697643430781e-02 2.839287341899965345e-02 2.864470250813290833e-02 2.912236544170718547e-02 3.009045637953583832e-02
4.269999999999999574e+00 1.223344048930740226e-03 1.671319971430721557e-02 1.353493760099633639e-02 1.294508324612413282e-02 1.263115644094721553e-02 1.273491386923357796e-02 2.839123418773392693e-02 2.864972983078379817e-02 2.914426361369035559e-02 3.009565272828841620e-02
4.280000000000000249e+00 1.341775603729130836e-03 1.679615830849379501e-02 1.365753897009610446e-02 1.305632122222128398e-02 1.282543750876088094e-02 1.274733494348942280e-02 2.838675425322189153e-02 2.865185675968346529e-02 2.916690093565167327e-02 3.009972450063168325e-02
4.290000000000000036e+00 1.456821216452972587e-03 1.687859601955237626e-02 1.378087808179153349e-02 1.316714704860262250e-02 1.285846442747433545e-02 1.291300725631531858e-02 2.837950873726123591e-02 2.865052643360370757e-02 2.918788999660433189e-02 3.010210875899604552e-02
4.299999999999999822e+00 1.577572135127857213e-03 1.696721404843144071e-02 1.391479229490786423e-02 1.328608147406539278e-02 1.297003545039031487e-02 1.300887953404842798e-02 2.836857289841503149e-02 2.864525625265642098e-02 2.920836623048541150e-02 3.010276522282822123e-02
4.309999999999999609e+00 1.694223385328933601e-03 1.705501167373477817e-02 1.404849892221753452e-02 1.340329238652310934e-02 1.306707757331201057e-02 1.311223314807129399e-02 2.835445056377200110e-02 2.863608673461656706e-02 2.922607836989977309e-02 3.010139684338850735e-02
4.320000000000000284e+00 1.815192623185860315e-03 1.419172257783133002e-02 1.352713099772571634e-02 1.322827706648243597e-02 1.315996134122013154e-02 1.714853000543296174e-02 2.833569542784976358e-02 2.862194475156257592e-02 2.924160664991548239e-02 3.009763502812279334e-02
4.330000000000000071e+00 1.939364944397621799e-03 1.434373287605082530e-02 1.365669486298501899e-02 1.325382091066520072e-02 1.335126509444418269e-02 1.724740740160968580e-02 2.831153217081935902e-02 2.860198366405777154e-02 2.925365597950962612e-02 3.009094206879549260e-02
4.339999999999999858e+00 2.057830570533213631e-03 1.449373225792393097e-02 1.378277060929941795e-02 1.334460138870859069e-02 1.347083189573261910e-02 1.734478297600127936e-02 2.828316986612489092e-02 2.857714260544186660e-02 2.926045921640207936e-02 3.008145977217538750e-02
4.349999999999999645e+00 2.170512272051995824e-03 1.464127308873719099e-02 1.390518931294324953e-02 1.343333145598472368e-02 1.358651207117913748e-02 1.744052557474200585e-02 2.825061780692676369e-02 2.854750333407444704e-02 2.926155585269822265e-02 3.006914610016233128e-02
4.360000000000000320e+00 2.284251563680534270e-03 1.479551544878979046e-02 1.352629306671345767e-02 1.370550640075337244e-02 1.403161752302668937e-02 1.754071095791138665e-02 2.821129056706276478e-02 2.851067695651121961e-02 2.925596950051287046e-02 3.005283446144720733e-02
4.370000000000000107e+00 2.397715266176647913e-03 1.495543063017901013e-02 1.362355904775376311e-02 1.382695265359172067e-02 1.416115896978478728e-02 1.764480622894427919e-02 2.816431821843191213e-02 2.846573330096230370e-02 2.924189339740929441e-02 3.003183345473081287e-02
4.379999999999999893e+00 2.503491957208199906e-03 1.511087514858073903e-02 1.371953472641592418e-02 1.394328397477728569e-02 1.428569877141360432e-02 1.774631703543056577e-02 2.811203348358843820e-02 2.841487245892720601e-02 2.921892889619030070e-02 3.000696331233567923e-02
4.389999999999999680e+00 2.607036147497197257e-03 1.527022055965241917e-02 1.381991860073191088e-02 1.406091119862349498e-02 1.441205581486334174e-02 1.785080612314656617e-02 2.805093172500624371e-02 2.835464865275601903e-02 2.918436243081681467e-02 2.997631843109486993e-02
4.400000000000000355e+00 2.696783981059507410e-03 1.541545883746607559e-02 1.391362932924783760e-02 1.416678463212927078e-02 1.452614605103178143e-02 1.794650268791236902e-02 2.798786148741528798e-02 2.829182502320381695e-02 2.914146553386180727e-02 2.994323578834237609e-02
4.410000000000000142e+00 2.787788613343019847e-03 1.557142313128524053e-02 1.401710921335673488e-02 1.427912727044969125e-02 1.464757849875650622e-02 1.804983596756962877e-02 2.791129411121705262e-02 2.821486077829734110e-02 2.908095916011631948e-02 2.990146622778062577e-02
4.419999999999999929e+00 2.864908445669929558e-03 1.571270168461535305e-02 1.411386000132899138e-02 1.437973054537132651e-02 1.475665320383726803e-02 1.814402546974013680e-02 2.783294227158496226e-02 2.813545938063037946e-02 2.901051666238401924e-02 2.985723952940220680e-02
4.429999999999999716e+00 2.936686768435918179e-03 1.585470103329604530e-02 1.421450685308024535e-02 1.447976498749056588e-02 1.486543714279426817e-02 1.823934412217965637e-02 2.774423131192363737e-02 2.804489109822620035e-02 2.892122243574136650e-02 2.980563690778654726e-02
4.440000000000000391e+00 2.998568780195823378e-03 1.598909076797738402e-02 1.431345416774728631e-02 1.457345827541774858e-02 1.496764198375496666e-02 1.833025381514591726e-02 2.764950487204073659e-02 2.794747801582234820e-02 2.881550629399663027e-02 2.974858437823494836e-02
4.450000000000000178e+00 3.053021891165556227e-03 1.612201042742509791e-02 1.441552069380271778e-02 1.466520550582269163e-02 1.506805017946038702e-02 1.842097253612545726e-02 2.754348432890489293e-02 2.783764134834631684e-02 2.868570880800921583e-02 2.967959834644667491e-02
4.459999999999999964e+00 3.094620752756588582e-03 1.623985432883744487e-02 1.451021760460448860e-02 1.474580171108028255e-02 1.515655129604426624e-02 1.850223394289473786e-02 2.743696798272251755e-02 2.772644571826029386e-02 2.854498696675189864e-02 2.958940666229546018e-02
4.469999999999999751e+00 3.127779839515028477e-03 1.460716887324793080e-02 1.482369764366345960e-02 1.524238118376497302e-02 1.635467488057131338e-02 1.858239636145095006e-02 2.731896662857111885e-02 2.760225257813622712e-02 2.838012240628302874e-02 2.944218229458635261e-02
4.480000000000000426e+00 3.150086657044424802e-03 1.470092294874120360e-02 1.489444754243665105e-02 1.532060594446052297e-02 1.645964772011546465e-02 1.865686454030054259e-02 2.719517231325014120e-02 2.747077230913099605e-02 2.820114005727172510e-02 2.927492660222042256e-02
4.490000000000000213e+00 3.161602640702758978e-03 1.479101804940984206e-02 1.495805256897075018e-02 1.539113002446017113e-02 1.655434991171189640e-02 1.872548416842829966e-02 2.706582613674924850e-02 2.733202162059927137e-02 2.801201427785888348e-02 2.910749075750945769e-02
4.500000000000000000e+00 3.162398540559993327e-03 1.487689160549041448e-02 1.501459046073255060e-02 1.545385189459988658e-02 1.663832249875520433e-02 1.878814104023389386e-02 2.693115897532321473e-02 2.718601222470183945e-02 2.781687302260710606e-02 2.894090750641244852e-02
4.509999999999999787e+00 3.152552554618669005e-03 1.506436154042697928e-02 1.495773968981146257e-02 1.550866447199908058e-02 1.671106787934976967e-02 1.884477240372315135e-02 2.761944452543213871e-02 2.679137622925055473e-02 2.703280581537039623e-02 2.877329647223327014e-02
4.519999999999999574e+00 3.132148617184885627e-03 1.510841791366946373e-02 1.503199230072633022e-02 1.555545596587963944e-02 1.677205012550345500e-02 1.889537786343501932e-02 2.742277125917880545e-02 2.664663588408393291e-02 2.687261872186183856e-02 2.860278958726971896e-02
4.530000000000000249e+00 3.101274889456567645e-03 1.515061343488565207e-02 1.509526673177812202e-02 1.559411140481592115e-02 1.682069920018942205e-02 1.894002824756674599e-02 2.722909595291954019e-02 2.649701773914038203e-02 2.670597432215003966e-02 2.842803859056395807e-02
4.540000000000000036e+00 3.060022466784235746e-03 1.562451528580979972e-02 1.519928139774298290e-02 1.513869168822908409e-02 1.685642005518360811e-02 1.897887060870874498e-02 2.634248507521611687e-02 2.653386183756788544e-02 2.703983752258464976e-02 2.824822499206122717e-02
4.549999999999999822e+00 3.011304068927481148e-03 1.516181924235956643e-02 1.525075298567862489e-02 1.564565436747002505e-02 1.687782871495346199e-02 1.901059313799310577e-02 2.807235254037847641e-02 2.619096152529123978e-02 2.636668234292884397e-02 2.686473828129658237e-02
4.559999999999999609e+00 2.950081589153590728e-03 1.517386561928605465e-02 1.530312650549388309e-02 1.565965829940420620e-02 1.688660763386449354e-02 1.903881222317467883e-02 2.788183122539133335e-02 2.618872995296003120e-02 2.602621114207214967e-02 2.668543286335581591e-02
4.570000000000000284e+00 2.882561900503934505e-03 1.517615950220607690e-02 1.534810692245862709e-02 1.566506099227093704e-02 1.688137612542252655e-02 1.906101171439294334e-02 2.586449432442821869e-02 2.601966499723837312e-02 2.769584290174422966e-02 2.651958813973799567e-02
4.580000000000000071e+00 2.806006409636762223e-03 1.517022154213649131e-02 1.538719806216572346e-02 1.566274828604356101e-02 1.686248429161507634e-02 1.907904652065924717e-02 2.569784758649759637e-02 2.585205522086658769e-02 2.750525625481399158e-02 2.635774256606924354e-02
4.589999999999999858e+00 2.725218716953710114e-03 1.683166450297561914e-02 1.515715341129769689e-02 1.541807587172882438e-02 1.565351128427858868e-02 1.909258727230981820e-02 2.553608141794354996e-02 2.569528655851047866e-02 2.620777301348288860e-02 2.732078758540200034e-02
4.599999999999999645e+00 2.631300005977956023e-03 1.678524345887438471e-02 1.513550250941645033e-02 1.544337880210582166e-02 1.563659607928145553e-02 1.910343923434334665e-02 2.536240801376898543e-02 2.553201507718755314e-02 2.605273816585408631e-02 2.712236035435212217e-02
4.610000000000000320e+00 2.539808641869656988e-03 1.510923744379664979e-02 1.545869618734655414e-02 1.561582513527453447e-02 1.911038121619873520e-02 1.673149532667916883e-02 2.694199176663385209e-02 2.520561503674704704e-02 2.538764024856961579e-02 2.591670441530892141e-02
4.620000000000000107e+00 2.435324580753057619e-03 1.666198303204859121e-02 1.507425210874481156e-02 1.546550103929377439e-02 1.558955684096698796e-02 1.911508081490017816e-02 2.503923693790930868e-02 2.523628997618488842e-02 2.577532624806110062e-02 2.674855973954805982e-02
4.629999999999999893e+00 2.329518817372924159e-03 1.911715703735230795e-02 1.503435162337167855e-02 1.545968279604899472e-02 1.556376798943117507e-02 1.658449214874381517e-02 2.488256195914596847e-02 2.509464489542881024e-02 2.564425849305777827e-02 2.656401329994974997e-02
4.639999999999999680e+00 2.216850765404294009e-03 1.498770500058337930e-02 1.543759443100679862e-02 1.554112968067528945e-02 1.649564222453738307e-02 1.911703592561583842e-02 2.472693548181574552e-02 2.495422641430239050e-02 2.551554149278114497e-02 2.637814466574050012e-02
4.650000000000000355e+00 2.104595396486689737e-03 1.493756657938729096e-02 1.640183611957869714e-02 1.540107017994519698e-02 1.552334482167254046e-02 1.911496639233084896e-02 2.620247158440489055e-02 2.539650811850409015e-02 2.458181866906667887e-02 2.482323059201326301e-02
4.660000000000000142e+00 1.993928903287171470e-03 1.488501002455345883e-02 1.630514021983314049e-02 1.535550150887958487e-02 1.550705559124490596e-02 1.911132238280642548e-02 2.444721567174419977e-02 2.470152302198077091e-02 2.528672303981677888e-02 2.603757110364188915e-02
4.669999999999999929e+00 1.878054051704931881e-03 1.482702774215993724e-02 1.620021602966010763e-02 1.530127772272148884e-02 1.548866126226030974e-02 1.910602664848604776e-02 2.431418073462059126e-02 2.458097634889601368e-02 2.517860217703621339e-02 2.587293641191593455e-02
4.679999999999999716e+00 1.757014431230365104e-03 1.476357123505759976e-02 1.608733885905198197e-02 1.523963985568878819e-02 1.546675386694698097e-02 1.909906071079688419e-02 2.418283271796465086e-02 2.446169664453069076e-02 2.507200075335845255e-02 2.570909658489009195e-02
4.690000000000000391e+00 1.639423654896092529e-03 1.469936680351850884e-02 1.517595159180329042e-02 1.544245481427229151e-02 1.597508817369161505e-02 1.909102540795715175e-02 2.406183316367136935e-02 2.435160983068694607e-02 2.497366984042093466e-02 2.555745166348334305e-02
4.700000000000000178e+00 1.526270870517491786e-03 1.463541490461596831e-02 1.586515143637921496e-02 1.511169088126486371e-02 1.541621878777345994e-02 1.908220961844610611e-02 2.395088587630788551e-02 2.425053908873605127e-02 2.488310418225496423e-02 2.541829638818457818e-02
4.709999999999999964e+00 1.409334615204520724e-03 1.456726561487285514e-02 1.575000144346488246e-02 1.504257436148671509e-02 1.538621678919414523e-02 1.907205965497135378e-02 2.384130647164505942e-02 2.415064788412434396e-02 2.479289141682694542e-02 2.528137325309261219e-02
4.719999999999999751e+00 1.298062238849466031e-03 1.450061461779127495e-02 1.497447468150124583e-02 1.563937862053683958e-02 1.535499018280176396e-02 1.906147925627195427e-02 2.374136459689079812e-02 2.405954105263004641e-02 2.470949761463556854e-02 2.515763312095374918e-02
4.730000000000000426e+00 1.183617614757482422e-03 1.443035386899337372e-02 1.490222049151498918e-02 1.552501460555816108e-02 1.532010067679101181e-02 1.904971016037382281e-02 2.364256476345252475e-02 2.396953446208833702e-02 2.462543724426510469e-02 2.503721240987798191e-02
4.740000000000000213e+00 1.075945170725087956e-03 1.903785611668698183e-02 1.436276530141092009e-02 1.483228961233949705e-02 1.528430559227238715e-02 1.541764203130321399e-02 2.355297690293623944e-02 2.388802530370730259e-02 2.454721390246740118e-02 2.493051468734491447e-02
4.750000000000000000e+00 9.757836512149703273e-04 1.429867051202639121e-02 1.476558871088983448e-02 1.532022388461427506e-02 1.524644294679686554e-02 1.902617878966254145e-02 2.347231960966202416e-02 2.381477209996775771e-02 2.447460673134110171e-02 2.483725423579372441e-02
4.759999999999999787e+00 8.734690583769471380e-04 1.901362948336407163e-02 1.423204361702470194e-02 1.469583741661310838e-02 1.523769752984186800e-02 1.518895711628619541e-02 2.339238208146304440e-02 2.374233630364974354e-02 2.440010407235146395e-02 2.474816205912948666e-02
4.769999999999999574e+00 7.795580504535690224e-04 1.416990806382992935e-02 1.463037768738868066e-02 1.510510434387225126e-02 1.519163719277211513e-02 1.900157906909066483e-02 2.332102646073020563e-02 2.367784827796603001e-02 2.433112632762551852e-02 2.467195902396415383e-02
4.780000000000000249e+00 6.946376463180329577e-04 1.411294435508576514e-02 1.456998635564626249e-02 1.502171206644246221e-02 1.515657073342430508e-02 1.899025907587483311e-02 2.325804421110568010e-02 2.362108664720182633e-02 2.426816222463876530e-02 2.460759111805781857e-02
4.790000000000000036e+00 6.083669042384184586e-04 1.405434525673214703e-02 1.450744406657489792e-02 1.493567416057055459e-02 1.512146835249901164e-02 1.897836059273488515e-02 2.319545885315895187e-02 2.356485142641735059e-02 2.420366252030617046e-02 2.454644894540664729e-02
4.799999999999999822e+00 5.317789487784376542e-04 1.400172492872273078e-02 1.445088687755284942e-02 1.485913333849491619e-02 1.508991766341261608e-02 1.896747091943347396e-02 2.314100442335673136e-02 2.351607441086297698e-02 2.414606880491150520e-02 2.449554844248701471e-02
4.809999999999999609e+00 4.541693515927899653e-04 1.394784333121744727e-02 1.478175287824250693e-02 1.505735848404967693e-02 1.439254839059964791e-02 1.895613147126617298e-02 2.308682036169234369e-02 2.346769342414417939e-02 2.408755283065347128e-02 2.444696669484455395e-02
4.820000000000000284e+00 3.868380992107177917e-04 1.390065098085848175e-02 1.471491531946577010e-02 1.502857568181694727e-02 1.434106837017844020e-02 1.894605192138522701e-02 2.304057929454506048e-02 2.342653519007555432e-02 2.403680740176214470e-02 2.440706198238743949e-02
4.830000000000000071e+00 3.301612807901720776e-04 1.386060994781180070e-02 1.465893985984324625e-02 1.500394775418451877e-02 1.429708780832706846e-02 1.893739729367139094e-02 2.300217942208454200e-02 2.339245298654261257e-02 2.399420677680041275e-02 2.437495331049882585e-02
4.839999999999999858e+00 2.729709113858764732e-04 1.381991668151929913e-02 1.425209068059246631e-02 1.460277438602005512e-02 1.497872299424480788e-02 1.892851004214526900e-02 2.296389475686466328e-02 2.335856455083972980e-02 2.434381853750450936e-02 2.395140760824908746e-02
4.849999999999999645e+00 2.152691704997906929e-04 1.377856780860497662e-02 1.420604408398829996e-02 1.454647509939875454e-02 1.495289286853383401e-02 1.891938951945849531e-02 2.292571870408895499e-02 2.332486686339515711e-02 2.431359497551025331e-02 2.390848983526961541e-02
4.860000000000000320e+00 1.687410663403675825e-04 1.374501405378390426e-02 1.416842924298473104e-02 1.450137598447226971e-02 1.493178856936248737e-02 1.891192477655648241e-02 2.289525159396196483e-02 2.329804384998352199e-02 2.387412241487826825e-02 2.429003147492994966e-02
4.870000000000000107e+00 1.336318161271889094e-04 1.371957036244982747e-02 1.491570183132400265e-02 1.446753454985244894e-02 1.413975396340757043e-02 1.890622787525261805e-02 2.287244203044144775e-02 2.327800424850386476e-02 2.384835255455698688e-02 2.427269839340810698e-02
4.879999999999999893e+00 9.834038141692099321e-05 1.369388686740021475e-02 1.489939247696985165e-02 1.443369059020230272e-02 1.411067377258207536e-02 1.890044658776091763e-02 2.284966581274067501e-02 2.325803033555647742e-02 2.382260471681330039e-02 2.425564320603613988e-02
4.889999999999999680e+00 7.471178249662174863e-05 1.367663072948734765e-02 1.488839549623531718e-02 1.409105913448585948e-02 1.441113169531956992e-02 1.889654548146724178e-02 2.283449948498528573e-02 2.324475048562923973e-02 2.424442190354772486e-02 2.380545903893094284e-02
4.900000000000000355e+00 3.911778062777335148e-05 1.365054485713208636e-02 1.487171337003430176e-02 1.406129151427184046e-02 1.437730627570156169e-02 1.889062340935710946e-02 2.281177566327865017e-02 2.322488423192963294e-02 2.422780523453485838e-02 2.377978037860513025e-02
4.910000000000000142e+00 2.721289103133196928e-05 1.364179558430845575e-02 1.405127610437206451e-02 1.436603596337959754e-02 1.486610278804517335e-02 1.888863060212233810e-02 2.280420769146694615e-02 2.321827629413836594e-02 2.377123348841281292e-02 2.422232222988937936e-02
4.919999999999999929e+00 3.342886886291322872e-06 1.362421573909847368e-02 1.403110507306336990e-02 1.434350453171941327e-02 1.485480667708970887e-02 1.888461680520251915e-02 2.278908138825498989e-02 2.320508144807673090e-02 2.375416165809577165e-02 2.421143784891776826e-02
4.929999999999999716e+00 -8.622191347619687887e-06 1.361538505178369433e-02 1.402094919199511902e-02 1.433224402432855919e-02 1.484912110525976429e-02 1.888259581359827410e-02 2.278152295346802872e-02 2.319849447575044604e-02 2.420603576479822897e-02 2.374563767483225257e-02
4.940000000000000391e+00 -2.060729649244995366e-05 1.360652710819944093e-02 1.484341049522043716e-02 1.432098737733406360e-02 1.401074624971518530e-02 1.888056542576065436e-02 2.277396759454958924e-02 2.319191442751221063e-02 2.420065995825505800e-02 2.373712227056989227e-02
4.950000000000000178e+00 -2.060729649244995366e-05 1.360652710819944093e-02 1.484341049522043716e-02 1.432098737733406360e-02 1.401074624971518530e-02 1.888056542576065436e-02 2.277396759454958924e-02 2.319191442751221063e-02 2.420065995825505800e-02 2.373712227056989227e-02
4.959999999999999964e+00 -3.261240995018010417e-05 1.359764184635640916e-02 1.483767482737840572e-02 1.430973486618817604e-02 1.400049615033041421e-02 1.887852564103463873e-02 2.276641526052174819e-02 2.318534127099354525e-02 2.419531009310907019e-02 2.372861590353492547e-02
4.969999999999999751e+00 -3.261240995018010417e-05 1.359764184635640916e-02 1.483767482737840572e-02 1.430973486618817604e-02 1.400049615033041421e-02 1.887852564103463873e-02 2.276641526052174819e-02 2.318534127099354525e-02 2.419531009310907019e-02 2.372861590353492547e-02
4.980000000000000426e+00 -3.261240995018010417e-05 1.359764184635640916e-02 1.483767482737840572e-02 1.430973486618817604e-02 1.400049615033041421e-02 1.887852564103463873e-02 2.276641526052174819e-02 2.318534127099354525e-02 2.419531009310907019e-02 2.372861590353492547e-02
4.990000000000000213e+00 -3.261240995018010417e-05 1.359764184635640916e-02 1.483767482737840572e-02 1.430973486618817604e-02 1.400049615033041421e-02 1.887852564103463873e-02 2.276641526052174819e-02 2.318534127099354525e-02 2.419531009310907019e-02 2.372861590353492547e-02
5.000000000000000000e+00 -3.261240995018010417e-05 1.359764184635640916e-02 1.483767482737840572e-02 1.430973486618817604e-02 1.400049615033041421e-02 1.887852564103463873e-02 2.276641526052174819e-02 2.318534127099354525e-02 2.419531009310907019e-02 2.372861590353492547e-02
5.009999999999999787e+00 -3.261240995018010417e-05 1.359764184635640916e-02 1.483767482737840572e-02 1.430973486618817604e-02 1.400049615033041421e-02 1.887852564103463873e-02 2.276641526052174819e-02 2.318534127099354525e-02 2.419531009310907019e-02 2.372861590353492547e-02
5.019999999999999574e+00 -3.261240995018010417e-05 1.359764184635640916e-02 1.483767482737840572e-02 1.430973486618817604e-02 1.400049615033041421e-02 1.887852564103463873e-02 2.276641526052174819e-02 2.318534127099354525e-02 2.419531009310907019e-02 2.372861590353492547e-02
5.030000000000000249e+00 -3.261240995018010417e-05 1.359764184635640916e-02 1.483767482737840572e-02 1.430973486618817604e-02 1.400049615033041421e-02 1.887852564103463873e-02 2.276641526052174819e-02 2.318534127099354525e-02 2.419531009310907019e-02 2.372861590353492547e-02
5.040000000000000036e+00 -3.261240995018010417e-05 1.359764184635640916e-02 1.483767482737840572e-02 1.430973486618817604e-02 1.400049615033041421e-02 1.887852564103463873e-02 2.276641526052174819e-02 2.318534127099354525e-02 2.419531009310907019e-02 2.372861590353492547e-02
5.049999999999999822e+00 -2.209329446446256905e-05 1.361014762745692275e-02 1.484982889658012853e-02 1.432038040967709494e-02 1.401059669978612851e-02 1.888755929461709282e-02 2.276776426899887809e-02 2.318633184121607349e-02 2.373068502473838631e-02 2.419850747489842024e-02
5.059999999999999609e+00 -2.209329446446256905e-05 1.361014762745692275e-02 1.484982889658012853e-02 1.432038040967709494e-02 1.401059669978612851e-02 1.888755929461709282e-02 2.276776426899887809e-02 2.318633184121607349e-02 2.373068502473838631e-02 2.419850747489842024e-02
5.070000000000000284e+00 -1.159145367074709891e-05 1.362258916449720324e-02 1.486202683416490596e-02 1.402059526027038885e-02 1.433109589037932959e-02 1.889658295631508125e-02 2.276910444089713659e-02 2.318731725565392060e-02 2.420171367098969753e-02 2.373274847278750849e-02
5.080000000000000071e+00 -1.106910482304002300e-06 1.487426753332157098e-02 1.363496577055511166e-02 1.434188187842306249e-02 1.403049300233111078e-02 1.890559657163491322e-02 2.277043576752444190e-02 2.318829749789271324e-02 2.373480625976701064e-02 2.420492865217207731e-02
5.089999999999999858e+00 1.981019417774237189e-05 1.365952129402205929e-02 1.489887289634150326e-02 1.404999200054170630e-02 1.436366641235248785e-02 1.892359344796800541e-02 2.277307185161292838e-02 2.319024239932574588e-02 2.421138485059375414e-02 2.373890490118868088e-02
5.099999999999999645e+00 3.024271092119488815e-05 1.367169868597627180e-02 1.491123545440646743e-02 1.437466487249055777e-02 1.405959686582049749e-02 1.893257660199421447e-02 2.277437659257502273e-02 2.319120702542022336e-02 2.421462600605625917e-02 2.374094578204102510e-02
5.110000000000000320e+00 6.143584743019174456e-05 1.370781956021119470e-02 1.408785953202993865e-02 1.440807976355175379e-02 1.494855046543418740e-02 1.895946429211790157e-02 2.277823751456604928e-02 2.319406940448996007e-02 2.374703483162842951e-02 2.422440131248393760e-02
5.120000000000000107e+00 8.214403749980610822e-05 1.373154854981756094e-02 1.497360688566748595e-02 1.443069747076908618e-02 1.410626783863327439e-02 1.897733741970982629e-02 2.278076696672780288e-02 2.319595124013558787e-02 2.423096104883958046e-02 2.375106634983752477e-02
5.129999999999999893e+00 1.130750236844156321e-04 1.376659545931584010e-02 1.413329134766383791e-02 1.446511093093472838e-02 1.501144271592672226e-02 1.900406808109142420e-02 2.278449424937289275e-02 2.319873403050918062e-02 2.375707216291478643e-02 2.424086425271882589e-02
5.139999999999999680e+00 1.438479164723493521e-04 1.380096127919843915e-02 1.415969139795094506e-02 1.450006991916309024e-02 1.504955928551942809e-02 1.903070268994404984e-02 2.278814108188171109e-02 2.320146845738923005e-02 2.376302860763743890e-02 2.425084289520633429e-02
5.150000000000000355e+00 1.846314789935309705e-04 1.384566958135951750e-02 1.419409775217226992e-02 1.454744240782593345e-02 1.510078066672177963e-02 1.906606376507431408e-02 2.279287805433044545e-02 2.320503833070487049e-02 2.377089453231042218e-02 2.426426330587235294e-02
5.160000000000000142e+00 2.352120366321196979e-04 1.389965521806499002e-02 1.423618699174974793e-02 1.460769511643063637e-02 1.516538329458626613e-02 1.911001687389963025e-02 2.279859702478053904e-02 2.320937693522548070e-02 2.378060639440060173e-02 2.428122088251107383e-02
5.169999999999999929e+00 2.853468025441788605e-04 1.395137910891309715e-02 1.427771778580291112e-02 1.466885849396831233e-02 1.523054890446633690e-02 1.915368865003521867e-02 2.280409055577369351e-02 2.321357603842438139e-02 2.379018647543665321e-02 2.429837577253864123e-02
5.179999999999999716e+00 3.350330330886956177e-04 1.400068371507739128e-02 1.431915646108181291e-02 1.473068944994451561e-02 1.529620390438903021e-02 1.919707336238773640e-02 2.280935792973644988e-02 2.321763347272497169e-02 2.379963714603837779e-02 2.431572237222767371e-02
5.190000000000000391e+00 3.940606026632301434e-04 1.405646950874744026e-02 1.436932979123928776e-02 1.480546614010428384e-02 1.537554386287846853e-02 1.924874830084832497e-02 2.281537932572635929e-02 2.322231233522070032e-02 2.381081050325114037e-02 2.433678309234633963e-02
5.200000000000000178e+00 4.620985536650923224e-04 1.411672616945271186e-02 1.442914770498093975e-02 1.489311374396467581e-02 1.546874419601189897e-02 1.930849090198083484e-02 2.282199010724789839e-02 2.322750422640484230e-02 2.436167812167240598e-02 2.382362040396621833e-02
5.209999999999999964e+00 5.292382774482509147e-04 1.417180987397469345e-02 1.449080819677269795e-02 1.498082665928689161e-02 1.556249542805078490e-02 1.936763344353819097e-02 2.282815346283885438e-02 2.323240318655994327e-02 2.438690574199106273e-02 2.383619328893149883e-02
5.219999999999999751e+00 6.048601496765936350e-04 1.422881998501164362e-02 1.456365853510424926e-02 1.508076469045796855e-02 1.567015134802492507e-02 1.943447308222486999e-02 2.283464779981249360e-02 2.323763581288908545e-02 2.385027972172703084e-02 2.441612159225564974e-02
5.230000000000000426e+00 6.792884969800169325e-04 1.428024347791840079e-02 1.463874284071253924e-02 1.518005872545813949e-02 1.577818851177595003e-02 1.950049274879617905e-02 2.284055444949133554e-02 2.324246963246941189e-02 2.386407247963196615e-02 2.444572109029327298e-02
5.240000000000000213e+00 7.615804927393732661e-04 1.433256405399432366e-02 1.472518114851031380e-02 1.529069640022346667e-02 1.589998999787378686e-02 1.957376274137707581e-02 2.284649526580900813e-02 2.324742058488804899e-02 2.387924700270544279e-02 2.447944434315327267e-02
5.250000000000000000e+00 8.512104172069244207e-04 1.438527752402751075e-02 1.482267268977912819e-02 1.541202287980844923e-02 1.603540432577800837e-02 1.965390184839146612e-02 2.285221987782016032e-02 2.325230330423620415e-02 2.389569181920154356e-02 2.451739365957205513e-02
5.259999999999999787e+00 9.389202052097259370e-04 1.443361818045314944e-02 1.492074321126194737e-02 1.553144939530303609e-02 1.617064614619836624e-02 1.973267324109843207e-02 2.285702044384445297e-02 2.455579328285985644e-02 2.391170646955069826e-02 2.325652063624948293e-02
5.269999999999999574e+00 1.033159636235559536e-03 1.448295845983718633e-02 1.502843111593605251e-02 1.566045755555676988e-02 1.631891828861120261e-02 1.981770959540232399e-02 2.286123230546542595e-02 2.326037435300722794e-02 2.392883055894064193e-02 2.459848600169086894e-02
5.280000000000000249e+00 1.133259021922146132e-03 1.453327975702791569e-02 1.514494314762541288e-02 1.579824610720752254e-02 1.647973160172023707e-02 1.990851307237987561e-02 2.286454882581911638e-02 2.326362033033557361e-02 2.394692335917304390e-02 2.464551585892896246e-02
5.290000000000000036e+00 1.230501834112535499e-03 1.458075442090704665e-02 1.525991353067985418e-02 1.593288111113810510e-02 1.663920994104609377e-02 1.999723114536349627e-02 2.286653073347935661e-02 2.326584683971764933e-02 2.396439507429708876e-02 2.469292686838467712e-02
5.299999999999999822e+00 1.332588069963863480e-03 1.462961917040182802e-02 1.538231796920265168e-02 1.607513154966867114e-02 1.681008206828808055e-02 2.009095113882400016e-02 2.286717145569646531e-02 2.326708778324439522e-02 2.398260378499827636e-02 2.474460591187035985e-02
5.309999999999999609e+00 1.431245990443185193e-03 1.467627618099961832e-02 1.550221024429955866e-02 1.621361345032667350e-02 1.697860272665366668e-02 2.018214988597869658e-02 2.286624598582415180e-02 2.326709206212850684e-02 2.400003564864692726e-02 2.479649390628268710e-02
5.320000000000000284e+00 1.533616165360871062e-03 1.472441603466708229e-02 1.562829934101373289e-02 1.635852476720263057e-02 1.715705056922809182e-02 2.027751119341903580e-02 2.286349909989697504e-02 2.326569587717583140e-02 2.401789419519078858e-02 2.485246432222357887e-02
5.330000000000000071e+00 1.638787609050064778e-03 1.477386022147877086e-02 1.575973617542766186e-02 1.650892100322821562e-02 1.734430550287244244e-02 2.037637014433206495e-02 2.491236419182302902e-02 2.285854458769447095e-02 2.326257198605077500e-02 2.403590833880423980e-02
5.339999999999999858e+00 1.739241598873035675e-03 1.482130038712520768e-02 1.588725175923005883e-02 1.665427189155089041e-02 1.752704543688353087e-02 2.047177711153427490e-02 2.285151372962621399e-02 2.325775293483796705e-02 2.405267735585559993e-02 2.497200410640701418e-02
5.349999999999999645e+00 1.834928786277444839e-03 1.486686662963045656e-02 1.601074006506509467e-02 1.679455471935717426e-02 1.770485675131516085e-02 2.056371755407123900e-02 2.284241294629378929e-02 2.325123402973580319e-02 2.406810122401082525e-02 2.503118838308731817e-02
5.360000000000000320e+00 1.931688821630042196e-03 1.491348927486877210e-02 1.613792436046259174e-02 1.693856278844083421e-02 1.788865586985500730e-02 2.065796092050006458e-02 2.509359196487554247e-02 2.283043387739488311e-02 2.324240927609716456e-02 2.408294723884911101e-02
5.370000000000000107e+00 2.028437249747786809e-03 1.496083122101439684e-02 1.626782545728210072e-02 1.708513954599250387e-02 1.807682294335137552e-02 2.075377234978363628e-02 2.281515272476967657e-02 2.323092855694927628e-02 2.409674939227044593e-02 2.515880362998027669e-02
5.379999999999999893e+00 2.118886035432019244e-03 1.500592049643506044e-02 1.639223443418848930e-02 1.722499643547658124e-02 1.825715393769309150e-02 2.084514928079552257e-02 2.279726343600252739e-02 2.321730283946667889e-02 2.410834756735741671e-02 2.522259000266209930e-02
5.389999999999999680e+00 2.207730047685341982e-03 1.505118166873680406e-02 1.651786284966639054e-02 1.736562703927887683e-02 1.843899456819517169e-02 2.093710211132230464e-02 2.528821861299086760e-02 2.411802901618489287e-02 2.277551279995983571e-02 2.320057610411459942e-02
5.400000000000000355e+00 2.285047497378131856e-03 1.509153872611436464e-02 1.663064424673427188e-02 1.749126350678224806e-02 1.860161513656106991e-02 2.101945685163899083e-02 2.275235867991245997e-02 2.318265497403033948e-02 2.412453737287951344e-02 2.534803845079082463e-02
5.410000000000000142e+00 2.363831103181290166e-03 1.513382105860691836e-02 1.674981518439663461e-02 1.762323189160320408e-02 1.877225112654378261e-02 2.110640070215175426e-02 2.541194169410635958e-02 2.412858129177040609e-02 2.272354047170660127e-02 2.316025620122644582e-02
5.419999999999999929e+00 2.430993422709061980e-03 1.517104377818946984e-02 1.685587921488520061e-02 1.773981816864794725e-02 1.892245102975606899e-02 2.118386937085577418e-02 2.269345231653268832e-02 2.313681414305967382e-02 2.412909588297124791e-02 2.546909452774108115e-02
5.429999999999999716e+00 2.493954060029638427e-03 1.520724121939820601e-02 1.696046196471802034e-02 1.785372425037943730e-02 1.906819553993392702e-02 2.126054523066363972e-02 2.265885334617816216e-02 2.310983325891282150e-02 2.412598870030391654e-02 2.552520491202264416e-02
5.440000000000000391e+00 2.548730545488022727e-03 1.524015499245800868e-02 1.705729684178195621e-02 1.795794494667128649e-02 1.920005135674913987e-02 2.133205935566831815e-02 2.557620957526917857e-02 2.411903132846461920e-02 2.262146568125058058e-02 2.308068477240343350e-02
5.450000000000000178e+00 2.597515131251591954e-03 1.527113626486724038e-02 1.715064835144185576e-02 1.805685130221513710e-02 1.932300252728422207e-02 2.140182864033345761e-02 2.257926738301102576e-02 2.304782444039483319e-02 2.410750902504021909e-02 2.562336049632844490e-02
5.459999999999999964e+00 2.635405154787127512e-03 1.529698171119733482e-02 1.723096785843482998e-02 1.814021508020195739e-02 1.942396211613086135e-02 2.146291738156225204e-02 2.253666765108330514e-02 2.301471218921671141e-02 2.409262056008091429e-02 2.566081409183618503e-02
5.469999999999999751e+00 2.666370875535461777e-03 1.532030994525491498e-02 1.730646547160211504e-02 1.821643474362916182e-02 1.951273866712140495e-02 2.152176294548180033e-02 2.248941658921132722e-02 2.297806759832540791e-02 2.407295074359569118e-02 2.569117112906000103e-02
5.480000000000000426e+00 2.688178546768906028e-03 1.533957113783513196e-02 1.737241444490390807e-02 1.828043130092156174e-02 1.958278883892374672e-02 2.157496502843298317e-02 2.243996808470386309e-02 2.293981686196802997e-02 2.404944968924892235e-02 2.571082868450311198e-02
5.490000000000000213e+00 2.700824764595471678e-03 1.535469112165891228e-02 1.742852688085688023e-02 1.833180111831400269e-02 1.963341009797437212e-02 2.162240953730888704e-02 2.238863458559559733e-02 2.290021269600498247e-02 2.402250631132533606e-02 2.571854842983539377e-02
5.500000000000000000e+00 2.704313616396234257e-03 1.536561558582175135e-02 1.747450041592180092e-02 1.837014981780554432e-02 1.966402479480272580e-02 2.166389592929057403e-02 2.233576501314241819e-02 2.285952961416712337e-02 2.399261834681886210e-02 2.571354013927772478e-02
5.509999999999999787e+00 2.698656473360931413e-03 1.537231159746231188e-02 1.751002104906696291e-02 1.839510461222637963e-02 1.967420859917280718e-02 2.169911344289084804e-02 2.228175176834058108e-02 2.281806921024987639e-02 2.396037551978676475e-02 2.569567524322187435e-02
5.519999999999999574e+00 2.683871829560638498e-03 1.537476846359920289e-02 1.753476718763715553e-02 1.840632786089637513e-02 1.966371214481691526e-02 2.172760261504468049e-02 2.222705093295882992e-02 2.277616988655784339e-02 2.392643463357350953e-02 2.566554001178610739e-02
5.530000000000000249e+00 2.659985188245895995e-03 1.537299794245275235e-02 1.754841497370305051e-02 1.840353088583380689e-02 1.963247397666373698e-02 2.562429738499778786e-02 2.389148851050906103e-02 2.273422130887499046e-02 2.174868705790684517e-02 2.217223067709683110e-02
5.540000000000000036e+00 2.627028996181203502e-03 1.536703380739164355e-02 1.755064484483175036e-02 1.838648672741158632e-02 1.958062409583252034e-02 2.176135468437158035e-02 2.211807070965331537e-02 2.269268157033238822e-02 2.385623151657319252e-02 2.557343386022226800e-02
5.549999999999999822e+00 2.587355722498821571e-03 1.535753316154919029e-02 1.754190695461197921e-02 1.835695616541139705e-02 1.951256097894436478e-02 2.176421195528939131e-02 2.206827623869041244e-02 2.265408883397142595e-02 2.382305226887659541e-02 2.551762347872848363e-02
5.559999999999999609e+00 2.536833467441673966e-03 1.534356644864827077e-02 1.752100533549973485e-02 1.831175461850825456e-02 1.942158538626862288e-02 2.545239667800941463e-02 2.378903155871827865e-02 2.175549178330093980e-02 2.201919429048587035e-02 2.261497652342926018e-02
5.570000000000000284e+00 2.480561868073890598e-03 1.532661111944252398e-02 1.748979703295235055e-02 1.825539923336064879e-02 1.931736594794588452e-02 2.538543505970653966e-02 2.375802757837168835e-02 2.173380920427505150e-02 2.197745313500204523e-02 2.257986300066536570e-02
5.580000000000000071e+00 2.416279123533267726e-03 1.530615414901459470e-02 1.744733140644596711e-02 1.818603108464644444e-02 1.919648214602389172e-02 2.169752380020624483e-02 2.194146862613251606e-02 2.254733116467070447e-02 2.372865792886114100e-02 2.531457542227750004e-02
5.589999999999999858e+00 2.348041584435036321e-03 1.528363291280476939e-02 1.739657331386239639e-02 1.810840424361618087e-02 1.906727683199095982e-02 2.524458857549728708e-02 2.370256695768150138e-02 2.251935428403916556e-02 2.164979049137260442e-02 2.191212808445115387e-02
5.599999999999999645e+00 2.268327401137417224e-03 1.525664484340543380e-02 1.733176877638071059e-02 1.801402052342916671e-02 1.891620494813083669e-02 2.516837292794158257e-02 2.367699989600526370e-02 2.158669431510094536e-02 2.188443648690261562e-02 2.249316943686425693e-02
5.610000000000000320e+00 2.190368406435702197e-03 1.522978410577418250e-02 1.726394872906747077e-02 1.791884933643639322e-02 1.876899745621997059e-02 2.509864200900271264e-02 2.152046828021076177e-02 2.186108058539140350e-02 2.247278470388679866e-02 2.365589012971002630e-02
5.620000000000000107e+00 2.101053941783748505e-03 1.519863759743706778e-02 1.718198024300418569e-02 1.780713520054975213e-02 1.860158632180876695e-02 2.144122933355614366e-02 2.183689792770189889e-02 2.245429297862851920e-02 2.502368865575285359e-02 2.363533916178208252e-02
5.629999999999999893e+00 2.010367778935076045e-03 1.516674200657652793e-02 1.709496945730910877e-02 1.769132871678580701e-02 1.843342695420266061e-02 2.135828515382608844e-02 2.181423317033506781e-02 2.243957091222214401e-02 2.361756311700565283e-02 2.495222555460032202e-02
5.639999999999999680e+00 1.913591139924983786e-03 1.513250487906515548e-02 1.699865912426335932e-02 1.756547734889888843e-02 1.825643767514176577e-02 2.126775530343529355e-02 2.488045375297156733e-02 2.179170013710037684e-02 2.242724231503929674e-02 2.360126856022819533e-02
5.650000000000000355e+00 1.817001629106769012e-03 1.509819257562206897e-02 1.689955528745882424e-02 1.743771840724935018e-02 1.808272765701614965e-02 2.117580088732530855e-02 2.177070467000466816e-02 2.241753781404032253e-02 2.358716674554438980e-02 2.481290504606476627e-02
5.660000000000000142e+00 1.721652009796829528e-03 1.506421666062210743e-02 1.679923519839705143e-02 1.730952504398240374e-02 1.791450193237490926e-02 2.108378589096617656e-02 2.175131759293261885e-02 2.240985339397457907e-02 2.357491639719847334e-02 2.474980360629153858e-02
5.669999999999999929e+00 1.621710550418277962e-03 1.502850756781706418e-02 1.669178180744975912e-02 1.717287027472535685e-02 1.774204353553987881e-02 2.098628275631031839e-02 2.173231320765989585e-02 2.240329907731554437e-02 2.356348604708588534e-02 2.468711572717723415e-02
5.679999999999999716e+00 1.517228735620646885e-03 1.499106529351713207e-02 1.657722460384563820e-02 1.702735117155896802e-02 1.756641522677037520e-02 2.088343262376162260e-02 2.171376536060166604e-02 2.239765403227602508e-02 2.355275268854896756e-02 2.462502092023292899e-02
5.690000000000000391e+00 1.415663211187816748e-03 1.495453693731560278e-02 1.646390301218081387e-02 1.740064274209014022e-02 1.688314097298547825e-02 2.078275055526948578e-02 2.169690963384358906e-02 2.239302551666202956e-02 2.354325136236494823e-02 2.456774965805257060e-02
5.700000000000000178e+00 1.317892132444145473e-03 1.491921484059495658e-02 1.635311811928071013e-02 1.724593904721852602e-02 1.674169332655853909e-02 2.068532670862749737e-02 2.168167082507321125e-02 2.238914560592383807e-02 2.353478044738063768e-02 2.451527595915957425e-02
5.709999999999999964e+00 1.216827221453505459e-03 1.488248601784185679e-02 1.623691141119422074e-02 1.709117325564268181e-02 1.659286993189940454e-02 2.058423177173433760e-02 2.166683360585643786e-02 2.238555590257774661e-02 2.352656008433069365e-02 2.446358271455920455e-02
5.719999999999999751e+00 1.120646177729728819e-03 1.484726097120023236e-02 1.612470430215222003e-02 1.694870122557589481e-02 1.644906558254059792e-02 2.048775783927151914e-02 2.165348829358340610e-02 2.238241441183274477e-02 2.351911928288443962e-02 2.441663834922529544e-02
5.730000000000000426e+00 1.021722172010001159e-03 1.481066650453137859e-02 1.600753164398711903e-02 1.680685702087727704e-02 1.629948817001566908e-02 2.038835440022899667e-02 2.164046727097870479e-02 2.237936596235495790e-02 2.351174882305854044e-02 2.437050654643265618e-02
5.740000000000000213e+00 9.286592191197996435e-04 1.477579778335811819e-02 1.667746158692700112e-02 1.589543680062800723e-02 1.615793785113312300e-02 2.029474676304348496e-02 2.162880166390112116e-02 2.237659904824685145e-02 2.350499466538858925e-02 2.432898939600671578e-02
5.750000000000000000e+00 8.421004130251553412e-04 1.474286607801837332e-02 1.656032676508963769e-02 1.578923040728011026e-02 1.602634399429145318e-02 2.020765290944417231e-02 2.161840704863395718e-02 2.237406790497597706e-02 2.349880890340290060e-02 2.429192866876670256e-02
5.759999999999999787e+00 7.536982384804752962e-04 1.470859011632203762e-02 1.567837312731637858e-02 1.644359430814577513e-02 1.589294680731808199e-02 2.011872146457250460e-02 2.160819879137022143e-02 2.237149023673543069e-02 2.349253664629512642e-02 2.425555480007763817e-02
5.769999999999999574e+00 6.725761132926812592e-04 1.467639995893268989e-02 1.633880345214044905e-02 1.557404035254545023e-02 1.577233551414156457e-02 2.003716394353442787e-02 2.159915848075881148e-02 2.236910741035778166e-02 2.348678262474793513e-02 2.422343477033846865e-02
5.780000000000000249e+00 5.992386539268338905e-04 1.464651799559551180e-02 1.624581151988139030e-02 1.547720857702965420e-02 1.566550509735621308e-02 1.996349941803108805e-02 2.159123013684583967e-02 2.236692345357959438e-02 2.348155483777925046e-02 2.419539525091850621e-02
5.790000000000000036e+00 5.247550923693614132e-04 1.461519193263145777e-02 1.537624289070612868e-02 1.555969211038277927e-02 1.615292084546982379e-02 1.988876971307584895e-02 2.158339438041056296e-02 2.236466466357850055e-02 2.347619714810189259e-02 2.416785571031510038e-02
5.799999999999999822e+00 4.586498226319536513e-04 1.458632817624018474e-02 1.607169780236699166e-02 1.528452450800359304e-02 1.546827804994697735e-02 1.982253439903104361e-02 2.157660743987078328e-02 2.236261779214905251e-02 2.347138459322123394e-02 2.414418262652909264e-02
5.809999999999999609e+00 3.916817510647065820e-04 1.455576392207618037e-02 1.599051165300715768e-02 1.518997375049964058e-02 1.537805330772814075e-02 1.975553325305295232e-02 2.156987925945410070e-02 2.236049760545252493e-02 2.346643941619413337e-02 2.412091765748219235e-02
5.820000000000000284e+00 3.335990800339122932e-04 1.452785582704972309e-02 1.510714056918626737e-02 1.530159736876489200e-02 1.592094825204228709e-02 1.969751224331422329e-02 2.156415467937158881e-02 2.235861677697535688e-02 2.346208313041498253e-02 2.410131002571607242e-02
5.830000000000000071e+00 2.847196849650668804e-04 1.450307520930993292e-02 1.586299755599969441e-02 1.503728405580863868e-02 1.523841017540918455e-02 1.964875602094113757e-02 2.155941136168054717e-02 2.235700151040243347e-02 2.345836228394743150e-02 2.408521135630104296e-02
5.839999999999999858e+00 2.354092234741419240e-04 1.447655386700327437e-02 1.496713330113173292e-02 1.517561027029906522e-02 1.580506861488980772e-02 1.959964085320999722e-02 2.155469051984797851e-02 2.235534028960771066e-02 2.345455277447734341e-02 2.406933637746382082e-02
5.849999999999999645e+00 1.856702589316894063e-04 1.444784217948662068e-02 1.489722758053108401e-02 1.511311633129150574e-02 1.574716913223547787e-02 1.955017585864819718e-02 2.154999008137556057e-02 2.235363096030190677e-02 2.345064866162038103e-02 2.405368936991406428e-02
5.860000000000000320e+00 1.455722947150774917e-04 1.442290343310646990e-02 1.570087813555576250e-02 1.484192037106402996e-02 1.506329600819140795e-02 1.951035819980549355e-02 2.154624303581165190e-02 2.235222746665834273e-02 2.344745324623589283e-02 2.404133876772086148e-02
5.870000000000000107e+00 1.153207261748947799e-04 1.440280823228949104e-02 1.566618131764416569e-02 1.480105949965456955e-02 1.502601605140710742e-02 1.948035479764227695e-02 2.154343982473874361e-02 2.235115315691675250e-02 2.344501260157739672e-02 2.403217465947776743e-02
5.879999999999999893e+00 8.491712614911196290e-05 1.438131872521712477e-02 1.476093828141108316e-02 1.498880194864471091e-02 1.563150698076852529e-02 1.945023353197667879e-02 2.154064218774043651e-02 2.235005979073792504e-02 2.344253273470307819e-02 2.402309628468107458e-02
5.889999999999999680e+00 6.456387385112856815e-05 1.436611987882256865e-02 1.560840534551374142e-02 1.473470039235312383e-02 1.496402782223432010e-02 1.943008822758370696e-02 2.153877997722140197e-02 2.234932009131522859e-02 2.344085706198664742e-02 2.401709211047948350e-02
5.900000000000000355e+00 3.390813227079763503e-05 1.434186083574624793e-02 1.557377832176506591e-02 1.469625772988964081e-02 1.492692053721995406e-02 1.939977512158482659e-02 2.153599066050769506e-02 2.234819406317635482e-02 2.343830895552769314e-02 2.400815862654144192e-02
5.910000000000000142e+00 2.365607172693851812e-05 1.433335495356988058e-02 1.468371622963524602e-02 1.491456654951329834e-02 1.556224353843377144e-02 1.938964569026977586e-02 2.153506189060793233e-02 2.234781426798434362e-02 2.343745017015381668e-02 2.400520033764726516e-02
5.919999999999999929e+00 3.101855001684133299e-06 1.431567146142052015e-02 1.465908226655012088e-02 1.488988312033390042e-02 1.553918656799059723e-02 1.936934970228689629e-02 2.153320575851493113e-02 2.234704791311517211e-02 2.343571818936620796e-02 2.399931326453298708e-02
5.929999999999999716e+00 -7.200259138611824728e-06 1.552766482924407623e-02 1.430648101880565952e-02 1.487755455753860673e-02 1.464700153233196647e-02 1.935918330273490862e-02 2.153227836460104225e-02 2.234666132531468868e-02 2.343484489932469439e-02 2.399638454527041817e-02
5.940000000000000391e+00 -1.751901627698782048e-05 1.429705043027459412e-02 1.551614790098306343e-02 1.463508509715462022e-02 1.486523547768837591e-02 1.934900473801794488e-02 2.153135139764934119e-02 2.234627244531969467e-02 2.343396667975397585e-02 2.399346574721543737e-02
5.950000000000000178e+00 -1.751901627698782048e-05 1.429705043027459412e-02 1.551614790098306343e-02 1.463508509715462022e-02 1.486523547768837591e-02 1.934900473801794488e-02 2.153135139764934119e-02 2.234627244531969467e-02 2.343396667975397585e-02 2.399346574721543737e-02
5.959999999999999964e+00 -2.785439512051246484e-05 1.428737472821539102e-02 1.550463602862031491e-02 1.462333715288849367e-02 1.485292652057159692e-02 1.933881408718253828e-02 2.153042484180722402e-02 2.234588125932690864e-02 2.343308348355775325e-02 2.399055690240363067e-02
5.969999999999999751e+00 -2.785439512051246484e-05 1.428737472821539102e-02 1.550463602862031491e-02 1.462333715288849367e-02 1.485292652057159692e-02 1.933881408718253828e-02 2.153042484180722402e-02 2.234588125932690864e-02 2.343308348355775325e-02 2.399055690240363067e-02
5.980000000000000426e+00 -2.785439512051246484e-05 1.428737472821539102e-02 1.550463602862031491e-02 1.462333715288849367e-02 1.485292652057159692e-02 1.933881408718253828e-02 2.153042484180722402e-02 2.234588125932690864e-02 2.343308348355775325e-02 2.399055690240363067e-02
5.990000000000000213e+00 -2.785439512051246484e-05 1.428737472821539102e-02 1.550463602862031491e-02 1.462333715288849367e-02 1.485292652057159692e-02 1.933881408718253828e-02 2.153042484180722402e-02 2.234588125932690864e-02 2.343308348355775325e-02 2.399055690240363067e-02
6.000000000000000000e+00 -2.785439512051246484e-05 1.428737472821539102e-02 1.550463602862031491e-02 1.462333715288849367e-02 1.485292652057159692e-02 1.933881408718253828e-02 2.153042484180722402e-02 2.234588125932690864e-02 2.343308348355775325e-02 2.399055690240363067e-02
6.009999999999999787e+00 -2.785439512051246484e-05 1.428737472821539102e-02 1.550463602862031491e-02 1.462333715288849367e-02 1.485292652057159692e-02 1.933881408718253828e-02 2.153042484180722402e-02 2.234588125932690864e-02 2.343308348355775325e-02 2.399055690240363067e-02
6.019999999999999574e+00 -2.785439512051246484e-05 1.428737472821539102e-02 1.550463602862031491e-02 1.462333715288849367e-02 1.485292652057159692e-02 1.933881408718253828e-02 2.153042484180722402e-02 2.234588125932690864e-02 2.343308348355775325e-02 2.399055690240363067e-02
6.030000000000000249e+00 -2.785439512051246484e-05 1.428737472821539102e-02 1.550463602862031491e-02 1.462333715288849367e-02 1.485292652057159692e-02 1.933881408718253828e-02 2.153042484180722402e-02 2.234588125932690864e-02 2.343308348355775325e-02 2.399055690240363067e-02
6.040000000000000036e+00 -2.785439512051246484e-05 1.428737472821539102e-02 1.550463602862031491e-02 1.462333715288849367e-02 1.485292652057159692e-02 1.933881408718253828e-02 2.153042484180722402e-02 2.234588125932690864e-02 2.343308348355775325e-02 2.399055690240363067e-02
6.049999999999999822e+00 -1.663415994224951185e-05 1.429906721675445504e-02 1.551481404942177574e-02 1.463137362815802346e-02 1.486534113209467961e-02 1.934407696910223420e-02 2.153385516343647027e-02 2.234966756004529501e-02 2.343871371219774513e-02 2.399342923099620148e-02
6.059999999999999609e+00 -1.663415994224951185e-05 1.429906721675445504e-02 1.551481404942177574e-02 1.463137362815802346e-02 1.486534113209467961e-02 1.934407696910223420e-02 2.153385516343647027e-02 2.234966756004529501e-02 2.343871371219774513e-02 2.399342923099620148e-02
6.070000000000000284e+00 -5.431843587439787191e-06 1.552500648220086002e-02 1.431070971096738004e-02 1.463926855935424563e-02 1.487784864008833731e-02 1.934931885659000109e-02 2.153728847646999359e-02 2.235346304040890242e-02 2.344435206775918185e-02 2.399632082801470695e-02
6.080000000000000071e+00 5.752534415719515938e-06 1.432230206998751781e-02 1.553521274470682882e-02 1.464702752577734003e-02 1.489044402409010412e-02 1.935453970288148265e-02 2.154072485380617574e-02 2.235726771804232016e-02 2.344999829263525251e-02 2.399923192797356192e-02
6.089999999999999858e+00 2.806739737634975239e-05 1.434533569077434643e-02 1.555566445380014706e-02 1.466215985827558181e-02 1.491587846412041271e-02 1.936491809105040512e-02 2.154760709397685395e-02 2.236490473794695150e-02 2.346131329778175859e-02 2.400511359418617402e-02
6.099999999999999645e+00 3.919784441813654695e-05 1.435677653529519524e-02 1.466954424450746426e-02 1.492870772589512639e-02 1.556590875979697516e-02 1.937007554488975533e-02 2.155105310347076378e-02 2.236873711704591774e-02 2.346698153915663387e-02 2.400808464762863720e-02
6.110000000000000320e+00 7.248101166855633868e-05 1.439079204022509877e-02 1.559670875573197085e-02 1.469103440622822332e-02 1.496758744550488740e-02 1.938542043789071717e-02 2.156141157217354026e-02 2.238028995715269157e-02 2.348402588599774257e-02 2.401712168857130653e-02
6.120000000000000107e+00 9.457945286492755509e-05 1.441320983149997105e-02 1.470485960430440234e-02 1.499379011167148099e-02 1.561729249668899339e-02 1.939554374076033275e-02 2.156833498939918561e-02 2.238803846363876179e-02 2.349541892902965931e-02 2.402325218788340169e-02
6.129999999999999893e+00 1.275912225381594007e-04 1.444643910734951832e-02 1.472494053481945495e-02 1.564823303868839027e-02 1.503343878193265371e-02 1.941056799805696703e-02 2.157874825263805460e-02 2.239973154277040759e-02 2.351254774833887520e-02 2.403261195023527474e-02
6.139999999999999680e+00 1.604394590875649334e-04 1.567923913064483976e-02 1.447917790676514493e-02 1.474433875933328121e-02 1.507341736795826496e-02 1.942539857570119849e-02 2.158919706182251333e-02 2.241150950184154014e-02 2.352971620519486717e-02 2.404217513055138117e-02
6.150000000000000355e+00 2.039818241096340203e-04 1.452203168486438691e-02 1.476933021132822640e-02 1.572065953464052077e-02 1.512709615978183840e-02 1.944486990142580904e-02 2.160318757071772247e-02 2.242734648407615841e-02 2.355265396889911350e-02 2.405525579121412655e-02
6.160000000000000142e+00 2.579977740704147982e-04 1.457422265909657719e-02 1.479950597794264799e-02 1.577252011488609190e-02 1.519457638619760298e-02 1.946871989921127380e-02 2.162077684326708937e-02 2.244735853530952993e-02 2.358137013256441511e-02 2.407216339547401870e-02
6.169999999999999929e+00 3.115537034417634470e-04 1.462471193168837953e-02 1.482892867097965542e-02 1.526225427524576135e-02 1.582442494066116714e-02 1.949202356926927476e-02 2.163848715624009517e-02 2.246761311901150984e-02 2.361009325307296750e-02 2.408972588782507668e-02
6.179999999999999716e+00 3.646472239830188798e-04 1.467323472851669343e-02 1.485807983208121442e-02 1.532993977020914896e-02 1.587632486195356823e-02 1.951477847272067856e-02 2.165632775634064588e-02 2.248811329117764851e-02 2.363877637099985954e-02 2.410798356211786911e-02
6.190000000000000391e+00 4.277457176805606965e-04 1.472833977232348122e-02 1.489346805709165777e-02 1.541096360204757647e-02 1.593853637691688280e-02 1.954135743913264917e-02 2.167792137229036104e-02 2.251304216716431064e-02 2.367307479288723038e-02 2.413086861960886745e-02
6.200000000000000178e+00 5.005092445654265058e-04 1.478726710235279788e-02 1.493666097877590325e-02 1.550496213676585272e-02 1.601093818885251235e-02 1.957136149085851248e-02 2.170338864044460414e-02 2.254258627323907013e-02 2.371281417362247276e-02 2.415900403969464469e-02
6.209999999999999964e+00 5.723497310455016862e-04 1.483917770885165820e-02 1.498341927818337520e-02 1.559814541643431487e-02 1.608306253547620371e-02 1.960028241191043991e-02 2.172917500100000551e-02 2.257263520172759011e-02 2.418879135373265196e-02 2.375212898165426564e-02
6.219999999999999751e+00 6.533146281878089538e-04 1.488934002920761640e-02 1.504207667523077552e-02 1.570337123175844646e-02 1.616505700889672367e-02 1.963200984075764988e-02 2.175906634792125829e-02 2.260760744750123924e-02 2.379637825175556776e-02 2.422498568598392688e-02
6.230000000000000426e+00 7.330559496861495253e-04 1.493100874193039815e-02 1.510526380804394671e-02 1.580698554166296357e-02 1.624650899061876042e-02 1.966232835319977820e-02 2.178943982921003469e-02 2.264326651666017862e-02 2.426359228693550363e-02 2.383974336570648597e-02
6.240000000000000213e+00 8.212905615174691514e-04 1.497049750220360957e-02 1.517924678481624538e-02 1.592132856758011680e-02 1.633742079006061595e-02 1.969476246324601901e-02 2.182422703923767027e-02 2.268422247310270673e-02 2.431000665010166900e-02 2.388731893472891346e-02
6.250000000000000000e+00 9.174823677437525049e-04 1.500814649331993697e-02 1.526235696324390601e-02 1.604524985554739783e-02 1.643748088894694467e-02 1.972874009647177657e-02 2.186369716574094318e-02 2.273079624251090822e-02 2.393856652951715375e-02 2.436531474989956508e-02
6.259999999999999787e+00 1.011712700408221770e-03 1.504122777488239859e-02 1.534465902877164487e-02 1.616548859245676290e-02 1.653651654701315463e-02 1.976057644281035627e-02 2.190408174759208779e-02 2.277852036251097265e-02 2.398811224229711186e-02 2.442446665182830545e-02
6.269999999999999574e+00 1.113079010077289805e-03 1.507367028307262345e-02 1.543314220957433050e-02 1.629303560324070824e-02 1.664429043058277338e-02 1.979316446825660561e-02 2.194962084442291309e-02 2.283237706567051162e-02 2.404079389646691239e-02 2.449370779213415339e-02
6.280000000000000249e+00 1.220900738417541329e-03 1.510526671979897997e-02 1.552650698268754487e-02 1.642599199543135977e-02 1.676052377406015911e-02 1.982587063053748225e-02 2.200069967622596268e-02 2.289279137695869604e-02 2.409642974034777174e-02 2.457373735027009246e-02
6.290000000000000036e+00 1.325813131927083529e-03 1.513349089135673266e-02 1.561615717626663701e-02 1.655195705609591519e-02 1.687540790377884195e-02 1.985568527027466515e-02 2.205330027696374151e-02 2.295497414099120087e-02 2.415061596385081541e-02 2.465781480615162821e-02
6.299999999999999822e+00 1.436150225376303744e-03 1.516068879050086644e-02 1.570881509715711319e-02 1.668004528613393003e-02 1.699830578144292600e-02 1.988482177867248110e-02 2.211205752197926630e-02 2.302436688990770058e-02 2.420825687030680323e-02 2.475267879196749177e-02
6.309999999999999609e+00 1.542999863635268745e-03 1.518466805243340670e-02 1.579666237311569410e-02 1.679914471033007450e-02 1.711936119031366721e-02 1.991078379511914548e-02 2.217269876031980474e-02 2.309589158366671599e-02 2.426535967365506599e-02 2.485068065018335853e-02
6.320000000000000284e+00 1.654125957222306190e-03 1.520712815422795537e-02 1.588576440376008800e-02 1.691733724307077982e-02 1.724715562745232286e-02 1.993533389513862941e-02 2.224013277284456538e-02 2.317531212804690988e-02 2.495889741765388789e-02 2.432681904237012777e-02
6.330000000000000071e+00 1.768601761330830698e-03 1.522752203980284880e-02 1.597480423466922719e-02 1.703269039226184764e-02 1.738024370543260477e-02 1.995788895887417452e-02 2.231482386302285903e-02 2.326314721297330704e-02 2.439317767555425689e-02 2.507705586626910940e-02
6.339999999999999858e+00 1.878277660761434528e-03 1.524427718269573406e-02 1.605713117624561412e-02 1.713690292671608481e-02 1.750829178540916700e-02 1.997675496953291857e-02 2.239199109955004527e-02 2.335377220605551474e-02 2.446053028421599218e-02 2.519670161133800643e-02
6.349999999999999645e+00 1.983099637630547640e-03 1.525751546533718125e-02 1.613270639736287884e-02 1.723056445250042978e-02 1.763022979184490635e-02 1.999212006964939600e-02 2.247154377763872432e-02 2.344710192128036941e-02 2.452924745576012810e-02 2.531713768249022750e-02
6.360000000000000320e+00 2.089499987689031561e-03 1.526786691510050552e-02 1.620585876163728109e-02 1.731944555470134664e-02 1.775250244233144217e-02 2.000485138865842893e-02 2.255888039371271511e-02 2.354948960979622724e-02 2.460437781059492471e-02 2.544580119819689693e-02
6.370000000000000107e+00 2.196362709138470915e-03 1.527470430535660811e-02 1.627514635030794313e-02 1.740201015061548784e-02 1.787257239085872709e-02 2.001445716437226172e-02 2.265425196153799184e-02 2.366124609461063913e-02 2.468659157392241038e-02 2.558204352452229588e-02
6.379999999999999893e+00 2.296777867981094397e-03 1.527734775075400772e-02 1.633576830325907114e-02 1.747286886604305575e-02 1.798162959161943991e-02 2.002022479648229644e-02 2.275197902730516364e-02 2.377572512060491944e-02 2.477155943413176034e-02 2.571716491893415515e-02
6.389999999999999680e+00 2.395991965027528467e-03 1.527566964419207508e-02 1.639056768676494524e-02 1.753563450174715210e-02 1.808435221867368478e-02 2.002233276960546302e-02 2.285762972982645011e-02 2.389941812819567496e-02 2.486484058532353533e-02 2.585837100123702589e-02
6.400000000000000355e+00 2.482907215559309027e-03 1.526994030660064512e-02 1.643353202085224077e-02 1.758374587052075402e-02 1.816881584086190229e-02 2.002067096961443818e-02 2.295905415572255248e-02 2.401801287618631972e-02 2.495637184338620959e-02 2.598943610279748351e-02
6.410000000000000142e+00 2.572159454296344978e-03 1.525887174908501301e-02 1.647156157868999091e-02 1.762513461234932119e-02 1.824838146740995204e-02 2.001469349528273503e-02 2.307377478892520817e-02 2.415178356632209644e-02 2.506300408354381060e-02 2.613271488450194871e-02
6.419999999999999929e+00 2.648951652962888703e-03 1.524394294764784032e-02 1.649799763191638069e-02 1.765271254798841949e-02 1.830909953649019831e-02 2.000502288224182204e-02 2.318325524584939970e-02 2.427878261553054196e-02 2.516865192675079438e-02 2.626484562403790315e-02
6.429999999999999716e+00 2.721729111114619230e-03 1.522361076980963818e-02 1.651594486049249438e-02 1.766999800592772632e-02 1.835765997683166603e-02 1.999050875998101967e-02 2.329907432688648958e-02 2.441199317159908205e-02 2.528552243107583253e-02 2.640004600495944251e-02
6.440000000000000391e+00 2.785914853341281330e-03 1.519870910210934303e-02 1.652385426316014747e-02 1.767559723501066146e-02 1.839038130051529399e-02 1.997141741541988424e-02 2.341456434283757659e-02 2.653045406528756894e-02 2.454310649852715215e-02 2.540834514513813647e-02
6.450000000000000178e+00 2.844102713697046602e-03 1.516771613378365552e-02 1.652156129460187126e-02 1.840800391252209872e-02 1.766936689946344702e-02 1.994613507709371708e-02 2.353513862145190441e-02 2.666217416564350615e-02 2.554444276416559592e-02 2.467749006894442987e-02
6.459999999999999964e+00 2.890387659524579819e-03 1.513389228639580412e-02 1.650951874478770454e-02 1.765239029947153482e-02 1.840917081167465358e-02 1.991692066291312138e-02 2.364816602752477584e-02 2.678175743050123514e-02 2.568031851895346759e-02 2.480053025308660147e-02
6.469999999999999751e+00 2.929553282531315722e-03 1.509386411892349976e-02 1.648670369192643120e-02 1.762335131152574855e-02 1.839454060945336020e-02 1.988040029037581313e-02 2.376497290409790297e-02 2.690158115530019017e-02 2.492416431052828923e-02 2.582997898612313450e-02
6.480000000000000426e+00 2.958832229656130266e-03 1.504950466379336577e-02 1.645374230546039346e-02 1.758331239358404754e-02 1.836425931007082402e-02 1.983768120391954382e-02 2.387901797212099372e-02 2.504104914235011359e-02 2.598557071382599087e-02 2.701506336415234605e-02
6.490000000000000213e+00 2.978141932132880986e-03 1.500103717463115854e-02 1.641088881531665641e-02 1.753270478602606333e-02 1.831897819355324947e-02 1.978853016291705694e-02 2.398980720125002547e-02 2.515078592766694862e-02 2.614552197890589180e-02 2.712212464071273380e-02
6.500000000000000000e+00 2.987405843211659185e-03 1.494869651758443455e-02 1.635839206260321019e-02 1.747192515291553366e-02 1.825934404050313931e-02 1.973278868246035322e-02 2.409689941244702940e-02 2.525324746608052784e-02 2.630747186004336186e-02 2.722265769135916169e-02
6.509999999999999787e+00 2.986554344605362680e-03 1.489272634357545304e-02 1.629649327723054972e-02 1.740133449692634823e-02 1.818597698363004153e-02 1.967038163738836498e-02 2.419990548514172266e-02 2.534848594586246520e-02 2.646815474795706502e-02 2.731632082566311584e-02
6.519999999999999574e+00 2.975525765993641044e-03 1.483337549176413049e-02 1.622542467408502956e-02 1.732125814188541918e-02 1.809945836689993287e-02 1.960131499074237518e-02 2.429848698115822520e-02 2.543664569199103470e-02 2.740212583393763363e-02 2.662328203855530637e-02
6.530000000000000249e+00 2.954267512176168235e-03 1.477089359250959889e-02 1.614540886590005997e-02 1.723198648282350462e-02 1.800032717752348549e-02 1.952566525126842381e-02 2.439235449847386786e-02 2.551789988560920763e-02 2.676756106977045552e-02 2.747789994890380283e-02
6.540000000000000036e+00 2.922737262834465034e-03 1.470552581018855394e-02 1.605665910352428380e-02 1.713377619707912025e-02 1.788908287936074107e-02 1.944356398948620876e-02 2.448126591493159435e-02 2.559241407785769681e-02 2.689513900490974121e-02 2.754037019145370857e-02
6.549999999999999822e+00 2.883240895218026466e-03 1.464096710982441644e-02 1.596444379705887900e-02 1.703240171018514243e-02 1.777260663367233318e-02 1.935974609149720277e-02 2.456096154674821536e-02 2.565708955338808286e-02 2.699599171992352400e-02 2.758513092961967228e-02
6.559999999999999609e+00 2.831603293086124191e-03 1.457062985319694873e-02 1.585924680472307682e-02 1.691737805681763421e-02 1.763906374444492928e-02 1.926557133030740165e-02 2.463968259172090794e-02 2.571884648901070353e-02 2.707735567562524759e-02 2.761770147827351946e-02
6.570000000000000284e+00 2.772983957640273202e-03 1.450171880661747618e-02 1.575176327567053697e-02 1.680035500250742428e-02 1.750219506999495245e-02 1.917063482270347022e-02 2.470945518797518226e-02 2.577159468735451542e-02 2.713021659396036220e-02 2.763823543986282383e-02
6.580000000000000071e+00 2.705054737365618356e-03 1.443090622428834340e-02 1.563709908331509246e-02 1.667589867993713240e-02 1.735595501482049829e-02 1.907053921107158823e-02 2.477427782790805888e-02 2.581864361085511872e-02 2.716040294210701408e-02 2.765221304917274067e-02
6.589999999999999858e+00 2.632132387523136979e-03 1.436215038354005102e-02 1.552200539534268238e-02 1.655121927383507510e-02 1.720910832604231194e-02 1.897109841610617256e-02 2.483109117815936878e-02 2.585801368190831714e-02 2.766147166167317803e-02 2.717024569578456450e-02
6.599999999999999645e+00 2.546147945388891210e-03 1.428784900843019061e-02 1.539387538095191542e-02 1.641252723450133816e-02 1.704571546647355371e-02 1.886140707696439336e-02 2.488620096098420262e-02 2.589413275182388119e-02 2.716364138899418287e-02 2.766789709051787477e-02
6.610000000000000320e+00 2.461409236667847552e-03 1.421984240410083603e-02 1.527362157809133807e-02 1.628229794285612764e-02 1.689255804810916098e-02 1.875925949625766725e-02 2.493129300336931545e-02 2.592175861202243928e-02 2.767074537114088545e-02 2.714528332576022357e-02
6.620000000000000107e+00 2.363702900176856744e-03 1.414616453944547367e-02 1.514072558691487158e-02 1.613810114878815039e-02 1.672360337912791317e-02 1.864708906469508820e-02 2.497472950768905853e-02 2.594622337287387503e-02 2.711516903767122871e-02 2.767048351693108046e-02
6.629999999999999893e+00 2.263942788498902146e-03 1.407482124528823542e-02 1.501018663839245350e-02 1.599594501148523043e-02 1.655800926222529904e-02 1.853744931888792746e-02 2.501172853860619133e-02 2.596484588367403701e-02 2.707825873031681138e-02 2.766683528907471629e-02
6.639999999999999680e+00 2.156980377690292418e-03 1.400147829453346482e-02 1.487505537317351106e-02 1.638698290848495526e-02 1.584795313197916167e-02 1.842429748336661330e-02 2.504487333185497974e-02 2.597914562725740437e-02 2.703439432682697846e-02 2.765964795041817720e-02
6.650000000000000355e+00 2.049796920610324081e-03 1.393022958986596220e-02 1.474401580732325433e-02 1.570328469208252115e-02 1.622147553053368205e-02 1.831466434749660227e-02 2.507260495021068625e-02 2.598867754884557832e-02 2.698767055039711510e-02 2.764951925392674509e-02
6.660000000000000142e+00 1.943639373519499012e-03 1.386099295096391779e-02 1.461815401625323266e-02 1.556286198369590153e-02 1.606271759410899877e-02 1.820918021054239097e-02 2.509560762875943582e-02 2.599416609289232835e-02 2.693972724612864189e-02 2.763700782450667984e-02
6.669999999999999929e+00 1.832055860701374723e-03 1.378875492493177556e-02 1.448986210351329261e-02 1.541774002061631517e-02 1.590090628470574793e-02 1.810113704731266399e-02 2.511576616845268353e-02 2.599631668564011261e-02 2.688830757370940308e-02 2.762157206698300643e-02
6.679999999999999716e+00 1.715114415863774845e-03 1.371265045493750417e-02 1.435978185357990322e-02 1.526786794093673745e-02 1.573650918766405712e-02 1.799059310721748059e-02 2.513313751881725636e-02 2.599511243064293181e-02 2.683388703422993557e-02 2.760323883968567385e-02
6.690000000000000391e+00 1.601199380250844465e-03 1.363710707269682500e-02 1.423750849094494557e-02 1.512367777235799036e-02 1.558119640734474849e-02 1.788521732935907660e-02 2.514688832245925640e-02 2.599092866483475664e-02 2.678078834753019194e-02 2.758355910750301399e-02
6.700000000000000178e+00 1.491353967610378490e-03 1.356197242720300934e-02 1.412399852593641814e-02 1.498607706568184754e-02 1.543576841126511646e-02 1.778551411048484923e-02 2.515757213114245064e-02 2.598435218559765753e-02 2.672981725416866822e-02 2.756311543451377133e-02
6.709999999999999964e+00 1.377646447831542198e-03 1.348083600516839474e-02 1.401134063308928993e-02 1.484497292044662138e-02 1.528958364690831406e-02 1.768407427095047488e-02 2.516628917991829695e-02 2.754063885629522146e-02 2.667755092016020971e-02 2.597511984231160032e-02
6.719999999999999751e+00 1.269305655095200828e-03 1.339950981722762627e-02 1.390879631902621448e-02 1.471173740637583133e-02 1.515433832893294842e-02 1.758894137921290790e-02 2.517262441368971551e-02 2.596416526206169959e-02 2.662842720390294279e-02 2.751814048200973764e-02
6.730000000000000426e+00 1.157766504540651623e-03 1.331102822059115030e-02 1.380812638916740186e-02 1.457583389942826262e-02 1.501916403508408472e-02 1.749241869928024398e-02 2.517734860375030886e-02 2.749401587362939117e-02 2.595078285538793619e-02 2.657873020771146441e-02
6.740000000000000213e+00 1.052752437275694501e-03 1.322300224925754275e-02 1.371759854170770572e-02 1.444916139421880200e-02 1.489564166005802326e-02 1.740276114236173621e-02 2.518028974658789373e-02 2.593628574899012676e-02 2.653291017272520549e-02 2.747052121457090393e-02
6.750000000000000000e+00 9.550180064727712900e-04 1.313696818212744741e-02 1.732031253145660879e-02 1.363650980006989206e-02 1.433253721896130331e-02 1.478394706731316240e-02 2.518183000373752298e-02 2.744805606089817038e-02 2.592116420151258788e-02 2.649123549025349245e-02
6.759999999999999787e+00 8.551536897743321512e-04 1.304519376135871919e-02 1.355602410234465517e-02 1.421483210228650582e-02 1.467309710628449115e-02 1.723700263099959412e-02 2.518230776199899962e-02 2.742457375280655738e-02 2.590409837838996213e-02 2.644973011273628327e-02
6.769999999999999574e+00 7.634785761683949472e-04 1.295782377743983672e-02 1.348342784830305029e-02 1.410828483358595418e-02 1.457430059814883092e-02 1.716131829599789119e-02 2.518184237248115992e-02 2.740260000837455023e-02 2.588699360663904853e-02 2.641267665239920362e-02
6.780000000000000249e+00 6.805781169002874526e-04 1.287653663775790124e-02 1.341813824911704256e-02 1.401335717928861059e-02 1.448745655471538919e-02 1.709350710184588326e-02 2.518072580063430640e-02 2.738242265259168903e-02 2.587033639446749064e-02 2.638009788332977557e-02
6.790000000000000036e+00 5.963650140509943768e-04 1.279201808921390758e-02 1.335150487808675450e-02 1.391848041778280705e-02 1.440172972486301016e-02 1.702521451562298560e-02 2.517895527226271177e-02 2.736165817882859133e-02 2.585225528545305115e-02 2.634795759972596157e-02
6.799999999999999822e+00 5.216138131616133294e-04 1.271555543470891808e-02 1.329159650745439548e-02 1.383570418774571729e-02 1.432780065303864911e-02 1.696508243493679430e-02 2.517687498558647541e-02 2.734302297981894975e-02 2.583522596423020248e-02 2.632026859542067887e-02
6.809999999999999609e+00 4.458796986015028637e-04 1.263687353676890175e-02 1.322974415121390065e-02 1.375332112308818265e-02 1.425504032886636477e-02 1.690461727718940710e-02 2.517430348855624611e-02 2.732396640949997027e-02 2.581703688606803299e-02 2.629304603777299701e-02
6.820000000000000284e+00 3.801903209140402185e-04 1.256774765146051812e-02 1.317487584585945622e-02 1.368312325623446610e-02 1.419372524089798811e-02 1.685253866209060133e-02 2.517171134967193663e-02 2.730730691279053754e-02 2.580050425139579842e-02 2.627012376181100950e-02
6.830000000000000071e+00 3.249081435785701488e-04 1.250900245404191514e-02 1.312767369082221483e-02 1.362496610377452941e-02 1.414344840484007930e-02 1.680897180527331919e-02 2.516927935957525772e-02 2.729320106401591714e-02 2.578605398938049395e-02 2.625133403775124774e-02
6.839999999999999858e+00 2.691382089984776333e-04 1.244925499956072226e-02 1.307901034527605803e-02 1.356713905264382916e-02 1.409397866747096224e-02 1.676526003031053244e-02 2.516660145595854547e-02 2.727889777547563149e-02 2.577098757010473640e-02 2.623284302046104480e-02
6.849999999999999645e+00 2.128843641004141151e-04 1.238853415709446383e-02 1.302880046799358149e-02 1.350964170317431844e-02 1.404537243038248874e-02 1.672141100117038176e-02 2.516367867161531380e-02 2.726440196799759935e-02 2.575530378476557566e-02 2.621466181665385933e-02
6.860000000000000320e+00 1.675354638498122530e-04 1.233927405383974767e-02 1.298747868006884520e-02 1.346386813508345173e-02 1.400714467634199892e-02 1.668623831676267766e-02 2.516116473288373956e-02 2.725267002559269083e-02 2.574231329601022952e-02 2.620034549163112458e-02
6.870000000000000107e+00 1.333233559002376363e-04 1.230193816239271050e-02 1.295580214503647479e-02 1.342965644202719945e-02 1.397887348921894590e-02 1.665980706277195647e-02 2.515917703709690673e-02 2.724379380839911033e-02 2.573231313797307018e-02 2.618974352134702949e-02
6.879999999999999893e+00 9.894037779393946791e-05 1.226427238851056020e-02 1.292353484718487128e-02 1.339553395159676606e-02 1.395095522293838229e-02 1.663333350769996208e-02 2.515710185768235338e-02 2.723485255802251745e-02 2.572209400398604850e-02 2.617925828860436649e-02
6.889999999999999680e+00 7.592387758312471168e-05 1.223898070038106391e-02 1.661566190357394168e-02 1.290169538723384690e-02 1.393254321622072051e-02 1.337282854098166204e-02 2.722885612441066153e-02 2.515566985829479490e-02 2.571516048985099737e-02 2.617233313514182730e-02
6.900000000000000355e+00 4.125797539061144793e-05 1.220077433119814633e-02 1.286844709561494465e-02 1.333882343971489262e-02 1.390523082696133381e-02 1.658912207910388098e-02 2.515344910523024252e-02 2.721980886941683872e-02 2.570458070016230084e-02 2.616204285230345344e-02
6.910000000000000142e+00 2.966515867731235281e-05 1.218796773450103038e-02 1.285723483199912968e-02 1.332750007127045042e-02 1.389620912896189983e-02 1.658026711796896022e-02 2.515268946321102053e-02 2.721677924909430765e-02 2.570100660055404246e-02 2.615863868839227516e-02
6.919999999999999929e+00 6.423437111027525005e-06 1.216224861047074737e-02 1.283461790832906776e-02 1.330486689771384623e-02 1.387829058130098277e-02 1.656254511127852949e-02 2.515114110337096295e-02 2.721069944443310629e-02 2.569378775825837194e-02 2.615186911444013912e-02
6.929999999999999716e+00 -5.225405711485690435e-06 1.214933633058456683e-02 1.282321399249431934e-02 1.329355572506802328e-02 1.386939407134784794e-02 1.655367821624518024e-02 2.515035238767690529e-02 2.720764933965918661e-02 2.569014323594168842e-02 2.614850364041160571e-02
6.940000000000000391e+00 -1.689286133374354659e-05 1.213638906517204401e-02 1.281174699354041026e-02 1.328224722829095782e-02 1.386053960096096140e-02 1.654480749496863370e-02 2.514955398245161122e-02 2.720459248660979379e-02 2.568647546803867754e-02 2.614515099155792499e-02
6.950000000000000178e+00 -1.689286133374354659e-05 1.213638906517204401e-02 1.281174699354041026e-02 1.328224722829095782e-02 1.386053960096096140e-02 1.654480749496863370e-02 2.514955398245161122e-02 2.720459248660979379e-02 2.568647546803867754e-02 2.614515099155792499e-02
6.959999999999999964e+00 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
6.969999999999999751e+00 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
6.980000000000000426e+00 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
6.990000000000000213e+00 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
7.000000000000000000e+00 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
7.009999999999999787e+00 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
7.019999999999999574e+00 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
7.030000000000000249e+00 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
7.040000000000000036e+00 -2.857889918712569439e-05 1.212340692931035933e-02 1.280021736592470288e-02 1.327094069284781921e-02 1.385172729485848429e-02 1.653593302408127089e-02 2.720152892501559797e-02 2.514874588767424674e-02 2.614181112425456588e-02 2.568278457635524495e-02
7.049999999999999822e+00 -1.841455383480228238e-05 1.213276858824937840e-02 1.281075387298319206e-02 1.328013753797194045e-02 1.385645354710191533e-02 1.654218764394699628e-02 2.515162047578929985e-02 2.720479937380195987e-02 2.568483106964968010e-02 2.614372710283778545e-02
7.059999999999999609e+00 -1.841455383480228238e-05 1.213276858824937840e-02 1.281075387298319206e-02 1.328013753797194045e-02 1.385645354710191533e-02 1.654218764394699628e-02 2.515162047578929985e-02 2.720479937380195987e-02 2.568483106964968010e-02 2.614372710283778545e-02
7.070000000000000284e+00 -8.266766715205889837e-06 1.214211292895267351e-02 1.282127044248229826e-02 1.328930661903307033e-02 1.386118187248214575e-02 1.654844333873184761e-02 2.515449163518098524e-02 2.720806899884656641e-02 2.568687357009225361e-02 2.614564130313148244e-02
7.080000000000000071e+00 1.864443495926803556e-06 1.215143996023827604e-02 1.283176703000352484e-02 1.329844752901651779e-02 1.386591271829215946e-02 1.655470002115826816e-02 2.515735935905516474e-02 2.721133778953422136e-02 2.568891207129543955e-02 2.614755374034738455e-02
7.089999999999999858e+00 2.207705500661585519e-05 1.656721599947314633e-02 1.217004212785739378e-02 1.285270008335708501e-02 1.331664316110703697e-02 1.387538380195110603e-02 2.516308447286039196e-02 2.721787282543576547e-02 2.569297705003045426e-02 2.615137338579079720e-02
7.099999999999999645e+00 3.215841785116075577e-05 1.217931728022999052e-02 1.286313646296077806e-02 1.332569702322141010e-02 1.388012497687936796e-02 1.657347512144630858e-02 2.516594184896525296e-02 2.722113904907533244e-02 2.569500351451610778e-02 2.615328062445132148e-02
7.110000000000000320e+00 6.230250350475381466e-05 1.220703910259501868e-02 1.289432450779874791e-02 1.335267743958283050e-02 1.389437684054275340e-02 1.659225597743547650e-02 2.517449317056474900e-02 2.723093241425891819e-02 2.570105872889777085e-02 2.615899218617289898e-02
7.120000000000000107e+00 8.231503269211634850e-05 1.222543402548402144e-02 1.291501521531854095e-02 1.337050875886084018e-02 1.390390671406618352e-02 1.660477859329901121e-02 2.723745679456307869e-02 2.518017664239610709e-02 2.616279158492531773e-02 2.570507532268431761e-02
7.129999999999999893e+00 1.122081502580320845e-04 1.225289710138185301e-02 1.294589849599374343e-02 1.339701257722916358e-02 1.391825490262563365e-02 1.662356386785067766e-02 2.518867559403034639e-02 2.724723635269513111e-02 2.571106975423215202e-02 2.616847852571363431e-02
7.139999999999999680e+00 1.419499953257568649e-04 1.228020514575183658e-02 1.297659751776300899e-02 1.342321231624014552e-02 1.393268024719761938e-02 1.664234871647708378e-02 2.519714286537616879e-02 2.725700723280725588e-02 2.571702747022602473e-02 2.617415124659161485e-02
7.150000000000000355e+00 1.813695796817091463e-04 1.231637494645824137e-02 1.301724119800621964e-02 1.345764712060296478e-02 1.395206074291604863e-02 1.666739056822450979e-02 2.520838293862479387e-02 2.727002105762881337e-02 2.572491365269930289e-02 2.618169347440002515e-02
7.160000000000000142e+00 2.302627144413314927e-04 1.236120037237655421e-02 1.306757921474977456e-02 1.349983856379519988e-02 1.397657630288256202e-02 1.669867792769462803e-02 2.522235261083159361e-02 2.728626480902754045e-02 2.573467842840407652e-02 2.619108825976863147e-02
7.169999999999999929e+00 2.787298995760940836e-04 1.240559636857156874e-02 1.311739491422431007e-02 1.354101301166422966e-02 1.400148761209953421e-02 1.672993900769876446e-02 2.730248109934438339e-02 2.523623204270325840e-02 2.574433907733102850e-02 2.620044819152731255e-02
7.179999999999999716e+00 3.267687485112665447e-04 1.244956321130762100e-02 1.316668435332851370e-02 1.358109214400875231e-02 1.402687630092547440e-02 1.676116359773408351e-02 2.525002026555238019e-02 2.731866850151865728e-02 2.575389467256149201e-02 2.620977521479042269e-02
7.190000000000000391e+00 3.838466116354255454e-04 1.250175714425064664e-02 1.322513175413059759e-02 1.362762963523515836e-02 1.405808882212223644e-02 1.679857078947873811e-02 2.526644434255869570e-02 2.733805321824441317e-02 2.576522138297569070e-02 2.622092694317618503e-02
7.200000000000000178e+00 4.496480756959292087e-04 1.256186930999212206e-02 1.329234752323823002e-02 1.367960933750556919e-02 1.409570493942636712e-02 1.684210503934046102e-02 2.736061014706465955e-02 2.528543562927371494e-02 2.577824073086595544e-02 2.623388541646902439e-02
7.209999999999999964e+00 5.145932644710696485e-04 1.262114033113718656e-02 1.335850643104902202e-02 1.372892190185781569e-02 1.413479707997404057e-02 1.688549828035108488e-02 2.738310012671277272e-02 2.530424098024276758e-02 2.579104734138267310e-02 2.624679306561832418e-02
7.219999999999999751e+00 5.877595526793443284e-04 1.268784772699203638e-02 1.343280987238515585e-02 1.378184287146967495e-02 1.418146089335499578e-02 1.693488465389189276e-02 2.740871570224526904e-02 2.532550138969372200e-02 2.580541943598672547e-02 2.626148914827830874e-02
7.230000000000000426e+00 6.597894174042816381e-04 1.698401528738928759e-02 1.275345389016057859e-02 1.350570398432811292e-02 1.383102009143115201e-02 1.423033402727483764e-02 2.743423223967987948e-02 2.534651067359378757e-02 2.581950589330109236e-02 2.627613337189519879e-02
7.240000000000000213e+00 7.394527747352494041e-04 1.282594176059058746e-02 1.703893595706936978e-02 1.358600079819210181e-02 1.388194944799671024e-02 1.428789562082664194e-02 2.746281212158390925e-02 2.536984025524317496e-02 2.583500647844883327e-02 2.629255544254375729e-02
7.250000000000000000e+00 8.262502304581568428e-04 1.290484121224831464e-02 1.367305137734515542e-02 1.393344225862917958e-02 1.435473010610080133e-02 1.709946341301920789e-02 2.539537437863596467e-02 2.585179176466012238e-02 2.631074875915107025e-02 2.749440015870198428e-02
7.259999999999999787e+00 9.112222325667966019e-04 1.298200546839806298e-02 1.375773676440815961e-02 1.398021533389013152e-02 1.442402075202515142e-02 1.715940448924434258e-02 2.752579984114454648e-02 2.542049146097934142e-02 2.586810848733903101e-02 2.632889864471872621e-02
7.269999999999999574e+00 1.002561448772648720e-03 1.306487334977953114e-02 1.384796467547920809e-02 1.402721487307848937e-02 1.450225512579891331e-02 1.722458526399886156e-02 2.756010678621041016e-02 2.544762724973774481e-02 2.588550605371245025e-02 2.634882792308029451e-02
7.280000000000000249e+00 1.099632207254192884e-03 1.729469580385236196e-02 1.315285747701232591e-02 1.458899089622322197e-02 1.394232466039596607e-02 1.407473913544043942e-02 2.759723506871433057e-02 2.547662628080661282e-02 2.590381524036257030e-02 2.637054285744268312e-02
7.290000000000000036e+00 1.193989570518214386e-03 1.323830444405035486e-02 1.467620161902910385e-02 1.412116105577049772e-02 1.403057606894828578e-02 1.736366690600504858e-02 2.763403128111202589e-02 2.550497909610252578e-02 2.592141291488934268e-02 2.639224582577582093e-02
7.299999999999999822e+00 1.293113428252810849e-03 1.743698487935528563e-02 1.332798981701682761e-02 1.477028667147976121e-02 1.411180914191742346e-02 1.417858086381450743e-02 2.767349312761996014e-02 2.553494585372973955e-02 2.593966053293426943e-02 2.641575768468832491e-02
7.309999999999999609e+00 1.388980560592139495e-03 1.341465618930456731e-02 1.486320359139495575e-02 1.416817449360737412e-02 1.425405452967302804e-02 1.750872839271316872e-02 2.556411302230704452e-02 2.595704608863557208e-02 2.643927893045388763e-02 2.771251034100480695e-02
7.320000000000000284e+00 1.488538270464671246e-03 1.350458645989702222e-02 1.496129109924881732e-02 1.421207856697393954e-02 1.434513138065754770e-02 1.758409693369741844e-02 2.775399863411947415e-02 2.559460528248543379e-02 2.597479219452531948e-02 2.646462270975673270e-02
7.330000000000000071e+00 1.590918914217068561e-03 1.359699145754793281e-02 1.506350727963843943e-02 1.425170165218316368e-02 1.444261547930753703e-02 1.766251569161764873e-02 2.562618959811055475e-02 2.599266998800315795e-02 2.649178380122539297e-02 2.779780002460430569e-02
7.339999999999999858e+00 1.688811847179062711e-03 1.368527491490736242e-02 1.516225758141791051e-02 1.428721817907990452e-02 1.453685071041004202e-02 1.773836066805109524e-02 2.565661987483940087e-02 2.600936438724935768e-02 2.651892917292147586e-02 2.784088458571223543e-02
7.349999999999999645e+00 1.782166210669267796e-03 1.376939910480972501e-02 1.525716329969976047e-02 1.431979400335296054e-02 1.462697696424592950e-02 1.781147477973527016e-02 2.568586565879317149e-02 2.602487192482498546e-02 2.654601906534695410e-02 2.788320625946567530e-02
7.360000000000000320e+00 1.876686623995961695e-03 1.385450459804945210e-02 1.435187935057848953e-02 1.535383126760975908e-02 1.471824814754690847e-02 1.788628332410375360e-02 2.792745458191204025e-02 2.571572231357028074e-02 2.604010735877893695e-02 2.657478891111026559e-02
7.370000000000000107e+00 1.971332094811221493e-03 1.393964607450555795e-02 1.545107830668791642e-02 1.438333105310448529e-02 1.480955384054658854e-02 1.796197865222066634e-02 2.574589254137396588e-02 2.605482823586992638e-02 2.660511221933271192e-02 2.797338857338916435e-02
7.379999999999999893e+00 2.059956557485282270e-03 1.401929185919139655e-02 1.441230713177123722e-02 1.554244552398027085e-02 1.489492449809368298e-02 1.803357292745698046e-02 2.577442307710670066e-02 2.606805748340120313e-02 2.663504509332431311e-02 2.801812984209497981e-02
7.389999999999999680e+00 2.147163898362306096e-03 1.409757466952089519e-02 1.444046607334008997e-02 1.563255521407148213e-02 1.497878340484794929e-02 1.810469503627784929e-02 2.580279914717571732e-02 2.608047140819032272e-02 2.666612235276392615e-02 2.806409840716108522e-02
7.400000000000000355e+00 2.223204651751381055e-03 1.416574364945707466e-02 1.446478918775328040e-02 1.505176857984281101e-02 1.571122959710445979e-02 1.816725078804399054e-02 2.582782361434915810e-02 2.609073094046282515e-02 2.669467933382051877e-02 2.810606823732319723e-02
7.410000000000000142e+00 2.300857923160560484e-03 1.423524521598368460e-02 1.448944945446566795e-02 1.512615195528979779e-02 1.579161428987608043e-02 1.823164443568298793e-02 2.585369500647142701e-02 2.610057396661076903e-02 2.672539504234532418e-02 2.815113785161710638e-02
7.419999999999999929e+00 2.367224649994802144e-03 1.429452195896046239e-02 1.451040903321783489e-02 1.586030420691840817e-02 1.518958324517585660e-02 1.828707550301878620e-02 2.587610170089556239e-02 2.610838959641074292e-02 2.675301310104716279e-02 2.819182449185136594e-02
7.429999999999999716e+00 2.429620301911162693e-03 1.435010321460102913e-02 1.453003516383020825e-02 1.524907197005223071e-02 1.592483284351650305e-02 1.833950303340693005e-02 2.589745637796119979e-02 2.611513960151468777e-02 2.678023382209931275e-02 2.823233240599111113e-02
7.440000000000000391e+00 2.484097168659423014e-03 1.439845307480490735e-02 1.454711953737482938e-02 1.530085595486079322e-02 1.598109179910258901e-02 1.838549575550603790e-02 2.591635902430151212e-02 2.612046237264062723e-02 2.680507383944569916e-02 2.826990967893738826e-02
7.450000000000000178e+00 2.532833738725955366e-03 1.444148181014601358e-02 1.456237090800401555e-02 1.534700473665782418e-02 1.603131405627851447e-02 1.842676981966232322e-02 2.593348421470491674e-02 2.612467032049708635e-02 2.682819923271247825e-02 2.830568553491416561e-02
7.459999999999999964e+00 2.570913715093235685e-03 1.447484541558992366e-02 1.457426657603458180e-02 1.538287253078520454e-02 1.607043364113119877e-02 1.845904240379092967e-02 2.594698322203551830e-02 2.612750046326777278e-02 2.684688131130921751e-02 2.833535924493514949e-02
7.469999999999999751e+00 2.602307871801700159e-03 1.450202962431311818e-02 1.458404654782305236e-02 1.610253571921009888e-02 1.541220718508093217e-02 1.848557061620790046e-02 2.612943319651254634e-02 2.595811494428486993e-02 2.686267476406123053e-02 2.836114856355832423e-02
7.480000000000000426e+00 2.624758958920576229e-03 1.452107766627330765e-02 1.459097869485108737e-02 1.543288295249417401e-02 1.612530649490077211e-02 1.850435048705699123e-02 2.596591998909042465e-02 2.613047937912298807e-02 2.687413322562433662e-02 2.838036142341001516e-02
7.490000000000000213e+00 2.638244827235631650e-03 1.453202735933159691e-02 1.459500038106563771e-02 1.544488456814617147e-02 1.613873242960363677e-02 1.851529640959167361e-02 2.597024465757797815e-02 2.613080407326725044e-02 2.688096936397847692e-02 2.839206855784255981e-02
7.500000000000000000e+00 2.642752053069803708e-03 1.453493027647520010e-02 1.459604575825896797e-02 1.544820452341968443e-02 1.614280721362521334e-02 1.851835515261478216e-02 2.597098370976917009e-02 2.613051743919100889e-02 2.688299919372342042e-02 2.839560524807122760e-02
7.509999999999999787e+00 2.638275963209377965e-03 1.452980510008457411e-02 1.459409335384235541e-02 1.613753062592209950e-02 1.544284338373819176e-02 1.851350657739702157e-02 2.688015560818992136e-02 2.612964978075599243e-02 2.596810484831405322e-02 2.839073748909841377e-02
7.519999999999999574e+00 2.624820645088615702e-03 1.451661814528025854e-02 1.458918580870031956e-02 1.542880989707810790e-02 1.612290812207343646e-02 1.850076395087755024e-02 2.596165633734980049e-02 2.612814379691582797e-02 2.687249361639937328e-02 2.837772810124732439e-02
7.530000000000000249e+00 2.602398950565804579e-03 1.449531908507043811e-02 1.458139374360290993e-02 1.609895114188161433e-02 1.540612089640581127e-02 1.848017383835755950e-02 2.595175352839296928e-02 2.612586825653401626e-02 2.686018647803257997e-02 2.835726640471253335e-02
7.540000000000000036e+00 2.571032484894710760e-03 1.446588380643666454e-02 1.457077180315081120e-02 1.606567814541112055e-02 1.537480101025892089e-02 1.845181558507080072e-02 2.593855163334421454e-02 2.612264577262670556e-02 2.684351327803176715e-02 2.833029905269402945e-02
7.549999999999999822e+00 2.532976780556489820e-03 1.443039530999582799e-02 1.455808397860919139e-02 1.602546454814139307e-02 1.533708180061129495e-02 1.841778095224690451e-02 2.592310592604550601e-02 2.611853038437679866e-02 2.682396196020674431e-02 2.829958005300579893e-02
7.559999999999999609e+00 2.484263185965848199e-03 1.438515514494060656e-02 1.454200024575939137e-02 1.597411405774918150e-02 1.528902981478098312e-02 1.837462263065500409e-02 2.590394197732957121e-02 2.611290719815979183e-02 2.679988447414508729e-02 2.826278271536553782e-02
7.570000000000000284e+00 2.429805353572737654e-03 1.433473572970557150e-02 1.452412238904943718e-02 1.523549020182131571e-02 1.591680879700460224e-02 1.832680825179295453e-02 2.588310056696084202e-02 2.610618376738181937e-02 2.677410554045407676e-02 2.822430516276024787e-02
7.580000000000000071e+00 2.367425741213626759e-03 1.427712081056121789e-02 1.450369647894258519e-02 1.517430639570553283e-02 1.585126147253253584e-02 1.827252560669896317e-02 2.585979354309410339e-02 2.609798199580893110e-02 2.674591507662126694e-02 2.818295663735644052e-02
7.589999999999999858e+00 2.301071264889507917e-03 1.421595457789784529e-02 1.448196929670437366e-02 1.578163395641316372e-02 1.510933455202214705e-02 1.821530466417780811e-02 2.583551498270944199e-02 2.608874698352743951e-02 2.671735339701518039e-02 2.814151873284071945e-02
7.599999999999999645e+00 2.223427696306214986e-03 1.414450159720956335e-02 1.445648176073857129e-02 1.503340582305714122e-02 1.570029022037028321e-02 1.814898680309418727e-02 2.580763500777427319e-02 2.607736215332975491e-02 2.668561956282394440e-02 2.809569212697013776e-02
7.610000000000000320e+00 2.147392773955791086e-03 1.808467918561134508e-02 1.407462712281578980e-02 1.443139493085355586e-02 1.495912088046242629e-02 1.562078548902605564e-02 2.578077812979443981e-02 2.606568730755317795e-02 2.665613590061239116e-02 2.805306645186178560e-02
7.620000000000000107e+00 2.060188699195060914e-03 1.399458318374607879e-02 1.440238849582726847e-02 1.487398889109371562e-02 1.552982609300233158e-02 1.801167205089970053e-02 2.800641580203456008e-02 2.575041955526704771e-02 2.605173992095994109e-02 2.662406443631808520e-02
7.629999999999999893e+00 1.971564660148601017e-03 1.391331894480805215e-02 1.437255278781970555e-02 1.478753760803672504e-02 1.543768517553639405e-02 1.793827063191836407e-02 2.796103384892540886e-02 2.571997203453408112e-02 2.603703113849438824e-02 2.659318257021751550e-02
7.639999999999999680e+00 1.876917169986828081e-03 1.382660505177281916e-02 1.434014502836327733e-02 1.533969386740954496e-02 1.469530870911390889e-02 1.786074428303971104e-02 2.791445555756603969e-02 2.568783763155118444e-02 2.602080199012292080e-02 2.656190202095473629e-02
7.650000000000000355e+00 1.782392801698309565e-03 1.374006383216860167e-02 1.524235464044627203e-02 1.430700624287323426e-02 1.460337628988624646e-02 1.778419308613693461e-02 2.786959223678341438e-02 2.565608638935982372e-02 2.600412223076228532e-02 2.653222434980829700e-02
7.660000000000000142e+00 1.689033112254701352e-03 1.365463436040050861e-02 1.514684898982972087e-02 1.427319195684358631e-02 1.451292482895018797e-02 1.770943071573555239e-02 2.562502193945036255e-02 2.782668269174118705e-02 2.598724010444987062e-02 2.650427732762328584e-02
7.669999999999999929e+00 1.591133502046380597e-03 1.356508667905499677e-02 1.504753312893027106e-02 1.423594092561042239e-02 1.441889615686799478e-02 1.763192611482155073e-02 2.778299651728200620e-02 2.559273030678484856e-02 2.596915245935489322e-02 2.647626858995123442e-02
7.679999999999999716e+00 1.488745074404611247e-03 1.347146015880062997e-02 1.494479561300489021e-02 1.419340775166162694e-02 1.432281871923703036e-02 1.755183932367310878e-02 2.773857765778985421e-02 2.644823719854549546e-02 2.555924066106446402e-02 2.594986394111252481e-02
7.690000000000000391e+00 1.389179345886522917e-03 1.338042981471428833e-02 1.484627550851381171e-02 1.423573369132433847e-02 1.414411495327210985e-02 1.747490924403628451e-02 2.769649740399055329e-02 2.642207406806650061e-02 2.552692947324613354e-02 2.593078638645656547e-02
7.700000000000000178e+00 1.293304339338313420e-03 1.740171424746289608e-02 1.329277781515303403e-02 1.475302153612628037e-02 1.408052833060315263e-02 1.416616975521708260e-02 2.765691625376046417e-02 2.549603753302812081e-02 2.591215247429677973e-02 2.639778510862079638e-02
7.709999999999999964e+00 1.194172420039043767e-03 1.732694592145222687e-02 1.320214259081487797e-02 1.465868579599138681e-02 1.411012439095923540e-02 1.399656912264780374e-02 2.761687640525620907e-02 2.546431106423431567e-02 2.589264555014130637e-02 2.637349815216361720e-02
7.719999999999999751e+00 1.099807651668972645e-03 1.725663934366478136e-02 1.311585170131457541e-02 1.457134763701676931e-02 1.406246058563379378e-02 1.390824676700344251e-02 2.757953413624174288e-02 2.543430253857600562e-02 2.587387615962564308e-02 2.635107252132868130e-02
7.730000000000000426e+00 1.002729725788503246e-03 1.302705631770215838e-02 1.718519880301394923e-02 1.448461437047049091e-02 1.401338146530952712e-02 1.381403379858913913e-02 2.754184796350986689e-02 2.540361741698387438e-02 2.585438667569017399e-02 2.632862745392803780e-02
7.740000000000000213e+00 9.113843267256920748e-04 1.294347448933565181e-02 1.440651941142539506e-02 1.396490796966799904e-02 1.372388063086900541e-02 1.711880569304622193e-02 2.750701953477207098e-02 2.537490916800631477e-02 2.630802188102096886e-02 2.583589983162950382e-02
7.750000000000000000e+00 8.264071688006130586e-04 1.286568670722187425e-02 1.433747687929845700e-02 1.391674330129961078e-02 1.363921505322657386e-02 1.705776983648148171e-02 2.534834014449713693e-02 2.747513776203563268e-02 2.581858686833642461e-02 2.628925104847647590e-02
7.759999999999999787e+00 7.396051369671167433e-04 1.278618887533530118e-02 1.355215662927803169e-02 1.386380201141090319e-02 1.427099362662819643e-02 1.699615616710055746e-02 2.532133262612365834e-02 2.744306041137088009e-02 2.580079968534246260e-02 2.627043068436821227e-02
7.769999999999999574e+00 6.599382677530020577e-04 1.271318470116204920e-02 1.347184092725459137e-02 1.381153635965348681e-02 1.421380675627674853e-02 1.694026655026219935e-02 2.741403436302181085e-02 2.529665858693483024e-02 2.578439256295025905e-02 2.625343886763002385e-02
7.780000000000000249e+00 5.879058493913194355e-04 1.264713788591675589e-02 1.339892669835586643e-02 1.376117131714394218e-02 1.416527984538586832e-02 1.689028252651179202e-02 2.527443955913290588e-02 2.738811696480175292e-02 2.576949643679835728e-02 2.623828377928435346e-02
7.790000000000000036e+00 5.147376175351961848e-04 1.258000761552751333e-02 1.332460347035865217e-02 1.370709009929240059e-02 1.411894222787408830e-02 1.684005112073560378e-02 2.736209683413505164e-02 2.525195557455720344e-02 2.575431101305162424e-02 2.622307256779507142e-02
7.799999999999999822e+00 4.497912876618367375e-04 1.252038162814338162e-02 1.325842913856933349e-02 1.365680341605846060e-02 1.408009788618163650e-02 1.679592605784617845e-02 2.733925010366980435e-02 2.523206823602044263e-02 2.620971061285534698e-02 2.574078970537663213e-02
7.809999999999999609e+00 3.839892572857887018e-04 1.245992899202234133e-02 1.319120049402282106e-02 1.360389913877153335e-02 1.404268143608360456e-02 1.675166773001228460e-02 2.521198435137629937e-02 2.731633409793256945e-02 2.572705279356946040e-02 2.619629444463550047e-02
7.820000000000000284e+00 3.269114055431597511e-04 1.240745511550860394e-02 1.313274429103068047e-02 1.355661238032425907e-02 1.401159694548113552e-02 1.671364656177369221e-02 2.519461531324650519e-02 2.729663994533235855e-02 2.571510871693787059e-02 2.618474766806819926e-02
7.830000000000000071e+00 2.788729420882385792e-04 1.236326360735551591e-02 1.308344905096265644e-02 1.351593955690081651e-02 1.398628383268393435e-02 1.668191534616453656e-02 2.518003366441117635e-02 2.728019364285626247e-02 2.570503699945586237e-02 2.617508948249452558e-02
7.839999999999999858e+00 2.304065034644786603e-04 1.231865098784820124e-02 1.665015247292563755e-02 1.303362880233065874e-02 1.396142055152899825e-02 1.347419827209979208e-02 2.516535539019328777e-02 2.726371761935459520e-02 2.569485870993715171e-02 2.616539659091892886e-02
7.849999999999999645e+00 1.815144964263270991e-04 1.227361718361165768e-02 1.298328727302324945e-02 1.343146516817742518e-02 1.393692691745605783e-02 1.661836840829353235e-02 2.724721340867478081e-02 2.515058146019185162e-02 2.568457475743499835e-02 2.615566702993518677e-02
7.860000000000000320e+00 1.420961017044746789e-04 1.223728676038279492e-02 1.294264134050544628e-02 1.339661379474935479e-02 1.391754641321460949e-02 1.659293302979093082e-02 2.723399076746047323e-02 2.513869408283132822e-02 2.567627211523239653e-02 2.614785566225524827e-02
7.870000000000000107e+00 1.123553237368239601e-04 1.220986187149498102e-02 1.291194084300883484e-02 1.337011067254269964e-02 1.390311150906452069e-02 1.657385536325328701e-02 2.512973906055749121e-02 2.722406305118030279e-02 2.567000139578789336e-02 2.614198031079446871e-02
7.879999999999999893e+00 8.246342684189162504e-05 1.218228511147274006e-02 1.288105617936547743e-02 1.334331069373968087e-02 1.388874607291260693e-02 1.655477932887716372e-02 2.721412649239511941e-02 2.512075041032655470e-02 2.566369339141815614e-02 2.613609006998960510e-02
7.889999999999999680e+00 6.245179932591531460e-05 1.216381618090318570e-02 1.286036455809518204e-02 1.332528571601253493e-02 1.387920065042324430e-02 1.654206404515150969e-02 2.511473939128036278e-02 2.720749736623260043e-02 2.565946743085161311e-02 2.613215476414971344e-02
7.900000000000000355e+00 3.230920107633650148e-05 1.213598605892797500e-02 1.282917508548428107e-02 1.329802014898464474e-02 1.386491971008644263e-02 1.652299598853206042e-02 2.510569512718452412e-02 2.719754678318812152e-02 2.565309768558782233e-02 2.612623877807233527e-02
7.910000000000000142e+00 2.222837064248938142e-05 1.212667553812217351e-02 1.281873820006891596e-02 1.328887259514517638e-02 1.386016737125158813e-02 1.651664162189992596e-02 2.510267300453664779e-02 2.719422813092105609e-02 2.565096624869997802e-02 2.612426324709463815e-02
7.919999999999999929e+00 2.016879908596430708e-06 1.210800374290909968e-02 1.279780406805250750e-02 1.327049152347773743e-02 1.385067184338394965e-02 1.650393590060135821e-02 2.509661774947861967e-02 2.718758820985785890e-02 2.564669113097766892e-02 2.612030678968946945e-02
7.929999999999999716e+00 -8.113741574943262837e-06 1.209864245687149002e-02 1.278730689987341712e-02 1.326125883575748725e-02 1.384592774650002592e-02 1.649758472431991918e-02 2.509358463091556843e-02 2.718426696445222848e-02 2.564454746284707334e-02 2.611832583256238488e-02
7.940000000000000391e+00 -1.826092125417251791e-05 1.208926423674935684e-02 1.277678971672363550e-02 1.325199858515673478e-02 1.384118550302289134e-02 1.649123479022998953e-02 2.718094487799267364e-02 2.509054786093356873e-02 2.564239973033101416e-02 2.611634303620126094e-02
7.950000000000000178e+00 -1.826092125417251791e-05 1.208926423674935684e-02 1.277678971672363550e-02 1.325199858515673478e-02 1.384118550302289134e-02 1.649123479022998953e-02 2.718094487799267364e-02 2.509054786093356873e-02 2.564239973033101416e-02 2.611634303620126094e-02
7.959999999999999964e+00 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
7.969999999999999751e+00 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
7.980000000000000426e+00 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
7.990000000000000213e+00 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
8.000000000000000000e+00 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
8.009999999999999787e+00 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
8.019999999999999574e+00 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
8.029999999999999361e+00 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
8.039999999999999147e+00 -2.842463942467609789e-05 1.207986907603007289e-02 1.276625255911462489e-02 1.324271116486178818e-02 1.383644467961926000e-02 1.648488618794166638e-02 2.508750744625840370e-02 2.717762196201721145e-02 2.564024793971857868e-02 2.611435838538755244e-02
8.050000000000000711e+00 -1.673984207337218612e-05 1.209292541532189583e-02 1.277792195162722952e-02 1.325399130039695353e-02 1.384525453047740634e-02 1.649381963980114246e-02 2.508852475653403427e-02 2.718080863653010368e-02 2.564412073151965676e-02 2.611778948255256971e-02
8.060000000000000497e+00 -1.673984207337218612e-05 1.209292541532189583e-02 1.277792195162722952e-02 1.325399130039695353e-02 1.384525453047740634e-02 1.649381963980114246e-02 2.508852475653403427e-02 2.718080863653010368e-02 2.564412073151965676e-02 2.611778948255256971e-02
8.070000000000000284e+00 -5.073798069931799883e-06 1.210594765187778497e-02 1.278952969032173294e-02 1.326527239483878823e-02 1.385410578257038720e-02 1.650274937758281629e-02 2.508953170481552711e-02 2.718398810816890707e-02 2.564797070600109002e-02 2.612123256524610457e-02
8.080000000000000071e+00 6.573461225090924002e-06 1.211893568630006968e-02 1.280107526579673041e-02 1.327655518902076670e-02 1.386299832575325214e-02 1.651167532320236761e-02 2.509052829380909247e-02 2.718716033669247786e-02 2.565179773120354612e-02 2.612468768354884660e-02
8.089999999999999858e+00 2.981150446644884852e-05 1.214480873659116653e-02 1.282397803200780416e-02 1.329912879792199618e-02 1.388090675562320478e-02 1.652951552848266198e-02 2.509249040272457792e-02 2.719348290388115888e-02 2.565938242745871220e-02 2.613163420721940564e-02
8.099999999999999645e+00 4.140222669731200581e-05 1.215769353860283140e-02 1.283533435106640370e-02 1.331042104692497716e-02 1.388992233365250913e-02 1.653842963521383325e-02 2.509345592583715756e-02 2.719663316219703142e-02 2.566313985610617701e-02 2.613512569220127063e-02
8.109999999999999432e+00 7.606082926884582607e-05 1.219613970418490997e-02 1.286901850927922239e-02 1.334432790140727826e-02 1.391721231225497707e-02 1.656514706696847125e-02 2.509629038079526364e-02 2.720603935508598969e-02 2.567427110320373573e-02 2.614567342601356245e-02
8.119999999999999218e+00 9.907162074795987068e-05 1.222159575775172424e-02 1.289115086732629117e-02 1.336696417595312388e-02 1.393560616822010073e-02 1.658293720631124832e-02 2.509812825627071031e-02 2.721227259795449410e-02 2.568157335837393043e-02 2.615276654737104522e-02
8.130000000000000782e+00 1.334447816520984939e-04 1.225951521902579958e-02 1.292385933092240514e-02 1.340097848705807879e-02 1.396349273086216342e-02 1.660958873753264065e-02 2.510080741202543042e-02 2.722156533357488611e-02 2.569234699730403582e-02 2.616349843819244791e-02
8.140000000000000568e+00 1.676455771858694778e-04 1.229711385680450422e-02 1.295597704356523522e-02 1.343507795113786998e-02 1.399172725051966819e-02 1.663619814908771227e-02 2.510339333670937381e-02 2.723078855615937086e-02 2.570290299921164368e-02 2.617434098370156545e-02
8.150000000000000355e+00 2.129770903719698807e-04 1.234673939864848295e-02 1.299788257192605566e-02 1.348069838601367344e-02 1.402989918325194679e-02 1.667160861065493729e-02 2.510669608080257076e-02 2.571663600888602144e-02 2.618896918260840700e-02 2.724297619462543590e-02
8.160000000000000142e+00 2.692055408960707802e-04 1.240794343299941524e-02 1.304880572887130025e-02 1.353800446998698094e-02 1.407842597837231750e-02 1.671575514741973495e-02 2.511059087170136248e-02 2.725803039196430036e-02 2.573324878761690596e-02 2.620752712189828443e-02
8.169999999999999929e+00 3.249460682906378495e-04 1.246820635294027847e-02 1.309815202601773490e-02 1.359564802794624265e-02 1.412780732217091759e-02 1.675976463953362736e-02 2.511422546507579776e-02 2.727287957537253074e-02 2.574924324171845580e-02 2.622638194388966781e-02
8.179999999999999716e+00 3.801948899073840965e-04 1.252750268418610473e-02 1.314599413994663527e-02 1.365363724792244618e-02 1.417798852919478422e-02 1.680362931423886111e-02 2.511759906802891670e-02 2.728751880978437169e-02 2.576461850505443185e-02 2.624552435608292975e-02
8.189999999999999503e+00 4.458391163208175190e-04 1.259734209791671389e-02 1.320155716691466356e-02 1.372366379050443848e-02 1.423918136178733626e-02 1.685606530188775778e-02 2.512130155483072169e-02 2.730480184230119414e-02 2.578225422964960240e-02 2.626885775161568945e-02
8.199999999999999289e+00 5.215136334580513459e-04 1.267693657890296699e-02 1.326409697355320806e-02 1.380590042523923214e-02 1.431179124389581232e-02 1.691694718032760517e-02 2.512514190360940619e-02 2.732456307115663230e-02 2.580171638417199514e-02 2.629654710618815547e-02
8.210000000000000853e+00 5.961979620614465914e-04 1.275440787570025596e-02 1.332453923127918140e-02 1.388859734804324432e-02 1.438556369349821597e-02 1.697749553108495249e-02 2.512846294651909299e-02 2.734387837090709872e-02 2.581999908376151134e-02 2.632469332213114091e-02
8.220000000000000639e+00 6.803259824075679092e-04 1.284020868990605815e-02 1.339157506119116256e-02 1.398347206440403445e-02 1.447110596342224623e-02 1.704626303724169484e-02 2.513161770235277856e-02 2.583948292770343186e-02 2.736539004511477288e-02 2.635734934033130694e-02
8.230000000000000426e+00 7.631324150005343960e-04 1.292292597103022501e-02 1.345703425318624420e-02 1.407849307240443236e-02 1.455776089759923397e-02 1.711454801570813644e-02 2.513408311097230577e-02 2.738628257376895733e-02 2.585750615756321480e-02 2.639044101138604895e-02
8.240000000000000213e+00 8.546914501001515738e-04 1.301208542262147910e-02 1.352954358833930067e-02 1.418525458930751902e-02 1.465634038894675362e-02 1.719076369910749885e-02 2.513602440799829127e-02 2.740902267506967888e-02 2.587609896231675768e-02 2.642807223677587705e-02
8.250000000000000000e+00 9.544145510576184819e-04 1.310605842043370203e-02 1.360961294884793435e-02 1.430332179535026213e-02 1.476694533375663872e-02 1.727466157675950492e-02 2.513713592362838700e-02 2.743330916984142859e-02 2.589475347001918282e-02 2.647022385186178356e-02
8.259999999999999787e+00 1.051995528447001666e-03 1.319446918180916181e-02 1.369000691266075188e-02 1.442042254246636221e-02 1.487839296889870676e-02 1.735769529019248400e-02 2.513713265518996084e-02 2.745652889142978156e-02 2.591139329386090914e-02 2.651255081668677654e-02
8.269999999999999574e+00 1.156827497215975236e-03 1.328522857801155317e-02 1.744799279160947486e-02 1.377955380569740283e-02 1.454773036525896547e-02 1.500164542419266459e-02 2.513582296498634294e-02 2.592747879140890055e-02 2.748079656115964484e-02 2.655909496077893742e-02
8.279999999999999361e+00 1.268153209631294473e-03 1.337670168525468412e-02 1.387904805269067968e-02 1.468443310589112247e-02 1.754520885012580272e-02 1.513653437304586687e-02 2.513280914437426156e-02 2.594249820305789822e-02 2.750569678822987682e-02 2.660958717192298678e-02
8.289999999999999147e+00 1.376266409368908684e-03 1.346089569401693470e-02 1.398045943024165717e-02 1.481855093221248060e-02 1.527151344625640728e-02 1.764102985941432347e-02 2.512811330622769304e-02 2.595499352904457463e-02 2.752890077466285668e-02 2.665950730728772894e-02
8.300000000000000711e+00 1.489712977236813847e-03 1.354489453083206583e-02 1.409206132905914573e-02 1.496067493210711218e-02 1.541744378600411365e-02 1.774320894787100381e-02 2.512109381191168778e-02 2.596579182666083549e-02 2.755206362165593323e-02 2.671263185659663447e-02
8.310000000000000497e+00 1.599284217591609306e-03 1.362259468267716829e-02 1.420475143996711466e-02 1.509933493302502774e-02 1.556266547494173508e-02 1.784364476044029979e-02 2.511202763653296380e-02 2.757311339699478753e-02 2.597383308839095600e-02 2.676444993921735238e-02
8.320000000000000284e+00 1.712891333192687656e-03 1.370057968954146131e-02 1.432640876324440225e-02 1.524468440733936503e-02 1.571782245904167555e-02 1.794980192521927753e-02 2.509993142449959067e-02 2.759335780533692106e-02 2.597948818504608459e-02 2.681844092263616780e-02
8.330000000000000071e+00 1.829490941691883348e-03 1.377898097920645347e-02 1.445609788417826468e-02 1.539579723930567523e-02 1.588213974759252606e-02 1.806117435952843409e-02 2.508423442193237832e-02 2.598215452911073475e-02 2.687378644455268306e-02 2.761219720589266555e-02
8.339999999999999858e+00 1.940723219893086479e-03 1.385324940792127466e-02 1.817003715452698148e-02 1.604396766624690759e-02 1.554214235746964254e-02 1.458422279013277430e-02 2.506565077673238162e-02 2.598135524069156849e-02 2.692609053802751465e-02 2.762804051556829593e-02
8.349999999999999645e+00 2.046523189330218349e-03 1.392430823788508645e-02 1.471009065568983608e-02 1.568376133856169349e-02 1.620284009333533559e-02 1.827633237034124655e-02 2.504412591909499497e-02 2.597711386034828526e-02 2.697486894686495704e-02 2.764086609069540262e-02
8.359999999999999432e+00 2.153321719776893611e-03 1.399732278715862428e-02 1.484128147888074886e-02 1.582967195062769811e-02 1.636857471921667612e-02 1.838682177520719468e-02 2.501786628651019723e-02 2.596880384616060897e-02 2.702241795798784180e-02 2.765123555267408328e-02
8.369999999999999218e+00 2.259875300753399346e-03 1.407238578911873192e-02 1.497669679105641770e-02 1.597894538547697807e-02 1.653995460829361247e-02 1.850087425329338328e-02 2.498617051871581535e-02 2.595568612288308430e-02 2.765858748898038580e-02 2.706706812296322609e-02
8.380000000000000782e+00 2.359231145352685445e-03 1.414532250421420174e-02 1.510761575217173247e-02 1.612234694749688918e-02 1.670600817747754097e-02 1.861140650115996817e-02 2.495050531962889756e-02 2.593813152500700631e-02 2.766233188881553687e-02 2.710464502917631427e-02
8.390000000000000568e+00 2.456519326055452927e-03 1.422057626498712639e-02 1.524099402643117919e-02 1.626782862181987838e-02 1.687555270359596821e-02 1.872451491873564425e-02 2.490835917072136904e-02 2.591467836216266793e-02 2.713529392951093480e-02 2.766266529815412933e-02
8.400000000000000355e+00 2.540876978644397797e-03 1.428998334210991768e-02 1.536176254193508464e-02 1.639924529660921615e-02 1.702935312067390891e-02 1.882754393149565705e-02 2.486437398020223052e-02 2.588789931009431028e-02 2.715394207730447568e-02 2.765991650907442465e-02
8.410000000000000142e+00 2.626456672630949740e-03 1.436576270373178359e-02 1.549052238856759613e-02 1.653924110579813034e-02 1.719354952794513794e-02 1.893821847075227369e-02 2.481037660615501711e-02 2.585260534715707118e-02 2.765373293941673569e-02 2.716054915218639107e-02
8.419999999999999929e+00 2.699020959481306797e-03 1.443584267840174185e-02 1.560625666774384870e-02 1.666513884507475271e-02 1.734122697622723572e-02 1.903859254645754590e-02 2.475449938075134290e-02 2.581390109913604680e-02 2.715033658054457483e-02 2.764492844514807035e-02
8.429999999999999716e+00 2.766603918652801690e-03 1.450797902867019540e-02 1.572163625546598581e-02 1.679086892253761620e-02 1.748840327182438897e-02 1.913967999148808580e-02 2.469054440479732590e-02 2.576743389801267742e-02 2.711936451400935241e-02 2.763174446271474474e-02
8.439999999999999503e+00 2.824914150245044255e-03 1.457814207109834823e-02 1.582987027032536562e-02 1.690915773379507783e-02 1.762625499945784033e-02 1.923562090037273659e-02 2.462151943990262271e-02 2.571514287002847274e-02 2.706542407585731114e-02 2.761232200375816209e-02
8.449999999999999289e+00 2.876271126693071955e-03 1.464972256041590509e-02 1.593589102059693452e-02 1.702550913216720543e-02 1.776086765734367218e-02 1.933087374447946261e-02 2.454345955399474949e-02 2.565373070073380390e-02 2.698285960635726441e-02 2.758110645747172129e-02
8.460000000000000853e+00 2.915547205937598675e-03 1.471539303380491742e-02 1.602891816966250244e-02 1.712814337023634698e-02 1.787837867716483148e-02 1.941574328773018263e-02 2.446427587281980315e-02 2.558924962668793213e-02 2.688108275251146345e-02 2.753750583635805257e-02
8.470000000000000639e+00 2.946897710528794193e-03 1.478185913763028353e-02 1.611855115881347458e-02 1.722767999024551328e-02 1.799071594282701178e-02 1.949898947300073362e-02 2.437578440742521613e-02 2.551479450201543653e-02 2.675296072421653321e-02 2.747579883063004311e-02
8.480000000000000426e+00 2.968032440545797113e-03 1.484536606423868775e-02 1.619947799431957144e-02 1.731827929736134974e-02 1.809092787526002388e-02 1.957583292083267881e-02 2.428221797093646842e-02 2.543344319433477399e-02 2.660861553861408602e-02 2.740022058066891864e-02
8.490000000000000213e+00 2.978995740674028961e-03 1.490566888122329264e-02 1.627148425025651268e-02 1.739968467633289453e-02 1.817849896514373703e-02 1.964615247120980041e-02 2.418382164360520156e-02 2.534502290687333861e-02 2.645381650636758480e-02 2.731416030323716160e-02
8.500000000000000000e+00 2.979841434359346668e-03 1.496251801726471674e-02 1.633434643455538085e-02 1.747160478610756268e-02 1.825287483517845644e-02 1.970988195250498315e-02 2.408088766864591862e-02 2.524935500905105962e-02 2.629373539762447018e-02 2.721995245322787402e-02
8.509999999999999787e+00 2.970631624194565012e-03 1.501566459290829512e-02 1.638783162189411807e-02 1.753371228497051584e-02 1.831346001460895656e-02 1.976702504121524359e-02 2.397375735369549482e-02 2.514629467235446683e-02 2.613255325167440635e-02 2.711870527431714181e-02
8.519999999999999574e+00 2.951435570550508831e-03 1.506486485315236892e-02 1.643169792491082359e-02 1.758564295917657005e-02 1.835962236664050173e-02 1.981766498263558621e-02 2.386282289718109559e-02 2.503579794084907426e-02 2.597345113580863674e-02 2.701083257933129672e-02
8.529999999999999361e+00 2.922328685844053937e-03 1.510988377877737175e-02 1.646569578545126894e-02 1.762699555567009968e-02 1.839070631058041874e-02 1.986196588614028494e-02 2.374852897487219131e-02 2.491801192642043722e-02 2.581872061954177192e-02 2.689648049323477980e-02
8.539999999999999147e+00 2.883391651956636152e-03 1.515049791323699185e-02 1.648957008027077814e-02 1.765733260563232682e-02 1.840605615432824860e-02 1.990016311449868333e-02 2.363137375283175939e-02 2.479336684852684672e-02 2.566987099413841830e-02 2.677574700527540763e-02
8.550000000000000711e+00 2.837373856558782041e-03 1.518481011442010184e-02 1.650263892237271990e-02 1.767552044205074335e-02 1.840549692950430027e-02 1.993105663158507498e-02 2.351792779862308877e-02 2.466929906189116797e-02 2.553466643173338615e-02 2.665526867398089125e-02
8.560000000000000497e+00 2.779516681433867771e-03 1.521624493246609248e-02 1.650603174154674849e-02 1.768299252237629307e-02 1.838844080880022366e-02 1.995819061398346542e-02 2.339682646035844485e-02 2.453379799891825669e-02 2.539912401681140852e-02 2.652257375146430465e-02
8.570000000000000284e+00 2.715688585374765110e-03 1.524149743860696467e-02 1.649918387980857729e-02 1.767852921270677766e-02 1.835620014337942252e-02 1.997911114651419739e-02 2.328075994999094858e-02 2.440161316347171788e-02 2.527665328909416143e-02 2.639120465383457473e-02
8.580000000000000071e+00 2.643307226181968676e-03 1.526211295700162854e-02 1.648231208005096135e-02 1.766232194683223927e-02 1.830808127178867872e-02 1.999551036549196414e-02 2.316429772679714019e-02 2.426733343364786966e-02 2.515994673762396439e-02 2.625500319116608194e-02
8.589999999999999858e+00 2.566921834449218277e-03 1.527724760260289021e-02 1.645690502109076192e-02 1.763569502073876472e-02 1.824776494973621987e-02 2.000700594995358586e-02 2.305415372330561763e-02 2.612188073606062227e-02 2.505427658547131758e-02 2.413932465171465813e-02
8.599999999999999645e+00 2.478127781953315140e-03 1.528846705586681468e-02 1.641996895357656847e-02 1.759521242624372678e-02 1.816863110219371288e-02 2.001493764345950443e-02 2.293868373977890271e-02 2.597750225040296526e-02 2.494743709881333885e-02 2.400448537557819256e-02
8.609999999999999432e+00 2.391643443141205309e-03 1.529427338078974234e-02 1.637798600343049610e-02 1.754780134228351232e-02 1.808458623333086823e-02 2.001836165591193428e-02 2.283655361783857793e-02 2.388492391030870576e-02 2.485556739238454355e-02 2.584540129034934922e-02
8.619999999999999218e+00 2.292902689553012220e-03 1.529597310395439981e-02 1.632422479138921287e-02 1.748562902739371136e-02 1.798237326029022976e-02 2.001812411222515797e-02 2.273012719299342954e-02 2.570303963761993993e-02 2.476177861182483550e-02 2.376018713513173772e-02
8.630000000000000782e+00 2.192946420980211066e-03 1.529329344639137472e-02 1.626457830340885882e-02 1.787389834058673854e-02 1.741514922521460174e-02 2.001412002921641384e-02 2.263164749212835322e-02 2.364469549539657475e-02 2.467619709611322196e-02 2.556676773767992822e-02
8.640000000000000568e+00 2.086549749269988544e-03 1.528636489974879303e-02 1.619625684059523493e-02 1.775455706884765048e-02 1.733273438229598548e-02 2.000626912394761620e-02 2.253551020264722010e-02 2.353189408264673085e-02 2.459324383997732108e-02 2.542931589298835088e-02
8.650000000000000355e+00 1.980590631601630326e-03 1.527587764455144020e-02 1.612400099242025653e-02 1.763315750618587793e-02 1.724372638576628092e-02 1.999517729022054144e-02 2.244744599058367054e-02 2.342848925508939431e-02 2.529946134344177033e-02 2.451730378440566960e-02
8.660000000000000142e+00 1.876181179618912611e-03 1.526246825010704744e-02 1.604925117976171642e-02 1.714965415067014332e-02 1.751225420076990905e-02 1.998133533691354158e-02 2.236720876373441552e-02 2.333417384729862334e-02 2.444772523244636425e-02 2.517786654264744448e-02
8.669999999999999929e+00 1.766913480791764855e-03 1.524549990103439209e-02 1.596773137190549488e-02 1.738549154344839337e-02 1.704470273393505347e-02 1.996397619795662812e-02 2.228935737031985040e-02 2.324253062047345469e-02 2.505702943333628849e-02 2.437940623506229532e-02
8.679999999999999716e+00 1.652838351444043579e-03 1.522485094019249141e-02 1.587947677912313060e-02 1.725395133759204461e-02 1.692826682767061691e-02 1.994290874071148398e-02 2.221398448129433337e-02 2.315364398726590250e-02 2.493766061884296337e-02 2.431196501200262594e-02
8.689999999999999503e+00 1.542076581769440645e-03 1.520211490462581444e-02 1.579108490687667135e-02 1.712779859290581089e-02 1.680879019339970304e-02 1.991972666763714914e-02 2.214591731240791658e-02 2.307321168964693303e-02 2.482831557942029310e-02 2.424937448712661398e-02
8.699999999999999289e+00 1.435554550057476907e-03 1.517784590252049814e-02 1.570387557520041763e-02 1.668834297298738695e-02 1.700835488955199093e-02 1.989501436906606843e-02 2.208469120149052223e-02 2.300072136015899119e-02 2.419109798776994391e-02 2.472928892197525860e-02
8.710000000000000853e+00 1.325532598088446099e-03 1.515032356774404822e-02 1.561183477364816441e-02 1.655886293303768589e-02 1.688704591403232536e-02 1.986710453254579914e-02 2.202535176753155077e-02 2.293033801043564690e-02 2.413214210535370025e-02 2.463344774943869789e-02
8.720000000000000639e+00 1.220898218584937902e-03 1.512176353027072997e-02 1.552273895958146410e-02 1.643166189772721220e-02 1.677352001173048127e-02 1.983839857116330083e-02 2.197221547552791199e-02 2.286721897414067603e-02 2.454853480399030868e-02 2.407659550699100398e-02
8.730000000000000426e+00 1.113340439580730746e-03 1.508978265030306264e-02 1.542992496748783401e-02 1.629757569214241794e-02 1.665848184808323834e-02 1.980677497178454788e-02 2.192060155645286085e-02 2.280584774348676930e-02 2.446775422838456601e-02 2.401944142726636366e-02
8.740000000000000213e+00 1.012202329771044480e-03 1.505691565272192049e-02 1.534197025548785821e-02 1.616911115285728923e-02 1.655163659672166665e-02 1.977515312942131412e-02 2.187457128638626777e-02 2.275109608318101953e-02 2.396522315349778817e-02 2.439790837126163542e-02
8.750000000000000000e+00 9.181669511987747929e-04 1.502332969666974466e-02 1.526022440746402885e-02 1.604814067276301784e-02 1.645330403320341070e-02 1.974417061258486664e-02 2.183373842248700902e-02 2.270254394429587971e-02 2.391416605592401254e-02 2.433827328165119944e-02
8.759999999999999787e+00 8.221572356437457365e-04 1.498492933778288426e-02 1.517787281491956089e-02 1.592358113732687819e-02 1.635381935052692207e-02 1.971102072370254851e-02 2.179381704498969258e-02 2.265512878620016407e-02 2.386131468968014438e-02 2.428253159575826520e-02
8.769999999999999574e+00 7.340747480067020755e-04 1.494431549274825334e-02 1.510497961228371086e-02 1.580873836082301656e-02 1.626332502607095651e-02 1.967930693339690895e-02 2.175861997814519319e-02 2.261340450032637422e-02 2.381223756306219061e-02 2.423575102704124060e-02
8.779999999999999361e+00 6.544587428560694241e-04 1.490102679202033771e-02 1.504334354924735662e-02 1.570473605164849143e-02 1.618217150630903156e-02 1.964960726144540301e-02 2.172787822386069642e-02 2.257705397090195576e-02 2.419682163785131374e-02 2.376750975640357089e-02
8.789999999999999147e+00 5.736093621741747547e-04 1.484863965243230464e-02 1.498680106812128737e-02 1.559917460517092243e-02 1.610041321787971172e-02 1.961847681412030864e-02 2.169761393800416494e-02 2.254138258520752350e-02 2.372188735572005810e-02 2.416029291720821204e-02
8.800000000000000711e+00 5.018615575836119164e-04 1.479469025188991961e-02 1.494194525907881384e-02 1.550574295799610029e-02 1.602844855239734731e-02 1.959005901182358719e-02 2.167149666593794211e-02 2.251071589198208600e-02 2.368137307916920800e-02 2.413019424431532556e-02
8.810000000000000497e+00 4.291825642867025002e-04 1.473408612638543551e-02 1.490024639740654931e-02 1.541154418599084523e-02 1.595616567791758797e-02 1.956053892211736048e-02 2.164569348392018575e-02 2.248054869453918261e-02 2.364044371652847254e-02 2.410172354470647635e-02
8.820000000000000284e+00 3.661498189986202995e-04 1.467793822907901592e-02 1.486569743406700866e-02 1.533039523232968340e-02 1.589402548662092671e-02 1.953435864976527797e-02 2.162380741993235461e-02 2.245508173790981832e-02 2.407852881953902874e-02 2.360513697202942102e-02
8.830000000000000071e+00 3.131062172525703787e-04 1.462878735435823099e-02 1.483696202516814576e-02 1.526264695265675160e-02 1.584216428257305062e-02 1.951192404964899665e-02 2.160571957170304147e-02 2.243413050976380413e-02 2.357562366526957248e-02 2.405999605971516700e-02
8.839999999999999858e+00 2.595956666106068265e-04 1.457783664522261172e-02 1.480773825509890465e-02 1.519495491473011467e-02 1.579027983275604202e-02 1.948892936620156766e-02 2.158775850129229443e-02 2.241342260386055066e-02 2.354608052931902312e-02 2.404214242108083585e-02
8.849999999999999645e+00 2.056204507313448527e-04 1.452530619676735239e-02 1.477757388892182895e-02 1.512752429129777046e-02 1.573842156237473602e-02 1.946537660417090032e-02 2.156991468766734227e-02 2.239295511326956992e-02 2.351655511902586704e-02 2.402492740630917181e-02
8.859999999999999432e+00 1.621072599003294868e-04 1.569699006886923071e-02 1.448224469346678228e-02 1.507394526439153302e-02 1.475246626505662129e-02 1.944613431560983721e-02 2.155571763693316101e-02 2.237675236230593848e-02 2.349297793830223274e-02 2.401158913596723385e-02
8.869999999999999218e+00 1.292788789748187429e-04 1.566596809677240840e-02 1.444937798503361653e-02 1.503408584283500923e-02 1.473290792042016364e-02 1.943147026585854628e-02 2.154511213230671934e-02 2.236469930631243552e-02 2.347533462421881600e-02 2.400182600744265107e-02
8.880000000000000782e+00 9.628520454511206670e-05 1.563500514933685581e-02 1.441603938498630527e-02 1.499460245127541558e-02 1.471260156502933111e-02 1.941660793340324598e-02 2.153454057476987885e-02 2.235273051215468793e-02 2.345773498511429661e-02 2.399226060001889010e-02
8.890000000000000568e+00 7.419783848340673804e-05 1.561440281642096847e-02 1.439355706850686985e-02 1.496853962853712978e-02 1.469858776524841405e-02 1.940658997765684277e-02 2.152751071096112995e-02 2.234479787149593402e-02 2.344603029783740369e-02 2.398598988306892624e-02
8.900000000000000355e+00 4.092978527417011938e-05 1.558356939198098437e-02 1.435945480589302485e-02 1.492992045007868890e-02 1.467675350343932220e-02 1.939139913332411577e-02 2.151699115400860368e-02 2.233296837368471330e-02 2.342852181625370081e-02 2.397673790926854037e-02
8.910000000000000142e+00 2.980397368854558225e-05 1.557331245185876629e-02 1.434798727718189330e-02 1.491719278019558795e-02 1.466923734812936031e-02 1.938629195646662806e-02 2.151349106174975725e-02 2.232904365977540079e-02 2.342269974589656148e-02 2.397369399934060757e-02
8.919999999999999929e+00 7.497771866194507388e-06 1.432490305095508384e-02 1.555283321427120870e-02 1.489198520211319765e-02 1.465381492699025824e-02 1.937601249283172483e-02 2.150650006326118927e-02 2.232122180596057825e-02 2.341107839655449940e-02 2.396766482705592338e-02
8.929999999999999716e+00 -3.682581447863293273e-06 1.554261204896029668e-02 1.431328659213309228e-02 1.487951548146146385e-02 1.464589743545754823e-02 1.937084028742886918e-02 2.150300900642395166e-02 2.231732463236085762e-02 2.340527965244019667e-02 2.396467908626909171e-02
8.939999999999999503e+00 -1.488107824428745332e-05 1.553240394851670113e-02 1.430162068871340675e-02 1.486714196465989575e-02 1.463783493641115756e-02 1.936564648911441588e-02 2.149952081078882263e-02 2.231343660564268430e-02 2.339948921020193820e-02 2.396171226264653606e-02
8.949999999999999289e+00 -1.488107824428745332e-05 1.553240394851670113e-02 1.430162068871340675e-02 1.486714196465989575e-02 1.463783493641115756e-02 1.936564648911441588e-02 2.149952081078882263e-02 2.231343660564268430e-02 2.339948921020193820e-02 2.396171226264653606e-02
8.960000000000000853e+00 -2.609769971676530046e-05 1.428990540337721042e-02 1.552220949057871342e-02 1.485486971779931623e-02 1.462962188868427611e-02 1.936043114109832833e-02 2.149603540141526228e-02 2.230955770956619469e-02 2.339370732522245283e-02 2.395876412608671444e-02
8.970000000000000639e+00 -2.609769971676530046e-05 1.428990540337721042e-02 1.552220949057871342e-02 1.485486971779931623e-02 1.462962188868427611e-02 1.936043114109832833e-02 2.149603540141526228e-02 2.230955770956619469e-02 2.339370732522245283e-02 2.395876412608671444e-02
8.980000000000000426e+00 -2.609769971676530046e-05 1.428990540337721042e-02 1.552220949057871342e-02 1.485486971779931623e-02 1.462962188868427611e-02 1.936043114109832833e-02 2.149603540141526228e-02 2.230955770956619469e-02 2.339370732522245283e-02 2.395876412608671444e-02
8.990000000000000213e+00 -2.609769971676530046e-05 1.428990540337721042e-02 1.552220949057871342e-02 1.485486971779931623e-02 1.462962188868427611e-02 1.936043114109832833e-02 2.149603540141526228e-02 2.230955770956619469e-02 2.339370732522245283e-02 2.395876412608671444e-02
9.000000000000000000e+00 -2.609769971676530046e-05 1.428990540337721042e-02 1.552220949057871342e-02 1.485486971779931623e-02 1.462962188868427611e-02 1.936043114109832833e-02 2.149603540141526228e-02 2.230955770956619469e-02 2.339370732522245283e-02 2.395876412608671444e-02
9.009999999999999787e+00 -2.609769971676530046e-05 1.428990540337721042e-02 1.552220949057871342e-02 1.485486971779931623e-02 1.462962188868427611e-02 1.936043114109832833e-02 2.149603540141526228e-02 2.230955770956619469e-02 2.339370732522245283e-02 2.395876412608671444e-02
9.019999999999999574e+00 -2.609769971676530046e-05 1.428990540337721042e-02 1.552220949057871342e-02 1.485486971779931623e-02 1.462962188868427611e-02 1.936043114109832833e-02 2.149603540141526228e-02 2.230955770956619469e-02 2.339370732522245283e-02 2.395876412608671444e-02
9.029999999999999361e+00 -2.609769971676530046e-05 1.428990540337721042e-02 1.552220949057871342e-02 1.485486971779931623e-02 1.462962188868427611e-02 1.936043114109832833e-02 2.149603540141526228e-02 2.230955770956619469e-02 2.339370732522245283e-02 2.395876412608671444e-02
9.039999999999999147e+00 -2.609769971676530046e-05 1.428990540337721042e-02 1.552220949057871342e-02 1.485486971779931623e-02 1.462962188868427611e-02 1.936043114109832833e-02 2.149603540141526228e-02 2.230955770956619469e-02 2.339370732522245283e-02 2.395876412608671444e-02
9.050000000000000711e+00 -1.576033670263426087e-05 1.553369517268505563e-02 1.429961694755365990e-02 1.486725437421249248e-02 1.464123604665262292e-02 1.937059777752973833e-02 2.149705402479205191e-02 2.396169627264705532e-02 2.339469716106619412e-02 2.231001271145394149e-02
9.060000000000000497e+00 -1.576033670263426087e-05 1.553369517268505563e-02 1.429961694755365990e-02 1.486725437421249248e-02 1.464123604665262292e-02 1.937059777752973833e-02 2.149705402479205191e-02 2.396169627264705532e-02 2.339469716106619412e-02 2.231001271145394149e-02
9.070000000000000284e+00 -5.439603243196282511e-06 1.554518507160845830e-02 1.430908276014890637e-02 1.487964762425041977e-02 1.465302155327010900e-02 1.938075213200389849e-02 2.149807303952098667e-02 2.396463842607179928e-02 2.339568190331238473e-02 2.231046550576700274e-02
9.080000000000000071e+00 4.864479710440275927e-06 1.555667895188611247e-02 1.431830761230484805e-02 1.489204895106173779e-02 1.466497427876003491e-02 1.939089412493200798e-02 2.149909246116833705e-02 2.231091610728090646e-02 2.339666159779424728e-02 2.396759055632636040e-02
9.089999999999999858e+00 2.542261085333930764e-05 1.433605678005974923e-02 1.557967775602834420e-02 1.491687417222374926e-02 1.468936115887327538e-02 1.941114070997692481e-02 2.150113258801039998e-02 2.231181078863047826e-02 2.339860602751923230e-02 2.397352462627166947e-02
9.099999999999999645e+00 3.567661748157340245e-05 1.434459362863563410e-02 1.559118224950472621e-02 1.470178362912760023e-02 1.492929742353929501e-02 1.942124514461977119e-02 2.150215332455511844e-02 2.397650650494824801e-02 2.339957085526465919e-02 2.231225489762127950e-02
9.109999999999999432e+00 6.633815142726576046e-05 1.436893674876944457e-02 1.562571367544985865e-02 1.473988710896373747e-02 1.496660733228106707e-02 1.945148207661435980e-02 2.150521841641008999e-02 2.231357447349687634e-02 2.340243634668827399e-02 2.398551114518503516e-02
9.119999999999999218e+00 8.669522855579094749e-05 1.438418362347776078e-02 1.564874771280345619e-02 1.499151332025979756e-02 1.476591330142177326e-02 1.947157560917667576e-02 2.150726437116923934e-02 2.231444371480398314e-02 2.340432298186271437e-02 2.399156309657788852e-02
9.130000000000000782e+00 1.171045109578798706e-04 1.440573268338131950e-02 1.480573686343976403e-02 1.502892243646942495e-02 1.568331498534172169e-02 1.950161772745820712e-02 2.151033746160688903e-02 2.231573216784105140e-02 2.340711833503677369e-02 2.400071367854729118e-02
9.140000000000000568e+00 1.473616971426323192e-04 1.442587292373107705e-02 1.484632102510225794e-02 1.506639635946896601e-02 1.571789807193556265e-02 1.953154018685770293e-02 2.151341592573259576e-02 2.231700250431778443e-02 2.340987330148112597e-02 2.400995067806052999e-02
9.150000000000000355e+00 1.874670534867428661e-04 1.445085141808761901e-02 1.490128528080809055e-02 1.511647773145572554e-02 1.576402727199779571e-02 1.957124711212974641e-02 2.151752965359770772e-02 2.231866885136386119e-02 2.341348597840520532e-02 2.402239959269135069e-02
9.160000000000000142e+00 2.372151045571568081e-04 1.447958595500517358e-02 1.497079110814538566e-02 1.517930865700165867e-02 1.582170850908742876e-02 1.962056913758768867e-02 2.152268790702802775e-02 2.232070917904345475e-02 2.341790869473584641e-02 2.403817139677623393e-02
9.169999999999999929e+00 2.865344874458676506e-04 1.450610788892159851e-02 1.587940171874042614e-02 1.524246432025159852e-02 1.504055909760757155e-02 1.966953622426204085e-02 2.152786593643081850e-02 2.232270416243950159e-02 2.342223349469911564e-02 2.405417339600857476e-02
9.179999999999999716e+00 3.354226440648542802e-04 1.453087374858927187e-02 1.593709938904134052e-02 1.511003821623024823e-02 1.530603059029186919e-02 1.971813918922656061e-02 2.153306577981313821e-02 2.232465602700876850e-02 2.342646633550261523e-02 2.407040139879729895e-02
9.189999999999999503e+00 3.935156272771761000e-04 1.455875120631353742e-02 1.600633645615534215e-02 1.519241722002543683e-02 1.538297298516974609e-02 1.977596935454088711e-02 2.153933726383308947e-02 2.409016737498870242e-02 2.343143272566028043e-02 2.232694462340644934e-02
9.199999999999999289e+00 4.604954640505266850e-04 1.458926970389048949e-02 1.608711061667463318e-02 1.528643764107743760e-02 1.547379937412321320e-02 1.984273810808570571e-02 2.154670212911746416e-02 2.232954602749209760e-02 2.343708393024432346e-02 2.411362150451967779e-02
9.210000000000000853e+00 5.266122290550385868e-04 1.461808285614674130e-02 1.616788796731924785e-02 1.537764142341603059e-02 1.556582943252726205e-02 1.990873030232442192e-02 2.155412415751766300e-02 2.233208025928518081e-02 2.344259655517062432e-02 2.413748856538008511e-02
9.220000000000000639e+00 6.011086186641671422e-04 1.464934976135763393e-02 1.626022808290705432e-02 1.547806777793325761e-02 1.567232947567152868e-02 1.998316866315767021e-02 2.156268358841538849e-02 2.233490389726529302e-02 2.344874744277013895e-02 2.416525568970518192e-02
9.230000000000000426e+00 6.744585999885533735e-04 1.467917385323193498e-02 1.635262607434029986e-02 1.557443461215256286e-02 1.577980293866019373e-02 2.005652700971914670e-02 2.157133309073024779e-02 2.233766151051580495e-02 2.345476162499306530e-02 2.419352901208811357e-02
9.240000000000000213e+00 7.555944784849023647e-04 1.471130203477072872e-02 1.645669884159244034e-02 1.567833590610863068e-02 1.590107847310490152e-02 2.013772171254112758e-02 2.158118135376032448e-02 2.234070083049050082e-02 2.422591934481342982e-02 2.346139299210082269e-02
9.250000000000000000e+00 8.440115622279637094e-04 1.474551365770518201e-02 1.657257676206186706e-02 1.578880462464673715e-02 1.603515666574514137e-02 2.022622628035012499e-02 2.159228264835127281e-02 2.234402265241919316e-02 2.346863208793832298e-02 2.426260230104718835e-02
9.259999999999999787e+00 9.305849326256104533e-04 1.477838561964326357e-02 1.589468498279413000e-02 1.668880766144905173e-02 1.616739407611604215e-02 2.031286710313358335e-02 2.160356468459655177e-02 2.234731456442091285e-02 2.429998095740176084e-02 2.347577762960078446e-02
9.269999999999999574e+00 1.023663568362800144e-03 1.481319319852731492e-02 1.600646074116266609e-02 1.630962290589130573e-02 1.681717083974018298e-02 2.040594464485596254e-02 2.161619900085100590e-02 2.235093906235359820e-02 2.348358110433439519e-02 2.434185755772674820e-02
9.279999999999999361e+00 1.122604352378153486e-03 1.484972525351001618e-02 1.612330636802261630e-02 1.695787589029900191e-02 1.645990007664472829e-02 2.050472971944201223e-02 2.163026647544171940e-02 2.438839249995955472e-02 2.349209075924568735e-02 2.235495002943682641e-02
9.289999999999999147e+00 1.218801911695731538e-03 1.488489103990759364e-02 1.623519238353930347e-02 1.709923594197001323e-02 1.660433827827472938e-02 2.060054095885329936e-02 2.164464568024759492e-02 2.235908487061322170e-02 2.350066736058391975e-02 2.443575086654220865e-02
9.300000000000000711e+00 1.319884513989481303e-03 1.492155776038821442e-02 1.635104843173706274e-02 1.675373863822020998e-02 1.725287397098125217e-02 2.070086481808111611e-02 2.166058636428967038e-02 2.236378901178207035e-02 2.351011701788052397e-02 2.448790421670933581e-02
9.310000000000000497e+00 1.417673175148106675e-03 1.495681856544366604e-02 1.646147521658715765e-02 1.689561891963952192e-02 1.740656617098785067e-02 2.079745885544122957e-02 2.167690854889771715e-02 2.454084953274791869e-02 2.351981865633460608e-02 2.236882722782371213e-02
9.320000000000000284e+00 1.519257626505814010e-03 1.499328045046063353e-02 1.657440095849755171e-02 1.757139917218069822e-02 1.704011763644841873e-02 2.089717752042470275e-02 2.169490500170841163e-02 2.237475711092806394e-02 2.459864110996926728e-02 2.353064970252008101e-02
9.330000000000000071e+00 1.623759841756167817e-03 1.503064959859361401e-02 1.668852228324613565e-02 1.718574760370090646e-02 1.774618997029933642e-02 2.466130742550647764e-02 2.099891028786337807e-02 2.171464107311535038e-02 2.238186431985016503e-02 2.354281543708486996e-02
9.339999999999999858e+00 1.723721962574181928e-03 1.506628238700561534e-02 1.679552893949596767e-02 1.791796240164609047e-02 1.732233319986871065e-02 2.109520277412034114e-02 2.173479518158476578e-02 2.238995628130234158e-02 2.472458138528096580e-02 2.355568820366565549e-02
9.349999999999999645e+00 1.819092633209520860e-03 1.510017784595573884e-02 1.689539359911702149e-02 1.745031080362421938e-02 1.808562148617215773e-02 2.118590827887808711e-02 2.175529283551739732e-02 2.478828393079178169e-02 2.239925713314315503e-02 2.356939211069857681e-02
9.359999999999999432e+00 1.915705160635563413e-03 1.513439891606622664e-02 1.699400513186565681e-02 1.757771496556378987e-02 1.825882283840955800e-02 2.485649137499610847e-02 2.127634924938560934e-02 2.177743552471479715e-02 2.241077209376131363e-02 2.358505647977500452e-02
9.369999999999999218e+00 2.012507029359952154e-03 1.516853227059161008e-02 1.708978919791911966e-02 1.770308552602760030e-02 1.843534418662585300e-02 2.492898475468351138e-02 2.360302271457601075e-02 2.136512509071761268e-02 2.180116610542350356e-02 2.242511322490816500e-02
9.380000000000000782e+00 2.103219348870477134e-03 1.520031654172433917e-02 1.717627531896578214e-02 1.781833570844748582e-02 1.860308043813735379e-02 2.144613815354250164e-02 2.182505389845294103e-02 2.244191841883518349e-02 2.500119445348083363e-02 2.362247745589117834e-02
9.390000000000000568e+00 2.192562641315923874e-03 1.523133666798118756e-02 1.725769584024968925e-02 1.792940575409074019e-02 1.877006737165035771e-02 2.507696959246602519e-02 2.152308604194775807e-02 2.185065423583064728e-02 2.246265314933105356e-02 2.364480509840688471e-02
9.400000000000000355e+00 2.270550018180751261e-03 1.525806996867670219e-02 1.732501102888863928e-02 1.802393622071514490e-02 1.891687969247473830e-02 2.514751090790866284e-02 2.158684259965315197e-02 2.187559301871704748e-02 2.248514065391573474e-02 2.366758139321442633e-02
9.410000000000000142e+00 2.350297323082951341e-03 1.528490655200219310e-02 1.738927220707810195e-02 1.811758474989725795e-02 1.906750193938450827e-02 2.522467853275331406e-02 2.164676023043898487e-02 2.190547823807615507e-02 2.251358824170744330e-02 2.369498218081383945e-02
9.419999999999999929e+00 2.418567638620063021e-03 1.530727591925602933e-02 1.743954152287150935e-02 1.819451071810928786e-02 1.919626412905263424e-02 2.529562008777857737e-02 2.169116984346336832e-02 2.193728841692239515e-02 2.254355964225611755e-02 2.372276494055159529e-02
9.429999999999999716e+00 2.482886455754816386e-03 1.532756451707931872e-02 1.748152396269143927e-02 1.826314737275249594e-02 1.931665573860755214e-02 2.172404221646695791e-02 2.197593121427743323e-02 2.257798712241906869e-02 2.375385258404254935e-02 2.536755286807537355e-02
9.439999999999999503e+00 2.539195601539325463e-03 1.534434420371763932e-02 1.751228704506695155e-02 1.831879108208270962e-02 1.942035488266127125e-02 2.543566531607572428e-02 2.378648537741019642e-02 2.261475461635508236e-02 2.174294976384314251e-02 2.201988071079034187e-02
9.449999999999999289e+00 2.589758880417819108e-03 1.535811956181670074e-02 1.753276445107311912e-02 1.836327567494833168e-02 1.951075271305659914e-02 2.550219879464208500e-02 2.382210534969890145e-02 2.174965647174788991e-02 2.207059162687007373e-02 2.265534813052746954e-02
9.460000000000000853e+00 2.629472424764530726e-03 1.536743381278663466e-02 1.754114338546904767e-02 1.839216427539014376e-02 1.957824189056058678e-02 2.174558935991212014e-02 2.212141534213803509e-02 2.269512405945739095e-02 2.385668093980105806e-02 2.555934945736338532e-02
9.470000000000000639e+00 2.662472193872299654e-03 1.537319875370334911e-02 1.753858249634628400e-02 1.840858125614804400e-02 1.962946820273561363e-02 2.173212938058653385e-02 2.217633735175155926e-02 2.273770999669052356e-02 2.389327015756064279e-02 2.561173106254120008e-02
9.480000000000000426e+00 2.686403406520005560e-03 1.537476912175077953e-02 1.752465079470223383e-02 1.841080646971464743e-02 1.966007275482092517e-02 2.171054519864216298e-02 2.223174821133884482e-02 2.278054005191574097e-02 2.392940598088033610e-02 2.565459433252521154e-02
9.490000000000000213e+00 2.701233351792630983e-03 1.537211345761053255e-02 1.749966568151574420e-02 1.839907055117017201e-02 1.966993742202870904e-02 2.168171884936526475e-02 2.228695471364020714e-02 2.282319231147761016e-02 2.396439951293590637e-02 2.568643023848767720e-02
9.500000000000000000e+00 2.706936232507435244e-03 1.536522246175335733e-02 1.746394787621170785e-02 1.837366387238408005e-02 1.965913614476290719e-02 2.164624623925950550e-02 2.234142972254682391e-02 2.286530637846656555e-02 2.399756941650847339e-02 2.570603746658731148e-02
9.509999999999999787e+00 2.703493235747805781e-03 1.535410939460176739e-02 1.741781511904325064e-02 1.833492395726957214e-02 1.962792997756344915e-02 2.160453567602472341e-02 2.239473503882408525e-02 2.290656601408316492e-02 2.402827495196172697e-02 2.571278116650780113e-02
9.519999999999999574e+00 2.690892653817460525e-03 1.533880983061919334e-02 1.736157709789222861e-02 1.828322192929715193e-02 1.957675283893963239e-02 2.155686457628482738e-02 2.244648527256519477e-02 2.294668576583443892e-02 2.405594535957410532e-02 2.570674238231748093e-02
9.529999999999999361e+00 2.669130051531644430e-03 1.531938075493409664e-02 1.729553162680044776e-02 1.821894927877179549e-02 1.950618890262605445e-02 2.150341180217760217e-02 2.568867633502947695e-02 2.408010307442095752e-02 2.249633380607845776e-02 2.298540269723253066e-02
9.539999999999999147e+00 2.638208481080168283e-03 1.529589900001223669e-02 1.721996200690988424e-02 1.814250587297782519e-02 1.941694370107991882e-02 2.144427798948651126e-02 2.565980461981052368e-02 2.254396877926117745e-02 2.302247245780477888e-02 2.410037903855877239e-02
9.550000000000000711e+00 2.600359232374347632e-03 1.526992338847480216e-02 1.713959268730842755e-02 1.805897410663304115e-02 1.931558030446850829e-02 2.138287381111034224e-02 2.562366372176495127e-02 2.411581325969279488e-02 2.258691855638274987e-02 2.305595629258195070e-02
9.560000000000000497e+00 2.551616013367619118e-03 1.523882400325857200e-02 1.704620422260814255e-02 1.795993346200291246e-02 1.919224447785926324e-02 2.131272574026097516e-02 2.557780193257798082e-02 2.412789368120998867e-02 2.262947046713669960e-02 2.308917835349080447e-02
9.570000000000000284e+00 2.496877061607054738e-03 1.520581807010076315e-02 1.694934539754055711e-02 1.785562150702218673e-02 1.906005675875305921e-02 2.124080735996675129e-02 2.552794900455420887e-02 2.413537747174209977e-02 2.266718101126860216e-02 2.311864601561624405e-02
9.580000000000000071e+00 2.433951975165658463e-03 1.516954983635968035e-02 1.684474645009598204e-02 1.774165569416832205e-02 1.891400718995638747e-02 2.116368574828239937e-02 2.547293506608368230e-02 2.413901621557003677e-02 2.270209172850675555e-02 2.314592505214649668e-02
9.589999999999999858e+00 2.366821293096997916e-03 1.513228114679170989e-02 1.673867178466920125e-02 1.762503868212146260e-02 1.876353752923173163e-02 2.108575902925717907e-02 2.541678310111428543e-02 2.413901556019588598e-02 2.273246684049310198e-02 2.316963230218821099e-02
9.599999999999999645e+00 2.288068723108682614e-03 1.508997367426849652e-02 1.661949243984348068e-02 1.749306199508750617e-02 1.859263149379531202e-02 2.099829707862868600e-02 2.535390830650892380e-02 2.276158154979310982e-02 2.319229468175803763e-02 2.413552877629376522e-02
9.609999999999999432e+00 2.210776841922023218e-03 1.504961502919308601e-02 1.650670458087185807e-02 1.736743668900912405e-02 1.842977791222598707e-02 2.091545139952704149e-02 2.529499246909203136e-02 2.412953317052402707e-02 2.278499779095635031e-02 2.321043882440871134e-02
9.619999999999999218e+00 2.121957508619178295e-03 1.500437371647806405e-02 1.638106951008235640e-02 1.722683473271544030e-02 1.824769592018677181e-02 2.082295331322325110e-02 2.523031095744581939e-02 2.280702549704411580e-02 2.322738963565264964e-02 2.412040944741130136e-02
9.630000000000000782e+00 2.031529675466497206e-03 1.495932286753082208e-02 1.625665423299195791e-02 1.708701880927589178e-02 1.806713977309897662e-02 2.073103969931222937e-02 2.282517883166097425e-02 2.324121645969163055e-02 2.410935104128365813e-02 2.516741397797644594e-02
9.640000000000000568e+00 1.934799841682223118e-03 1.491203685069047644e-02 1.612674747660436045e-02 1.694049462421692853e-02 1.787874910045313473e-02 2.063467248992717148e-02 2.510308972394309848e-02 2.284072931262559961e-02 2.325288872323300060e-02 2.409609953361752793e-02
9.650000000000000355e+00 1.838055108537068119e-03 1.486548019789776451e-02 1.599956008443243274e-02 1.679654488250992977e-02 1.769474095484482173e-02 2.053989011716741975e-02 2.285296952550025518e-02 2.326188544215000015e-02 2.408177955730282302e-02 2.504152110154143213e-02
9.660000000000000142e+00 1.742380309915336854e-03 1.481998384363816812e-02 1.587607355179117621e-02 1.665632287912056919e-02 1.751673587737375554e-02 2.044743143355268883e-02 2.286232444400398620e-02 2.326855847739949662e-02 2.406685351359971053e-02 2.498311994422321505e-02
9.669999999999999929e+00 1.641936805707496037e-03 1.477261574642868731e-02 1.574856864550104596e-02 1.651103698443499163e-02 1.733380616981369804e-02 2.035149456459023343e-02 2.286962098583652722e-02 2.327352490339968868e-02 2.405058455249687796e-02 2.492426340180303040e-02
9.679999999999999716e+00 1.536773948490862416e-03 1.472323715656365280e-02 1.561715852199448487e-02 1.636070785987270293e-02 1.714636834005679386e-02 2.025209472302371902e-02 2.287485535629249153e-02 2.327678940672949989e-02 2.403307030561276786e-02 2.486514656310682622e-02
9.689999999999999503e+00 1.434410086592578923e-03 1.467514064579920896e-02 1.549111908601433739e-02 1.621585898814528748e-02 1.696775957551793432e-02 2.015621913817348954e-02 2.287787866545006737e-02 2.327831062920929228e-02 2.401567600117589588e-02 2.480990574658550885e-02
9.699999999999999289e+00 1.335756573483946755e-03 1.462849272627674523e-02 1.537130801840497045e-02 1.607743299993065478e-02 1.679910178837807841e-02 2.006453497638197025e-02 2.287907606705803787e-02 2.327841693870755929e-02 2.399867138921494766e-02 2.475869312658977167e-02
9.710000000000000853e+00 1.233673365898486441e-03 1.457958420878186466e-02 1.524903892238924780e-02 1.593523478041522154e-02 1.662810869694687083e-02 1.997032218595464967e-02 2.287872394768221754e-02 2.327728106166398678e-02 2.398088460141869702e-02 2.470768623102333542e-02
9.720000000000000639e+00 1.136432145714712802e-03 1.453199179256915198e-02 1.513426897264149446e-02 1.580064366561156203e-02 1.646853724956012441e-02 1.988114278622920422e-02 2.287702494891962271e-02 2.327514641084819230e-02 2.396379629083580584e-02 2.466089162563682088e-02
9.730000000000000426e+00 1.036333219191218520e-03 1.448143373914779000e-02 1.501807059719383920e-02 1.566289485316534752e-02 1.630765289551359964e-02 1.978987186933187092e-02 2.287400879976040149e-02 2.327198712077615042e-02 2.394607989819810129e-02 2.461447305311502756e-02
9.740000000000000213e+00 9.420932360235765180e-04 1.443171468768777825e-02 1.491082200465649807e-02 1.615933857571730942e-02 1.553392103369095369e-02 1.970440168642217243e-02 2.287008896255207646e-02 2.326820809063153556e-02 2.457233504704262050e-02 2.392929379831033876e-02
9.750000000000000000e+00 8.543821557157756617e-04 1.438283067752512551e-02 1.481333598785302720e-02 1.541452728560925751e-02 1.602408001071748550e-02 1.962523147564286530e-02 2.286556876183338041e-02 2.326405449234059467e-02 2.391357991615228329e-02 2.453443407614015401e-02
9.759999999999999787e+00 7.647502028753446921e-04 1.432930950938211302e-02 1.471667257019401188e-02 1.529324089259146389e-02 1.588867136423635293e-02 1.954468932766833048e-02 2.286013960459160055e-02 2.325923135814636500e-02 2.449697713729465792e-02 2.389742917121056784e-02
9.769999999999999574e+00 6.824557667283149501e-04 1.427597601172047974e-02 1.463123894895119320e-02 1.518265359137284387e-02 1.576689518677174690e-02 1.947105297788695455e-02 2.285447830275227563e-02 2.325433033763120091e-02 2.388251323022085038e-02 2.446369089491470458e-02
9.779999999999999361e+00 6.080247712694857552e-04 1.422340404624358214e-02 1.455726500228052799e-02 1.508342503602296339e-02 1.565889698887201406e-02 1.940470477192350260e-02 2.284883142943894274e-02 2.324953785688981325e-02 2.443447438876042779e-02 2.386894525844440729e-02
9.789999999999999147e+00 5.323998106137413019e-04 1.416504394138779453e-02 1.448568548565085448e-02 1.498358400641713883e-02 1.555129567443389559e-02 1.933753386772892741e-02 2.284260793336763753e-02 2.324434361630579177e-02 2.385507867843963264e-02 2.440563586412212299e-02
9.800000000000000711e+00 4.652570300377581501e-04 1.410868576319586516e-02 1.442518385253980726e-02 1.489599445473829657e-02 1.545760515208945661e-02 1.927809922738130122e-02 2.283669093161537142e-02 2.323947576110241969e-02 2.384269401262524915e-02 2.438073335212072659e-02
9.810000000000000497e+00 3.972156978652787731e-04 1.404716084695616270e-02 1.436646025396568806e-02 1.480852096072641198e-02 1.536447790494327274e-02 1.921806243309037709e-02 2.283033548923668263e-02 2.323431261045828811e-02 2.383006837840349543e-02 2.435615835288795772e-02
9.820000000000000284e+00 3.381849771908943913e-04 1.399035888477659882e-02 1.528521104145706168e-02 1.431709388810035316e-02 1.473394702631421367e-02 1.916613366197425505e-02 2.282454026812408623e-02 2.322965647194953284e-02 2.433536763948017378e-02 2.381904977148605398e-02
9.830000000000000071e+00 2.884959444870290545e-04 1.394028727558161915e-02 1.427619554180657377e-02 1.467233197572031557e-02 1.521962508922328726e-02 1.912253624784245390e-02 2.281946662318848004e-02 2.322561661207622752e-02 2.380972578360196837e-02 2.431824284419933924e-02
9.839999999999999858e+00 2.383582196067940504e-04 1.388788075137273315e-02 1.423506496815334088e-02 1.461143428773728839e-02 1.515453698948950219e-02 1.907865070532814566e-02 2.281417166289723825e-02 2.322143383616481066e-02 2.380027029923898613e-02 2.430130671680024931e-02
9.849999999999999645e+00 1.877745482487542920e-04 1.383329854047216437e-02 1.419322780880574904e-02 1.455150186185827019e-02 1.509002187796490771e-02 1.903448276806797568e-02 2.280865616315076033e-02 2.321711030634655143e-02 2.428456473979136512e-02 2.379068093321755339e-02
9.859999999999999432e+00 1.469883844786513049e-04 1.378817203465518282e-02 1.415891713059309019e-02 1.450442567354570493e-02 1.503887918809777499e-02 1.899894906907788339e-02 2.280408553043767467e-02 2.321355158906890717e-02 2.378291148360131210e-02 2.427131445222598799e-02
9.869999999999999218e+00 1.162134775271595860e-04 1.375352446607156984e-02 1.500082767747467488e-02 1.413252995142812510e-02 1.446971091637533346e-02 1.897218455033114828e-02 2.280056554687202516e-02 2.321082500180211838e-02 2.377702650269869142e-02 2.426146198882279947e-02
9.880000000000000782e+00 8.528042302868557762e-05 1.371822099718451871e-02 1.410547256567365980e-02 1.443555810322720220e-02 1.496306296202335774e-02 1.894532360214776223e-02 2.279696691841904058e-02 2.320804959994107394e-02 2.377109138543488653e-02 2.425168372627502580e-02
9.890000000000000568e+00 6.457082436736229648e-05 1.369433396335521629e-02 1.493805777820643790e-02 1.408701792240072033e-02 1.441312159880496144e-02 1.892736340803774162e-02 2.279452424254864093e-02 2.320617243962213097e-02 2.376710656922291151e-02 2.424520658491534364e-02
9.900000000000000355e+00 3.337553080129192933e-05 1.365799403147681217e-02 1.405865415728485557e-02 1.437998631887729521e-02 1.490082616277461740e-02 1.890034480699151823e-02 2.279079500077827933e-02 2.320331669919119960e-02 2.423555410563996149e-02 2.376108692778197348e-02
9.910000000000000142e+00 2.294228387741259947e-05 1.364574813433808154e-02 1.404900807211598157e-02 1.436908234898725059e-02 1.488849332589533420e-02 1.889131793335382947e-02 2.278953455840030881e-02 2.320235418642975847e-02 2.423235360526092980e-02 2.375906901040873709e-02
9.919999999999999929e+00 2.023700244662092866e-06 1.362106195639815193e-02 1.402941680989101131e-02 1.434748739208114958e-02 1.486395058288583239e-02 1.887323349441888745e-02 2.278698768058564153e-02 2.320041336267611096e-02 2.422597828133424280e-02 2.375501603623778046e-02
9.929999999999999716e+00 -8.461591054304006438e-06 1.360862306814012226e-02 1.401946852796662549e-02 1.433679601369193188e-02 1.485174288749235502e-02 1.886417603618071107e-02 2.278570126207783014e-02 2.319943508505890525e-02 2.422280351798830611e-02 2.375298095268107632e-02
9.939999999999999503e+00 -1.896418579509396378e-05 1.359612119375223048e-02 1.483957915643042101e-02 1.432617469463036419e-02 1.400941682978718017e-02 1.885510849081710807e-02 2.278440620191586607e-02 2.319845158578368038e-02 2.375094012105142746e-02 2.421963739253090581e-02
9.949999999999999289e+00 -1.896418579509396378e-05 1.359612119375223048e-02 1.483957915643042101e-02 1.432617469463036419e-02 1.400941682978718017e-02 1.885510849081710807e-02 2.278440620191586607e-02 2.319845158578368038e-02 2.375094012105142746e-02 2.421963739253090581e-02
9.960000000000000853e+00 -2.948406092008844974e-05 1.358355695818297057e-02 1.399926080069893025e-02 1.431562261258956942e-02 1.482746055445334846e-02 1.884603091268209629e-02 2.278310250876624740e-02 2.319746288138812770e-02 2.374889352907268159e-02 2.421647993332525645e-02
9.970000000000000639e+00 -2.948406092008844974e-05 1.358355695818297057e-02 1.399926080069893025e-02 1.431562261258956942e-02 1.482746055445334846e-02 1.884603091268209629e-02 2.278310250876624740e-02 2.319746288138812770e-02 2.374889352907268159e-02 2.421647993332525645e-02
9.980000000000000426e+00 -2.948406092008844974e-05 1.358355695818297057e-02 1.399926080069893025e-02 1.431562261258956942e-02 1.482746055445334846e-02 1.884603091268209629e-02 2.278310250876624740e-02 2.319746288138812770e-02 2.374889352907268159e-02 2.421647993332525645e-02
9.990000000000000213e+00 -2.948406092008844974e-05 1.358355695818297057e-02 1.399926080069893025e-02 1.431562261258956942e-02 1.482746055445334846e-02 1.884603091268209629e-02 2.278310250876624740e-02 2.319746288138812770e-02 2.374889352907268159e-02 2.421647993332525645e-02
1.000000000000000000e+01 -2.948406092008844974e-05 1.358355695818297057e-02 1.399926080069893025e-02 1.431562261258956942e-02 1.482746055445334846e-02 1.884603091268209629e-02 2.278310250876624740e-02 2.319746288138812770e-02 2.374889352907268159e-02 2.421647993332525645e-02
1.000999999999999979e+01 -2.948406092008844974e-05 1.358355695818297057e-02 1.399926080069893025e-02 1.431562261258956942e-02 1.482746055445334846e-02 1.884603091268209629e-02 2.278310250876624740e-02 2.319746288138812770e-02 2.374889352907268159e-02 2.421647993332525645e-02
1.001999999999999957e+01 -2.948406092008844974e-05 1.358355695818297057e-02 1.399926080069893025e-02 1.431562261258956942e-02 1.482746055445334846e-02 1.884603091268209629e-02 2.278310250876624740e-02 2.319746288138812770e-02 2.374889352907268159e-02 2.421647993332525645e-02
1.002999999999999936e+01 -2.948406092008844974e-05 1.358355695818297057e-02 1.399926080069893025e-02 1.431562261258956942e-02 1.482746055445334846e-02 1.884603091268209629e-02 2.278310250876624740e-02 2.319746288138812770e-02 2.374889352907268159e-02 2.421647993332525645e-02
1.003999999999999915e+01 -2.948406092008844974e-05 1.358355695818297057e-02 1.399926080069893025e-02 1.431562261258956942e-02 1.482746055445334846e-02 1.884603091268209629e-02 2.278310250876624740e-02 2.319746288138812770e-02 2.374889352907268159e-02 2.421647993332525645e-02
1.005000000000000071e+01 -1.746674851128046223e-05 1.359247518578917194e-02 1.483313010939446390e-02 1.432693102918842706e-02 1.400952814417442266e-02 1.884818981609141450e-02 2.279052281632341220e-02 2.320394339254605240e-02 2.375724414461930292e-02 2.422179833567258272e-02
1.006000000000000050e+01 -1.746674851128046223e-05 1.359247518578917194e-02 1.483313010939446390e-02 1.432693102918842706e-02 1.400952814417442266e-02 1.884818981609141450e-02 2.279052281632341220e-02 2.320394339254605240e-02 2.375724414461930292e-02 2.422179833567258272e-02
1.007000000000000028e+01 -5.469297839336222722e-06 1.360136661356956857e-02 1.401974889411409554e-02 1.433824258309411223e-02 1.483877493958678413e-02 1.885033963203709348e-02 2.279794662193771262e-02 2.321043098519612671e-02 2.376560294577440002e-02 2.422714314844802083e-02
1.008000000000000007e+01 6.508272236403948837e-06 1.361023129466929285e-02 1.402992315723256521e-02 1.434955698451024185e-02 1.484439507718491105e-02 1.885248035795872648e-02 2.280537397567236613e-02 2.321692568961855607e-02 2.377396948066573534e-02 2.423251470856753464e-02
1.008999999999999986e+01 3.040369574048805209e-05 1.362788061931600146e-02 1.485556140837778101e-02 1.437219311009101108e-02 1.405013271183535792e-02 1.885673452876347397e-02 2.282023952783472642e-02 2.322993655364085155e-02 2.379072390500436632e-02 2.424333944981519814e-02
1.009999999999999964e+01 4.232151150690657051e-05 1.363666536065786389e-02 1.406016827748327036e-02 1.438351419646021270e-02 1.486110767260532227e-02 1.885884796908709679e-02 2.282767782717675525e-02 2.323645277303664630e-02 2.379911085308523619e-02 2.424879333695545078e-02
1.010999999999999943e+01 7.795515104853755059e-05 1.366286045428070917e-02 1.408999999898095414e-02 1.441748549889792369e-02 1.487759931538819996e-02 1.886513368486161107e-02 2.285001542713613332e-02 2.325604493518401705e-02 2.382430483625896933e-02 2.426532543691689928e-02
1.011999999999999922e+01 1.016108839664734765e-04 1.368019167430515638e-02 1.410966042209272145e-02 1.444013616581172298e-02 1.488847153247475040e-02 1.886927864138589206e-02 2.286492658933645533e-02 2.326914292189178474e-02 2.427649264280577757e-02 2.384112345818316034e-02
1.013000000000000078e+01 1.369440714262298484e-04 1.370599104657848483e-02 1.413881385929516288e-02 1.447410932581518275e-02 1.490459745608602345e-02 1.887542777072762079e-02 2.288732350234243262e-02 2.328884529366239547e-02 2.386637505287480046e-02 2.429346999608671120e-02
1.014000000000000057e+01 1.720963192210786074e-04 1.373155435395572756e-02 1.416756779112794337e-02 1.450806951365817866e-02 1.492050574723239459e-02 1.888149491641937308e-02 2.290975785630653891e-02 2.330861480730361465e-02 2.431072901567538080e-02 2.389164224129478042e-02
1.015000000000000036e+01 2.186836605956768269e-04 1.376527311472073786e-02 1.420529564137996276e-02 1.455331003542962784e-02 1.494138109135050192e-02 1.888945690671111483e-02 2.293973098226921581e-02 2.333507986826753935e-02 2.392533029474300243e-02 2.433419908421909778e-02
1.016000000000000014e+01 2.764624524236764273e-04 1.380683658637719968e-02 1.425149583577428082e-02 1.460975710228156962e-02 1.496694243476647673e-02 1.889920447174206833e-02 2.297729952088926886e-02 2.336833341529370028e-02 2.396738627092974069e-02 2.436431289895937824e-02
1.016999999999999993e+01 3.337331325335974978e-04 1.384775310285822798e-02 1.429665907200384015e-02 1.466603471432410648e-02 1.499192295132695425e-02 1.890872449505794084e-02 2.301498754328843918e-02 2.340178115760456479e-02 2.400931309923733797e-02 2.439534306390131815e-02
1.017999999999999972e+01 3.904934366433422547e-04 1.388802544384690890e-02 1.434081681085149981e-02 1.472208068741437913e-02 1.501633912642211417e-02 1.891801724236319426e-02 2.305280142274957617e-02 2.343542589519904268e-02 2.442734842035142878e-02 2.405103547961524174e-02
1.018999999999999950e+01 4.579289415602319870e-04 1.393550525324976225e-02 1.439252193013119963e-02 1.478893328975645904e-02 1.504492811984764651e-02 1.892886906702173980e-02 2.309835303962155112e-02 2.347606314726847013e-02 2.410072726375761185e-02 2.446712389551963102e-02
1.019999999999999929e+01 5.356655885138986942e-04 1.398973482501173447e-02 1.445113700458405467e-02 1.486619237111814172e-02 1.507739146306977772e-02 1.894111770640043158e-02 2.315175119727368169e-02 2.352384141265869907e-02 2.415802907164470506e-02 2.451553447352908602e-02
1.021000000000000085e+01 6.123862017453752084e-04 1.404271560677137348e-02 1.450798217785113919e-02 1.494235223495783693e-02 1.510910116244360869e-02 1.895292447086608864e-02 2.320543901445589960e-02 2.357202078140056486e-02 2.421444432308432482e-02 2.456622420314049163e-02
1.022000000000000064e+01 6.988151051949296816e-04 1.410174062648812156e-02 1.457086309380216382e-02 1.502723976407575358e-02 1.514510002842122012e-02 1.896587950586067078e-02 2.326717109725312885e-02 2.362757873334512745e-02 2.427766674229327529e-02 2.462705346536834747e-02
1.023000000000000043e+01 7.839003040076176088e-04 1.415914386749941162e-02 1.463159877166587269e-02 1.510716702097671983e-02 1.518338286297817030e-02 1.897826373582450071e-02 2.332932362009454072e-02 2.368366883075328014e-02 2.433945106882276499e-02 2.469101063545541333e-02
1.024000000000000021e+01 8.780041674049263384e-04 1.422178866025762545e-02 1.469744760245004882e-02 1.524116219887813178e-02 1.517903371139057121e-02 1.899151893430407398e-02 2.339977291472486107e-02 2.374740785104321669e-02 2.476662087370347029e-02 2.440723467767638363e-02
1.025000000000000000e+01 9.805416728680357331e-04 1.428899790497786468e-02 1.476762703045994725e-02 1.522826598636292834e-02 1.533166887704887939e-02 1.900541406690958376e-02 2.347873577622917179e-02 2.381901912366457194e-02 2.448057464052534604e-02 2.485489656126666641e-02
1.025999999999999979e+01 1.080934459626316149e-03 1.435369059149785818e-02 1.483474460754324355e-02 1.542968619728442292e-02 1.526528956727309788e-02 1.901844242310007579e-02 2.355845106846025244e-02 2.389145574451631213e-02 2.494720116176132180e-02 2.455216841228619051e-02
1.026999999999999957e+01 1.188870039132490074e-03 1.442195272321058867e-02 1.490511122031529419e-02 1.530077994576490436e-02 1.553714924185920464e-02 1.903178581603501632e-02 2.364703882749321848e-02 2.397207586692359435e-02 2.462940665817453176e-02 2.505273280223050542e-02
1.027999999999999936e+01 1.303610995508160900e-03 1.449296481433426896e-02 1.565165520566510343e-02 1.533536959222778218e-02 1.497779936686351870e-02 1.904518008818160274e-02 2.374478881020836846e-02 2.406112393321618165e-02 2.471249388535596073e-02 2.517180161436161426e-02
1.028999999999999915e+01 1.415188080515675673e-03 1.456038193961055500e-02 1.576248673541775711e-02 1.504626856909583102e-02 1.536633216979853972e-02 1.905738248337087576e-02 2.384372170399549906e-02 2.415128473537618906e-02 2.529415600101771536e-02 2.479497448171290308e-02
1.030000000000000071e+01 1.532462325184694987e-03 1.462937514498665638e-02 1.587791533980992612e-02 1.539615133935707050e-02 1.511567537230166722e-02 1.906928185322519231e-02 2.395225171222646957e-02 2.425016631576376591e-02 2.488422951776107436e-02 2.542957907158499217e-02
1.031000000000000050e+01 1.645959628897660952e-03 1.469418273458767375e-02 1.598816870043975533e-02 1.542239484972071292e-02 1.518004834275695977e-02 1.907983468591654269e-02 2.406219234542220087e-02 2.435024486179106565e-02 2.497384806804743562e-02 2.556726043187684816e-02
1.032000000000000028e+01 1.763926756108595085e-03 1.475931885475150786e-02 1.610079215492841304e-02 1.544705755021332991e-02 1.524352968497254442e-02 1.908972192605986121e-02 2.418215227016547869e-02 2.445928495176200035e-02 2.507115758684225204e-02 2.571736299712817225e-02
1.033000000000000007e+01 1.885373369868102592e-03 1.482378193907220830e-02 1.621409880916108853e-02 1.547006209452204267e-02 1.530428082560857973e-02 1.909864478716766234e-02 2.431243305432227025e-02 2.457747166924372992e-02 2.517665627694697095e-02 2.587961075560274091e-02
1.033999999999999986e+01 2.001656551768463046e-03 1.488277602065940161e-02 1.631948057952049488e-02 1.549087394163376104e-02 1.535634895964698571e-02 1.910586314815876721e-02 2.444444329217269896e-02 2.469695942806315533e-02 2.528366386492693005e-02 2.604271919333104451e-02
1.034999999999999964e+01 2.112730134442108217e-03 1.493634634177644360e-02 1.641666146726777908e-02 1.551180140289053211e-02 1.539759798822205698e-02 1.911138946158540824e-02 2.457805692034732356e-02 2.481764806994493297e-02 2.539232594752091274e-02 2.620615925936877963e-02
1.035999999999999943e+01 2.225415511037580427e-03 1.651101591822795589e-02 1.498756482333975584e-02 1.553721099736455821e-02 1.542690420754514770e-02 1.911541577653978405e-02 2.472214697047469753e-02 2.494760971791439366e-02 2.551015302109572308e-02 2.638034540659947927e-02
1.036999999999999922e+01 2.338532382141514550e-03 1.660048552921194326e-02 1.503535360442507032e-02 1.556798431661023281e-02 1.544136938425769504e-02 1.911755088040920439e-02 2.656471153849369882e-02 2.487669870805434003e-02 2.508700238117084549e-02 2.563758211152935076e-02
1.038000000000000078e+01 2.444775234527330008e-03 1.667863681440767687e-02 1.507638635152058933e-02 1.544254672869826810e-02 1.559901186629878041e-02 1.911741418682310484e-02 2.503229271000432382e-02 2.522771586094223542e-02 2.576735950975338196e-02 2.674783230263818451e-02
1.039000000000000057e+01 2.549705578847099360e-03 1.674889537959259669e-02 1.511255416425144084e-02 1.543339839816023316e-02 1.562835501177111883e-02 1.911467951966892148e-02 2.693983600597337630e-02 2.519748593534569189e-02 2.537820980418548783e-02 2.590737389252337208e-02
1.040000000000000036e+01 2.641599473789134345e-03 1.680339446584690893e-02 1.513991335961997059e-02 1.541707054679615323e-02 1.565092624072579250e-02 1.910950353073041785e-02 2.711893110460995848e-02 2.535308537706382551e-02 2.552192705044060636e-02 2.604212805224940738e-02
1.041000000000000014e+01 2.735942496670586491e-03 1.685070842145611897e-02 1.516274647723858324e-02 1.539131525936442493e-02 1.566930367630941373e-02 1.910051660778487939e-02 2.731602226604420286e-02 2.552530304124847951e-02 2.568465994161339000e-02 2.619575241465080251e-02
1.041999999999999993e+01 2.817103835211853726e-03 1.688242498497999344e-02 1.517686492483844192e-02 1.536041424582843332e-02 1.567967312362510482e-02 1.908863342583200576e-02 2.749931297896218707e-02 2.634441860056497761e-02 2.568556905149649988e-02 2.584109360465074862e-02
1.042999999999999972e+01 2.894020373804622858e-03 1.690231329234360980e-02 1.568304267380182457e-02 1.518375152790767124e-02 1.532168302905425120e-02 1.907223141975794567e-02 2.768875528071667452e-02 2.585056066383257384e-02 2.600845154497839068e-02 2.650494402538731281e-02
1.043999999999999950e+01 2.961863664017037445e-03 1.518194704293878566e-02 1.527769286147451569e-02 1.567861224598540021e-02 1.690858611854787266e-02 1.905154565069214212e-02 2.601064491728825867e-02 2.617723807456773244e-02 2.666955341920058606e-02 2.787371170121438410e-02
1.044999999999999929e+01 3.023383185578908290e-03 1.690094209910433451e-02 1.566557089073216877e-02 1.516850279053206553e-02 1.522842701471727872e-02 1.902479495256802211e-02 2.617378389922758730e-02 2.635474248546455442e-02 2.684768441867154201e-02 2.806328586523027316e-02
1.046000000000000085e+01 3.072339827165045546e-03 1.688063727718910542e-02 1.564530302393378480e-02 1.513756062501279802e-02 1.518652229530034238e-02 1.899435424261061711e-02 2.632390216871148894e-02 2.652128856098398546e-02 2.702181488328384354e-02 2.823841357845592592e-02
1.047000000000000064e+01 3.113794571489318999e-03 1.684609196992751384e-02 1.561577906012691190e-02 1.508197863000049557e-02 1.515197963343598367e-02 1.895674989281793260e-02 2.647707370344474370e-02 2.669250730825982465e-02 2.721021934649177354e-02 2.841763862263230536e-02
1.048000000000000043e+01 3.144819221038757263e-03 1.501375778528193233e-02 1.511681793526247104e-02 1.557797030169211401e-02 1.679861781995407519e-02 1.891323275894123135e-02 2.662542585539620643e-02 2.685805477449577233e-02 2.740319514063082468e-02 2.859204312006861579e-02
1.049000000000000021e+01 3.165321552397043926e-03 1.493856797868253414e-02 1.507589894000113846e-02 1.553199526368686210e-02 1.673879488560802917e-02 1.886366610573083150e-02 2.676897190045355451e-02 2.701699287958685136e-02 2.759928361158535404e-02 2.876249816127798842e-02
1.050000000000000000e+01 3.175212903726791058e-03 1.485811786867047984e-02 1.502803713854483636e-02 1.547797087287589718e-02 1.666717861437691170e-02 1.880798973040400529e-02 2.690761509390982367e-02 2.716885479315702193e-02 2.779619240777462391e-02 2.893042013613782507e-02
1.050999999999999979e+01 3.174409483153181524e-03 1.477321325175067618e-02 1.497293915240149875e-02 1.541601028788394667e-02 1.658429115803277884e-02 1.874621454794852746e-02 2.704118632423251414e-02 2.731347380624611978e-02 2.799083611068566360e-02 2.909778018512283737e-02
1.051999999999999957e+01 3.162833890798278334e-03 1.468441180814378938e-02 1.491054545986491946e-02 1.534622162611124288e-02 1.649061741120081553e-02 1.867841339974668849e-02 2.716947347635586402e-02 2.745082538007395656e-02 2.817946213918922152e-02 2.926665348716212672e-02
1.052999999999999936e+01 3.140416828586268649e-03 1.459217779251395508e-02 1.484087118011758258e-02 1.526870726269639184e-02 1.638660480404591571e-02 1.860470990618163026e-02 2.729224222149690890e-02 2.758092278798553176e-02 2.835794112604372169e-02 2.943616233292301737e-02
1.053999999999999915e+01 3.107098962052066461e-03 1.449692609669987753e-02 1.476395662777221438e-02 1.518356350415462838e-02 1.627266591179485355e-02 1.852526694220803238e-02 2.740925049210933204e-02 2.770376512889420953e-02 2.852231402218173562e-02 2.958007863419448782e-02
1.055000000000000071e+01 3.065306781163490511e-03 1.615557830732666789e-02 1.440398659416395472e-02 1.468422413083926049e-02 1.509569239653410846e-02 1.844465405083663481e-02 2.751485440781403780e-02 2.781371625265257469e-02 2.866259333868547560e-02 2.965915237767370247e-02
1.056000000000000050e+01 3.010608635375271614e-03 1.602336101248260855e-02 1.430390551576299872e-02 1.459332397160933818e-02 1.499592514483645729e-02 1.835458747977854882e-02 2.761994966457956280e-02 2.792228999448859161e-02 2.879194851475344250e-02 2.972189981193076175e-02
1.057000000000000028e+01 2.948457823239374054e-03 1.588954226067104680e-02 1.420696471699331963e-02 1.450038104092426366e-02 1.489430887131740384e-02 1.826427331667660608e-02 2.771383412768917490e-02 2.801855233032624071e-02 2.889724687557283789e-02 2.977522977796409273e-02
1.058000000000000007e+01 2.876379382176241263e-03 1.574801312464480657e-02 1.410843724433027448e-02 1.440104551725312695e-02 1.478609460474128098e-02 1.816953073761529494e-02 2.780174383424563467e-02 2.810802111628404529e-02 2.898610037900808262e-02 2.982396280369885994e-02
1.058999999999999986e+01 2.798950020396338400e-03 1.560708052573011630e-02 1.401379762167586328e-02 1.430105621106745467e-02 1.467754316483105975e-02 1.807587179340983813e-02 2.787937913606617496e-02 2.818643095674149349e-02 2.905608805136535716e-02 2.986591865569238752e-02
1.059999999999999964e+01 2.707596215334422216e-03 1.545136857584611563e-02 1.391265814821477168e-02 1.418930789242352393e-02 1.455664704132124052e-02 1.797308466397064264e-02 2.795524113031789409e-02 2.826240416071916506e-02 2.911607103213976686e-02 2.990562776531461089e-02
1.060999999999999943e+01 2.617520086364583370e-03 1.530625009624237212e-02 1.382114527181579726e-02 1.408391476905565716e-02 1.444302411153642121e-02 1.787786591929548322e-02 2.801773026881900983e-02 2.832439157883806166e-02 2.915846985008439460e-02 2.993710524282751709e-02
1.061999999999999922e+01 2.513615834990925654e-03 1.514691257882485806e-02 1.372320755500608391e-02 1.396673505294503646e-02 1.431715063718235099e-02 1.777387235824970380e-02 2.807827459882872648e-02 2.838378381070393031e-02 2.919249602014246242e-02 2.996626305215409694e-02
1.063000000000000078e+01 2.407490917076202282e-03 1.499135187306905280e-02 1.362967340301866719e-02 1.385075635783553777e-02 1.419305871557936978e-02 1.767281999817246416e-02 2.813009368427214427e-02 2.843391131771357341e-02 2.921496069289989880e-02 2.998990843071073706e-02
1.064000000000000057e+01 2.293674548103529030e-03 1.353500723053905654e-02 1.372957377103363116e-02 1.406395838307869690e-02 1.483118647492271888e-02 1.756917381178584037e-02 2.817666576375888257e-02 2.847817275821134739e-02 2.922857336844305806e-02 3.000984262232145663e-02
1.065000000000000036e+01 2.179602314407553480e-03 1.344468438863609915e-02 1.361071164537055490e-02 1.393794054290264060e-02 1.467657073250053582e-02 1.746940221046278455e-02 2.821568175836816975e-02 2.851440359497752625e-02 2.923378202452702260e-02 3.002528166719959507e-02
1.066000000000000014e+01 2.066610087308046184e-03 1.452854224214504032e-02 1.381590293302769126e-02 1.335867257574093782e-02 1.349499268465902298e-02 1.737403924553379553e-02 2.824800468375574664e-02 2.854352482633171900e-02 2.923240470070044908e-02 3.003688332381329595e-02
1.066999999999999993e+01 1.947837739694048423e-03 1.437790391045717410e-02 1.369020423335120390e-02 1.327099836922010327e-02 1.337509645692435030e-02 1.727703472477962882e-02 2.827620319492940223e-02 2.856788568558495112e-02 2.922541166245077107e-02 3.004574824891653381e-02
1.067999999999999972e+01 1.823364606563847171e-03 1.717851915112364805e-02 1.422508278153015657e-02 1.356101115772799688e-02 1.318102568628897603e-02 1.325111862205048847e-02 2.830027262327416970e-02 2.858740303539892766e-02 2.921328147564997146e-02 3.005191185755272734e-02
1.068999999999999950e+01 1.702121705815872127e-03 1.708532955108809162e-02 1.408092734253621643e-02 1.343750936306778096e-02 1.309351386868858047e-02 1.313253907878997838e-02 2.831900736337485125e-02 2.860116267311641966e-02 2.919778999606130812e-02 3.005525432244438369e-02
1.069999999999999929e+01 1.585223844653896709e-03 1.699782885507014965e-02 1.394618770113700487e-02 1.332060002961108283e-02 1.302614982418746556e-02 1.300227577684548094e-02 2.833317211080304057e-02 2.861000435335634903e-02 2.918021837576328936e-02 3.005629496844052298e-02
1.071000000000000085e+01 1.464234715954502086e-03 1.690949920142780644e-02 1.381106614270688135e-02 1.320195774282629728e-02 1.288991665309775596e-02 1.293397584921712924e-02 2.834421231655100126e-02 2.861497379090722007e-02 2.915999089849391837e-02 3.005536829844263763e-02
1.072000000000000064e+01 1.348977594044283501e-03 1.682731962854599680e-02 1.368645214753858204e-02 1.309140726334251555e-02 1.277758068373923729e-02 1.285041716660918244e-02 2.835161140163929699e-02 2.861605295580356076e-02 2.913932966767248528e-02 3.005278473160300640e-02
1.073000000000000043e+01 1.230343367167884699e-03 1.674461101226023402e-02 1.356242543357833764e-02 1.298049186353267444e-02 1.266077542321523801e-02 1.276339389993982019e-02 2.835630166427475715e-02 2.861370468654913374e-02 2.911711338157014703e-02 3.004856135945455434e-02
1.074000000000000021e+01 1.118675554822207239e-03 1.666840817217133883e-02 1.344968879490363207e-02 1.255012483806158471e-02 1.267917003451438096e-02 1.287910272859280059e-02 2.835818470884101522e-02 2.860850664417170786e-02 2.909567932254126729e-02 3.004326795070977676e-02
1.075000000000000000e+01 1.014773492503077447e-03 1.659887581784044025e-02 1.334835968486949506e-02 1.244653313307641715e-02 1.259813208722647404e-02 1.278758463634422325e-02 2.835784900626457314e-02 2.860124707780202849e-02 2.907553302340195461e-02 3.003729212315986441e-02
1.075999999999999979e+01 9.086335716122263557e-04 1.652915810846553035e-02 1.324847004368116636e-02 1.233999537234078438e-02 1.251240497431292328e-02 1.269685261937581605e-02 2.835551085370620339e-02 2.859159655269172609e-02 2.905494795670780783e-02 3.003022496727783888e-02
1.076999999999999957e+01 8.112222492332395217e-04 1.646630295437813418e-02 1.316006115150858760e-02 1.224151022537314781e-02 1.243117989451509621e-02 1.261572970107522652e-02 2.835163834694546733e-02 2.858091391488213132e-02 2.903618385761997517e-02 3.002294648341089292e-02
1.077999999999999936e+01 7.231559047561334679e-04 1.641038247302453734e-02 1.308283796388355798e-02 1.215184044097403215e-02 1.235590240665048953e-02 1.254375369151467662e-02 2.834673652793264290e-02 2.856989011231923087e-02 2.901940389206575377e-02 3.001575876487508343e-02
1.078999999999999915e+01 6.337165192394770327e-04 1.635444936461780824e-02 1.300702509794571422e-02 1.206012413906963621e-02 1.227799198393505521e-02 1.247154121123139614e-02 2.834040325689031817e-02 2.855750524322242523e-02 2.900259217901606304e-02 3.000790678728387090e-02
1.080000000000000071e+01 5.543448053389193756e-04 1.630552358515646727e-02 1.294191720796443977e-02 1.197816732857439129e-02 1.240786677197335160e-02 1.220789804509495730e-02 2.833363541990795847e-02 2.854562889208535348e-02 2.898789291421882339e-02 3.000050062158322178e-02
1.081000000000000050e+01 4.739476344506190022e-04 1.625663618702689189e-02 1.287799334699007633e-02 1.189460291540339783e-02 1.234349220200382964e-02 1.213622165973350306e-02 2.832566963261151996e-02 2.853286690005911452e-02 2.897322766957083351e-02 2.999260315950773303e-02
1.082000000000000028e+01 4.042287889807148196e-04 1.621478073284050858e-02 1.282415097515553215e-02 1.182169034733898325e-02 1.228760789872098205e-02 1.207366499082629732e-02 2.831784537927142451e-02 2.852129462671780524e-02 2.896069548383449835e-02 2.998544944080687447e-02
1.083000000000000007e+01 3.455665803621376384e-04 1.617994631011469148e-02 1.277994445022367573e-02 1.176002216564500831e-02 1.224046496649238217e-02 1.202082249426607123e-02 2.831059347032152326e-02 2.851125480279409485e-02 2.895028235940668229e-02 2.997922123265692532e-02
1.083999999999999986e+01 2.863971447608248846e-04 1.614516211319456246e-02 1.273632509395128051e-02 1.169753028410484147e-02 1.219275624326441460e-02 1.196738663868923518e-02 2.830265221550860508e-02 2.850089830871698968e-02 2.893989736191016418e-02 2.997275410079324257e-02
1.084999999999999964e+01 2.267249401795158441e-04 1.611043685887700652e-02 1.269327199069614741e-02 1.163421795122997378e-02 1.214445190262873620e-02 1.191340053028558041e-02 2.996605150711439264e-02 2.849026745712462602e-02 2.829399916959410288e-02 2.892953916272003254e-02
1.085999999999999943e+01 1.786281827696921333e-04 1.608270499931505407e-02 1.265921923608253306e-02 1.158298059578619608e-02 1.210536652194467606e-02 1.186984026583618075e-02 2.996052227565200801e-02 2.892127001942003395e-02 2.848159390261260915e-02 2.828654982336476983e-02
1.086999999999999922e+01 1.423477026481279387e-04 1.606193727697453194e-02 1.263389646600205848e-02 1.154421193077087744e-02 1.207579097534294647e-02 1.183696413558130676e-02 2.995627905288707551e-02 2.891507699241125176e-02 2.847500436517852104e-02 2.828064878060859363e-02
1.088000000000000078e+01 1.058900852189669108e-04 1.604119840779663630e-02 1.260875113373984176e-02 1.150515299997260238e-02 1.204599017141627475e-02 1.180391817161112120e-02 2.995195416422827966e-02 2.890889037098298697e-02 2.846835230322639423e-02 2.827447429399225151e-02
1.089000000000000057e+01 8.148707419055117797e-05 1.602738947607924153e-02 1.259208216451442389e-02 1.147895329991754747e-02 1.202599782478540151e-02 1.178179583236231391e-02 2.994902592847746570e-02 2.890476893106700210e-02 2.827020437864140659e-02 2.846388704727909405e-02
1.090000000000000036e+01 4.473637388587695693e-05 1.256721429388135865e-02 1.143941450325115274e-02 1.174847836878210178e-02 1.199582218375160915e-02 1.600670298191772534e-02 2.826356696240497207e-02 2.845714932992439092e-02 2.889859027596539467e-02 2.994456670573507340e-02
1.091000000000000014e+01 3.244730132222729081e-05 1.599981494524868597e-02 1.142617139561146258e-02 1.255895985583139682e-02 1.198571394418244257e-02 1.173733748457563356e-02 2.994306258638105081e-02 2.889653145587692609e-02 2.845489394332187741e-02 2.826129211293876980e-02
1.091999999999999993e+01 7.811111783671634154e-06 1.598605049475993259e-02 1.139959037213997273e-02 1.254250125258173088e-02 1.196542334075126335e-02 1.171500403484937100e-02 2.994002796135490641e-02 2.889241459466753564e-02 2.845037057631223318e-02 2.825664839463521566e-02
1.092999999999999972e+01 -4.535933726862557158e-06 1.597917422505636814e-02 1.138625261320929706e-02 1.253429640593304271e-02 1.195524114264110913e-02 1.170381175342247518e-02 2.993849751628835029e-02 2.889035644372220379e-02 2.844810311151499405e-02 2.825427940401520691e-02
1.093999999999999950e+01 -1.690223186483817987e-05 1.597230202177082892e-02 1.137288346330878400e-02 1.252610740305880495e-02 1.194503446971321298e-02 1.169260261434617275e-02 2.993695835673395450e-02 2.888829840448097971e-02 2.844583212270837547e-02 2.825187892609308873e-02
1.094999999999999929e+01 -1.690223186483817987e-05 1.597230202177082892e-02 1.137288346330878400e-02 1.252610740305880495e-02 1.194503446971321298e-02 1.169260261434617275e-02 2.993695835673395450e-02 2.888829840448097971e-02 2.844583212270837547e-02 2.825187892609308873e-02
1.096000000000000085e+01 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
1.097000000000000064e+01 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
1.098000000000000043e+01 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
1.099000000000000021e+01 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
1.100000000000000000e+01 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
1.100999999999999979e+01 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
1.101999999999999957e+01 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
1.102999999999999936e+01 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
1.103999999999999915e+01 -2.928774696406713718e-05 1.596543395677427896e-02 1.135948300429750341e-02 1.251793389572628500e-02 1.193480342233988085e-02 1.168137674596559511e-02 2.993541051332141226e-02 2.888624041979621915e-02 2.844355784693462785e-02 2.824944692226335347e-02
1.105000000000000071e+01 -1.799672287331151443e-05 1.596994695750607318e-02 1.137098796025237321e-02 1.252913782933811823e-02 1.194624141125909603e-02 1.169280306465439630e-02 2.993655549059136625e-02 2.888657541080434654e-02 2.844414425438357083e-02 2.825054255992112337e-02
1.106000000000000050e+01 -1.799672287331151443e-05 1.596994695750607318e-02 1.137098796025237321e-02 1.252913782933811823e-02 1.194624141125909603e-02 1.169280306465439630e-02 2.993655549059136625e-02 2.888657541080434654e-02 2.844414425438357083e-02 2.825054255992112337e-02
1.107000000000000028e+01 -6.725832339206989166e-06 1.597446566447154742e-02 1.138247644591861875e-02 1.254033104682142005e-02 1.170421501311440411e-02 1.195766682890901135e-02 2.993770168055109523e-02 2.888690865807983302e-02 2.844473040031897382e-02 2.825163412519373501e-02
1.108000000000000007e+01 4.524901113709246720e-06 1.597899005586697618e-02 1.139394842435144210e-02 1.255151352968325064e-02 1.196907966415162831e-02 1.171561257223404685e-02 2.993884909222219864e-02 2.888724017650027426e-02 2.844531630521994828e-02 2.825272160757205664e-02
1.108999999999999986e+01 2.696580784790586659e-05 1.598805580285157096e-02 1.141684271140986154e-02 1.257384621776924845e-02 1.199186754300351522e-02 1.173836444664949283e-02 2.994114761755660784e-02 2.888789808663790731e-02 2.844648747371658279e-02 2.825488428260332710e-02
1.109999999999999964e+01 3.815593593592763962e-05 1.599259711352740004e-02 1.142826494619906923e-02 1.258499638570393861e-02 1.200324256471887487e-02 1.174971872464519902e-02 2.994229874942172867e-02 2.888822450846665474e-02 2.844707277811941645e-02 2.825595945454275129e-02
1.110999999999999943e+01 7.160474880733910666e-05 1.146243157000704366e-02 1.261838195745193514e-02 1.178369470234150694e-02 1.203729182501430198e-02 1.600625451895885260e-02 2.888919382396331476e-02 2.825916018562843468e-02 2.844882781663389884e-02 2.994575973218016260e-02
1.111999999999999922e+01 9.380242427249321703e-05 1.601538711634777762e-02 1.264058470242759163e-02 1.148512554712902665e-02 1.205992804961518103e-02 1.180627279493565510e-02 2.994807346878665399e-02 2.888983189657396214e-02 2.826127325038575375e-02 2.844999731616444996e-02
1.113000000000000078e+01 1.269461908925283611e-04 1.602912702373114964e-02 1.151904010913838532e-02 1.267380697179850725e-02 1.209378723819221416e-02 1.184003074655518017e-02 2.995155388126443177e-02 2.889077711092988276e-02 2.845175117963591460e-02 2.826441151291618145e-02
1.114000000000000057e+01 1.599061294494706165e-04 1.604291555308301476e-02 1.155280209022506097e-02 1.270693054003733426e-02 1.187365726917711216e-02 1.212753197601766468e-02 2.995504628656666182e-02 2.889170843208603567e-02 2.845350506004506660e-02 2.826751193614849070e-02
1.115000000000000036e+01 2.035657293872252666e-04 1.606137470808147172e-02 1.159757897024015459e-02 1.275094079890878689e-02 1.191828743120126877e-02 1.217234638807957424e-02 2.995972192072534832e-02 2.889292933362043111e-02 2.845584451572480758e-02 2.827158652212285669e-02
1.116000000000000014e+01 2.576770340335653468e-04 1.608456593295607556e-02 1.165316243772477299e-02 1.280570340334032803e-02 1.197374395933617670e-02 1.222807635741831288e-02 2.996559800222766898e-02 2.889442341570639880e-02 2.845877210541246718e-02 2.827658359310932651e-02
1.116999999999999993e+01 3.112711470825542609e-04 1.610788427452679306e-02 1.170831082881295705e-02 1.286018541427638370e-02 1.202883082533451851e-02 1.228348487313756822e-02 2.997151024295195698e-02 2.889588385556917521e-02 2.846170553200507228e-02 2.828147278701843501e-02
1.117999999999999972e+01 3.643453855697223855e-04 1.613132615884955989e-02 1.176301946526926018e-02 1.291438397284672482e-02 1.208354634499012557e-02 1.233857038448600042e-02 2.997745985297201043e-02 2.889731281039428085e-02 2.846464707028025648e-02 2.828625308011237932e-02
1.118999999999999950e+01 4.273445066512579688e-04 1.615961422906923156e-02 1.182808279339270761e-02 1.297904389744427948e-02 1.240424436138085409e-02 1.214871261489658578e-02 2.998465043786423256e-02 2.889898911614565899e-02 2.829184439473922050e-02 2.846819066271244481e-02
1.119999999999999929e+01 4.998864594686408189e-04 1.619282599363706943e-02 1.190317051845604830e-02 1.305395204732805008e-02 1.222405802365792750e-02 1.248026931201652936e-02 2.999311256158119707e-02 2.890089678947367971e-02 2.847234819133895659e-02 2.829816593299223568e-02
1.121000000000000085e+01 5.713910554489835987e-04 1.622625207564352967e-02 1.197736379096171755e-02 1.312828266252087303e-02 1.255564916426618605e-02 1.229866581131988656e-02 3.000165672107991954e-02 2.890275890059619546e-02 2.847653558952157118e-02 2.830426875521850627e-02
1.122000000000000064e+01 6.518314825411377581e-04 1.626470043826401535e-02 1.206104511410714675e-02 1.321251282989318113e-02 1.238302480017724680e-02 1.264100095312949840e-02 3.001152646151532266e-02 2.848136325298470176e-02 2.831097435344332586e-02 2.890483979666372966e-02
1.123000000000000043e+01 7.308978379919472013e-04 1.630339439739962593e-02 1.214352433141895060e-02 1.329596203320435217e-02 1.246641254765171181e-02 1.272549500865325159e-02 2.848624069604773629e-02 2.831739271626608490e-02 2.890688018687198255e-02 3.002151334980508041e-02
1.124000000000000021e+01 8.181927625905993130e-04 1.634719397853782313e-02 1.223485528350219328e-02 1.338888997388104976e-02 1.255905863705404982e-02 1.281951434121465262e-02 2.832427148592046168e-02 2.849179182489543216e-02 2.890914048329541047e-02 3.003289548657036775e-02
1.125000000000000000e+01 9.131162341821028039e-04 1.639615909175453495e-02 1.233449637284559329e-02 1.349093395347102965e-02 1.266054688430890557e-02 1.292267683343349509e-02 2.833149474591675071e-02 2.849804228380620197e-02 2.891162671814387353e-02 3.004573414630288403e-02
1.125999999999999979e+01 1.005842311543469689e-03 1.644539708343721943e-02 1.243217478264348717e-02 1.359167364042604756e-02 1.276050163846590042e-02 1.302444731837321817e-02 2.833828498581111160e-02 2.850437933461124479e-02 2.891410797912640288e-02 3.005878569742848408e-02
1.126999999999999957e+01 1.105282188811833322e-03 1.649981960345296012e-02 1.253732281189986510e-02 1.370094045287729122e-02 1.286867413045541392e-02 1.313476035304131720e-02 2.834526982905919562e-02 2.851144471643333664e-02 2.891685911348006177e-02 3.007340221585811518e-02
1.127999999999999936e+01 1.210679439229982342e-03 1.655942808864691723e-02 1.264924939608739335e-02 1.381823898331394594e-02 1.298454705463451299e-02 1.325311217290720510e-02 2.835233706838132667e-02 2.851925204179498949e-02 2.891992234243340523e-02 3.008967620369931359e-02
1.128999999999999915e+01 1.312833367858161912e-03 1.661920032783719206e-02 1.275824349373265963e-02 1.393349188776222755e-02 1.309818114292237226e-02 1.336934408561104778e-02 2.892309106259818852e-02 2.835886316591784348e-02 2.852714166721541031e-02 3.010631405685173373e-02
1.130000000000000071e+01 1.419810084795527236e-03 1.668403180622092183e-02 1.287298313988706998e-02 1.405596522937424195e-02 1.321873907954033804e-02 1.349281402814168744e-02 2.892669234572144490e-02 2.836537164848846465e-02 2.853574867201384355e-02 3.012477475429940765e-02
1.131000000000000050e+01 1.522919118527578343e-03 1.298423241305120962e-02 1.417587632839321238e-02 1.333662335827027340e-02 1.361367511287538135e-02 1.674882554475230073e-02 2.893052193309153183e-02 2.837135457800236266e-02 2.854437706200088631e-02 3.014371766125926652e-02
1.132000000000000028e+01 1.629601410314718670e-03 1.681841514890494022e-02 1.310012513924597652e-02 1.430204611251174353e-02 1.346054696161367269e-02 1.374083787672341316e-02 2.837728334639298342e-02 2.855364096748259223e-02 2.893496317621646954e-02 3.016469144284290860e-02
1.133000000000000007e+01 1.738852153698089995e-03 1.689257561336994506e-02 1.321979295116865183e-02 1.443369301618141823e-02 1.358977977949906921e-02 1.387353909240962753e-02 2.838313525910067872e-02 2.856347010392240940e-02 2.894015864264551721e-02 3.018786633656096383e-02
1.133999999999999986e+01 1.842841415149999674e-03 1.696611749901888455e-02 1.333481806242428971e-02 1.456154862907603140e-02 1.371527485520479192e-02 1.400246462281886164e-02 2.838856932766985891e-02 2.857313322187898796e-02 2.894587935625957467e-02 3.021181567348945815e-02
1.134999999999999964e+01 1.941536843588189754e-03 1.703882554135867713e-02 1.344522816510772441e-02 1.468547476393841297e-02 1.383694667830845555e-02 1.412750093811433391e-02 3.023658812184706543e-02 2.839368575693175870e-02 2.858257003431983675e-02 2.895219237171249224e-02
1.135999999999999943e+01 2.040945229316759764e-03 1.711521410067065596e-02 1.355795320738210213e-02 1.481317585963720825e-02 1.396240912813848968e-02 1.425645690792344891e-02 3.026397360045223264e-02 2.839890213921930986e-02 2.859233133257006385e-02 2.895964240876832893e-02
1.136999999999999922e+01 2.139899271106473003e-03 1.719476092524454408e-02 1.367207213980958617e-02 1.494360102766288841e-02 1.409069029713067717e-02 1.438832475463022904e-02 2.840429431611861399e-02 2.860231246204271785e-02 2.896842410740737422e-02 3.029421983371018839e-02
1.138000000000000078e+01 2.231955958668530721e-03 1.727232219988719675e-02 1.378043091300256914e-02 1.506841626088725739e-02 1.421364390002846992e-02 1.451472527919192394e-02 3.032571070496360363e-02 2.840965581893157427e-02 2.861186697293375755e-02 2.897813403901182763e-02
1.139000000000000057e+01 2.321885357732091874e-03 1.388895460045338863e-02 1.519424393342029556e-02 1.433784570255414691e-02 1.464241895374914990e-02 1.735191827212315477e-02 3.036046819027291704e-02 2.841543106161015589e-02 2.862152137032542704e-02 2.898943626399182530e-02
1.140000000000000036e+01 2.399678805566196789e-03 1.742436452651401416e-02 1.398564504450646763e-02 1.530690532743903855e-02 1.444932705216505665e-02 1.475704814566634708e-02 2.842109447252569657e-02 2.863023459252637265e-02 2.900105313008775540e-02 3.039466791053355155e-02
1.141000000000000014e+01 2.478404683598938330e-03 1.750179810037969658e-02 1.408710025805507901e-02 1.542549288333356500e-02 1.456703441614199887e-02 1.487810286683435325e-02 2.842779316694342417e-02 2.863957779439808837e-02 2.901505846805457409e-02 3.043448347920970146e-02
1.141999999999999993e+01 2.544979418157306255e-03 1.757133408450600037e-02 1.417682752379232844e-02 1.553049012523557461e-02 1.467165074515205600e-02 1.498572679793311498e-02 3.047372292661763155e-02 2.843461444090898682e-02 2.864813990534696014e-02 2.902923097912139122e-02
1.142999999999999972e+01 2.606803197806041930e-03 1.764029825294457371e-02 1.426483563705834706e-02 1.563334080150231148e-02 1.477460321378803142e-02 1.509168424813806496e-02 2.844243269738653754e-02 2.865699924667102286e-02 2.904502015016955513e-02 3.051664292370649678e-02
1.143999999999999950e+01 2.659959642076904600e-03 1.770431605792652935e-02 1.434598417709187501e-02 1.572778059645358467e-02 1.486968692947161080e-02 1.518960075833860127e-02 2.845099440315735848e-02 2.866582118044028529e-02 2.906151474203121782e-02 3.056089795054549654e-02
1.144999999999999929e+01 2.706569862174062861e-03 1.776594829294323580e-02 1.442400630502865128e-02 1.581787970934454141e-02 1.496107560933321139e-02 1.528378603570742199e-02 2.846091894801432501e-02 2.867523835668728260e-02 2.907946795037608459e-02 3.060854245626969811e-02
1.146000000000000085e+01 2.741998401410253392e-03 1.781867133506084486e-02 1.449109910124356769e-02 1.589443204287808650e-02 1.503945774834629899e-02 1.536464776677669286e-02 2.847130493762338802e-02 2.868447181261857271e-02 2.909692501398278980e-02 3.065426270208860063e-02
1.147000000000000064e+01 2.770008695297275069e-03 1.786768654008351331e-02 1.455431187793860583e-02 1.596530587846688859e-02 1.511291810841821313e-02 1.544052839447895321e-02 2.848332894143620550e-02 2.869466074553301757e-02 2.911556772060946291e-02 3.070203875667727386e-02
1.148000000000000043e+01 2.788539331154112847e-03 1.790973901599459545e-02 1.460989942283322414e-02 1.602605106965397305e-02 1.517695001112992145e-02 1.550678027468237533e-02 2.849654229302070810e-02 2.870548997240251338e-02 2.913434926894976906e-02 3.074832334666790720e-02
1.149000000000000021e+01 2.797637966938104192e-03 1.794455851646089423e-02 1.465782878993666417e-02 1.607651706995155000e-02 1.523142400360639852e-02 1.556326608025204380e-02 2.851099968407808452e-02 2.871710395205499117e-02 2.915316487051507199e-02 3.079171000925723725e-02
1.150000000000000000e+01 2.797357381784247327e-03 1.797192840564602184e-02 1.469806026760601438e-02 1.611657978462485361e-02 1.527623422087966663e-02 1.560986986566665659e-02 2.852673841608013156e-02 2.872962728796138801e-02 2.917194647948931352e-02 3.083065525274886892e-02
1.150999999999999979e+01 2.787754904046780939e-03 1.799168931902595664e-02 1.473054886914925560e-02 1.614614320444747800e-02 1.531129904120229202e-02 1.564649765965475323e-02 2.854377780497329223e-02 2.874316305890364798e-02 2.919066357751281399e-02 3.086371909887584281e-02
1.151999999999999957e+01 2.768891920950527531e-03 1.800374216656703760e-02 1.475524531550657416e-02 1.616514107572206149e-02 1.533656145443386409e-02 1.567307766394769250e-02 2.856211875851716667e-02 2.875779185984456143e-02 2.920932080090433286e-02 3.088988184711562862e-02
1.152999999999999936e+01 2.740833477951917438e-03 1.800805037234930184e-02 1.477209647775758888e-02 1.617353863727319721e-02 1.535198911353871133e-02 1.568956000336671139e-02 2.858174357387496117e-02 2.877357131440178017e-02 2.922795279809645153e-02 3.090880636114137422e-02
1.153999999999999915e+01 2.703647964949994903e-03 1.800464124523010537e-02 1.478104529359442962e-02 1.617133446165842578e-02 1.535757403518614797e-02 1.569591596067600181e-02 2.860261598584646486e-02 2.879053589220345599e-02 2.924661695509980786e-02 3.092089880373190963e-02
1.155000000000000071e+01 2.659932872666338332e-03 1.799433712305638713e-02 1.478217111629848840e-02 1.615945108045007544e-02 1.535377691490497770e-02 1.569256625546962963e-02 2.862355092058642067e-02 2.880776055111468684e-02 2.926444277923207285e-02 3.092694217991688935e-02
1.156000000000000050e+01 2.605157939759447216e-03 1.797620084077930155e-02 1.477552839392412380e-02 1.613670509404289272e-02 1.534023425168701445e-02 1.567916653376414185e-02 2.864668328716857976e-02 2.882704782520846901e-02 2.928338026508133310e-02 3.092876343565547498e-02
1.157000000000000028e+01 2.544869797208748619e-03 1.795223815569021303e-02 1.476171588089889193e-02 1.610546880329654165e-02 1.531835257448262676e-02 1.565707796283637848e-02 2.866962093859501057e-02 2.930160176766904989e-02 2.884643933706165786e-02 3.092729618678844231e-02
1.158000000000000007e+01 2.476611061175913384e-03 1.792195241014729601e-02 1.474052350922674601e-02 1.606498236262983090e-02 1.528775302156224793e-02 1.562590160367408054e-02 2.932010407471315541e-02 2.869340570518203598e-02 2.886682455426995211e-02 3.092366232115753913e-02
1.158999999999999986e+01 2.404656800395910381e-03 1.788768140960574765e-02 1.471357006761874614e-02 1.601824332233223874e-02 1.525079455431725510e-02 1.558801748568793867e-02 2.933792967124543988e-02 2.871662906128522041e-02 2.888699532654082774e-02 3.091889472138133199e-02
1.159999999999999964e+01 2.321082236623833728e-03 1.784592523951671755e-02 1.467778076219928771e-02 1.596025201547652747e-02 1.520345794346184172e-02 1.553925648697501022e-02 2.874176523013463949e-02 2.890911560463711380e-02 2.935708423184305374e-02 3.091299429132481763e-02
1.160999999999999943e+01 2.239729693003199296e-03 1.780399443575696877e-02 1.463929725017064365e-02 1.590102287596985645e-02 1.515393718526758873e-02 1.548802633749009686e-02 2.876470106721238859e-02 2.892955195353474201e-02 2.937452466806460619e-02 3.090727578275780443e-02
1.161999999999999922e+01 2.146887618931015481e-03 1.775521727812835043e-02 1.459181784451084492e-02 1.583098176035943952e-02 1.509421344562018354e-02 1.542599212671542062e-02 2.878933897607920470e-02 2.895176301513256029e-02 2.939329527871480455e-02 3.090098846480836617e-02
1.163000000000000078e+01 2.052932428789495597e-03 1.770532997376911624e-02 1.454054068695829691e-02 1.575814811582257682e-02 1.503100500722651285e-02 1.536007655083064700e-02 2.881284023580301182e-02 2.897318879905904504e-02 2.941129180544371433e-02 3.089495713655414019e-02
1.164000000000000057e+01 1.952946118387226780e-03 1.765205614382754640e-02 1.448293427129386177e-02 1.567907639737355779e-02 1.496126859856952533e-02 1.528707028030834580e-02 2.883646479898725398e-02 2.899495309650192837e-02 2.942952033639897533e-02 3.088890585821130880e-02
1.165000000000000036e+01 1.853386910746257759e-03 1.442286586021278988e-02 1.488974032122665318e-02 1.521190569202409380e-02 1.559919918784197397e-02 1.759911899876255917e-02 2.885871982245036618e-02 2.901565503042844579e-02 2.944685456193499654e-02 3.088322148582657231e-02
1.166000000000000014e+01 1.755294319557355095e-03 1.436134185320963111e-02 1.481754805467288411e-02 1.513577946897724617e-02 1.551972360330329710e-02 1.754728471711857266e-02 2.887952171067836513e-02 2.903517388587227924e-02 2.946322751546459964e-02 3.087790762802728947e-02
1.166999999999999993e+01 1.652644856171814423e-03 1.429472499292332340e-02 1.474043604512291147e-02 1.505420409640479719e-02 1.543600959510235855e-02 1.749355880523919063e-02 2.890018811046072070e-02 2.905472206370106683e-02 2.947968214873119761e-02 3.087260165899620781e-02
1.167999999999999972e+01 1.545484245410232681e-03 1.422296864770801993e-02 1.465844882324256193e-02 1.496721671647544341e-02 1.534825591855795354e-02 1.743818056457351051e-02 2.892064458856484499e-02 2.907422160454974092e-02 2.949617942661761014e-02 3.086728906263055267e-02
1.168999999999999950e+01 1.441438953789845896e-03 1.415132173740378009e-02 1.457756484511135188e-02 1.488119125695116715e-02 1.526287705996786162e-02 1.738521416519006255e-02 2.893948183303644839e-02 2.909230769641686642e-02 2.951157874955175064e-02 3.086230745894407573e-02
1.169999999999999929e+01 1.341377415374220197e-03 1.733509665618940265e-02 1.408072413054730319e-02 1.449871372442648916e-02 1.518072272435995289e-02 1.479717981511735961e-02 2.895669802076490662e-02 2.910894625845027867e-02 2.952584826336188822e-02 3.085764526328303031e-02
1.171000000000000085e+01 1.238028237469088405e-03 1.400618741752677338e-02 1.441627939235403007e-02 1.470925256039228544e-02 1.509590933928645941e-02 1.728423459376092139e-02 2.897359872658437918e-02 2.912538248863259446e-02 2.954005942878553531e-02 3.085293189645793924e-02
1.172000000000000064e+01 1.139739100216303645e-03 1.723675204890253929e-02 1.393387286112787726e-02 1.433702365368615811e-02 1.501534025088235337e-02 1.462467896416633738e-02 2.898887717086483240e-02 2.914033124165034058e-02 2.955310034926892510e-02 3.084852173557460497e-02
1.173000000000000043e+01 1.038702436405939018e-03 1.718887397912041010e-02 1.385817565956088543e-02 1.425474804627605702e-02 1.493264629102739049e-02 1.453690597589878120e-02 2.900380700981826376e-02 2.915502592858116790e-02 2.956604352299029709e-02 3.084404153732440632e-02
1.174000000000000021e+01 9.436944939611818751e-04 1.714473149899968518e-02 1.378580715287348185e-02 1.417668946844752483e-02 1.485502033647203256e-02 1.445370878644950362e-02 2.901715398232022555e-02 2.916824069444265768e-02 2.957780252499891613e-02 3.083986247693110486e-02
1.175000000000000000e+01 8.553569873472103256e-04 1.710446113570288085e-02 1.371753960660458509e-02 1.410354777907114714e-02 1.478296507641615153e-02 1.437586532394087915e-02 2.902898119513068823e-02 2.918001781455616117e-02 2.958838956647160887e-02 3.083599523355329275e-02
1.175999999999999979e+01 7.651627856589014384e-04 1.706411684983668436e-02 1.364690842333060247e-02 1.402834186119380697e-02 1.470951293288627441e-02 1.429597976214483368e-02 2.904049417094712801e-02 2.919154894328720301e-02 2.959886495954614991e-02 3.083205605895946930e-02
1.176999999999999957e+01 6.824137307244981495e-04 1.702778985337484799e-02 1.358131698180429538e-02 1.464222261588138743e-02 1.395890204439735605e-02 1.422239007643611407e-02 3.082844383025476129e-02 2.905056937828329189e-02 2.920170058830811807e-02 2.960818660068578745e-02
1.177999999999999936e+01 6.076168428722653145e-04 1.699551814582727152e-02 1.352140262172714380e-02 1.389579136567933859e-02 1.458147354003597879e-02 1.415567212739776010e-02 2.905928421170344070e-02 2.921053287844367630e-02 2.961638016034778137e-02 3.082517578361822913e-02
1.178999999999999915e+01 5.316595468419172072e-04 1.696329136566648854e-02 1.345997084758231155e-02 1.383138500425266579e-02 1.451984728162578758e-02 1.408776312221346125e-02 2.906776102076857535e-02 2.921917560257035126e-02 2.962448003265866214e-02 3.082185063148329754e-02
1.180000000000000071e+01 4.642516336893207952e-04 1.693514929229431726e-02 1.340497232951487483e-02 1.377397459517219584e-02 1.446520617297350139e-02 1.402739409394743349e-02 2.907497453165405754e-02 2.922657570659312198e-02 2.963148551458011370e-02 3.081889187614554257e-02
1.181000000000000050e+01 3.959674136182039761e-04 1.690707642949527273e-02 1.334881028888060261e-02 1.440989536483727566e-02 1.396616507291758257e-02 1.371558790209616123e-02 3.081588507883263259e-02 2.963841009086514225e-02 2.908199045865733287e-02 2.923381859779251163e-02
1.182000000000000028e+01 3.367449501787095172e-04 1.688308052684196758e-02 1.329974470604887958e-02 1.436195307593089547e-02 1.366477189542798787e-02 1.391301683301089318e-02 2.908784149932092458e-02 2.923989770797842322e-02 2.964427785627911718e-02 3.081326812759358630e-02
1.183000000000000007e+01 2.869069190914980789e-04 1.686313782725149674e-02 1.325820288899577301e-02 1.432162513360490073e-02 1.362188688517604850e-02 1.386826829017184966e-02 2.909259934164312722e-02 2.924487022491045057e-02 2.964911799929688049e-02 3.081105844320647727e-02
1.183999999999999986e+01 2.366293380877867981e-04 1.684324950139967983e-02 1.321606636285854036e-02 1.428095508271581479e-02 1.357851675417018691e-02 1.382311212897470096e-02 2.909724719636365767e-02 2.924975598645515942e-02 2.965391139026739634e-02 3.080882178325365650e-02
1.184999999999999964e+01 1.859143243949488869e-04 1.682342039467885422e-02 1.317333483814822799e-02 1.353466586916862377e-02 1.423994260789670542e-02 1.377755664238295395e-02 2.910178256311467607e-02 2.925455334766147511e-02 2.965865653726867598e-02 3.080655749679435049e-02
1.185999999999999943e+01 1.450287903806265967e-04 1.680760287973673966e-02 1.313872103373577883e-02 1.420688583756953352e-02 1.349924217578982004e-02 1.374083016849370065e-02 2.910532820015877820e-02 2.925832653128058666e-02 2.966241692415340706e-02 3.080472574761763949e-02
1.186999999999999922e+01 1.141824683482985374e-04 1.679576795370295306e-02 1.311251058587793554e-02 1.418194916528495685e-02 1.347247601106842628e-02 1.371312340574894033e-02 2.910793838650981361e-02 2.926111816745886537e-02 2.966521587741241875e-02 3.080333987175318256e-02
1.188000000000000078e+01 8.318051209611540390e-05 1.678395825182144724e-02 1.308608571465723000e-02 1.415688888323438435e-02 1.344554105813881330e-02 1.368527970229346802e-02 2.911050595260084028e-02 2.926387666822228076e-02 2.966799619114463341e-02 3.080194350721604871e-02
1.189000000000000057e+01 6.242630677644830808e-05 1.677609958274631219e-02 1.306834998693203083e-02 1.414011331125781742e-02 1.342749123642884151e-02 1.366664195246651906e-02 2.911219372745233250e-02 2.926569711038318200e-02 2.966983922336656129e-02 3.080100670550812297e-02
1.190000000000000036e+01 3.116599045403790192e-05 1.676433393765058497e-02 1.304156764459755806e-02 1.411484680819531656e-02 1.340027763228059977e-02 1.363857357431436275e-02 2.911468910090972070e-02 2.926839971732539403e-02 2.967258777418328719e-02 3.079959256805306356e-02
1.191000000000000014e+01 2.071155175760720600e-05 1.676041814743766886e-02 1.303259252501222029e-02 1.410639712139143305e-02 1.339116958540082988e-02 1.362918787653515963e-02 2.911551113859161405e-02 2.926929306222108423e-02 2.967349964574171259e-02 3.079911878714213305e-02
1.191999999999999993e+01 -2.487219284578186864e-07 1.675259589553872164e-02 1.301457077103110836e-02 1.408945644863059468e-02 1.337289850941241268e-02 1.361037245973059986e-02 3.079816759437199042e-02 2.911714046985313525e-02 2.927106840341699157e-02 2.967531685165785207e-02
1.192999999999999972e+01 -1.075452321287499862e-05 1.674868949572054511e-02 1.408096545565693490e-02 1.300552413449304265e-02 1.360094285113182429e-02 1.336373557785763833e-02 3.079769017309968299e-02 2.911794772537041123e-02 2.927195037926424645e-02 2.967622216308571370e-02
1.193999999999999950e+01 -2.127741032711332757e-05 1.674478628794551574e-02 1.299645365725993380e-02 1.407246068735947334e-02 1.335455445006047091e-02 1.359149871526967729e-02 2.911875001576451349e-02 2.927282854528526213e-02 2.967712526491433217e-02 3.079721152887592364e-02
1.194999999999999929e+01 -2.127741032711332757e-05 1.674478628794551574e-02 1.299645365725993380e-02 1.407246068735947334e-02 1.335455445006047091e-02 1.359149871526967729e-02 2.911875001576451349e-02 2.927282854528526213e-02 2.967712526491433217e-02 3.079721152887592364e-02
1.196000000000000085e+01 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
1.197000000000000064e+01 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
1.198000000000000043e+01 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02
1.199000000000000021e+01 -3.181736609227788854e-05 1.674088630277407314e-02 1.298735933885038218e-02 1.406394214024678409e-02 1.334535517600883223e-02 1.358204010586749541e-02 2.911954732215035757e-02 2.927370289164215114e-02 2.967802614573916350e-02 3.079673165706197854e-02


==> anc/supplementary/braiding/path2_r=4.1/V=0.1/spectrum_ex.txt <==
0.000000000000000000e+00 -2.195641732545788359e-05 1.597217175608710987e-02 1.683200995888637849e-02 1.621814313972069418e-02 1.642020791499403803e-02 2.074624709221350310e-02 2.774663461014573174e-02 2.828687579716473305e-02 2.880304378750499911e-02 3.199096105177585969e-02
1.000000000000000021e-02 -2.195641732545788359e-05 1.597217175608710987e-02 1.683200995888637849e-02 1.621814313972069418e-02 1.642020791499403803e-02 2.074624709221350310e-02 2.774663461014573174e-02 2.828687579716473305e-02 2.880304378750499911e-02 3.199096105177585969e-02
2.000000000000000042e-02 -2.195641732545788359e-05 1.597217175608710987e-02 1.683200995888637849e-02 1.621814313972069418e-02 1.642020791499403803e-02 2.074624709221350310e-02 2.774663461014573174e-02 2.828687579716473305e-02 2.880304378750499911e-02 3.199096105177585969e-02
2.999999999999999889e-02 -2.195641732545788359e-05 1.597217175608710987e-02 1.683200995888637849e-02 1.621814313972069418e-02 1.642020791499403803e-02 2.074624709221350310e-02 2.774663461014573174e-02 2.828687579716473305e-02 2.880304378750499911e-02 3.199096105177585969e-02
4.000000000000000083e-02 -2.195641732545788359e-05 1.597217175608710987e-02 1.683200995888637849e-02 1.621814313972069418e-02 1.642020791499403803e-02 2.074624709221350310e-02 2.774663461014573174e-02 2.828687579716473305e-02 2.880304378750499911e-02 3.199096105177585969e-02
5.000000000000000278e-02 -8.736355155226263643e-06 1.683742671923036879e-02 1.598285705594198330e-02 1.642664174254922227e-02 1.622532524682762309e-02 2.074852324609130841e-02 2.775421402055055012e-02 2.829455003565014073e-02 2.880830086905013590e-02 3.199386120305316994e-02
5.999999999999999778e-02 -8.736355155226263643e-06 1.683742671923036879e-02 1.598285705594198330e-02 1.642664174254922227e-02 1.622532524682762309e-02 2.074852324609130841e-02 2.775421402055055012e-02 2.829455003565014073e-02 2.880830086905013590e-02 3.199386120305316994e-02
7.000000000000000666e-02 4.465333048235162467e-06 1.599348367305867408e-02 1.684284464704402171e-02 1.623249624448731832e-02 1.643308497315455058e-02 2.075080055218102640e-02 2.776178590374393795e-02 2.830221725802837748e-02 2.881356023728711205e-02 3.199672477857158637e-02
8.000000000000000167e-02 1.764861170993817360e-05 1.684826396748514629e-02 1.600405043803448252e-02 1.643953820765652052e-02 1.623965650895065060e-02 2.075307899820932889e-02 2.776935022378286197e-02 2.830987735436579431e-02 2.881882191934901499e-02 3.199955167725926364e-02
8.999999999999999667e-02 4.395979860157869627e-05 1.685910771579264555e-02 1.602499965062907303e-02 1.625394632569208270e-02 1.645247716544303088e-02 2.075763926078517604e-02 2.778445602906749398e-02 2.832517572181439056e-02 2.882935233600393207e-02 3.200509504562074059e-02
1.000000000000000056e-01 5.708763444889212221e-05 1.686453262282355467e-02 1.603537968179488335e-02 1.626107660667182320e-02 1.645896416349097030e-02 2.075992105245913488e-02 2.779199744223008472e-02 2.833281376691273654e-02 2.883462112843608247e-02 3.200781132057441136e-02
1.100000000000000006e-01 9.635968260853194477e-05 1.688082248055011378e-02 1.606612675638933660e-02 1.628241311460993518e-02 1.647850317675331883e-02 2.076677291758700569e-02 2.781457529115138189e-02 2.835568196567396504e-02 2.885044220534584841e-02 3.201573737349782539e-02
1.199999999999999956e-01 1.224478057126736103e-04 2.077134610908816861e-02 1.689169763439064484e-02 1.608628491813473768e-02 1.629659537194592944e-02 1.649160107850793089e-02 2.782958817253752479e-02 2.837088797594666464e-02 2.886100215927835458e-02 3.202083485383081657e-02
1.300000000000000044e-01 1.614394042782972105e-04 1.690803882345635195e-02 1.611598769058122937e-02 1.651137002459319297e-02 1.631781111733968462e-02 2.077821356184891832e-02 2.785204825133728510e-02 2.839363540261204133e-02 2.887686162125412473e-02 3.202819949740775413e-02
1.400000000000000133e-01 2.002614312498152355e-04 1.692442136440171566e-02 1.614502035599361257e-02 1.653130312754078762e-02 1.633896241714333925e-02 2.078508990056311678e-02 2.787443638204226137e-02 2.841630595513056426e-02 2.889274539049992846e-02 3.203522427606019657e-02
1.499999999999999944e-01 2.517586621550713718e-04 1.694634424504689110e-02 1.618263612678516941e-02 1.655817068197926178e-02 1.636706769043183574e-02 2.079427155785154926e-02 2.790417364561144364e-02 2.844640783025273109e-02 2.891396337718332016e-02 3.204405839987755494e-02
1.600000000000000033e-01 3.157002666055030039e-04 1.697390796454770548e-02 1.622781216363737913e-02 1.659228649274259101e-02 1.640203464710832809e-02 2.080576864431089856e-02 2.794115950901341142e-02 2.848382153504310996e-02 2.894055335866978912e-02 3.205423945024234167e-02
1.700000000000000122e-01 3.791598937305138643e-04 1.700169667246186067e-02 1.627086405862970819e-02 1.662706792891867347e-02 1.643677616069049580e-02 2.081728637345344607e-02 2.797793492244570260e-02 2.852098180219515486e-02 2.896722373791255079e-02 3.206345616416161892e-02
1.799999999999999933e-01 4.421329426176072615e-04 1.702976769919442926e-02 1.631176388569904184e-02 1.666257361076334959e-02 1.647120873309233444e-02 2.082882300169589668e-02 2.801449552320470909e-02 2.855787065727892829e-02 2.899398085405515899e-02 3.207170236509016004e-02
1.900000000000000022e-01 5.170518046809123233e-04 1.706391828707462879e-02 1.635805593481635956e-02 1.670616341156583654e-02 1.651195381843479498e-02 2.084268939881539842e-02 2.805807859367795420e-02 2.860175253592218969e-02 2.902621365932170003e-02 3.208031020399178257e-02
2.000000000000000111e-01 6.035524375576067219e-04 1.710456817710716282e-02 1.640844416973632341e-02 1.675828542532392662e-02 1.655840609175696088e-02 2.085889384362611329e-02 2.810851675817663958e-02 2.865237458203671178e-02 2.906400645473532565e-02 3.208857112290666724e-02
2.099999999999999922e-01 6.890665514697063860e-04 1.714631546052432925e-02 1.645532860185896715e-02 1.681147444959948251e-02 1.660337987106429852e-02 2.087512250773229661e-02 2.815850359425015395e-02 2.870232531744721163e-02 2.910202288442829271e-02 3.209491129764360795e-02
2.200000000000000011e-01 7.855724338942119073e-04 1.719571489988303351e-02 1.650521929905502186e-02 1.687290596330878398e-02 1.665270393178537936e-02 2.089369256077210774e-02 2.821506389826613712e-02 2.875851465512477279e-02 2.914577458397336895e-02 3.209981077156898871e-02
2.300000000000000100e-01 8.807535881090319211e-04 1.724732048429592282e-02 1.693409134502270666e-02 1.655180238788842018e-02 1.669973177118144400e-02 2.091227959794772148e-02 2.827100244092677420e-02 2.881366081105535271e-02 2.918988598413272198e-02 3.210222387483172707e-02
2.399999999999999911e-01 9.862246818295469872e-04 1.730850070942994978e-02 1.700138304512176582e-02 1.660093630899418110e-02 1.674999718686808262e-02 2.093320032346627016e-02 2.833316897101770260e-02 2.887434054276558776e-02 2.923998593581089364e-02 3.210200282007089068e-02
2.500000000000000000e-01 1.101385619957678808e-03 1.738080005162116054e-02 1.707284888649112861e-02 1.665216261300677542e-02 1.680285091758428398e-02 2.095644475628401227e-02 2.840126565107263870e-02 2.893992628402327835e-02 2.929629582538282109e-02 3.209818189974072283e-02
2.600000000000000089e-01 1.214373500438080226e-03 1.745771987985429013e-02 1.713988502848719925e-02 1.670041656896528379e-02 1.685289722905260190e-02 2.097967272271135039e-02 2.846830219893415476e-02 2.900342377159782770e-02 2.935332931325050979e-02 3.209070323413883152e-02
2.700000000000000178e-01 1.336104333208118066e-03 1.754712866914798913e-02 1.720821862172650443e-02 1.675056013561887144e-02 1.690508375667227128e-02 2.100518499500224345e-02 2.854077943008057061e-02 2.907069341290162423e-02 2.941692921507599312e-02 3.207841648469503953e-02
2.800000000000000266e-01 1.465789298882243501e-03 1.764912598737037111e-02 1.727680581543615188e-02 1.680219462856590365e-02 1.695897980881768893e-02 2.103294563931197569e-02 2.861828783812025989e-02 2.914083769947255209e-02 2.948732208666116072e-02 3.206041487359564957e-02
2.899999999999999800e-01 1.592161763595163586e-03 1.685096897092212137e-02 1.701004794197528633e-02 1.734014289437534745e-02 1.775419307422475626e-02 2.106060461463356293e-02 2.869411725191160778e-02 2.920748902204784586e-02 2.955867516750613350e-02 3.203794285021122762e-02
2.999999999999999889e-01 1.725249899368037389e-03 1.690086463847929182e-02 1.706250301898076804e-02 1.740396449444860105e-02 1.786981413142765124e-02 2.109042087715008382e-02 2.877430720115080331e-02 2.927570338499997302e-02 2.963685430526502226e-02 3.200899722303037626e-02
3.099999999999999978e-01 1.854287779726123547e-03 1.694791291972764027e-02 1.711225835559224487e-02 1.746374008776019685e-02 1.798594275579924739e-02 2.112004878908367231e-02 3.197579111804949720e-02 2.885239170704218675e-02 2.933978748777555864e-02 2.971565002721116705e-02
3.200000000000000067e-01 1.988625836845896774e-03 1.699557277361223376e-02 1.716310570141912212e-02 1.752435424160712560e-02 1.811042808465353551e-02 2.115170479418152644e-02 3.193593337852795172e-02 2.893404648225176429e-02 2.940425889417050409e-02 2.980078387925992958e-02
3.300000000000000155e-01 2.127120966290831777e-03 1.704332432780951770e-02 1.721473425645982450e-02 1.758557077605808067e-02 1.824218916110488531e-02 2.118528555202295327e-02 3.188936800244654424e-02 2.901862912065740485e-02 2.946821788310143367e-02 2.989179236689071609e-02
3.400000000000000244e-01 2.259866991729951331e-03 1.708775986683815779e-02 1.726369476556399371e-02 1.764334298045416513e-02 1.837156536033062934e-02 2.121846846846416404e-02 3.183977175526696290e-02 2.910009279363877724e-02 2.952697757405355755e-02 2.998203454353315714e-02
3.499999999999999778e-01 2.386740369819688803e-03 1.712895696568754456e-02 1.731023657679997552e-02 1.769793812546607142e-02 1.849804323382361199e-02 2.125120475702292275e-02 3.178815162953751994e-02 2.917831236805414757e-02 2.958058623460870298e-02 3.007099004530614655e-02
3.599999999999999867e-01 2.515463134121371461e-03 1.716939193173463649e-02 1.735745422594264439e-02 1.775286865387918148e-02 1.862933714945291114e-02 2.128557922920298537e-02 3.173200200183968339e-02 2.925801355428570005e-02 2.963208807786031629e-02 3.016393476104230198e-02
3.699999999999999956e-01 2.644600645142525328e-03 1.720843907307497561e-02 1.740510960412223682e-02 1.780765829236801226e-02 1.876436911820554207e-02 2.132142944627673717e-02 3.167245066270571452e-02 2.933825410109569889e-02 2.968033650735335191e-02 3.025994727644550769e-02
3.800000000000000044e-01 2.765715906996230912e-03 1.724350050194160822e-02 1.745036839117477048e-02 1.785890040976429588e-02 1.889447377861918145e-02 2.135653055712072312e-02 3.161441486815565194e-02 2.941361572966134583e-02 2.972187700825515422e-02 3.035261015016816818e-02
3.900000000000000133e-01 2.885038181672983440e-03 1.727633191226303835e-02 1.749583101539232965e-02 1.790942104808328217e-02 1.902655317729425380e-02 2.139282318150716525e-02 3.155614791304214156e-02 2.948760381344979822e-02 2.975863521599642764e-02 3.044651725439590992e-02
4.000000000000000222e-01 2.989154982887247663e-03 1.730333619541930823e-02 1.753653133663666749e-02 1.795372419074462919e-02 1.914567550592742931e-02 2.142622820270976766e-02 3.150549005927778812e-02 2.955126627883530518e-02 2.978692039612786113e-02 3.053071026173363040e-02
4.099999999999999756e-01 3.095489949618978817e-03 1.732897976108232693e-02 1.757948133624815876e-02 1.799946172327147181e-02 1.927207117158684022e-02 2.146251496936966985e-02 2.961374127221455543e-02 2.981240254330891348e-02 3.061895362179794036e-02 3.145541503522718968e-02
4.199999999999999845e-01 3.186308373425893615e-03 1.734892014721267986e-02 1.761766753808633248e-02 1.803926265113644720e-02 1.938499100547351819e-02 2.149583507062787641e-02 2.966179585405505012e-02 2.983320195734052993e-02 3.069605079685155252e-02 3.141571533807063776e-02
4.299999999999999933e-01 3.271550490962749427e-03 1.736544341570670294e-02 1.765523414049447598e-02 1.807772730494298583e-02 1.949670627934418921e-02 2.152986129202175136e-02 3.138340416348650574e-02 3.076944088067419536e-02 2.969633430060020923e-02 2.985629960501927360e-02
4.400000000000000022e-01 3.345748073989476389e-03 1.737738824170951407e-02 1.768982223917682159e-02 1.811274974147228031e-02 1.960046522207226777e-02 2.156269151921958588e-02 2.971086124807913176e-02 2.988453939576903376e-02 3.083311823175257510e-02 3.136239693238447590e-02
4.500000000000000111e-01 3.411790161220176146e-03 1.738508545301143543e-02 1.772276648558334874e-02 1.814614294158036975e-02 1.970078792159390968e-02 2.159594545542336749e-02 2.970652829154646693e-02 2.991882719217489606e-02 3.088765868721502633e-02 3.135406232374751689e-02
4.600000000000000200e-01 3.462973263091135949e-03 1.738782326205262976e-02 1.775048409137627500e-02 1.817481940875289095e-02 1.978736554153368715e-02 2.162629417540239130e-02 2.968883314779604057e-02 2.995186967145230944e-02 3.092593112560895405e-02 3.136024815140232153e-02
4.699999999999999734e-01 3.504604733431275487e-03 1.738594172566233428e-02 1.777553560968648735e-02 1.820207970925567104e-02 1.986903219741989121e-02 2.165693415501065630e-02 2.966049324712411242e-02 2.998398240629536124e-02 3.095143009725928596e-02 3.138129753073673478e-02
4.799999999999999822e-01 3.533621905855066549e-03 1.737921711231002475e-02 1.779595533374551605e-02 1.822662851221228814e-02 1.994072778237775123e-02 2.168623839132241549e-02 2.962536223219745454e-02 3.001163094637341114e-02 3.096310651386212365e-02 3.141506405460564588e-02
4.899999999999999911e-01 3.549997323171511735e-03 1.736768220027282844e-02 1.781132079436667515e-02 1.824873998402423356e-02 2.000222373867309444e-02 2.171420788260907189e-02 2.958564715712845919e-02 3.003394385409757783e-02 3.096347864771702152e-02 3.145830734980487736e-02
5.000000000000000000e-01 3.553732110843076455e-03 1.735135994516297589e-02 1.782122003065542484e-02 1.826864409324235189e-02 2.005333951060875308e-02 2.174083575335153048e-02 2.954288943960892491e-02 3.005049747408554406e-02 3.095494739495542255e-02 3.150813151298414994e-02
5.100000000000000089e-01 3.544855553370288796e-03 1.733026438586080659e-02 1.782527767411223180e-02 1.828650125904665927e-02 2.009395335088443729e-02 2.176610268697840023e-02 2.949814075959981963e-02 3.006109855302763201e-02 3.093917130713189773e-02 3.156265093387435050e-02
5.200000000000000178e-01 3.523424342074775450e-03 1.730440158217359456e-02 1.782317655574427312e-02 1.830238131618000183e-02 2.012401161105759409e-02 2.178997354987115970e-02 2.945205641053694895e-02 3.006568338259785894e-02 3.091710136842694065e-02 3.162096120643768243e-02
5.300000000000000266e-01 3.489521521798635319e-03 1.727377052302048535e-02 1.781467016911797430e-02 1.831625150150844455e-02 2.014353548890720005e-02 2.181239583984330085e-02 2.940496081475074686e-02 3.006426869730684931e-02 3.088922312726435915e-02 3.168287802156973670e-02
5.400000000000000355e-01 3.443255175244710770e-03 1.723836397523826475e-02 1.779958386927294259e-02 1.832797557365352728e-02 2.015262453506397669e-02 2.183330032145162913e-02 2.935690526680711024e-02 3.005692601080895560e-02 3.085577004859275246e-02 3.174868878720257109e-02
5.500000000000000444e-01 3.387970021401646645e-03 1.720029297026294882e-02 1.777905504496586284e-02 1.833691634030703774e-02 2.015175508102809085e-02 2.185167808364946868e-02 2.931021468999397625e-02 3.004456102255699881e-02 3.081893609733433667e-02 3.181533759130628081e-02
5.600000000000000533e-01 3.317993105291741456e-03 1.715553345415329889e-02 1.775086109475641077e-02 1.834371891495891957e-02 2.014107668996693509e-02 2.186937506322211150e-02 2.925966530854720582e-02 3.002600839169592903e-02 3.077492799702529619e-02 3.189053976834900495e-02
5.699999999999999512e-01 3.240476419840716393e-03 1.710854232026956523e-02 1.771779181246236137e-02 1.834737082491339627e-02 2.012194346397083375e-02 2.188453541547005082e-02 2.920993109858196005e-02 3.000327230602258671e-02 3.072823306812117600e-02 3.196748421226662529e-02
5.799999999999999600e-01 3.152369704881977357e-03 1.705717468556434621e-02 1.767858431031466004e-02 1.834791890974229317e-02 2.009438393505771567e-02 2.189800395708077496e-02 2.915811269271666867e-02 2.997571802027281657e-02 3.067688626842240626e-02 3.205047336961455023e-02
5.899999999999999689e-01 3.059290941062497559e-03 1.700445221390134778e-02 1.763576976858608966e-02 1.834522093203683549e-02 2.006083907094874039e-02 2.190913496737271690e-02 2.910672470826267122e-02 2.994532523347443603e-02 3.062407820845842316e-02 3.213523057721776738e-02
5.999999999999999778e-01 2.951077279485799388e-03 1.694449243146237821e-02 1.758458046168535904e-02 1.833857879113797926e-02 2.001797467373009343e-02 2.191910239718044065e-02 2.904969012821933746e-02 2.990889056329627468e-02 3.056410794167746525e-02 3.223167830040683801e-02
6.099999999999999867e-01 2.845738725685504310e-03 1.688707185858215332e-02 1.753354639140388554e-02 1.832898065313907573e-02 1.997348788249433960e-02 2.192642610344106360e-02 2.899596399671936636e-02 2.987265227590024316e-02 3.050693434258469963e-02 3.232438231184232846e-02
6.199999999999999956e-01 2.725607246426751083e-03 1.682236693501428654e-02 1.747410405014075685e-02 1.831467591059056030e-02 1.992045931108074944e-02 2.193250588975598908e-02 2.893608988766668139e-02 2.983069517703806212e-02 3.044297128634472493e-02 3.242936303222216515e-02
6.300000000000000044e-01 2.604190271210296125e-03 1.675754519881181639e-02 1.741283519653329115e-02 1.829689401618488781e-02 1.986515339032030730e-02 2.193664676255874593e-02 2.887658868774113652e-02 2.978782665531322718e-02 3.037951942845421027e-02 3.253504383663877869e-02
6.400000000000000133e-01 2.475200141235615967e-03 1.668909631371800345e-02 1.734655692077831726e-02 1.827459860433774605e-02 1.980514904731658574e-02 2.193922389400061734e-02 2.881415292423259583e-02 2.974194920944972509e-02 3.031331456845924241e-02 3.264702797494477976e-02
6.500000000000000222e-01 2.347021944260223748e-03 1.662134126387346950e-02 1.727957393925932256e-02 1.824916043896598200e-02 1.974472203425363739e-02 2.194022279370768519e-02 2.875270590236664661e-02 2.969614376133299788e-02 3.024867708104310784e-02 3.275801613462109990e-02
6.600000000000000311e-01 2.221009650649422712e-03 1.655486975175394712e-02 1.721269788910287021e-02 1.822110089544114880e-02 1.968488354553921127e-02 2.193991165773138616e-02 2.869277497270813701e-02 2.965098866284381768e-02 3.018619529453795206e-02 3.286672244859147052e-02
6.700000000000000400e-01 2.089454952214767243e-03 1.648552735939803893e-02 1.714184904518653921e-02 1.818869239905028870e-02 1.962223335714716188e-02 2.193840762877637476e-02 2.863066619279710026e-02 2.960378303212648707e-02 3.012204784634858745e-02 3.297953392039134485e-02
6.800000000000000488e-01 1.952470321177238871e-03 1.641329969501127001e-02 1.706700236562597173e-02 1.815166419255880362e-02 1.955703813572440622e-02 2.193573055034100591e-02 2.856647925609971661e-02 2.955461210726829241e-02 3.005639216396915545e-02 3.309586256080371269e-02
6.899999999999999467e-01 1.819818519259078617e-03 1.634327161296700304e-02 1.699351634247657505e-02 1.811269796687870262e-02 1.949412413662650681e-02 2.193219568997488433e-02 2.850480656132080640e-02 2.950701793297681730e-02 2.999389357316199420e-02 3.320684384687908747e-02
6.999999999999999556e-01 1.692574718500271507e-03 1.627597426833427702e-02 1.692212381700318805e-02 1.807251183939591332e-02 1.943410281375090864e-02 2.192803911672515024e-02 2.844611907960997721e-02 2.946140875781508989e-02 2.993492171011943176e-02 3.331104763002337710e-02
7.099999999999999645e-01 1.561489670821909412e-03 1.620648088066029349e-02 1.684767670816537249e-02 1.802829938340838600e-02 1.937269957539885720e-02 2.192306342432052274e-02 2.838617219029880220e-02 2.941448608547139049e-02 2.987515514871131109e-02 3.341508515466998230e-02
7.199999999999999734e-01 1.437141937856471373e-03 1.614037674083924553e-02 1.677623235480747016e-02 1.798377747072013241e-02 1.931491809669999213e-02 2.191776467923170491e-02 2.832981678004294762e-02 2.937004565581501428e-02 2.981937189665906027e-02 3.350936915531017857e-02
7.299999999999999822e-01 1.309640738084235376e-03 1.607238793928853979e-02 1.670216184930943190e-02 1.793557538975334986e-02 1.925618453840148916e-02 2.191180993100597107e-02 2.827257871932893282e-02 2.932455700256855063e-02 2.976308425214094222e-02 3.359973141281547698e-02
7.399999999999999911e-01 1.190043017203384771e-03 1.600840404914441115e-02 1.663194834740056374e-02 1.788806880697346030e-02 1.920158566733129804e-02 2.190579429593189631e-02 2.821941794107882956e-02 2.928196462868249209e-02 2.971111462165723985e-02 3.367637965225036417e-02
7.500000000000000000e-01 1.079096559579846093e-03 1.594885443035627334e-02 1.656618984200022848e-02 1.784206353147048396e-02 1.915137031359083128e-02 2.189987892963717042e-02 2.817058123816894299e-02 2.924252128119531058e-02 2.966361498595411136e-02 3.373793803107854455e-02
7.600000000000000089e-01 9.660681940543961897e-04 1.588798486172445304e-02 1.649859026237892115e-02 1.779332904025816495e-02 1.910063901978309789e-02 2.189355300415634503e-02 2.812131977488650444e-02 2.920240574107324516e-02 2.961592148419407364e-02 3.378834913446378263e-02
7.700000000000000178e-01 8.625892869710731839e-04 1.583207114275789196e-02 1.643617312383343493e-02 1.774710458474729538e-02 1.905456183309816101e-02 2.188752087565924362e-02 2.807666914340327391e-02 2.916573948657032178e-02 2.957286991688061126e-02 3.382120653957618184e-02
7.800000000000000266e-01 7.692331259650447362e-04 1.578146865841158902e-02 1.637943441522549809e-02 1.770411926205404593e-02 1.901328241589327062e-02 2.188189883415014858e-02 2.803676419592223898e-02 2.913270892339864249e-02 2.953452849204412853e-02 3.383855868300192360e-02
7.900000000000000355e-01 6.745998718374326616e-04 1.573001628966592264e-02 1.632151122872952873e-02 1.765933776456845086e-02 1.897170568255299866e-02 2.187604022479542124e-02 2.799668689271801389e-02 2.909927327309759504e-02 2.949614196916244477e-02 3.384384182157523097e-02
8.000000000000000444e-01 5.907608484628062680e-04 1.568429720500736160e-02 1.626985580239525414e-02 1.761867526901033862e-02 1.893508352514219201e-02 2.187072622984555584e-02 2.796150057615313239e-02 2.906969029542430527e-02 2.946253449251581141e-02 3.383860503136679881e-02
8.100000000000000533e-01 5.059671400891194116e-04 1.563792547316389045e-02 1.621729187342376560e-02 1.757663039964504903e-02 1.889823386945587921e-02 2.186524277323363685e-02 2.792622346805682249e-02 2.903980718605397512e-02 2.942892451443011523e-02 3.382478153464241188e-02
8.199999999999999512e-01 4.325350461821071885e-04 1.559765816823545370e-02 1.617151359791728360e-02 1.753949165165649346e-02 1.886646499407348965e-02 2.186041197700673219e-02 2.789592789481436241e-02 2.901395772421043115e-02 2.940012491101511027e-02 3.380681081598489041e-02
8.299999999999999600e-01 3.708166314890105463e-04 1.556373493898535396e-02 1.613285471773940466e-02 1.750776771569890686e-02 1.883985921301541480e-02 2.185629683330103656e-02 2.787064951331420445e-02 2.899225278152195440e-02 2.937613832856063659e-02 3.378803972562249153e-02
8.399999999999999689e-01 3.086250310270998690e-04 1.552947763091787337e-02 1.609373182924418375e-02 1.747534058701499804e-02 1.881313118649544439e-02 2.185210251301353962e-02 2.784534901310648652e-02 2.897040082837199285e-02 2.935216898395289625e-02 3.376624349016960069e-02
8.499999999999999778e-01 2.459640558545557812e-04 1.549488595774804051e-02 1.605414490192328195e-02 1.744221203696707037e-02 1.878627808695592510e-02 2.184783105416570476e-02 2.782003287372646072e-02 2.894840360655589334e-02 2.932822175818272648e-02 3.374179860054561664e-02
8.599999999999999867e-01 1.954998733268725633e-04 1.546697168865092571e-02 1.602214126115326237e-02 1.741520566688010627e-02 1.876470337865923307e-02 2.184435971838014079e-02 2.779977298086629134e-02 2.893070242717013518e-02 2.930908310148208629e-02 3.372056730113596329e-02
8.699999999999999956e-01 1.574573521014358782e-04 1.544589535187819787e-02 1.599794365743472530e-02 1.739465803972653490e-02 1.874846734289453351e-02 2.184172530376367327e-02 2.778457609304637102e-02 2.891736683185299611e-02 2.929474182507874405e-02 3.370377137292133313e-02
8.800000000000000044e-01 1.192491168030367077e-04 1.542469840640504561e-02 1.597357904082138610e-02 1.737386010266319530e-02 1.873218323103922889e-02 2.183906488190394402e-02 2.776937899793624487e-02 2.890398049789058219e-02 2.928041253751872616e-02 3.368629541925599602e-02
8.900000000000000133e-01 9.368529570097101477e-05 1.541050007625063660e-02 1.595724319062643073e-02 1.735985608973465363e-02 1.872130001124655899e-02 2.183727703618864105e-02 2.775924813527973906e-02 2.927086681429630008e-02 2.889502828677966220e-02 3.367429464840511477e-02
9.000000000000000222e-01 5.520266403462214719e-05 1.538910198916934591e-02 1.593260027966555623e-02 1.733864253268285749e-02 1.870493377904438453e-02 2.183457424659631524e-02 2.774405360430813941e-02 2.888155829184209031e-02 2.925655963097555101e-02 3.365580651823643632e-02
9.100000000000000311e-01 4.233873249328647169e-05 1.538194246060982373e-02 1.592434887842379340e-02 1.733151611804712236e-02 1.869946718601867702e-02 2.183366777612813850e-02 2.773898942119052552e-02 2.925179374778208441e-02 2.887705724104094179e-02 3.364952108542373227e-02
9.200000000000000400e-01 1.655646595608925987e-05 1.536758314201331146e-02 1.590779043856062336e-02 1.731718062444450104e-02 1.868851700797636781e-02 2.183184662196090142e-02 2.772886232866906761e-02 2.886803865456800261e-02 2.924226695159972203e-02 3.363677619582451650e-02
9.300000000000000488e-01 3.638189813705393745e-06 1.536038334761365143e-02 1.589948340293714790e-02 1.730997160693963782e-02 1.868303334829380866e-02 2.183093197045403444e-02 2.772379951263740164e-02 2.886352115045773964e-02 2.923750610534766106e-02 3.363031991246240304e-02
9.399999999999999467e-01 -9.298141581300382370e-06 1.535317012740937924e-02 1.589115782612622596e-02 1.730273511795024297e-02 1.867754392464401544e-02 2.183001462454220443e-02 2.771873724558843177e-02 2.885899819381461048e-02 2.923274700462288878e-02 3.362380977035087093e-02
9.499999999999999556e-01 -9.298141581300382370e-06 1.535317012740937924e-02 1.589115782612622596e-02 1.730273511795024297e-02 1.867754392464401544e-02 2.183001462454220443e-02 2.771873724558843177e-02 2.885899819381461048e-02 2.923274700462288878e-02 3.362380977035087093e-02
9.599999999999999645e-01 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
9.699999999999999734e-01 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
9.799999999999999822e-01 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
9.899999999999999911e-01 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
1.000000000000000000e+00 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
1.010000000000000009e+00 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
1.020000000000000018e+00 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
1.030000000000000027e+00 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
1.040000000000000036e+00 -2.225249927920453432e-05 1.534594347895645861e-02 1.588281370960822544e-02 1.729547118945499312e-02 1.867204869833289163e-02 2.182909460020595813e-02 2.771367557352033203e-02 2.885446980058789176e-02 2.922798968206588924e-02 3.361724723501183926e-02
1.050000000000000044e+00 -1.194565987639285173e-05 1.535621843691777760e-02 1.589507000215813204e-02 1.730287639396077895e-02 1.868108302544126131e-02 2.183333050054967264e-02 2.771618429408400155e-02 2.885669673695849188e-02 2.923175843257139542e-02 3.362123698076126960e-02
1.060000000000000053e+00 -1.194565987639285173e-05 1.535621843691777760e-02 1.589507000215813204e-02 1.730287639396077895e-02 1.868108302544126131e-02 2.183333050054967264e-02 2.771618429408400155e-02 2.885669673695849188e-02 2.923175843257139542e-02 3.362123698076126960e-02
1.070000000000000062e+00 -1.656358342631946094e-06 1.536646657300717519e-02 1.590732204975865011e-02 1.731027429108458748e-02 1.869010054358830053e-02 2.183756075517532744e-02 2.771869241484030411e-02 2.885891556434787286e-02 2.923553021552702247e-02 3.362517045747493577e-02
1.080000000000000071e+00 8.615386751630751166e-06 1.537668808355888844e-02 1.591956963860938559e-02 1.731766491767429764e-02 1.869910118945948899e-02 2.184178534009570752e-02 2.772119993471153232e-02 2.886112630046686403e-02 2.923930497449020449e-02 3.362904619225217523e-02
1.090000000000000080e+00 2.910613357239513421e-05 1.539705200491527440e-02 1.594405059353851128e-02 1.733242450468233664e-02 1.871705161343181420e-02 2.185021740456483813e-02 2.772621316635265690e-02 2.886552356940049954e-02 2.924686319391675907e-02 3.363661833361403231e-02
1.100000000000000089e+00 3.932509791484274490e-05 1.540719479964751046e-02 1.595628354077086725e-02 1.733979353701444598e-02 1.872600126669796486e-02 2.185442483581306536e-02 2.772871887528387258e-02 2.886771013709886827e-02 2.925064654099253370e-02 3.364031158088248707e-02
1.110000000000000098e+00 6.987613358076722239e-05 1.543746878514559023e-02 1.599294978711950782e-02 1.736185801402105253e-02 1.875274725077669818e-02 2.186701243383635043e-02 2.773623235574600165e-02 2.887422177885606844e-02 2.926201284931227720e-02 3.365100013731868456e-02
1.120000000000000107e+00 9.015509110904024084e-05 1.545752462575540435e-02 1.601736476507804527e-02 1.737653249629912688e-02 1.877049148339058823e-02 2.187537500776488841e-02 2.774123828658002153e-02 2.887852299136521930e-02 2.926960337507638829e-02 3.365778236085008313e-02
1.129999999999999893e+00 1.204405596112808366e-04 1.548742177158876979e-02 1.605393949509868398e-02 1.739849214784517165e-02 1.879697699273864125e-02 2.188787463771174960e-02 2.774874255982209825e-02 2.888491531700986339e-02 2.928100750348658007e-02 3.366740336804668193e-02
1.139999999999999902e+00 1.505660255782430366e-04 1.551709917561508792e-02 1.609045232593723368e-02 1.742039011126199702e-02 1.882330407238985009e-02 2.190032059174037982e-02 2.775624123270885660e-02 2.889123663514845189e-02 2.929243226891781182e-02 3.367631388337963272e-02
1.149999999999999911e+00 1.904835669460212973e-04 1.555633509317865676e-02 1.613903113085276078e-02 1.744949294920526348e-02 1.885815768247276619e-02 2.191683052307387414e-02 2.776623063583119611e-02 2.889955532361898269e-02 2.930769472365488473e-02 3.368698986502418474e-02
1.159999999999999920e+00 2.399774769101114960e-04 1.560485773016512950e-02 1.619956990419230136e-02 1.748572253288414174e-02 1.890131913471787897e-02 2.193732954833627763e-02 2.777870294747194699e-02 2.890977864296032096e-02 2.932681494881588316e-02 3.369819110066081536e-02
1.169999999999999929e+00 2.890214774298439059e-04 1.565281775417074958e-02 1.625988368044418292e-02 1.752179013954257084e-02 1.894402349915966233e-02 2.195767176726530490e-02 2.779115883167069048e-02 2.891980907544463089e-02 2.934597534112201936e-02 3.370672075108568227e-02
1.179999999999999938e+00 3.376133207538178286e-04 1.570023284802648383e-02 1.631995254070937873e-02 1.755769942171266085e-02 1.898626405432892600e-02 2.197785385650474765e-02 2.780359781938964228e-02 2.892964820373681092e-02 2.936516875361527487e-02 3.371225041039770109e-02
1.189999999999999947e+00 3.953235435987525418e-04 1.575643464790932313e-02 1.639168568659844089e-02 1.760058652085433328e-02 1.903633134666270210e-02 2.200185620699111194e-02 2.781850154154322935e-02 2.894120464867476483e-02 2.938823438058691881e-02 3.371445471625435231e-02
1.199999999999999956e+00 4.618200483141913994e-04 1.582107592412668878e-02 1.647485482335596038e-02 1.765034753230696613e-02 1.909387279778201538e-02 2.202955330228855216e-02 2.783585606349759170e-02 2.895434451659468708e-02 2.941517492769447906e-02 3.371022512095601942e-02
1.209999999999999964e+00 5.274147345250873760e-04 1.588475356508841502e-02 1.655742296915899830e-02 1.769982206407985301e-02 1.915046127422110125e-02 2.205691187093127351e-02 2.785317302006206155e-02 2.896711817832240202e-02 2.944212983552070215e-02 3.369799348120681298e-02
1.219999999999999973e+00 6.012682025966989289e-04 1.595639020123672605e-02 1.665099963961556156e-02 1.775602472251546979e-02 1.921394690876341085e-02 2.208775125526837510e-02 2.787291494232239930e-02 2.898127128910161013e-02 2.947292788285663448e-02 3.367369867300834541e-02
1.229999999999999982e+00 6.739272717583434224e-04 1.602685448343358493e-02 1.674368513637316744e-02 1.781187719857474025e-02 1.927614545759737813e-02 2.211811954215244652e-02 2.789260102269634778e-02 2.899495192842665298e-02 2.950368972281782257e-02 3.363844782149335438e-02
1.239999999999999991e+00 7.542303107438550662e-04 1.610477213138773039e-02 1.684682979657536536e-02 1.787430825968779405e-02 1.934455475201042607e-02 2.215170046809280049e-02 2.791467561089249275e-02 2.900978016051440969e-02 2.953821669778630699e-02 3.358662749413034165e-02
1.250000000000000000e+00 8.416554910235749540e-04 1.618971861864617473e-02 1.695996094332724580e-02 1.794319679603260942e-02 1.941859099361400651e-02 2.218825978409767405e-02 2.793910474023515028e-02 2.902555901600490165e-02 2.957643057963796340e-02 3.351610870938884906e-02
1.260000000000000009e+00 9.271697989308745136e-04 1.627300207361726328e-02 1.707146206623016971e-02 1.801160547106246679e-02 1.949051640533527863e-02 2.222399320774845824e-02 2.796341956593526024e-02 2.904060438238189115e-02 2.961442968899815828e-02 3.343483927582661941e-02
1.270000000000000018e+00 1.019009525039785927e-03 1.636274606768082715e-02 1.719213971555417358e-02 1.808633319835995304e-02 1.956715992107720820e-02 2.226230285960855565e-02 2.799001839828602067e-02 2.905630538548831243e-02 2.965590785863361778e-02 3.333638937971402511e-02
1.280000000000000027e+00 1.116515159244578894e-03 1.645847249610967941e-02 1.732131865981684921e-02 1.816727624243847858e-02 1.964777388537622058e-02 2.230284624470156921e-02 2.801883662364810026e-02 2.907241504621736750e-02 2.970067757379605405e-02 3.322168967191144878e-02
1.290000000000000036e+00 1.211195685000863304e-03 1.655197841274170037e-02 1.744779822458616958e-02 1.824767288850143512e-02 1.972522195059044081e-02 2.234201955437110226e-02 2.804741918295119985e-02 2.908745462488591602e-02 2.974483634250496902e-02 3.310231245206910616e-02
1.300000000000000044e+00 1.310548981374827461e-03 1.665081895448550578e-02 1.758162072135426024e-02 1.833423158927403873e-02 1.980551388536912205e-02 2.238282771310663027e-02 2.807807918081548643e-02 2.910252928251913854e-02 2.979184549075390362e-02 3.297022863601703491e-02
1.310000000000000053e+00 1.406526203211816472e-03 1.674714477485688205e-02 1.771194642194013139e-02 1.842033078886095437e-02 1.988202047331362465e-02 2.242184788658724975e-02 2.810837591276916375e-02 2.911632376868606917e-02 2.983783153337734098e-02 3.283718869641285426e-02
1.320000000000000062e+00 1.506076616701153975e-03 1.684810618150297049e-02 1.784816504504523754e-02 1.851267847144860007e-02 1.996015382585390741e-02 2.246175579771511610e-02 2.814053483311422174e-02 3.269447095258781050e-02 2.912973064727216940e-02 2.988600552877010430e-02
1.330000000000000071e+00 1.608314287643151713e-03 1.695312261932360384e-02 1.798906103424825764e-02 1.861138994115774450e-02 2.003895150089955723e-02 2.250193867913661758e-02 2.817436720087488841e-02 2.914240646388506495e-02 2.993579348523671066e-02 3.254366152725285399e-02
1.340000000000000080e+00 1.705935390485265653e-03 1.705490355958323712e-02 1.812437457994364037e-02 1.871010703563907168e-02 2.011266101458738728e-02 2.253929768359953789e-02 2.820745127060360347e-02 2.915331213475516256e-02 2.998335780284389768e-02 3.239627467188652826e-02
1.350000000000000089e+00 1.798900708867886026e-03 1.715347200692965771e-02 1.825371638068471261e-02 1.880910140176470999e-02 2.018129628412565144e-02 2.257366654018587090e-02 2.823966887548262986e-02 2.916242523646103355e-02 3.002830926010562063e-02 3.225338480583291728e-02
1.360000000000000098e+00 1.892890482821649569e-03 1.725508990350254485e-02 1.838465932512559770e-02 1.891529816520061760e-02 2.024894798007495500e-02 2.260684202095255071e-02 2.827293083491376133e-02 2.917014784802017882e-02 3.007286980783959590e-02 3.210702275811990608e-02
1.370000000000000107e+00 1.986857714071854891e-03 1.735909171376152568e-02 1.851538438794488386e-02 1.902909031960161798e-02 2.031460118977602633e-02 2.263792824154419250e-02 2.830682917507553950e-02 2.917607271876233865e-02 3.011568214171090468e-02 3.195961802025230197e-02
1.379999999999999893e+00 2.074703921412177250e-03 1.745901783749635727e-02 1.863710609067573479e-02 1.914399753766446444e-02 2.037392777638912314e-02 2.266449360947631053e-02 2.833901116124877897e-02 2.917963471185986563e-02 3.015293938121582987e-02 3.182194806226990025e-02
1.389999999999999902e+00 2.160998685857045548e-03 1.756038780218950948e-02 1.875603680170357182e-02 1.926673684427563857e-02 2.042997700592398894e-02 2.268744335498064715e-02 2.837092934292503518e-02 2.918082898372700504e-02 3.018516775191605606e-02 3.168844991415523810e-02
1.399999999999999911e+00 2.236113288824015128e-03 1.765194215715673587e-02 1.885909784632070971e-02 1.938323209323677965e-02 2.047667153805149409e-02 2.270400824939017639e-02 2.839874414047156501e-02 2.917953707809674974e-02 3.020756073154681753e-02 3.157560349841814079e-02
1.409999999999999920e+00 2.312680463380171157e-03 1.774945866695248550e-02 1.896405749403853522e-02 1.951325179925745418e-02 2.052190626071122639e-02 2.271641527185294662e-02 2.842677787252989932e-02 2.917535188438179564e-02 3.022186264086126201e-02 3.146663662979919118e-02
1.419999999999999929e+00 2.377990490782186123e-03 1.783715803327603697e-02 1.905407792848900356e-02 1.963522539107501880e-02 2.055825858815971824e-02 2.272203376237003775e-02 2.844997971368191589e-02 2.916878380419783007e-02 3.022380280683044027e-02 3.138169282341231325e-02
1.429999999999999938e+00 2.439264672223411066e-03 1.792477911530663062e-02 1.913976238899783855e-02 1.976145752586270371e-02 2.059014785641282916e-02 2.272133038825748658e-02 2.847049803131805265e-02 2.915920718672914205e-02 3.021309648644496595e-02 3.131225276451078676e-02
1.439999999999999947e+00 2.492636712837349375e-03 1.800730737224089800e-02 1.921638551966089320e-02 1.988372970840721760e-02 2.061591455299345219e-02 2.271371387053974789e-02 2.848650137691033368e-02 2.914705578014411408e-02 3.019005359786385706e-02 3.126319881402539469e-02
1.449999999999999956e+00 2.540252466023458326e-03 1.808866453828759241e-02 1.928769428177565595e-02 2.000643913181796713e-02 2.063730732105573118e-02 2.269819695906863041e-02 2.849801563321208153e-02 2.913167263413262570e-02 3.015486052258771130e-02 3.123154668931356695e-02
1.459999999999999964e+00 2.577329065566290843e-03 1.816069971224868948e-02 1.934683181397505586e-02 2.011527850331126105e-02 2.065352819793404848e-02 2.267638845066016762e-02 2.850352081103220761e-02 2.911479617908643500e-02 3.011428779261123359e-02 3.121745350504854383e-02
1.469999999999999973e+00 2.607752508912913620e-03 1.823097577752137710e-02 1.940017805060155129e-02 2.021859527257767811e-02 2.066873567452599120e-02 2.264615597065524136e-02 2.850330497902532276e-02 2.909486800192774211e-02 3.006773806359254800e-02 3.121590793869522679e-02
1.479999999999999982e+00 2.629339575782590945e-03 1.829553490250495490e-02 1.944443503030287082e-02 2.030543936612705727e-02 2.068634796135054507e-02 2.260874046138709390e-02 3.122477980164288167e-02 2.849676339653513940e-02 2.907292713185864047e-02 3.002048002839350846e-02
1.489999999999999991e+00 2.642084852705922637e-03 1.835434814716899524e-02 1.947955567626064033e-02 2.036881124254150827e-02 2.071277875496953247e-02 2.256454369431368928e-02 2.848388739932906574e-02 2.904914798987400654e-02 2.997491207924374637e-02 3.124155831260037527e-02
1.500000000000000000e+00 2.645988809720830476e-03 1.840738174070455369e-02 1.950542511463006223e-02 2.040287976271620493e-02 2.075329276150453262e-02 2.251408560840083978e-02 3.126453097992010211e-02 2.846481465151453824e-02 2.993251589126444401e-02 2.902366193332659577e-02
1.510000000000000009e+00 2.641057657965434780e-03 1.845459657635119613e-02 1.952188129682610324e-02 2.040849224863964737e-02 2.080648292951258957e-02 2.245799913067947004e-02 2.843979284245701233e-02 2.899656238622070129e-02 2.989399974633287840e-02 3.129266854209149934e-02
1.520000000000000018e+00 2.627303237631781110e-03 1.849594763228418551e-02 1.952873297331780486e-02 2.039181792395271253e-02 2.086562027290823559e-02 2.239701995337740198e-02 2.840912734771040490e-02 2.896791776146268385e-02 2.985948583569638173e-02 3.132547409674577010e-02
1.530000000000000027e+00 2.604742932823023421e-03 1.853138329368631682e-02 1.952577593822391391e-02 2.035866399177283306e-02 2.092433653646754918e-02 2.233197094387786089e-02 2.837312871541676843e-02 2.893778355944305949e-02 3.136284364270137265e-02 2.982868687246206102e-02
1.540000000000000036e+00 2.573399617001430502e-03 1.856084453180371907e-02 1.951280800860504330e-02 2.031258767437407395e-02 2.097851624704522716e-02 2.226374112656902618e-02 2.833207449027759853e-02 2.890620673438230176e-02 2.980105358139924221e-02 3.140494846865486689e-02
1.550000000000000044e+00 2.535513951457386925e-03 1.858323753965042055e-02 1.949104569748507862e-02 2.025859639391471706e-02 2.102353699341389520e-02 2.219682255116788364e-02 2.828859838545583205e-02 2.887490352560602436e-02 2.977710099345134975e-02 3.144964938818967104e-02
1.560000000000000053e+00 2.487130247006205143e-03 1.860084558587473888e-02 1.945804482000864505e-02 2.019198326075270777e-02 2.106266386904962623e-02 2.212507113883118576e-02 2.823829916938853934e-02 2.884059034406552188e-02 2.975358180065346483e-02 3.150206991203596818e-02
1.570000000000000062e+00 2.433121803818362027e-03 1.861182859494694281e-02 1.941699379223687030e-02 2.011991038415413338e-02 2.109106123696903937e-02 2.205648206343910345e-02 2.818634377656494688e-02 2.880668313349736553e-02 2.973216715635243132e-02 3.155737013026300303e-02
1.580000000000000071e+00 2.371314365827493966e-03 1.861712475776124143e-02 1.936641790695209017e-02 2.003956822030583673e-02 2.111026716298255307e-02 2.198822786943491897e-02 2.813044886839009828e-02 2.877145893527612019e-02 2.971102498214850396e-02 3.161837205578232196e-02
1.590000000000000080e+00 2.305604424628192144e-03 1.861680267860901794e-02 1.930968594834318527e-02 1.995602119502456334e-02 2.111956066226159875e-02 2.192447050493788116e-02 2.807397788202431466e-02 2.873681988812418209e-02 2.969072979570653095e-02 3.168163335716484008e-02
1.600000000000000089e+00 2.228735908061719052e-03 1.861070749626624055e-02 1.924049697367219425e-02 1.986018293036201018e-02 2.111965264608046261e-02 2.185864817922640937e-02 2.801079293716240287e-02 2.869885268747373458e-02 2.966854058726580562e-02 3.175425670266392858e-02
1.610000000000000098e+00 2.153464047986775043e-03 1.860011973551108436e-02 1.917052418891583218e-02 1.976796208851702361e-02 2.111110597577472645e-02 2.180136486372014418e-02 2.795127497834748800e-02 2.866361007866779012e-02 2.964766563487749446e-02 3.182422737752994141e-02
1.620000000000000107e+00 2.067124899061585207e-03 1.858345823443690106e-02 1.908820487012323139e-02 1.966389167526706033e-02 2.109311603333046195e-02 2.174256036454021504e-02 2.788533293562674500e-02 2.862494832797683048e-02 2.962420289462668749e-02 3.190314872285404668e-02
1.629999999999999893e+00 1.979357077151256469e-03 1.856236587692021434e-02 1.900280348679398226e-02 1.955979557231198734e-02 2.106774976110613665e-02 2.168879438740620516e-02 2.782044120768057544e-02 2.858715039978117906e-02 2.960052843806704539e-02 3.198175759905988458e-02
1.639999999999999902e+00 1.885589045273790808e-03 1.853576746184296131e-02 1.891016613946753730e-02 1.945035650131462374e-02 2.103443604496181910e-02 2.163662952054437247e-02 2.775316348216243234e-02 2.854811660024338463e-02 2.957520208549887022e-02 3.206359963874937102e-02
1.649999999999999911e+00 1.791899812473840168e-03 1.850526407399623319e-02 1.881669866202218683e-02 1.934277598281643890e-02 2.099608937350375473e-02 2.158877593256956773e-02 2.768780343588392659e-02 2.851028227857342612e-02 2.954973373803859021e-02 3.214270122103380506e-02
1.659999999999999920e+00 1.699317477260849649e-03 1.847116647108290599e-02 1.872411032713757612e-02 1.923817478615734086e-02 2.095427329732893473e-02 2.154475081111909690e-02 2.762485326396062202e-02 2.847389176579888034e-02 2.952434189359745206e-02 3.221771252839807781e-02
1.669999999999999929e+00 1.602178294571875031e-03 1.843042535839204549e-02 1.862790011820998973e-02 1.913025160050708939e-02 2.090708956117580050e-02 2.150126067520526790e-02 2.756039617948643008e-02 2.843666620150427440e-02 2.949743140532441396e-02 3.229241374841605727e-02
1.679999999999999938e+00 1.500521914248770542e-03 1.853087559064643675e-02 1.838004999386163435e-02 1.901934551005876259e-02 2.085485533475770620e-02 2.145802633231795944e-02 2.749454458190196335e-02 2.839867203777264246e-02 2.946896773527419786e-02 3.236544912043806677e-02
1.689999999999999947e+00 1.401603640421147066e-03 1.844508710482396091e-02 1.831861379386173772e-02 1.891349840380423045e-02 2.080182383727605458e-02 2.141766877199577021e-02 2.743192411183973875e-02 2.836258383456440393e-02 2.944098192341646977e-02 3.243069899001316952e-02
1.699999999999999956e+00 1.306290488895972416e-03 1.824340973656388837e-02 1.837497275690340090e-02 1.881356165245832990e-02 2.074909886182504243e-02 2.138001196284011057e-02 2.737285607945212987e-02 2.832859071269860918e-02 2.941376063696607771e-02 3.248743543735781170e-02
1.709999999999999964e+00 1.207674854576246950e-03 1.815153637208563597e-02 1.831287869170920152e-02 1.871248129459439705e-02 2.069320869897783161e-02 2.134203800362955220e-02 2.731297591931355559e-02 2.829418984464752290e-02 2.938535013612998681e-02 3.253912449831523890e-02
1.719999999999999973e+00 1.113739808050718660e-03 1.805643408075342099e-02 1.825773646465975869e-02 1.861867316629527147e-02 2.063895513310849694e-02 2.130660155277126419e-02 2.725704312118491790e-02 2.826212232043902317e-02 2.935807312847866363e-02 3.258118280724334181e-02
1.729999999999999982e+00 1.017040735417145021e-03 1.795451699400839318e-02 1.820101137329847851e-02 1.852504172796013565e-02 2.058227279311857644e-02 2.127071696341795159e-02 2.720053521127614379e-02 2.822980024237147292e-02 2.932979259446152898e-02 3.261673386828525811e-02
1.739999999999999991e+00 9.259931278615077949e-04 1.785641049948533121e-02 1.814562736502533385e-02 1.844010355993000103e-02 2.052827917071588584e-02 2.123737412071438624e-02 2.714827813848880861e-02 2.819998550364371040e-02 2.930299443014688920e-02 3.264278599663927166e-02
1.750000000000000000e+00 8.412419350173499545e-04 1.776386787647418405e-02 1.809125714116536360e-02 1.836433676740734100e-02 2.047757787652660852e-02 2.120665459510058526e-02 2.710042777070673439e-02 2.817275515787999798e-02 2.927791358649488307e-02 3.266050595328281320e-02
1.760000000000000009e+00 7.546200382797517729e-04 1.766840264246573658e-02 1.803213366310743582e-02 1.829062778829900968e-02 2.042539911368004141e-02 2.117552061489264004e-02 2.705228190538077823e-02 2.814542929985757932e-02 2.925215510090634075e-02 3.267218820356444092e-02
1.770000000000000018e+00 6.750736099547916371e-04 1.758012509498996928e-02 1.797429184441790007e-02 1.822649516415324883e-02 2.037722218325130341e-02 2.114712858870754220e-02 2.700872324796832133e-02 2.812077310498413071e-02 2.922839922244052646e-02 3.267736426928500443e-02
1.780000000000000027e+00 6.031133041405284737e-04 1.749985340586799124e-02 1.791897662853435616e-02 1.817140001183033607e-02 2.033346468843842680e-02 2.112158542014673512e-02 2.696984203955592879e-02 2.809881963687032788e-02 2.920683184094341467e-02 3.267767107570065943e-02
1.790000000000000036e+00 5.299827743480830730e-04 1.741793339308870397e-02 1.786001495082150878e-02 1.811804241284100184e-02 2.028885679141406023e-02 2.109574702403427607e-02 2.693082380543064189e-02 2.807684236538328382e-02 2.918484441461358797e-02 3.267396023695134238e-02
1.800000000000000044e+00 4.650400921118282623e-04 1.734493068321056597e-02 1.780558874229539248e-02 1.807260198670810475e-02 2.024914792007044204e-02 2.107289168543796318e-02 2.689658220887242504e-02 2.805760048166544215e-02 2.916526435876067025e-02 3.266747800601010887e-02
1.810000000000000053e+00 3.992133587882048629e-04 1.727071554787758950e-02 1.774873553332114232e-02 1.802809201129075903e-02 2.020882508519354637e-02 2.104980275976776199e-02 2.686225702211740909e-02 2.803835413535057941e-02 2.914536921990707949e-02 3.265806137841589102e-02
1.820000000000000062e+00 3.420910909915857818e-04 1.720615145407594984e-02 1.769825512625270575e-02 1.799048963968455719e-02 2.017378654527944570e-02 2.102982443606893348e-02 2.683277627264062451e-02 2.802185815647072545e-02 2.912806786955655924e-02 3.264773373693290875e-02
1.830000000000000071e+00 2.939988067377384746e-04 1.715168524581869511e-02 1.765507140614982692e-02 1.795942009428240504e-02 2.014425979713789158e-02 2.101304244837946117e-02 2.680817187623659240e-02 2.800811479122647038e-02 2.911347650274347457e-02 3.263759483543702405e-02
1.840000000000000080e+00 2.454629406399684794e-04 1.709662228328985567e-02 1.761096123494441598e-02 1.792850011395936277e-02 2.011444100253411901e-02 2.099613861279366056e-02 2.678353742186041081e-02 2.799437643563778069e-02 2.909872862519364070e-02 3.262611461362753540e-02
1.850000000000000089e+00 1.964855983876940095e-04 1.704096758619667168e-02 1.756600040523993364e-02 1.789765122095095945e-02 2.008433574107217068e-02 2.097911252235953872e-02 2.675887630836709316e-02 2.798064488169109756e-02 2.908382546048930359e-02 3.261334471638110272e-02
1.860000000000000098e+00 1.569872857356952836e-04 1.699602093959901028e-02 1.752946506981205299e-02 1.787297590034507208e-02 2.006004893624892607e-02 2.096540343757125405e-02 2.673913047852396335e-02 2.796966567507956289e-02 2.907179195554235318e-02 3.260223623991595487e-02
1.870000000000000107e+00 1.271796774333660998e-04 1.696206576540880070e-02 1.750175357309706817e-02 1.785445035491621188e-02 2.004171744126899413e-02 2.095507010900472464e-02 2.672431233945505441e-02 2.796143533200159959e-02 2.906270251423864748e-02 3.259340262114873016e-02
1.879999999999999893e+00 9.721497641528972149e-05 1.692790144968520441e-02 1.747378962589684476e-02 1.783589476530418952e-02 2.002328743402208289e-02 2.094469260583964668e-02 2.670948747375896659e-02 2.795320883817652494e-02 2.905355825216153834e-02 3.258415178331864476e-02
1.889999999999999902e+00 7.715146429408574274e-05 1.690500948770996478e-02 1.745501215464018152e-02 1.782350208698558688e-02 2.001094658016868907e-02 2.093774972834184026e-02 2.669960083994592920e-02 2.794772680435183773e-02 2.904743175780231598e-02 3.257775870278760422e-02
1.899999999999999911e+00 4.692597327376636499e-05 1.687049855501947943e-02 1.742665117877336897e-02 1.780487189846042401e-02 1.999235483254178589e-02 2.092729860867201599e-02 2.668476632049128841e-02 2.793950742297228104e-02 2.903819674281978708e-02 3.256783920420449480e-02
1.909999999999999920e+00 3.681615259200268081e-05 1.685894890465682375e-02 1.741714698303006847e-02 1.779864940839880408e-02 1.998613628458798322e-02 2.092380509147877266e-02 2.667982036479885771e-02 2.793676865146791852e-02 2.903510637297194996e-02 3.256444651568947413e-02
1.919999999999999929e+00 1.654462972959162934e-05 1.683578077769642273e-02 1.739806476582795441e-02 1.778618374206313371e-02 1.997366747626509037e-02 2.091680334897755289e-02 2.666992693260582595e-02 2.793129270560420693e-02 2.902890764865337023e-02 3.255753451504545676e-02
1.929999999999999938e+00 6.382962233248647610e-06 1.682416236088940531e-02 1.738848737023387936e-02 1.777993991913294491e-02 1.996741729341449528e-02 2.091329512670745891e-02 2.666497950667238298e-02 2.792855555189986683e-02 2.902579931500750762e-02 3.255401608643795908e-02
1.939999999999999947e+00 -3.795952952542231279e-06 1.681252108132981135e-02 1.737888618519554951e-02 1.777368835474348041e-02 1.996115664286094230e-02 2.090978200631982489e-02 2.666003164124856883e-02 2.792581895787808743e-02 2.902268501441357396e-02 3.255045662611294466e-02
1.949999999999999956e+00 -3.795952952542231279e-06 1.681252108132981135e-02 1.737888618519554951e-02 1.777368835474348041e-02 1.996115664286094230e-02 2.090978200631982489e-02 2.666003164124856883e-02 2.792581895787808743e-02 2.902268501441357396e-02 3.255045662611294466e-02
1.959999999999999964e+00 -1.399209842972279646e-05 1.680085696822866681e-02 1.736926150087289220e-02 1.776742874937264557e-02 1.995488556272631553e-02 2.090626398979321052e-02 2.665508336146394167e-02 2.792308293344985745e-02 2.901956475741884062e-02 3.254685657289623640e-02
1.969999999999999973e+00 -1.399209842972279646e-05 1.680085696822866681e-02 1.736926150087289220e-02 1.776742874937264557e-02 1.995488556272631553e-02 2.090626398979321052e-02 2.665508336146394167e-02 2.792308293344985745e-02 2.901956475741884062e-02 3.254685657289623640e-02
1.979999999999999982e+00 -1.399209842972279646e-05 1.680085696822866681e-02 1.736926150087289220e-02 1.776742874937264557e-02 1.995488556272631553e-02 2.090626398979321052e-02 2.665508336146394167e-02 2.792308293344985745e-02 2.901956475741884062e-02 3.254685657289623640e-02
1.989999999999999991e+00 -1.399209842972279646e-05 1.680085696822866681e-02 1.736926150087289220e-02 1.776742874937264557e-02 1.995488556272631553e-02 2.090626398979321052e-02 2.665508336146394167e-02 2.792308293344985745e-02 2.901956475741884062e-02 3.254685657289623640e-02
2.000000000000000000e+00 -1.399209842972279646e-05 1.680085696822866681e-02 1.736926150087289220e-02 1.776742874937264557e-02 1.995488556272631553e-02 2.090626398979321052e-02 2.665508336146394167e-02 2.792308293344985745e-02 2.901956475741884062e-02 3.254685657289623640e-02
2.009999999999999787e+00 -1.399209842972279646e-05 1.680085696822866681e-02 1.736926150087289220e-02 1.776742874937264557e-02 1.995488556272631553e-02 2.090626398979321052e-02 2.665508336146394167e-02 2.792308293344985745e-02 2.901956475741884062e-02 3.254685657289623640e-02
2.020000000000000018e+00 -1.399209842972279646e-05 1.680085696822866681e-02 1.736926150087289220e-02 1.776742874937264557e-02 1.995488556272631553e-02 2.090626398979321052e-02 2.665508336146394167e-02 2.792308293344985745e-02 2.901956475741884062e-02 3.254685657289623640e-02
2.029999999999999805e+00 -1.399209842972279646e-05 1.680085696822866681e-02 1.736926150087289220e-02 1.776742874937264557e-02 1.995488556272631553e-02 2.090626398979321052e-02 2.665508336146394167e-02 2.792308293344985745e-02 2.901956475741884062e-02 3.254685657289623640e-02
2.040000000000000036e+00 -1.399209842972279646e-05 1.680085696822866681e-02 1.736926150087289220e-02 1.776742874937264557e-02 1.995488556272631553e-02 2.090626398979321052e-02 2.665508336146394167e-02 2.792308293344985745e-02 2.901956475741884062e-02 3.254685657289623640e-02
2.049999999999999822e+00 -3.499534560425138669e-06 1.680603322365411059e-02 1.737805880309587978e-02 1.778065432970684853e-02 1.995773486622977322e-02 2.091190014420049939e-02 2.665634402679963044e-02 2.792537401372774397e-02 2.902530347411447220e-02 3.255040783526440967e-02
2.060000000000000053e+00 -3.499534560425138669e-06 1.680603322365411059e-02 1.737805880309587978e-02 1.778065432970684853e-02 1.995773486622977322e-02 2.091190014420049939e-02 2.665634402679963044e-02 2.792537401372774397e-02 2.902530347411447220e-02 3.255040783526440967e-02
2.069999999999999840e+00 6.975950594332822887e-06 1.681119029513020169e-02 1.738680987307685000e-02 1.779389103620497223e-02 1.996056308586705019e-02 2.091754583964696573e-02 2.665759911685574787e-02 2.792765752135831225e-02 2.903104262537605298e-02 3.255388823519950181e-02
2.080000000000000071e+00 1.743434015945228487e-05 1.681632821498887931e-02 1.739551549066351704e-02 1.780713802902372800e-02 1.996337026800646189e-02 2.092320102328697196e-02 2.665884862170016939e-02 2.792993339036374881e-02 2.903678216429607731e-02 3.255729728664123745e-02
2.089999999999999858e+00 3.829976479260560889e-05 1.682654672549164718e-02 1.741279336957901602e-02 1.783365963514518815e-02 1.996892170615200204e-02 2.093453964136180595e-02 2.666133083598161424e-02 2.793446194711269107e-02 2.904826221760455074e-02 3.256389944332244157e-02
2.100000000000000089e+00 4.870676599027303237e-05 1.683162737751873334e-02 1.742136707319204281e-02 1.784693268906331967e-02 1.997166605631887221e-02 2.094022296816994491e-02 2.666256352438714158e-02 2.793671450124982081e-02 2.905400263819636619e-02 3.256709162153124254e-02
2.109999999999999876e+00 7.982472239405465021e-05 1.684675527726490693e-02 1.744683541791584511e-02 1.788679198760039640e-02 1.997977420244409497e-02 2.095732836758785328e-02 2.666622778374561770e-02 2.794342445903445771e-02 2.907122491354286950e-02 3.257622720293001234e-02
2.120000000000000107e+00 1.004839850947322473e-04 1.685674578314153363e-02 1.746361005174201092e-02 1.791339136127728313e-02 1.998507602735140679e-02 2.096877760056939377e-02 2.666864233662449152e-02 2.794785733102518252e-02 2.908270680677916761e-02 3.258194588443982798e-02
2.129999999999999893e+00 1.313434793928219542e-04 1.687158995144744794e-02 1.748847742151172363e-02 1.795331726696204611e-02 1.999287432880524767e-02 2.098601879150658808e-02 2.667222149250438740e-02 2.795444461733079256e-02 2.909992927481729399e-02 3.258995838491311747e-02
2.140000000000000124e+00 1.620472903956347464e-04 1.688626484173516226e-02 1.751300417632665682e-02 1.799326121150376934e-02 2.000048848757513681e-02 2.100333944912902498e-02 2.667574912918332236e-02 2.796095581271549127e-02 2.911715017402773456e-02 3.259728354647350307e-02
2.149999999999999911e+00 2.027427471798007557e-04 1.690556920856017831e-02 1.754519920358318247e-02 1.804652287492130441e-02 2.001035657208705479e-02 2.102655464279878234e-02 2.668037185669169115e-02 2.796951576752167851e-02 2.914010675027340833e-02 3.260596625676603216e-02
2.160000000000000142e+00 2.532200930751281895e-04 1.692928047594655788e-02 1.758466567547117831e-02 1.811306226227575589e-02 2.002223955140442629e-02 2.105576296813523041e-02 2.668601907751201596e-02 2.798001381773641480e-02 2.916879083459005678e-02 3.261505353687988579e-02
2.169999999999999929e+00 3.032599635326180634e-04 1.695252856934003141e-02 1.762331075842529099e-02 1.817951164538708295e-02 2.003362604478402600e-02 2.108517503236434151e-02 2.669151862827655666e-02 2.799027912878105859e-02 2.919745653902130686e-02 3.262215614094159111e-02
2.180000000000000160e+00 3.528602793930199835e-04 1.697531609629414698e-02 1.766117262241969840e-02 1.824582674783644179e-02 2.004452236560986741e-02 2.111478374811093586e-02 2.669686827931483375e-02 2.800030256496749415e-02 2.922609802448634594e-02 3.262726101404726103e-02
2.189999999999999947e+00 4.117975313540404533e-04 1.700205662039692631e-02 1.770561752559517144e-02 1.832517466936986125e-02 2.005695980535034811e-02 2.115056389104524870e-02 2.670308655085109131e-02 2.801199839135478861e-02 2.926042761637390882e-02 3.263074957922695168e-02
2.200000000000000178e+00 4.797491501380507723e-04 1.703242540676380354e-02 1.775616221015367813e-02 1.841736054745604298e-02 2.007060400915965104e-02 2.119263653584694054e-02 2.671005777077346127e-02 2.802516494855846960e-02 2.930041063726117334e-02 3.263121505604991285e-02
2.209999999999999964e+00 5.468247113234249749e-04 1.706190757482398124e-02 1.780535296739564621e-02 1.850906021507477822e-02 2.008333177095362673e-02 2.123504596681611428e-02 2.671671602937282508e-02 2.803779152899526367e-02 2.934030497456050629e-02 3.262787909247256979e-02
2.220000000000000195e+00 6.224026034424773920e-04 1.709452289438855369e-02 1.785997098932270988e-02 1.861318566663272903e-02 2.009677748124139018e-02 2.128390323473859647e-02 2.672393073417207027e-02 2.805152751092307092e-02 2.938576932718573939e-02 3.261958204900738262e-02
2.229999999999999982e+00 6.968206720763319914e-04 1.712599512297155110e-02 1.791293296162609419e-02 1.871651745434427944e-02 2.010907391335546579e-02 2.133315117028440275e-02 2.673071017989673767e-02 2.806448595060172593e-02 2.943107291524451469e-02 3.260675964553187006e-02
2.240000000000000213e+00 7.791444140583730438e-04 1.716004409087977522e-02 1.797058698996956486e-02 1.883173305527242880e-02 2.012156571429624466e-02 2.138899169223300659e-02 2.673779635495645429e-02 2.807808758589199274e-02 2.948181739787409522e-02 3.258734118461872192e-02
2.250000000000000000e+00 8.688673134707218743e-04 1.719620223469276246e-02 1.803230575658112955e-02 1.895836719976201623e-02 2.013382400815525233e-02 2.145154071346376881e-02 2.674496802234277784e-02 2.809192620754134492e-02 2.953788425832479941e-02 3.256021283512181702e-02
2.259999999999999787e+00 9.567350625069518787e-04 1.723061054411355320e-02 1.809160667438338907e-02 1.908343777906429742e-02 2.014443025632599651e-02 2.151458026272842078e-02 2.675136279110490456e-02 2.810435716112577934e-02 2.959357314144893739e-02 3.252804311971369683e-02
2.270000000000000018e+00 1.051228292459494094e-03 1.726645310371074590e-02 1.815408967305821158e-02 1.921907421790838497e-02 2.015426794043020248e-02 2.158444521571650093e-02 2.675744751879304689e-02 2.811632966306901182e-02 2.965433815625602432e-02 3.248786625850522830e-02
2.279999999999999805e+00 1.151706132391672448e-03 1.730317420351177443e-02 1.821901375949162155e-02 1.936452588304657038e-02 2.016294532929497479e-02 2.166123291630321288e-02 2.676287721857523519e-02 2.812727265446466132e-02 2.971996697774235627e-02 3.243961717957879326e-02
2.290000000000000036e+00 1.249439496475404383e-03 1.733743065593017219e-02 1.828059638782162169e-02 1.950706589976692121e-02 2.016969673989803258e-02 2.173856604536299197e-02 2.676695595260526403e-02 2.813592877560536915e-02 2.978482762020447441e-02 3.238812725601573211e-02
2.299999999999999822e+00 1.352190276874469174e-03 1.737178201148065551e-02 1.834357681616170452e-02 1.965764141427520095e-02 2.017531233470601371e-02 2.182290596987190162e-02 2.676973116670659444e-02 2.814266123997753721e-02 2.985413208039479349e-02 3.233018226106546683e-02
2.310000000000000053e+00 1.451657459122286491e-03 1.740328534781630798e-02 1.840270537926227967e-02 2.190778134974641009e-02 1.980296154813600967e-02 2.018033005264150206e-02 2.677065783872416976e-02 2.814661139682760049e-02 2.992233634267558312e-02 3.227139125824613625e-02
2.319999999999999840e+00 1.555067356894699812e-03 1.743405223847450947e-02 1.846210470519293184e-02 2.199973361894567644e-02 1.994910130311049190e-02 2.018943537697822158e-02 2.676940982206387626e-02 2.814777078066115282e-02 2.999443898545693654e-02 3.220854111643738776e-02
2.330000000000000071e+00 1.661552677374485880e-03 1.746341012679241897e-02 1.852085320271840488e-02 2.209882971441661653e-02 2.007011802255795341e-02 2.022695033823125946e-02 2.676525532752406511e-02 2.814555147365324986e-02 3.006999945089236168e-02 3.214313296945055243e-02
2.339999999999999858e+00 1.763532532960772684e-03 1.748906814105202767e-02 1.857456320331627928e-02 2.011204537312562615e-02 2.033532385402318787e-02 2.219846508363871457e-02 2.675791911160318309e-02 2.813995795336296860e-02 3.014365843223019287e-02 3.208091866863633373e-02
2.350000000000000089e+00 1.860961099009732439e-03 1.751105714306142730e-02 1.862325118639781424e-02 2.011294687422836985e-02 2.047632582853886607e-02 2.229857929214202825e-02 2.674711842420124386e-02 2.813131173634095608e-02 3.021526468458566109e-02 3.202281443036757158e-02
2.359999999999999876e+00 1.959817943451242026e-03 1.753050166684903821e-02 1.866965822646153919e-02 2.010085536233732068e-02 2.063033955208155162e-02 2.240581513202578173e-02 2.673146101673166616e-02 2.811921475903656278e-02 3.028921624811406130e-02 3.196608058573054828e-02
2.370000000000000107e+00 2.059064321200691251e-03 1.754666385233340925e-02 1.871271089320129116e-02 2.008076891107546044e-02 2.079033318081592585e-02 2.252013503916650006e-02 2.670979142613950225e-02 2.810383411077255200e-02 3.036485442973174687e-02 3.191223442301455160e-02
2.379999999999999893e+00 2.152285591799186788e-03 1.755823172333628376e-02 1.874929738827560768e-02 2.005530685240272670e-02 2.094429453153544285e-02 2.263466376780881584e-02 2.668260636812031655e-02 2.808675907569097366e-02 3.043727561475343193e-02 3.186523174238405781e-02
2.390000000000000124e+00 2.244356471730065902e-03 1.756551538164196832e-02 1.878093865909911259e-02 2.002338829134399367e-02 2.109967246680413688e-02 2.275586075628801067e-02 2.664753924829863993e-02 2.806797495625567088e-02 3.051024613842773930e-02 3.182284505947281100e-02
2.399999999999999911e+00 2.324985584492466478e-03 1.756774419254092737e-02 1.880404478285168518e-02 1.998903288856861138e-02 2.123864655703391197e-02 2.286986923984080100e-02 2.660836986832035636e-02 2.805069876774592477e-02 3.057548115282242643e-02 3.178946059439036187e-02
2.410000000000000142e+00 2.407756511210124191e-03 1.756493312566844572e-02 1.882195113914164955e-02 1.994622585534782874e-02 2.138461972424536561e-02 2.299613181509265608e-02 2.655771645276589973e-02 2.803326624245381163e-02 3.064396970834861247e-02 3.175916918665390443e-02
2.419999999999999929e+00 2.478953573670528935e-03 1.755714743884718293e-02 1.883103980958018842e-02 1.990177076778317650e-02 2.151355480025764558e-02 2.311380679203041411e-02 2.650335918923837214e-02 2.801982271796862531e-02 3.070438931906789570e-02 3.173653708669632589e-02
2.430000000000000160e+00 2.546416921038736295e-03 1.754356289315761597e-02 1.883209143868405308e-02 1.985117598224967264e-02 2.163963844824651206e-02 2.323483851174611495e-02 2.643989879164017689e-02 2.801013145600864118e-02 3.076330751011911724e-02 3.171808795189722668e-02
2.439999999999999947e+00 2.605913453923068904e-03 1.752450572346164401e-02 1.882408723766144931e-02 1.979730888442439093e-02 2.175541277456573969e-02 2.335118023957005393e-02 2.637112732140174665e-02 2.800623469633815518e-02 3.081711744016464583e-02 3.170417485917464973e-02
2.450000000000000178e+00 2.659859436275955995e-03 1.749857288187523993e-02 1.880552084456184672e-02 1.973766844462224168e-02 2.186622503165979239e-02 2.346670031371736118e-02 2.629430445660565704e-02 2.800959819232835823e-02 3.086814144077001248e-02 3.169323997753990818e-02
2.459999999999999964e+00 2.702791927332985969e-03 1.746839157037247472e-02 1.877789474589974111e-02 1.967880647029973673e-02 2.196114943059776503e-02 2.356782518969898974e-02 2.621852138636819943e-02 2.802096521605036000e-02 3.168527811629637259e-02 3.091121204760596125e-02
2.470000000000000195e+00 2.739160393441192852e-03 1.743081704834514509e-02 1.873794946101650302e-02 1.961513908051092450e-02 2.205039672598086559e-02 2.366285534196974072e-02 2.613738701170444448e-02 2.804265411725254467e-02 3.167834801266837530e-02 3.095082030027371950e-02
2.479999999999999982e+00 2.766411221180909395e-03 1.738731773836760253e-02 1.868658768348912050e-02 1.955027345447691786e-02 2.212894435179306452e-02 2.374371214454545562e-02 2.605643990039349309e-02 2.807544331039560706e-02 3.167188191428590982e-02 3.098453040338532138e-02
2.490000000000000213e+00 2.784479593878238981e-03 1.733791848768875474e-02 1.862368438035641102e-02 1.948463349750444509e-02 2.219703926470416311e-02 2.380801218185059354e-02 2.597711379603060561e-02 2.812042873334009291e-02 3.101233537639492763e-02 3.166497264841579978e-02
2.500000000000000000e+00 2.793305166603221069e-03 1.728263963924967644e-02 1.854931717930296056e-02 1.941845426689666962e-02 2.225490257253307652e-02 2.385372246873703611e-02 2.590052068206404046e-02 2.817858643055276210e-02 3.103423736102272831e-02 3.165686903643794708e-02
2.509999999999999787e+00 2.792832461193392804e-03 1.722149698887841252e-02 1.846378275849756140e-02 1.935176452766404487e-02 2.230271462692495765e-02 2.387939974663716783e-02 2.582732283558793890e-02 2.825067211762306157e-02 3.105024190848277785e-02 3.164699341393327481e-02
2.520000000000000018e+00 2.783011320739795132e-03 1.715450172262971903e-02 1.836757443260150779e-02 1.928440744741991009e-02 2.234060627709056127e-02 2.388438130139297622e-02 2.575765578356177879e-02 2.833711009101211320e-02 3.106035333098805182e-02 3.163495881564785256e-02
2.529999999999999805e+00 2.763797428990734557e-03 1.708166031407505961e-02 1.826132974153585678e-02 1.921609075904054734e-02 2.236865529017233178e-02 2.386886143479542699e-02 2.569114192242389141e-02 2.843789570453694043e-02 3.106457115960729182e-02 3.162058860428323959e-02
2.540000000000000036e+00 2.735152880603266331e-03 1.700297435362801632e-02 1.814576601138115017e-02 1.914644856367383671e-02 2.238688692364827065e-02 2.383381619796852424e-02 2.562701116395910139e-02 2.855253004406314160e-02 3.106288778520187657e-02 3.160394179505670448e-02
2.549999999999999822e+00 2.699177205068103210e-03 1.692280599054747994e-02 1.802802086647244811e-02 1.907871163699371292e-02 2.239509279871516878e-02 2.378384538733593553e-02 2.556741793163774465e-02 2.867333566404867834e-02 3.105580854447301947e-02 3.158631536229987435e-02
2.560000000000000053e+00 2.652061051232753545e-03 1.683270783473042251e-02 1.789638542549394640e-02 1.900540489613600920e-02 2.239407447862327288e-02 2.371546162096414487e-02 2.550518700346207299e-02 2.881155807501487726e-02 3.104256775173500418e-02 3.156646816144478146e-02
2.569999999999999840e+00 2.598502345392498820e-03 1.674167628984361833e-02 1.776461866277375540e-02 1.893357948452208464e-02 2.238384519891373908e-02 2.363720705176846140e-02 2.544586674728992540e-02 2.895154015333363182e-02 3.102447069410576783e-02 3.154729650184161932e-02
2.580000000000000071e+00 2.536365078441490777e-03 1.664532697309415929e-02 1.762683650360348520e-02 1.885940423393818108e-02 2.236448249629999566e-02 2.354755536082063852e-02 2.538593435428869796e-02 2.909771380444102842e-02 3.100099044641602825e-02 3.152910859008452304e-02
2.589999999999999858e+00 2.469586930886958406e-03 1.654912056073196483e-02 1.749117406327758625e-02 1.878681395888693109e-02 2.233760163558923609e-02 2.345332237243849191e-02 2.532844769088306650e-02 2.923942313565907475e-02 3.097380272658977265e-02 3.151438436624203615e-02
2.600000000000000089e+00 2.390757991667114609e-03 1.644233607772527597e-02 1.734294548516301590e-02 1.870762910670552628e-02 2.230008416867539783e-02 2.334512006627056241e-02 2.526707824907457531e-02 2.938918958363577472e-02 3.093996729321729991e-02 3.150376568888513251e-02
2.609999999999999876e+00 2.312980682161812351e-03 1.634220278313244443e-02 1.720622732183779355e-02 1.863448770078507052e-02 2.225843343102178531e-02 2.324146495662068185e-02 2.521175186284368291e-02 2.952003379277542972e-02 3.090536403990335260e-02 3.150105394383602431e-02
2.620000000000000107e+00 2.223191623768131994e-03 1.623141199444499971e-02 1.705751175344220189e-02 1.855465165300293137e-02 2.220586702030608386e-02 2.312533867864237022e-02 2.515301993973833097e-02 2.965118650345723722e-02 3.086452321729904816e-02 3.150842607485953434e-02
2.629999999999999893e+00 2.131394649519207513e-03 1.612222543089972260e-02 1.691352876226778421e-02 1.847698516833869847e-02 2.214806483378154583e-02 2.301019541258073065e-02 2.509770208932613628e-02 2.976368419635598214e-02 3.082233383990516662e-02 3.152858524259242318e-02
2.640000000000000124e+00 2.032834323998046998e-03 1.600856074065571885e-02 1.676629469385100199e-02 1.839713015657902517e-02 2.208213977734435271e-02 2.289026764659751398e-02 2.504282258873781128e-02 2.986054252615427673e-02 3.077709227096430203e-02 3.156523640031058675e-02
2.649999999999999911e+00 1.933928028033351154e-03 1.589743061479936478e-02 1.662489155676609431e-02 1.831999779020211661e-02 2.201244121452525931e-02 2.277352155577670040e-02 2.499181092556140502e-02 2.993361573246209120e-02 3.073222019973881336e-02 3.161771906656049569e-02
2.660000000000000142e+00 1.835826744690141187e-03 1.578952867387740239e-02 1.648994228140822360e-02 1.824597666113249653e-02 2.194010432378965675e-02 2.266114000797298314e-02 2.494472651887802428e-02 2.998376401796156235e-02 3.068859299791446699e-02 3.168441164499630203e-02
2.669999999999999929e+00 1.732557972706983557e-03 1.567796253078693192e-02 1.635278026932533713e-02 1.817033476320747271e-02 2.254643706885341506e-02 2.186069638447025662e-02 2.489848907075186898e-02 3.001506947585727211e-02 3.176838573666551646e-02 3.064386442711158204e-02
2.680000000000000160e+00 1.624160614933676606e-03 1.556265666129458269e-02 1.621349395506945998e-02 1.809310930729003328e-02 2.242999293266403210e-02 2.177385950830047767e-02 2.485319435265408161e-02 3.002775034575466337e-02 3.186875876340423269e-02 3.059835430008202295e-02
2.689999999999999947e+00 1.518400306386602549e-03 1.545158781332634131e-02 1.608165333505759062e-02 1.801963874526240489e-02 2.168575300410974932e-02 2.232030705246614705e-02 2.481182532360829557e-02 3.002390696717619281e-02 3.197558246146087191e-02 3.055534045446136118e-02
2.700000000000000178e+00 1.416260323795759868e-03 1.534539947521224197e-02 1.595770213769143533e-02 1.795024144371092437e-02 2.221807486790447830e-02 2.159753503140755468e-02 2.477421796554374681e-02 3.000820066344614054e-02 3.051496406671726572e-02 3.208432061963638338e-02
2.709999999999999964e+00 1.310365294059746138e-03 1.523620018897514292e-02 1.583233803453373834e-02 1.787974061041055357e-02 2.211590724054091073e-02 2.150289838953972979e-02 2.473739067622523005e-02 2.998230114917752390e-02 3.220038024907576762e-02 3.047411060588252341e-02
2.720000000000000195e+00 1.209312953367149262e-03 1.513266374697691367e-02 1.571541291282793282e-02 1.781370610976535859e-02 2.140968545505142137e-02 2.202197475340046326e-02 2.470407831194525172e-02 2.995061377392823146e-02 3.043588228480244295e-02 3.231236503342919952e-02
2.729999999999999982e+00 1.105119062743544194e-03 1.502643571082519329e-02 1.559737820173052666e-02 1.774677314609874462e-02 2.131077598087308816e-02 2.192863361968538580e-02 2.467140093581405430e-02 2.991256274837501145e-02 3.039705412610347462e-02 3.242743097612327957e-02
2.740000000000000213e+00 1.006873867049389677e-03 1.492664038171498397e-02 1.548824347756157759e-02 1.768464402659931239e-02 2.121511538941897590e-02 2.184371325312795681e-02 2.464198120295828937e-02 2.987291235464798259e-02 3.036085350929448867e-02 3.253425305412753488e-02
2.750000000000000000e+00 9.153115280665847413e-04 1.483386515459145759e-02 1.538828241388034979e-02 1.762753140859328257e-02 2.112407086664228745e-02 2.176708871570656040e-02 2.461565728926006988e-02 2.983346724737452257e-02 3.032738653787191152e-02 3.263134459920635777e-02
2.759999999999999787e+00 8.216271404923144095e-04 1.473909647143021272e-02 1.528763445850957539e-02 1.756982557753949958e-02 2.102924234456554631e-02 2.169100823844708967e-02 2.458971171607224337e-02 2.979121696261494839e-02 3.029335418363304430e-02 3.272730349917182119e-02
2.770000000000000018e+00 7.355128568560947728e-04 1.465206986888149127e-02 1.519648281545510522e-02 1.751738861972100200e-02 2.094077019786667881e-02 2.162297145134205872e-02 2.456666418275701633e-02 2.975109145348583603e-02 3.026222359599287787e-02 3.281170234381208806e-02
2.779999999999999805e+00 6.575487586475387653e-04 1.457331165217013932e-02 1.511501968730986217e-02 1.747038212659212872e-02 2.085973625108284574e-02 2.156280564001294281e-02 2.454640315292487898e-02 2.971394553065026534e-02 3.023414590015921152e-02 3.288433189067721529e-02
2.790000000000000036e+00 5.782608849061918709e-04 1.449321701382152126e-02 1.503315272047381530e-02 1.742300497231483516e-02 2.077654098711266897e-02 2.150289501230680939e-02 2.452634028445144221e-02 2.967555348838282411e-02 3.020568418418989945e-02 3.295389862519128299e-02
2.799999999999999822e+00 5.078064645903192014e-04 1.442202563672521053e-02 1.496119415283376011e-02 1.738124671902506815e-02 2.070204308695655290e-02 2.145065126125091440e-02 2.450893681948398614e-02 2.964103533462788750e-02 3.018046639455636976e-02 3.301157941009339597e-02
2.810000000000000053e+00 4.363539652395480675e-04 1.434978962535464475e-02 1.488893689612733051e-02 1.733920559277188356e-02 2.062602087681930652e-02 2.139854498142506820e-02 2.449166481858200059e-02 2.960573096330611914e-02 3.015495866532272307e-02 3.306562735409299125e-02
2.819999999999999840e+00 3.743201752391810025e-04 1.428703514671269062e-02 1.482676696728636549e-02 1.730294489468608629e-02 2.055969212164820287e-02 2.135397133916289159e-02 2.447695760341289314e-02 2.957489455145564938e-02 3.013286727340053206e-02 3.310856285904411472e-02
2.830000000000000071e+00 3.220727524942286197e-04 1.423414529654721747e-02 1.477479408714321880e-02 1.727256823543153047e-02 2.050362440195424574e-02 2.131687672994861393e-02 2.446476560875492437e-02 2.954882077073231125e-02 3.011429975057318062e-02 3.314162754119338861e-02
2.839999999999999858e+00 2.693259122508509778e-04 1.418071247596038899e-02 1.472267218258180646e-02 1.724204610495944090e-02 2.044685808494578483e-02 2.127981798778142211e-02 2.445262807289180426e-02 2.952242604801367035e-02 3.009559085834432463e-02 3.317196609630574528e-02
2.850000000000000089e+00 2.160824425704231352e-04 1.412673461504516947e-02 1.467040152606414669e-02 1.721137781040356016e-02 2.038941424430339155e-02 2.124278656527688394e-02 2.444054150159408537e-02 2.949572914601939627e-02 3.007674295503120349e-02 3.319934808883189675e-02
2.859999999999999876e+00 1.731319835769603904e-04 1.408315871158133566e-02 1.462847789439487151e-02 1.718673736032563099e-02 2.034298518117454158e-02 2.121317570679009251e-02 2.443090660212857840e-02 2.947416584943758980e-02 3.006156623375935352e-02 3.321898244894224556e-02
2.870000000000000107e+00 1.407126094890039482e-04 1.405024667571511121e-02 1.459697260491240982e-02 1.716819495829197129e-02 2.030789364244605169e-02 2.119097336591886649e-02 2.442369930763741218e-02 2.945787890203046058e-02 3.005012717749236742e-02 3.323231984531359318e-02
2.879999999999999893e+00 1.081168941912226601e-04 1.401713710629988799e-02 1.456541357300618691e-02 1.714959908238230038e-02 2.027257561551402271e-02 2.116877430442492061e-02 2.441650737133889415e-02 2.944149760753522749e-02 3.003864033172309184e-02 3.324442802310115935e-02
2.890000000000000124e+00 8.628875576648112008e-05 1.399495420770479996e-02 1.454434429188203488e-02 1.713717198938742928e-02 2.024890649664345607e-02 2.115397603881039729e-02 2.441172091472457173e-02 2.943052594081332907e-02 3.003095618088975211e-02 3.325180237450973270e-02
2.899999999999999911e+00 5.340051606208266510e-05 1.396151494284412174e-02 1.451269535096587175e-02 1.711848636742553317e-02 2.021322020313955081e-02 2.113177928929104235e-02 2.440455293795276356e-02 2.941399456618284600e-02 3.001939102583231489e-02 3.326179882700769364e-02
2.910000000000000142e+00 4.239891998366963129e-05 1.395032452034584113e-02 1.450213366881517030e-02 1.711224578475578975e-02 2.020127667311894665e-02 2.112438035202855030e-02 2.440216662621557189e-02 2.940846486068055682e-02 3.001552568445875480e-02 3.326484394878770345e-02
2.919999999999999929e+00 2.033759264003627025e-05 1.392787764558629966e-02 1.448099220150544583e-02 1.709974648256322102e-02 2.017731835127528975e-02 2.110958216799461301e-02 2.439739836172159435e-02 2.939737724039313480e-02 3.000777970555974783e-02 3.327050007602384146e-02
2.930000000000000160e+00 9.277908011164605692e-06 1.391662118567343377e-02 1.447041239818744676e-02 1.709348773735841834e-02 2.016530385152088406e-02 2.110218283191287944e-02 2.439501635560143572e-02 2.939181954131063826e-02 3.000389911449571900e-02 3.327311017222168987e-02
2.939999999999999947e+00 -1.801093064531222470e-06 1.390534270651843513e-02 1.445982653534291958e-02 1.708722291164207346e-02 2.015326598575738898e-02 2.109478327531445416e-02 2.439263573100141844e-02 2.938625272432368249e-02 3.000001348669912790e-02 3.327557448684341501e-02
2.950000000000000178e+00 -1.801093064531222470e-06 1.390534270651843513e-02 1.445982653534291958e-02 1.708722291164207346e-02 2.015326598575738898e-02 2.109478327531445416e-02 2.439263573100141844e-02 2.938625272432368249e-02 3.000001348669912790e-02 3.327557448684341501e-02
2.959999999999999964e+00 -1.289938694005995909e-05 1.389404220546285908e-02 1.444923460285046576e-02 1.708095199182314144e-02 2.014120489759381807e-02 2.108738345599885794e-02 2.439025646152540722e-02 2.938067689399136151e-02 2.999612284569155504e-02 3.327789277049768291e-02
2.970000000000000195e+00 -1.289938694005995909e-05 1.389404220546285908e-02 1.444923460285046576e-02 1.708095199182314144e-02 2.014120489759381807e-02 2.108738345599885794e-02 2.439025646152540722e-02 2.938067689399136151e-02 2.999612284569155504e-02 3.327789277049768291e-02
2.979999999999999982e+00 -1.289938694005995909e-05 1.389404220546285908e-02 1.444923460285046576e-02 1.708095199182314144e-02 2.014120489759381807e-02 2.108738345599885794e-02 2.439025646152540722e-02 2.938067689399136151e-02 2.999612284569155504e-02 3.327789277049768291e-02
2.990000000000000213e+00 -1.289938694005995909e-05 1.389404220546285908e-02 1.444923460285046576e-02 1.708095199182314144e-02 2.014120489759381807e-02 2.108738345599885794e-02 2.439025646152540722e-02 2.938067689399136151e-02 2.999612284569155504e-02 3.327789277049768291e-02
3.000000000000000000e+00 -1.289938694005995909e-05 1.389404220546285908e-02 1.444923460285046576e-02 1.708095199182314144e-02 2.014120489759381807e-02 2.108738345599885794e-02 2.439025646152540722e-02 2.938067689399136151e-02 2.999612284569155504e-02 3.327789277049768291e-02
3.009999999999999787e+00 -1.289938694005995909e-05 1.389404220546285908e-02 1.444923460285046576e-02 1.708095199182314144e-02 2.014120489759381807e-02 2.108738345599885794e-02 2.439025646152540722e-02 2.938067689399136151e-02 2.999612284569155504e-02 3.327789277049768291e-02
3.020000000000000018e+00 -1.289938694005995909e-05 1.389404220546285908e-02 1.444923460285046576e-02 1.708095199182314144e-02 2.014120489759381807e-02 2.108738345599885794e-02 2.439025646152540722e-02 2.938067689399136151e-02 2.999612284569155504e-02 3.327789277049768291e-02
3.029999999999999805e+00 -1.289938694005995909e-05 1.389404220546285908e-02 1.444923460285046576e-02 1.708095199182314144e-02 2.014120489759381807e-02 2.108738345599885794e-02 2.439025646152540722e-02 2.938067689399136151e-02 2.999612284569155504e-02 3.327789277049768291e-02
3.040000000000000036e+00 -1.289938694005995909e-05 1.389404220546285908e-02 1.444923460285046576e-02 1.708095199182314144e-02 2.014120489759381807e-02 2.108738345599885794e-02 2.439025646152540722e-02 2.938067689399136151e-02 2.999612284569155504e-02 3.327789277049768291e-02
3.049999999999999822e+00 -2.204477818246379891e-06 1.390254166018306536e-02 1.445762162392453740e-02 1.708729380790962107e-02 2.014378547955535462e-02 2.108685876849575314e-02 2.439920114814046054e-02 2.938329823877572702e-02 2.999821014306890132e-02 3.327831821185667921e-02
3.060000000000000053e+00 -2.204477818246379891e-06 1.390254166018306536e-02 1.445762162392453740e-02 1.708729380790962107e-02 2.014378547955535462e-02 2.108685876849575314e-02 2.439920114814046054e-02 2.938329823877572702e-02 2.999821014306890132e-02 3.327831821185667921e-02
3.069999999999999840e+00 8.474623977092889213e-06 1.391102986093426148e-02 1.446599682430329582e-02 1.709361514190451195e-02 2.014635104207853494e-02 2.108633378938642305e-02 2.440814919318873288e-02 2.938591496821975693e-02 3.000029350126293473e-02 3.327868608900556857e-02
3.080000000000000071e+00 1.913789656367218385e-05 1.391950680206893894e-02 1.447436019764376282e-02 1.709991598449951689e-02 2.014890165559012417e-02 2.108580851204019252e-02 2.441710052422451510e-02 2.938852707148789309e-02 3.000237291137780593e-02 3.327899640969499140e-02
3.089999999999999858e+00 4.041685992536766934e-05 1.393642688245288162e-02 1.449105144008907241e-02 1.711245615661724853e-02 2.015395831615028610e-02 2.108475703444793320e-02 2.443501275508369597e-02 2.939373735603224846e-02 3.000651985017520340e-02 3.327944447690128066e-02
3.100000000000000089e+00 5.103250560612535572e-05 1.394487001020226422e-02 1.449937929690583299e-02 1.711869546738073802e-02 2.015646450373142010e-02 2.108423082001179699e-02 2.444397351058399948e-02 2.939633551539700893e-02 3.000858736063748144e-02 3.327958230362595970e-02
3.109999999999999876e+00 8.278382337441317546e-05 1.397013167541790064e-02 1.452429173780356297e-02 1.713729018703725321e-02 2.016389533840757739e-02 2.108265018634242552e-02 2.447087347466712567e-02 2.940410193054542737e-02 3.001476594593221678e-02 3.327965171212439455e-02
3.120000000000000107e+00 1.038714569342198810e-04 1.398691629680130430e-02 1.454084069714200490e-02 1.714958389779120199e-02 2.016877682339856051e-02 2.108159469599694275e-02 2.448882081559590820e-02 2.940925604471788038e-02 3.001886495550856043e-02 3.327941214820138299e-02
3.129999999999999893e+00 1.353825794376109829e-04 1.401200838207460400e-02 1.456557501420957176e-02 1.716787013004813719e-02 2.017599184644491145e-02 2.108000870150533723e-02 2.451576144757399572e-02 2.941695175061566012e-02 3.002498321346717611e-02 3.327862641114576192e-02
3.140000000000000124e+00 1.667487562916457745e-04 1.403699851504701911e-02 1.459020224169943480e-02 1.718597094995354124e-02 2.018307990492202927e-02 2.107841919976592704e-02 2.454272392182276288e-02 2.942460463064220863e-02 3.003106494004412555e-02 3.327733268554240037e-02
3.149999999999999911e+00 2.083437756391877459e-04 1.407015983629316715e-02 1.462287168338977268e-02 1.720981655643305172e-02 2.019233641011427757e-02 2.107629401050071724e-02 2.457870457446940590e-02 2.943474132903254464e-02 3.003911664463958936e-02 3.327482641909090821e-02
3.160000000000000142e+00 2.599713652100917776e-04 1.411135567743148495e-02 1.466343978110046416e-02 1.723915864355739236e-02 2.020360113737867946e-02 2.107362731290181312e-02 2.462372341629762498e-02 2.944730327686258253e-02 3.004908839357782815e-02 3.327045915392989189e-02
3.169999999999999929e+00 3.111893672735523012e-04 1.415226663187317199e-02 1.470370862978571946e-02 1.726798322813762748e-02 2.021453405124889677e-02 2.107094817936392903e-02 2.466878198816752077e-02 2.945974286329208075e-02 3.005895582990301268e-02 3.326475339927387892e-02
3.180000000000000160e+00 3.619948594227187315e-04 1.419289200406740475e-02 1.474367749498449627e-02 1.729628937593985505e-02 2.022514374421991584e-02 2.106825538849849827e-02 2.471387173622686950e-02 2.947205864354101104e-02 3.006871775312329811e-02 3.325775071853104281e-02
3.189999999999999947e+00 4.224128043410046562e-04 1.424126450948587017e-02 1.479124312730440566e-02 1.732957119517297695e-02 2.023746069847166124e-02 2.106500422195789132e-02 2.476800870435607455e-02 2.948667209752550700e-02 3.008029107792346835e-02 3.324770236031715509e-02
3.200000000000000178e+00 4.921374990498628707e-04 1.429717650034950140e-02 1.484618739343637923e-02 1.736745302412595268e-02 2.025127704132175660e-02 2.106118099790644377e-02 2.483119071406708622e-02 2.950348972802250766e-02 3.009359623263477973e-02 3.323382611741421133e-02
3.209999999999999964e+00 5.610328561690920484e-04 1.435252391486973970e-02 1.490053857674357961e-02 1.740431323852470111e-02 2.026451888542548860e-02 2.105732173070424401e-02 2.489437532037647172e-02 2.952005423540413412e-02 3.010668594200668208e-02 3.321778016391824934e-02
3.220000000000000195e+00 6.387444048432500783e-04 1.441508441313007691e-02 1.496192547444148181e-02 1.744518621254537508e-02 2.027897719707669535e-02 2.105286219649930846e-02 2.496656135523585979e-02 2.953866978738638877e-02 3.012137740288059126e-02 3.319699695380555482e-02
3.229999999999999982e+00 7.153497961279843900e-04 1.447690235817761933e-02 1.502253226654999378e-02 1.748472094899126972e-02 2.029274572939973598e-02 2.104834511840503533e-02 2.503869015990597968e-02 2.955694292182258973e-02 3.013577782002386032e-02 3.317384786899188476e-02
3.240000000000000213e+00 8.001933063304323074e-04 1.454555660161761452e-02 1.508977885483653823e-02 1.752759651181758430e-02 2.030744870981590275e-02 2.104318788613509378e-02 2.511972791803396970e-02 2.957708286302144010e-02 3.015162389256965947e-02 3.314529055066982310e-02
3.250000000000000000e+00 8.927821659737843630e-04 1.462072824157042289e-02 1.516333011009502775e-02 1.757324730261105444e-02 2.032285640571786581e-02 2.103735538780314093e-02 2.520958642339762509e-02 2.959893133468254056e-02 3.016878171562867306e-02 3.311084437906236522e-02
3.259999999999999787e+00 9.835773028000181512e-04 1.469472560161297868e-02 1.523564743637561940e-02 1.761680587788928137e-02 2.033733635823820052e-02 2.103140679744523039e-02 2.529919675231844661e-02 2.962021005594960010e-02 3.018545690699661957e-02 3.307397291373196518e-02
3.270000000000000018e+00 1.081351059570923642e-03 1.477476037437936568e-02 1.531376481044350625e-02 1.766230787506561234e-02 2.035224833920137866e-02 2.102472088645955875e-02 2.539741602531431219e-02 2.964294264400573614e-02 3.020322960804853671e-02 3.303110372094547609e-02
3.279999999999999805e+00 1.185465976093492404e-03 1.486043578754510028e-02 1.539726501700676431e-02 1.770907314230495480e-02 2.036736283872006906e-02 2.101725015889948853e-02 2.550406389955098274e-02 2.966691581057351312e-02 3.022192082219684814e-02 3.298213382317436576e-02
3.290000000000000036e+00 1.286881487287970961e-03 1.494439666777899224e-02 1.547896282985532397e-02 1.775285526859183075e-02 2.038132813610742111e-02 2.100959302757770403e-02 2.561010536054709671e-02 2.969000361109857059e-02 3.023986653056776747e-02 3.293140354348874504e-02
3.299999999999999822e+00 1.393652754341685469e-03 1.503340991579926733e-02 1.556542434572797708e-02 1.779694431444996811e-02 2.039520567126106368e-02 2.100109476960196689e-02 2.572420386168010678e-02 2.971398768888692393e-02 3.025844479913577384e-02 3.287500896002813061e-02
3.310000000000000053e+00 1.497151964493930202e-03 1.512039101496730729e-02 1.564974857918898996e-02 1.783759272080440508e-02 2.040780583824588351e-02 2.099240600226258066e-02 2.583739501478848552e-02 2.973687169730955884e-02 3.027610239898875441e-02 3.281761427091880318e-02
3.319999999999999840e+00 1.604891434642807639e-03 1.521177882121737754e-02 1.573815624501530286e-02 1.787757133615875196e-02 2.041994205375276608e-02 2.098287905618587135e-02 2.595817152581364126e-02 2.976024809825935508e-02 3.029406118715433777e-02 3.275516933806831010e-02
3.330000000000000071e+00 1.715969679045900587e-03 1.530705217930588072e-02 1.583009805440278861e-02 1.791611222530747893e-02 2.043124326818036851e-02 2.097255693623541542e-02 2.608616301801923790e-02 3.268801116693535042e-02 2.978378852773354984e-02 3.031205298496435219e-02
3.339999999999999858e+00 1.822460513478674649e-03 1.539957794792049667e-02 1.591914697480350735e-02 1.795030959683364263e-02 2.096224014806193081e-02 2.044066983674863378e-02 2.621257129300039526e-02 2.980571959623186037e-02 3.032871583379234681e-02 3.262101234868267779e-02
3.350000000000000089e+00 1.924282625251975010e-03 1.548934185078348208e-02 1.600528657113880343e-02 1.798028006409316260e-02 2.095209733095481849e-02 2.044804181187538650e-02 2.633727955179480246e-02 2.982598713903801199e-02 3.034401282547170842e-02 3.255452048096196122e-02
3.359999999999999876e+00 2.027656493762237336e-03 1.558203016508332393e-02 1.609394384495165323e-02 1.800773945394271852e-02 2.094170887983235266e-02 2.045336522547243005e-02 2.646830556305344168e-02 2.984570981809805609e-02 3.035878258306742503e-02 3.248446981863924860e-02
3.370000000000000107e+00 2.131463774105389706e-03 1.567703267536548276e-02 1.618447341091984112e-02 1.803201282233548794e-02 2.093149085124997033e-02 2.045574544584501803e-02 2.660512879305710135e-02 2.986444527553519176e-02 3.037267664805975986e-02 3.241132919685980884e-02
3.379999999999999893e+00 2.228950941385255281e-03 1.576843214974555860e-02 1.627120062039798948e-02 1.805146822395932785e-02 2.092250682736032305e-02 2.045425854924306022e-02 2.673935351229400625e-02 2.988081093803545210e-02 3.038466469077876972e-02 3.233977630041712237e-02
3.390000000000000124e+00 2.325162833146193504e-03 1.586126013153282138e-02 1.635886004093115367e-02 1.806710098297471465e-02 2.091476965705484081e-02 2.044789494304682237e-02 2.687849927996412841e-02 2.989546075838240072e-02 3.039522031777456418e-02 3.226598652789840899e-02
3.399999999999999911e+00 2.409298903637093793e-03 1.594518328191847981e-02 1.643768860991604019e-02 1.807745781891020517e-02 2.043687101485577515e-02 2.090947188080272134e-02 2.700697840628626251e-02 2.990667522799660138e-02 3.040311322372126271e-02 3.219835033733060847e-02
3.410000000000000142e+00 2.495469886841942490e-03 1.603464912424361344e-02 1.652121077652236175e-02 1.808431763864199945e-02 2.041834704503817793e-02 2.090609121347962451e-02 2.714705151671362518e-02 3.212531776246833892e-02 2.991608449058193175e-02 3.040947772265485682e-02
3.419999999999999929e+00 2.569332898116740392e-03 1.611516827200347793e-02 1.659585164871879223e-02 1.808657326864986439e-02 2.039452596922834010e-02 2.090537652128107021e-02 2.727618468779711980e-02 3.205880057387794357e-02 2.992184731598176300e-02 3.041304429928867736e-02
3.430000000000000160e+00 2.638975933414583041e-03 1.619566433572729516e-02 1.666987765704534136e-02 1.808485662406670441e-02 2.036272424380314652e-02 2.090703798463272589e-02 2.740857285759766560e-02 3.199159757092115419e-02 2.992448475329959404e-02 3.041412817828096499e-02
3.439999999999999947e+00 2.699957857964207283e-03 1.627151919915102024e-02 1.673898702836030053e-02 1.807931651086507746e-02 2.032422406289415701e-02 2.091078522141682008e-02 2.753677338097055421e-02 3.192768564531020536e-02 2.992346210304489690e-02 3.041237023363253800e-02
3.450000000000000178e+00 2.754678340196431777e-03 1.634632649238810034e-02 1.680639469071357889e-02 1.806976992148402392e-02 2.027672840429909848e-02 2.091643199855235460e-02 2.766700397549533286e-02 3.186420624961122661e-02 2.991829854136898378e-02 3.040734319518186707e-02
3.459999999999999964e+00 2.797569408119063034e-03 1.641258094774315085e-02 1.686533645702800038e-02 1.805754590512832769e-02 2.022527371072772168e-02 2.092286622493522499e-02 2.778604218090142269e-02 3.180776035271844215e-02 2.990938880272246345e-02 3.039944059624025488e-02
3.470000000000000195e+00 2.833057824058337563e-03 1.647723039049068389e-02 1.692199548577840232e-02 1.804173034004659740e-02 2.016473208744659629e-02 2.093021234172136313e-02 2.790618266118836260e-02 3.175270909548691400e-02 2.989567239487693831e-02 3.038770498432555658e-02
3.479999999999999982e+00 2.858564327115275042e-03 1.653663001346548575e-02 1.697311498882877329e-02 1.802323837895276892e-02 2.009789699271931698e-02 2.093764532546271359e-02 2.802075876802764126e-02 3.170248060314315164e-02 2.987739211272846113e-02 3.037232857212452536e-02
3.490000000000000213e+00 2.874030908154929370e-03 1.659075195248978576e-02 1.701868512707370440e-02 1.800238309642130524e-02 2.002496655885947774e-02 2.094473292539468512e-02 2.812946607508848285e-02 3.165745780603943654e-02 2.985444542526142012e-02 3.035316982754961840e-02
3.500000000000000000e+00 2.879417932038641579e-03 1.663956806597225238e-02 1.705870497862751675e-02 1.797943265050939640e-02 1.994608717033279771e-02 2.095111941286168650e-02 2.823196835775854466e-02 2.982674778266563437e-02 3.033009127610841044e-02 3.161804575410236129e-02
3.509999999999999787e+00 2.874704735913592712e-03 1.668304995173226085e-02 1.709318459794080536e-02 1.795460661156124751e-02 1.986136195043654643e-02 2.095651851523598619e-02 2.832790007994703818e-02 3.158465475802928885e-02 2.979423609572901671e-02 3.030296957520949019e-02
3.520000000000000018e+00 2.859890031058406196e-03 1.672116902967662674e-02 1.712214706589662572e-02 1.792807290200736786e-02 1.977086014577116024e-02 2.096070489188063199e-02 2.841687277329469144e-02 3.155767719612728728e-02 2.975687203038099651e-02 3.027170742997300351e-02
3.529999999999999805e+00 2.834992097975872361e-03 1.675389669198158044e-02 1.714563024868767660e-02 1.789994548586622616e-02 1.967462578457582559e-02 2.096350593769931436e-02 2.849848577878675779e-02 3.153745948420631079e-02 2.971464497462336651e-02 3.023624560608244305e-02
3.540000000000000036e+00 2.800048764090682946e-03 1.678120451512833330e-02 1.716368787656033859e-02 1.787028307845112823e-02 1.957268510500307160e-02 2.096479455690202984e-02 2.857234127981482519e-02 3.152427161317406662e-02 2.966757459857762014e-02 3.019657286399964752e-02
3.549999999999999822e+00 2.757599868809353788e-03 1.680210132909030346e-02 1.717588035577480299e-02 1.784068587313207901e-02 1.947056942791051612e-02 2.096453755555655399e-02 2.863497521589905212e-02 3.151840496841314121e-02 2.961841872209375337e-02 3.015502163470579200e-02
3.560000000000000053e+00 2.703249523043633161e-03 1.681876062519392298e-02 1.718357095960382566e-02 1.780799199004636305e-02 1.935753780873826838e-02 2.096265581867949243e-02 2.869265763295170482e-02 3.151927481474419562e-02 2.956208528839851177e-02 3.010731030895243132e-02
3.569999999999999840e+00 2.642516307361613293e-03 1.682949280628402711e-02 1.718607435113558499e-02 1.777538441526664917e-02 1.924489926676625079e-02 2.095931509820220251e-02 2.873936956105345095e-02 3.152669098845262835e-02 2.950431671500409331e-02 3.005834088877448393e-02
3.580000000000000071e+00 2.573012080421327973e-03 1.683523916778747326e-02 1.718398369771693621e-02 1.774114767121354186e-02 1.912714460037018629e-02 2.095446144006146358e-02 2.877801702372195097e-02 3.154028758729425508e-02 2.944254606345006117e-02 3.000598614997423627e-02
3.589999999999999858e+00 2.499172949555762604e-03 1.901087958402622111e-02 1.683606463450314922e-02 1.717783916441426723e-02 1.770707677160097970e-02 2.094848512401113402e-02 3.155852876702569532e-02 2.880707875073023477e-02 2.938049623255281628e-02 2.995343814293520771e-02
3.600000000000000089e+00 2.412909515935729877e-03 1.888320616438383254e-02 1.683204053740205292e-02 1.716702603171193359e-02 1.766922571659410718e-02 2.094075638370376108e-02 3.158295194713173909e-02 2.882970687136695784e-02 2.931149367050945101e-02 2.989506438792809487e-02
3.609999999999999876e+00 2.328587013630119187e-03 1.876469071679957509e-02 1.682416050004563110e-02 1.715362623407139936e-02 1.763357159806914695e-02 2.093264484801269504e-02 3.160879381490644402e-02 2.884288868620043036e-02 2.924695196347990023e-02 2.984049314023742849e-02
3.620000000000000107e+00 2.232071784249808292e-03 1.863483962934204749e-02 1.681139141790131963e-02 1.759382770302604648e-02 1.713562469907804753e-02 2.092287622797100663e-02 3.163964777324043687e-02 2.884945844390551448e-02 2.917610179773087037e-02 2.978050769039873244e-02
3.629999999999999893e+00 2.134200717155506147e-03 1.850813957975799839e-02 1.679513080456847968e-02 1.755427176210035828e-02 1.711501365885293238e-02 2.091259088661776705e-02 3.167145791459742565e-02 2.884840862219879842e-02 2.910736982179048388e-02 2.972197259102067612e-02
3.640000000000000124e+00 2.029919189344787499e-03 1.837757714327469677e-02 1.677476411323352429e-02 1.751262062035668574e-02 1.709085652994059290e-02 2.090133636517299207e-02 3.170520066266310083e-02 2.883959896365693998e-02 2.903787987885324620e-02 2.966181416914357230e-02
3.649999999999999911e+00 1.926021608156082117e-03 1.825127669132122973e-02 1.675181671272514897e-02 1.747138656514552954e-02 1.706481317343088236e-02 2.088991610700043425e-02 3.173810985373331367e-02 2.960390244277381899e-02 2.882262200087933393e-02 2.897365301139757238e-02
3.660000000000000142e+00 1.823645820103321664e-03 1.812999853162163000e-02 1.672694556256759321e-02 1.743082743846513169e-02 1.703739633951604701e-02 2.087853263410090546e-02 3.176943933153889010e-02 2.954864322025250664e-02 2.879604973334716836e-02 2.891771215242644119e-02
3.669999999999999929e+00 1.716546557982074825e-03 1.800613749462183846e-02 1.669878885523710943e-02 1.738829478800832037e-02 1.700696092818351074e-02 2.086654475153077587e-02 3.180072465533646808e-02 2.949261573797101743e-02 2.875531364598574169e-02 2.886996326296429813e-02
3.680000000000000160e+00 1.604811685773006999e-03 1.787999471598313017e-02 1.666730112600143393e-02 1.734359350030095434e-02 1.697336054179933093e-02 2.085400398071573028e-02 3.183147036349103648e-02 2.870025790647276823e-02 2.883075417179407213e-02 2.943599224575250972e-02
3.689999999999999947e+00 1.496422236500510004e-03 1.663485508422183831e-02 1.776063635724602074e-02 1.729962192209567526e-02 1.693898127877659782e-02 2.084184712547085608e-02 3.185924746825762738e-02 2.863997292988208071e-02 2.879800246605363628e-02 2.938276398954460522e-02
3.700000000000000178e+00 1.392293035878741560e-03 1.660202689326897851e-02 1.764900766136056828e-02 1.725639863529026402e-02 1.690428004822257940e-02 2.083020697328673634e-02 3.188389767506547706e-02 2.857940363552215896e-02 2.876793133633121641e-02 2.933314314942032583e-02
3.709999999999999964e+00 1.284871825627109795e-03 1.656653035627609835e-02 1.753760742698673436e-02 1.721008044632908393e-02 1.686671260365545100e-02 2.081826458370279395e-02 3.190713845799864751e-02 2.851600431332406566e-02 2.873670365790051071e-02 2.928345787569964012e-02
3.720000000000000195e+00 1.182843517298936588e-03 1.653131850254446408e-02 1.743650497605561331e-02 1.716328781577333359e-02 1.682928676474593557e-02 2.080700339809833654e-02 3.192709099127581662e-02 2.845567822165279495e-02 2.870622877414388471e-02 2.923763873967974089e-02
3.729999999999999982e+00 1.078108176355408940e-03 1.649365994923371326e-02 1.733961549377803849e-02 1.711037351336709700e-02 1.678897140077068376e-02 2.079554305393039454e-02 3.194538172284380750e-02 2.839399751839128544e-02 2.867387292047106351e-02 2.919195186575789663e-02
3.740000000000000213e+00 9.797630182390194842e-04 1.645687630470280688e-02 1.725779981502766416e-02 1.705356230247018906e-02 1.674918729615621632e-02 2.078488657966326078e-02 2.833646369976929383e-02 2.864243192409379746e-02 2.915025662742551371e-02 3.196051546308050634e-02
3.750000000000000000e+00 8.884494134135721786e-04 1.642143270835558222e-02 1.719191662135588494e-02 1.699276699509973815e-02 1.671034134805947022e-02 2.077509186867633820e-02 2.828344299814502041e-02 2.861231948154432242e-02 2.911255173975597910e-02 3.197279186780296878e-02
3.759999999999999787e+00 7.953459448441912039e-04 1.638392039870726485e-02 1.666849301313700835e-02 1.692315542479483695e-02 1.713481634280969099e-02 2.076521156666437384e-02 2.822981125863895796e-02 2.858073234790265219e-02 2.907507208077233715e-02 3.198355275333086833e-02
3.770000000000000018e+00 7.100449419377998471e-04 1.634820641275970890e-02 1.662770892192118669e-02 1.685495262356681220e-02 1.708967080877868763e-02 2.075625898474105918e-02 2.818106657578097612e-02 2.855104393018617279e-02 2.904155479976575083e-02 3.199186491711072944e-02
3.779999999999999805e+00 6.330391459585053273e-04 1.631471191041297328e-02 1.658837176911387434e-02 1.679215273299500960e-02 1.705305361249571938e-02 2.074826254994298347e-02 2.813738830682864858e-02 2.852366104962304402e-02 2.901194384150138431e-02 3.199810977177186544e-02
3.790000000000000036e+00 5.549346172278329546e-04 1.627932699538338357e-02 1.654543407253775134e-02 1.672934255096752282e-02 1.701863703835590144e-02 2.074023783633992604e-02 2.809340306776139662e-02 2.849535697339002777e-02 2.898251062681121357e-02 3.200323698090846297e-02
3.799999999999999822e+00 4.857026541928109449e-04 1.624655460580649163e-02 1.650435481438353516e-02 1.667579110256754010e-02 1.698971975900451584e-02 2.073319897280269733e-02 2.805467922250753574e-02 2.846984894032696806e-02 2.895690442991175409e-02 3.200677834685353162e-02
3.810000000000000053e+00 4.156491584752341063e-04 1.621177215898294763e-02 1.645970190882589668e-02 1.662454543262423257e-02 1.696154064510668052e-02 2.072614924139885503e-02 2.801574674907814436e-02 2.844366319136596918e-02 2.893143590588396694e-02 3.200941518578247214e-02
3.819999999999999840e+00 3.549563457098132827e-04 1.618005032395840315e-02 1.641870653652295273e-02 1.658283107621791666e-02 1.693778076644425132e-02 2.072010167285986970e-02 2.798221834148192227e-02 2.842069107319434781e-02 2.890971368672075326e-02 3.201094079191715847e-02
3.830000000000000071e+00 3.039271798800663059e-04 1.615202449107449797e-02 1.638296494317309157e-02 1.654962129940800580e-02 1.691816760003765630e-02 2.071506085969525984e-02 2.795417179367144789e-02 2.840118440911258008e-02 2.889168618566062899e-02 3.201168589558732458e-02
3.839999999999999858e+00 2.524907794176641613e-04 1.612231969244417099e-02 1.634623566564633382e-02 1.651766198078320064e-02 1.689866792757184835e-02 2.071002081509951825e-02 2.792603254993986789e-02 2.838135489299341285e-02 2.887372434998161999e-02 3.201194663865559314e-02
3.850000000000000089e+00 2.006504234943579882e-04 1.609070073815207710e-02 1.630901948278759908e-02 1.648672781184691224e-02 1.687923973580540693e-02 2.070498323077431951e-02 2.789780408589295768e-02 2.836120978211061766e-02 2.885582599283793848e-02 3.201171805439494839e-02
3.859999999999999876e+00 1.588894852052785190e-04 1.606387308494632363e-02 1.627923613568690864e-02 1.646255487418606112e-02 1.686372537339246927e-02 2.070095605298369681e-02 2.787515933463360907e-02 2.834487152808938190e-02 2.884155133365746970e-02 3.201117991240996080e-02
3.870000000000000107e+00 1.274014928085808308e-04 1.604279108148844862e-02 1.625704722250856729e-02 1.644468223856864961e-02 1.685209615847284986e-02 2.069793790613844164e-02 2.785814071369646303e-02 2.833249084344396929e-02 2.883087009895982447e-02 3.201056775109708402e-02
3.879999999999999893e+00 9.577088854078858024e-05 1.602084861433608273e-02 1.623507827243581003e-02 1.642697968054248128e-02 1.684046639439245457e-02 2.069492206418720170e-02 2.784109280905689224e-02 2.832000320341271360e-02 2.882020938128032617e-02 3.200977599727035383e-02
3.890000000000000124e+00 7.460493437712335514e-05 1.600573163578021887e-02 1.622058746804175278e-02 1.641525245307857289e-02 1.683271043776878029e-02 2.069291295388297341e-02 2.782971160425443125e-02 2.831161954443199222e-02 2.881311330606625351e-02 3.200914805535747670e-02
3.899999999999999911e+00 4.273819270901465611e-05 1.598231619475887905e-02 1.619912087074049795e-02 1.639774660460125572e-02 1.682106893418862381e-02 2.068990171816712312e-02 2.781261638750253534e-02 2.829895750245459835e-02 2.880248528703013497e-02 3.200805553567885597e-02
3.910000000000000142e+00 3.208463218131575270e-05 1.597431387676692335e-02 1.619204248980079044e-02 1.639192916531722818e-02 1.681718578113225449e-02 2.068889867094875559e-02 2.780691183661192570e-02 2.829471400160049610e-02 2.879894680083142089e-02 3.200765111931849760e-02
3.919999999999999929e+00 1.073069507961819690e-05 1.595801577345802233e-02 1.617800656581682567e-02 1.638031448219748332e-02 1.680941460179559768e-02 2.068689369816480161e-02 2.779549366091091725e-02 2.828619316274860740e-02 2.879187594782211049e-02 3.200678181049016607e-02
3.930000000000000160e+00 3.036993602633329422e-08 1.594972132712894203e-02 1.617104995398282313e-02 1.637451523122341462e-02 1.680552629185223454e-02 2.068589179732444744e-02 2.778978008377638864e-02 2.828191595637999031e-02 2.878834352658360407e-02 3.200631688415234849e-02
3.939999999999999947e+00 -1.068549244437693276e-05 1.594133110007304316e-02 1.616413451786331834e-02 1.636872011786346531e-02 1.680163598573941597e-02 2.068489030319737784e-02 2.778406354525142161e-02 2.827762764662978753e-02 2.878481307219702204e-02 3.200583175557175641e-02
3.950000000000000178e+00 -1.068549244437693276e-05 1.594133110007304316e-02 1.616413451786331834e-02 1.636872011786346531e-02 1.680163598573941597e-02 2.068489030319737784e-02 2.778406354525142161e-02 2.827762764662978753e-02 2.878481307219702204e-02 3.200583175557175641e-02
3.959999999999999964e+00 -2.141686615502518147e-05 1.593284613425537816e-02 1.615726022153816596e-02 1.636292825879321136e-02 1.679774355127975141e-02 2.068388922815522432e-02 2.777834406881497104e-02 2.827332829966243410e-02 2.878128455688822723e-02 3.200532640997195283e-02
3.970000000000000195e+00 -2.141686615502518147e-05 1.593284613425537816e-02 1.615726022153816596e-02 1.636292825879321136e-02 1.679774355127975141e-02 2.068388922815522432e-02 2.777834406881497104e-02 2.827332829966243410e-02 2.878128455688822723e-02 3.200532640997195283e-02
3.979999999999999982e+00 -2.141686615502518147e-05 1.593284613425537816e-02 1.615726022153816596e-02 1.636292825879321136e-02 1.679774355127975141e-02 2.068388922815522432e-02 2.777834406881497104e-02 2.827332829966243410e-02 2.878128455688822723e-02 3.200532640997195283e-02
3.990000000000000213e+00 -2.141686615502518147e-05 1.593284613425537816e-02 1.615726022153816596e-02 1.636292825879321136e-02 1.679774355127975141e-02 2.068388922815522432e-02 2.777834406881497104e-02 2.827332829966243410e-02 2.878128455688822723e-02 3.200532640997195283e-02
4.000000000000000000e+00 -2.141686615502518147e-05 1.593284613425537816e-02 1.615726022153816596e-02 1.636292825879321136e-02 1.679774355127975141e-02 2.068388922815522432e-02 2.777834406881497104e-02 2.827332829966243410e-02 2.878128455688822723e-02 3.200532640997195283e-02
4.009999999999999787e+00 -2.141686615502518147e-05 1.593284613425537816e-02 1.615726022153816596e-02 1.636292825879321136e-02 1.679774355127975141e-02 2.068388922815522432e-02 2.777834406881497104e-02 2.827332829966243410e-02 2.878128455688822723e-02 3.200532640997195283e-02
4.019999999999999574e+00 -2.141686615502518147e-05 1.593284613425537816e-02 1.615726022153816596e-02 1.636292825879321136e-02 1.679774355127975141e-02 2.068388922815522432e-02 2.777834406881497104e-02 2.827332829966243410e-02 2.878128455688822723e-02 3.200532640997195283e-02
4.030000000000000249e+00 -2.141686615502518147e-05 1.593284613425537816e-02 1.615726022153816596e-02 1.636292825879321136e-02 1.679774355127975141e-02 2.068388922815522432e-02 2.777834406881497104e-02 2.827332829966243410e-02 2.878128455688822723e-02 3.200532640997195283e-02
4.040000000000000036e+00 -2.141686615502518147e-05 1.593284613425537816e-02 1.615726022153816596e-02 1.636292825879321136e-02 1.679774355127975141e-02 2.068388922815522432e-02 2.777834406881497104e-02 2.827332829966243410e-02 2.878128455688822723e-02 3.200532640997195283e-02
4.049999999999999822e+00 -8.194960956543003735e-06 1.594321956284478620e-02 1.616444319350244033e-02 1.636967401195673841e-02 1.680342625697542683e-02 2.068627402150631511e-02 2.778619694504380622e-02 2.828120685484363656e-02 2.878696123289377698e-02 3.200821764204225817e-02
4.059999999999999609e+00 -8.194960956543003735e-06 1.594321956284478620e-02 1.616444319350244033e-02 1.636967401195673841e-02 1.680342625697542683e-02 2.068627402150631511e-02 2.778619694504380622e-02 2.828120685484363656e-02 2.878696123289377698e-02 3.200821764204225817e-02
4.070000000000000284e+00 5.008429622187305528e-06 1.595352972648708678e-02 1.617161688341743619e-02 1.637643252099285282e-02 1.680911043486923301e-02 2.068865974988610273e-02 2.779404119242828014e-02 2.828907698277290106e-02 2.879264022000142115e-02 3.201107168737741399e-02
4.080000000000000071e+00 1.819327058758694733e-05 1.596377548750549727e-02 1.617878165079400868e-02 1.638320436904562236e-02 1.681479631145647857e-02 2.069104640158220265e-02 2.780187677599943799e-02 2.829693856960259143e-02 2.879832154652528509e-02 3.201388845816239420e-02
4.089999999999999858e+00 4.450716068862475903e-05 1.598406924140458388e-02 1.619308580620956381e-02 1.639679044995663582e-02 1.682617409388421220e-02 2.069582242529606139e-02 2.781752181109485231e-02 2.831263566047340086e-02 2.880969133628101878e-02 3.201940983400301116e-02
4.099999999999999645e+00 5.763613915291814648e-05 1.599411495777556744e-02 1.620022585693971229e-02 1.640360588115040777e-02 1.683186648099565391e-02 2.069821177336786736e-02 2.782533119264858981e-02 2.832047093185398323e-02 2.881537985969053264e-02 3.202211427241734992e-02
4.110000000000000320e+00 9.691078007799513853e-05 2.070538501413633423e-02 1.602383394765679106e-02 1.622160152235576497e-02 1.642414900940693603e-02 1.684896063907456720e-02 2.784870637498959578e-02 2.834392223225486521e-02 2.883246032022659250e-02 3.203000162540968476e-02
4.120000000000000107e+00 1.229999385517808552e-04 2.071017138125019752e-02 1.604328715901577954e-02 1.623581747669305617e-02 1.643793121619806577e-02 1.686037354589251316e-02 2.786424534746037573e-02 2.835950980314221048e-02 2.884386002892647474e-02 3.203507079348878739e-02
4.129999999999999893e+00 1.619920578827268405e-04 2.071735699038316364e-02 1.607190689986911364e-02 1.625709356720932489e-02 1.645874680486149322e-02 1.687752368655193180e-02 2.788748639121947301e-02 2.838281876570450737e-02 2.886097937673642866e-02 3.204238949812786286e-02
4.139999999999999680e+00 2.008133729489305983e-04 2.072454956336824972e-02 1.609983178886435079e-02 1.627831456861247514e-02 1.647974720406754010e-02 1.689471793146647693e-02 2.791064571210416512e-02 2.840603784841693943e-02 2.887812332816315150e-02 3.204936453945420732e-02
4.150000000000000355e+00 2.523077517099218568e-04 2.073414988911848056e-02 1.613594690608242260e-02 1.630652183831506757e-02 1.650806066580694231e-02 1.691772722497069878e-02 2.794139608792758217e-02 2.843685082269697267e-02 2.890102196889138969e-02 3.205812716875306584e-02
4.160000000000000142e+00 3.162427620074910136e-04 2.074616554818755829e-02 1.617924487145924045e-02 1.634161955554063253e-02 1.654399660666040078e-02 1.694665508652063238e-02 2.797962413668074119e-02 2.847512082484469215e-02 2.892971323642956269e-02 3.206821197810263979e-02
4.169999999999999929e+00 3.796924663373388580e-04 2.075819658460075628e-02 1.622046936307524126e-02 1.637648310034644367e-02 1.658057262427829401e-02 1.697581351558426904e-02 2.801761501710681168e-02 2.851310136267320300e-02 2.895848501092871188e-02 3.207732674714283694e-02
4.179999999999999716e+00 4.426523050705293070e-04 1.625965054594966097e-02 1.641102349572473931e-02 1.661779683417630160e-02 1.700525759662651140e-02 2.077024128219857185e-02 2.805536456538385709e-02 2.855077486714524895e-02 2.898734296288972556e-02 3.208546742801672569e-02
4.190000000000000391e+00 5.175510368433992002e-04 1.630409296120515286e-02 1.645188996079027799e-02 1.666327358759935040e-02 1.704105500846025273e-02 2.078471048348807734e-02 2.810033966021885724e-02 2.859555228479134306e-02 2.902209467620400773e-02 3.209394699598337730e-02
4.200000000000000178e+00 6.040223805954592941e-04 1.635268240405626447e-02 1.649851955481097462e-02 1.671725562015769634e-02 1.708361190469056753e-02 2.080160876534118894e-02 2.815235446781276865e-02 2.864715798297683830e-02 2.906282038346416283e-02 3.210206085730445830e-02
4.209999999999999964e+00 6.895010755178025393e-04 1.639817360236384483e-02 1.654378214127639329e-02 1.677186917124482562e-02 1.712722633395377322e-02 2.081852116026362137e-02 2.820386750861176434e-02 2.869803054016738589e-02 2.910375873458202756e-02 3.210826266525602934e-02
4.219999999999999751e+00 7.859591414431424915e-04 1.644692669748747463e-02 1.659365236328451051e-02 1.683440651040169975e-02 1.717866154564258799e-02 2.083786030747063200e-02 2.826211111098701420e-02 2.875520515944370026e-02 2.915082787232301312e-02 3.211302263278838914e-02
4.230000000000000426e+00 8.810848461262390293e-04 1.723212331565275937e-02 1.649277350684048501e-02 1.689626168590023861e-02 1.664149375734320577e-02 2.085720336665897526e-02 2.831966889903927281e-02 2.881127482244406554e-02 2.919822127622809585e-02 3.211532494071896171e-02
4.240000000000000213e+00 9.864846989023350228e-04 1.729506336463167843e-02 1.654144625895889037e-02 1.669298005590212283e-02 1.696402500071658714e-02 2.087895905655678258e-02 2.838358176362662175e-02 2.887293763815602585e-02 2.925195177275956640e-02 3.211502478982631442e-02
4.250000000000000000e+00 1.101555847989074514e-03 1.736877627033359128e-02 1.659249098520622703e-02 1.674750928688617871e-02 1.703598308323319224e-02 2.090311197376209726e-02 2.845352696378410096e-02 2.893957514152673688e-02 2.931218834661457676e-02 3.211118697443436643e-02
4.259999999999999787e+00 1.214443183504722865e-03 1.744647492864445995e-02 1.664080700699171675e-02 1.679949414536494740e-02 1.710371810313950774e-02 2.092722821521605242e-02 3.210378137622899725e-02 2.852231721939558345e-02 2.900411791743338560e-02 2.937299743541540303e-02
4.269999999999999574e+00 1.336051559986402076e-03 1.753608197326520651e-02 1.669121072643723475e-02 1.685404596757057033e-02 1.717314279305674068e-02 2.095369429645054654e-02 3.209169590549530021e-02 2.859661625635236473e-02 2.907257508879655672e-02 2.944052851082975056e-02
4.280000000000000249e+00 1.465589524915998686e-03 1.763774156720527425e-02 1.674328183846972296e-02 1.691073789145767364e-02 1.724320898281121381e-02 2.098246766242106362e-02 3.207407701916860365e-02 2.867598658222637875e-02 2.914411030046364093e-02 2.951489165653549407e-02
4.290000000000000036e+00 1.591801869608682482e-03 1.774216405274952127e-02 1.679259598989853511e-02 1.696477904326834998e-02 1.730815586293115230e-02 2.101111036705847340e-02 3.205217488877445953e-02 2.875354958625218199e-02 2.921229113195862592e-02 2.958984133310661041e-02
4.299999999999999822e+00 1.724702835090796693e-03 1.785697342283977182e-02 1.684314929537825134e-02 1.702061278702773212e-02 1.737371760446702190e-02 2.104195961574010718e-02 3.202407305052149683e-02 2.883547536383958970e-02 2.928233779455930580e-02 2.967147376044061008e-02
4.309999999999999609e+00 1.853540516428211268e-03 1.797231139255634283e-02 1.689090194635087597e-02 1.743515209673449085e-02 1.707387381629880269e-02 2.107258647275014538e-02 2.891514968821520468e-02 2.934842718808808662e-02 2.975326983647619619e-02 3.199195690296265798e-02
4.320000000000000284e+00 1.987649916078748635e-03 2.110528019522568688e-02 1.809604321226368148e-02 1.693935340948589732e-02 1.712859848289463235e-02 1.749744118989813094e-02 2.899835408393075520e-02 2.941521471892634756e-02 2.984116508351647087e-02 3.195355451214572373e-02
4.330000000000000071e+00 2.125886934289194629e-03 1.822714063569986012e-02 1.698798166113871591e-02 1.756034232031205428e-02 1.718445181044205711e-02 2.113992903368141010e-02 2.908440840023498314e-02 2.948177629221618648e-02 2.993465380913964968e-02 3.190887269279637367e-02
4.339999999999999858e+00 2.258363426694232675e-03 1.835600631703108651e-02 1.703332409013975576e-02 1.723766021405156654e-02 1.761972215440682846e-02 2.117413492026703342e-02 3.186148861894548545e-02 2.916714262445478309e-02 2.954320211335983298e-02 3.002695145921485675e-02
4.349999999999999645e+00 2.384958130667858868e-03 1.848211992311122459e-02 1.707546667822416875e-02 1.767588758474637062e-02 1.728842360448074739e-02 2.120784939675874128e-02 2.924641881385601008e-02 2.959949388897010342e-02 3.011760123239789338e-02 3.181239588528794737e-02
4.360000000000000320e+00 2.513376220568736778e-03 1.861317513109500207e-02 1.711696706988559066e-02 1.773249178849377328e-02 1.734006272355086489e-02 2.124321855274446946e-02 2.932698463093110289e-02 2.965385355511591589e-02 3.021201224537219468e-02 3.175926789454170535e-02
4.370000000000000107e+00 2.642184834484171546e-03 1.715722891332630354e-02 1.739226756061741999e-02 1.778909745288945882e-02 1.874810969156450943e-02 2.128007172884534628e-02 2.940779108699320341e-02 2.970515366758280998e-02 3.030924759208302594e-02 3.170326215154887356e-02
4.379999999999999893e+00 2.762969377732979979e-03 1.719360726911104906e-02 1.744187117769257361e-02 1.784222862834743822e-02 1.887826527749329394e-02 2.131612221122887105e-02 2.948324817991835808e-02 2.974985333857293329e-02 3.040282747887343429e-02 3.164907210857685615e-02
4.389999999999999680e+00 2.881943527309496073e-03 1.722795730217607443e-02 1.749166371145689791e-02 1.789486032251048908e-02 1.901054797122811099e-02 2.135336479958695188e-02 2.955660323561201674e-02 2.979030311801008496e-02 3.049740582381271770e-02 3.159513979452441279e-02
4.400000000000000355e+00 2.985737296122060493e-03 1.725651764148587036e-02 1.753616368190926908e-02 1.794128632251049474e-02 1.912999319798387027e-02 2.138761893033081299e-02 2.961859781353170379e-02 2.982280826860807602e-02 3.058197774399730798e-02 3.154874667829529744e-02
4.410000000000000142e+00 3.091722358198099093e-03 1.728403672811322511e-02 1.758299769541478430e-02 1.798956952368738552e-02 1.925688908600496976e-02 2.142480598071880987e-02 2.967724729210876114e-02 2.985463932946179344e-02 3.067039115852343567e-02 3.150351639816816041e-02
4.419999999999999929e+00 3.182224439442768189e-03 1.730587619412362471e-02 1.762449020350610740e-02 1.803197149889432249e-02 1.937040791433988773e-02 2.145893980395053094e-02 2.971911032394349006e-02 2.988377304657074268e-02 3.146833266824502345e-02 3.074746345244123644e-02
4.429999999999999716e+00 3.267153178997465358e-03 1.732451650985983652e-02 1.766513770608862943e-02 1.807340126065548613e-02 1.948287555555244452e-02 2.149379497722712917e-02 2.974539903689174189e-02 2.991720690490988835e-02 3.082074982548474104e-02 3.144049037633091931e-02
4.440000000000000391e+00 3.341062908635861542e-03 1.733867424029594123e-02 1.770237692407620328e-02 1.811163042919792035e-02 1.958749696443546143e-02 2.152743768801514829e-02 2.975330683455229205e-02 2.995405461543202211e-02 3.088445935749029730e-02 3.142333623130628972e-02
4.450000000000000178e+00 3.406834170972997990e-03 1.734878194323748180e-02 1.773764354621690589e-02 1.814867129153955108e-02 1.968883014192519473e-02 2.156154810215909698e-02 2.974565133612861248e-02 2.999372362213152676e-02 3.093954392723166635e-02 3.141794793345868697e-02
4.459999999999999964e+00 3.457794516009829629e-03 1.735386658329407181e-02 1.776712751969255696e-02 1.818107199301927449e-02 1.977644814087798145e-02 2.159273237525979189e-02 2.972729894771308085e-02 3.002938490273588876e-02 3.097917513112824831e-02 3.142547584871175498e-02
4.469999999999999751e+00 3.499231559807777173e-03 1.735449576221927484e-02 1.779359412471587590e-02 1.821250984028264380e-02 1.985927489757279354e-02 2.162429940111114043e-02 2.969965673536788600e-02 3.006288137658577608e-02 3.100709904476945528e-02 3.144628059956364879e-02
4.480000000000000426e+00 3.528098573403135648e-03 1.735030585705210626e-02 1.781501091702128448e-02 1.824146350608309847e-02 1.993217626542593060e-02 2.165460579457779977e-02 2.966595168597508519e-02 3.009118741948394599e-02 3.102188469264571466e-02 3.147845093903102465e-02
4.490000000000000213e+00 3.544370646553342795e-03 1.734131454564986213e-02 1.783101484594232927e-02 1.826814628853770661e-02 1.999490281991450624e-02 2.168367914476463515e-02 2.962803876015767876e-02 3.011375173824102497e-02 3.102551625415912034e-02 3.151931195737651958e-02
4.500000000000000000e+00 3.548050701380864921e-03 1.732753209158023611e-02 1.784127322715793953e-02 1.829270514319037907e-02 2.004725516614298125e-02 2.171153703872539045e-02 2.958727060234953368e-02 3.013029944981051450e-02 3.102000477552359706e-02 3.156639896147479807e-02
4.509999999999999787e+00 3.539169030851623769e-03 1.730896193382975082e-02 1.784550319449073816e-02 1.831520224828134952e-02 2.008909652104757734e-02 2.173818045619684350e-02 2.954458370463883266e-02 3.014071068881014892e-02 3.100683762267348459e-02 3.161804254934094671e-02
4.519999999999999574e+00 3.517782527050000545e-03 1.728560129681728022e-02 1.784348280652890348e-02 1.833560472102114050e-02 2.012036368052113819e-02 2.176358853284094189e-02 2.950055465500903834e-02 3.014496028138571870e-02 3.167341776131345904e-02 3.098693158227323191e-02
4.530000000000000249e+00 3.483973625195369885e-03 1.725744179480262486e-02 1.783505221315984449e-02 1.835378408307744222e-02 2.014107504129127035e-02 2.178771564455447840e-02 2.945544934970199813e-02 3.014308626541430808e-02 3.173236097823694396e-02 3.096079568758500558e-02
4.540000000000000036e+00 3.437848998790823778e-03 1.722447001683504939e-02 1.782010615905690182e-02 1.836952418221170918e-02 2.015133474594984347e-02 2.181049143143960409e-02 2.940927273548221005e-02 3.013517233423006203e-02 3.179516296068809339e-02 3.092870308443196325e-02
4.549999999999999822e+00 3.382740775416804083e-03 1.718867322067535799e-02 1.779981426115267995e-02 1.838195378443975916e-02 2.015157258147218244e-02 2.183079313160442986e-02 2.936422885301677790e-02 3.012216743693968413e-02 3.185892346365398059e-02 3.089284379460879165e-02
4.559999999999999609e+00 3.312991845335543258e-03 1.714626249746648359e-02 1.777200533060263599e-02 1.839204596947156475e-02 2.014207217113203260e-02 2.185065438456340950e-02 2.931523538452360245e-02 3.010284269038692589e-02 3.084955986636798986e-02 3.193106139953517247e-02
4.570000000000000284e+00 3.235728209017122402e-03 1.710145646230026156e-02 1.773944006038334631e-02 1.839843663874805857e-02 2.012409080066346334e-02 2.186798455567492278e-02 2.926678454433756169e-02 3.007928131857181414e-02 3.200508456785888800e-02 3.080329141770708073e-02
4.580000000000000071e+00 3.147906432375408275e-03 1.705222598934570677e-02 1.770086954556343573e-02 1.840133452945109591e-02 2.009773874405150484e-02 2.188371304193171066e-02 2.921603729074454328e-02 3.005081297832983694e-02 3.075213625678819077e-02 3.208515936852486539e-02
4.589999999999999858e+00 3.055123368705375559e-03 1.700148174250578487e-02 1.765877327356409413e-02 1.840049796578919691e-02 2.006541197633623930e-02 2.189704857102574287e-02 2.916545098053949930e-02 3.001947225030020955e-02 3.069930745309549722e-02 3.216718062173334891e-02
4.599999999999999645e+00 2.947244781187385951e-03 1.694355896107127210e-02 1.760845124218315613e-02 1.839543212052757726e-02 2.002393659512051796e-02 2.190938933599699198e-02 2.910902232993931374e-02 2.998194978065193625e-02 3.063911392113307861e-02 3.226078982886987356e-02
4.610000000000000320e+00 2.842222175215407872e-03 1.688791488661331788e-02 1.755827651029390896e-02 1.838690391772949614e-02 1.998080333982649517e-02 2.191886028700210792e-02 2.905561890541026246e-02 2.994466142594903388e-02 3.058157342884432889e-02 3.235101940545254823e-02
4.620000000000000107e+00 2.722437675075390848e-03 1.682504205178465481e-02 1.749981748564190601e-02 1.837337940381059825e-02 1.992934253737578890e-02 2.192722229572281398e-02 2.899585282600745939e-02 2.990151232023913197e-02 3.051705648106390126e-02 3.245347412683418503e-02
4.629999999999999893e+00 2.601356191354632641e-03 1.676190319628171124e-02 1.743953563181798241e-02 1.835599934454669110e-02 1.987566172125960345e-02 2.193351395066927070e-02 2.893622844930089644e-02 2.985744109511052902e-02 3.045292989043704712e-02 3.255688760929388581e-02
4.639999999999999680e+00 2.472705142619838203e-03 1.669509000256375400e-02 1.737429079138315055e-02 1.833377880873135815e-02 1.981743741824267685e-02 2.193822642178679810e-02 2.887344865711997596e-02 2.981028495050360924e-02 3.038590629375615207e-02 3.266675599906752187e-02
4.650000000000000355e+00 2.344845786996712506e-03 1.662883038944288835e-02 1.730831446450203578e-02 1.830811230173697360e-02 1.975883737877892274e-02 2.194121270037281343e-02 2.881147612480680631e-02 2.976320543077648484e-02 3.032036860732322328e-02 3.277593449662377645e-02
4.660000000000000142e+00 2.219129083495990310e-03 1.656372131176591517e-02 1.724240547605511084e-02 1.827957724766783587e-02 1.970085070238938862e-02 2.194273911803112584e-02 2.875087624072974676e-02 2.971679272748196585e-02 3.025692964069098476e-02 3.288315506851659242e-02
4.669999999999999929e+00 2.087863892730117826e-03 1.649570241198378834e-02 1.717254053714585213e-02 1.824644446286442789e-02 1.964018828534682196e-02 2.194304321904937821e-02 2.868793020374022645e-02 2.966826746694726027e-02 3.019171567589834515e-02 3.299475273050781615e-02
4.679999999999999716e+00 1.951159877604418660e-03 1.642475864621943324e-02 1.709868937698359737e-02 1.820845086348693576e-02 1.957711377596361296e-02 2.194214103872830363e-02 2.862274077869136901e-02 2.961771405388959055e-02 3.012488387085282202e-02 3.311023769987875981e-02
4.690000000000000391e+00 1.818759487072303801e-03 1.635589257774271513e-02 1.702613866340224602e-02 1.816837674197460326e-02 1.951629183555136926e-02 2.194022994584760369e-02 2.855998663603243407e-02 2.956877216663346755e-02 3.006118803506326390e-02 3.322089593736657354e-02
4.700000000000000178e+00 1.691738036353418028e-03 1.628964240218034112e-02 1.695561661043164942e-02 1.812699553644357697e-02 1.945830046828326762e-02 2.193755083113789472e-02 2.850017198736863946e-02 2.952186142171511415e-02 3.000101757941290789e-02 3.332536495841690455e-02
4.709999999999999964e+00 1.560862801592260984e-03 1.622116508973769564e-02 1.688203896752726516e-02 1.808144300509770264e-02 1.939899796781989483e-02 2.193402185732132650e-02 2.843898259756796193e-02 2.947358849839801925e-02 2.993996780487758608e-02 3.343044113259986683e-02
4.719999999999999751e+00 1.436696076499416070e-03 1.615597090336601607e-02 1.681139398051127373e-02 1.803557124107724521e-02 1.934320393473664898e-02 2.193003013428282064e-02 2.838138065056347234e-02 2.942785815833553684e-02 2.988292397409431783e-02 3.352665949087797748e-02
4.730000000000000426e+00 1.309362307645151003e-03 1.608886486921071168e-02 1.673811768324899932e-02 1.798592842442406012e-02 1.928648777222988914e-02 2.192535420046838254e-02 2.832280310884945779e-02 2.938103753475404187e-02 2.982530171419312676e-02 3.362028201021346335e-02
4.740000000000000213e+00 1.189904976775951013e-03 1.602566601374019739e-02 1.666862603207746804e-02 1.793703772385932954e-02 1.923374882476737435e-02 2.192048532801873367e-02 2.826833512193474909e-02 2.933718701205912174e-02 2.977204275883918796e-02 3.370150882053611630e-02
4.750000000000000000e+00 1.079074388499372825e-03 1.596680977622194977e-02 1.660351739796584250e-02 1.788973543886885481e-02 1.918521968927551502e-02 2.191559080730560299e-02 2.821824601876656013e-02 2.929656884512867390e-02 2.972331557641676864e-02 3.376890385792931382e-02
4.759999999999999787e+00 9.661499062193709426e-04 1.590661406550438611e-02 1.653656057636949256e-02 1.783968017429565789e-02 1.913615746386759797e-02 2.191026465543058008e-02 2.816767284165694676e-02 2.925524872123159287e-02 2.967434110637172384e-02 3.382692295433007562e-02
4.769999999999999574e+00 8.627536276606239535e-04 1.585128996364246895e-02 1.647471502154491604e-02 1.779225741218171120e-02 1.909155731410300955e-02 2.190511396545620840e-02 2.812179230086895784e-02 2.921747270609777181e-02 2.963009051273039068e-02 3.386795579875878648e-02
4.780000000000000249e+00 7.694618207946319526e-04 1.580119805791986923e-02 1.641847831580961134e-02 1.774820718341898682e-02 1.905156308976209412e-02 2.190026057460041711e-02 2.808075584131572433e-02 2.918343513226950153e-02 2.959064625087071132e-02 3.389312749141554226e-02
4.790000000000000036e+00 6.748839755455571330e-04 1.575024343357373999e-02 1.636105092407498518e-02 1.770236773657263979e-02 1.901123884613189000e-02 2.189515642091913530e-02 2.803951189500770644e-02 2.914897294444364004e-02 2.955112177968668985e-02 3.390604329765538327e-02
4.799999999999999822e+00 5.910858104031254485e-04 1.570494926901887939e-02 1.630982386343414470e-02 1.766079010534664373e-02 1.897568099569395955e-02 2.189049076391412843e-02 2.800327661162686776e-02 2.911847556565177672e-02 2.951648963272676326e-02 3.390677890054610150e-02
4.809999999999999609e+00 5.063255911766789685e-04 1.565899248902166696e-02 1.625768289403299940e-02 1.761784407070348182e-02 1.893986207839012254e-02 2.188564447080267386e-02 2.796692485294956926e-02 2.908766278069120984e-02 2.948182783198884452e-02 3.389792435684084448e-02
4.820000000000000284e+00 4.329161576659845841e-04 1.561907287393131741e-02 1.621226262989687930e-02 1.757994678867961028e-02 1.890894722940777636e-02 2.188135080966874951e-02 2.793568813800836881e-02 2.906100415165602247e-02 2.945210499225432363e-02 3.388331803077095083e-02
4.830000000000000071e+00 3.712122515887798075e-04 1.558543372638110380e-02 1.617389876306273011e-02 1.754760217029083247e-02 1.888303074258898193e-02 2.187767685676877266e-02 2.790961163270024026e-02 2.903861612297489042e-02 2.942733373675112882e-02 3.386673638648358270e-02
4.839999999999999858e+00 3.090310926416672084e-04 1.555145533021028495e-02 1.613506775129275664e-02 1.751456596482811254e-02 1.885697044453290075e-02 2.187391782986171374e-02 2.788350064744134216e-02 2.901607300696427277e-02 2.940256579127325035e-02 3.384662243972713647e-02
4.849999999999999645e+00 2.463764085749477195e-04 1.551713737711157837e-02 1.609576946290044303e-02 1.748084098804706527e-02 1.883076246893828840e-02 2.187007571045329613e-02 2.785736186754812771e-02 2.899337644690616611e-02 2.937780603722877151e-02 3.382341609739552418e-02
4.860000000000000320e+00 1.959142155478061341e-04 1.548943833119491992e-02 1.606399433482096073e-02 1.745336722617163092e-02 1.880968694485038450e-02 2.186694352047071840e-02 2.783643524855394097e-02 2.897510983866298170e-02 2.935800733684629932e-02 3.380290104486392139e-02
4.870000000000000107e+00 1.578713836747038988e-04 1.546852121566426319e-02 1.603996668326743147e-02 1.743247503562427372e-02 1.879381513753958580e-02 2.186456092222909334e-02 2.782073336010767658e-02 2.896134665754654391e-02 2.934316518839629601e-02 3.378650376171844771e-02
4.879999999999999893e+00 1.196612735233096384e-04 1.544748160400423453e-02 1.601577076768175359e-02 1.741133785291330491e-02 1.877788635404531795e-02 2.186215012278458839e-02 2.780502706561224086e-02 2.894752969618187913e-02 2.932833002989859716e-02 3.376932202657965260e-02
4.889999999999999680e+00 9.409532453505068804e-05 1.543338711229442703e-02 1.599954667936204916e-02 1.739711070937892401e-02 1.876723499629760414e-02 2.186052746672744601e-02 2.779455442577927204e-02 2.893828869673620643e-02 2.931844428573937567e-02 3.375746525040445450e-02
4.900000000000000355e+00 5.560817198804424247e-05 1.541214320380394562e-02 1.597507033749563307e-02 1.737556711545394997e-02 1.875120891202983198e-02 2.185807061395781195e-02 2.777884379546704044e-02 2.892438294295987186e-02 2.930362291671970848e-02 3.373912294358779457e-02
4.910000000000000142e+00 4.274237641441748335e-05 1.540503464643593057e-02 1.596687416992062167e-02 1.736833195151932241e-02 1.874585364234796978e-02 2.185724562783001451e-02 2.777360667002409800e-02 2.891973594785932425e-02 2.929868453186205285e-02 3.373286889671282818e-02
4.919999999999999929e+00 1.695584249893261730e-05 1.539077663651403777e-02 1.595042575852626335e-02 1.735378088224504359e-02 1.873512299291410846e-02 2.185558669714885924e-02 2.776313233890407434e-02 2.891042442871500848e-02 2.928881107487239788e-02 3.372016302127951032e-02
4.929999999999999716e+00 4.035162106180857098e-06 1.538362717956877693e-02 1.594217351639316479e-02 1.734646504764061209e-02 1.872974752956713118e-02 2.185475278410911257e-02 2.775789522998312747e-02 2.890575993412541900e-02 2.928387607047073377e-02 3.371371501261991033e-02
4.940000000000000391e+00 -8.903755453195332011e-06 1.537646408508541729e-02 1.593390258467957191e-02 1.733912239432028324e-02 1.872436525081438985e-02 2.185391592681713152e-02 2.775265822284894712e-02 2.890108963576533407e-02 2.927894226008878956e-02 3.370720606698803662e-02
4.950000000000000178e+00 -8.903755453195332011e-06 1.537646408508541729e-02 1.593390258467957191e-02 1.733912239432028324e-02 1.872436525081438985e-02 2.185391592681713152e-02 2.775265822284894712e-02 2.890108963576533407e-02 2.927894226008878956e-02 3.370720606698803662e-02
4.959999999999999964e+00 -2.186088122936133724e-05 1.536928735083870068e-02 1.592561296429762657e-02 1.733175295862792245e-02 1.871897611407754083e-02 2.185307614107475163e-02 2.774742136535197912e-02 2.889641354862405170e-02 2.927400967700490714e-02 3.370063794232805443e-02
4.969999999999999751e+00 -2.186088122936133724e-05 1.536928735083870068e-02 1.592561296429762657e-02 1.733175295862792245e-02 1.871897611407754083e-02 2.185307614107475163e-02 2.774742136535197912e-02 2.889641354862405170e-02 2.927400967700490714e-02 3.370063794232805443e-02
4.980000000000000426e+00 -2.186088122936133724e-05 1.536928735083870068e-02 1.592561296429762657e-02 1.733175295862792245e-02 1.871897611407754083e-02 2.185307614107475163e-02 2.774742136535197912e-02 2.889641354862405170e-02 2.927400967700490714e-02 3.370063794232805443e-02
4.990000000000000213e+00 -2.186088122936133724e-05 1.536928735083870068e-02 1.592561296429762657e-02 1.733175295862792245e-02 1.871897611407754083e-02 2.185307614107475163e-02 2.774742136535197912e-02 2.889641354862405170e-02 2.927400967700490714e-02 3.370063794232805443e-02
5.000000000000000000e+00 -2.186088122936133724e-05 1.536928735083870068e-02 1.592561296429762657e-02 1.733175295862792245e-02 1.871897611407754083e-02 2.185307614107475163e-02 2.774742136535197912e-02 2.889641354862405170e-02 2.927400967700490714e-02 3.370063794232805443e-02
5.009999999999999787e+00 -2.186088122936133724e-05 1.536928735083870068e-02 1.592561296429762657e-02 1.733175295862792245e-02 1.871897611407754083e-02 2.185307614107475163e-02 2.774742136535197912e-02 2.889641354862405170e-02 2.927400967700490714e-02 3.370063794232805443e-02
5.019999999999999574e+00 -2.186088122936133724e-05 1.536928735083870068e-02 1.592561296429762657e-02 1.733175295862792245e-02 1.871897611407754083e-02 2.185307614107475163e-02 2.774742136535197912e-02 2.889641354862405170e-02 2.927400967700490714e-02 3.370063794232805443e-02
5.030000000000000249e+00 -2.186088122936133724e-05 1.536928735083870068e-02 1.592561296429762657e-02 1.733175295862792245e-02 1.871897611407754083e-02 2.185307614107475163e-02 2.774742136535197912e-02 2.889641354862405170e-02 2.927400967700490714e-02 3.370063794232805443e-02
5.040000000000000036e+00 -2.186088122936133724e-05 1.536928735083870068e-02 1.592561296429762657e-02 1.733175295862792245e-02 1.871897611407754083e-02 2.185307614107475163e-02 2.774742136535197912e-02 2.889641354862405170e-02 2.927400967700490714e-02 3.370063794232805443e-02
5.049999999999999822e+00 -1.156628737687315678e-05 1.537956064852593480e-02 1.593780519125633302e-02 1.733922322064797641e-02 1.872788556246722871e-02 2.185734228703623688e-02 2.775009713439794204e-02 2.889882251667645618e-02 2.927786025714412127e-02 3.370460158198211598e-02
5.059999999999999609e+00 -1.156628737687315678e-05 1.537956064852593480e-02 1.593780519125633302e-02 1.733922322064797641e-02 1.872788556246722871e-02 2.185734228703623688e-02 2.775009713439794204e-02 2.889882251667645618e-02 2.927786025714412127e-02 3.370460158198211598e-02
5.070000000000000284e+00 -1.289295468101865409e-06 1.538980789476218636e-02 1.594999275503212327e-02 1.734668572465511080e-02 1.873677809645318132e-02 2.186160272265789614e-02 2.775277196616434544e-02 2.890122288365779002e-02 2.928171377441349602e-02 3.370850170811725416e-02
5.080000000000000071e+00 8.970076511961233231e-06 1.540002926348761972e-02 1.596217546770974452e-02 1.735414050379198783e-02 1.874565365589417332e-02 2.186585742211656636e-02 2.775544585876099993e-02 2.890361466489435247e-02 2.928557017335652740e-02 3.371233656954094465e-02
5.089999999999999858e+00 2.943588752086987164e-05 1.542039505725117249e-02 1.598652559503817988e-02 1.736902701803715032e-02 1.876335361222311940e-02 2.187434950889560054e-02 2.776079081861156442e-02 2.890837253136136625e-02 2.929329139349579059e-02 3.371980323537557972e-02
5.099999999999999645e+00 3.964228976782405183e-05 1.543053982310298514e-02 1.599869264093779775e-02 1.737645881757095973e-02 1.877217789047886526e-02 2.187858684418222954e-02 2.776346188167938198e-02 2.891073864712006419e-02 2.929715610291911201e-02 3.372343127658021522e-02
5.110000000000000320e+00 7.015526607031489104e-05 1.546082360991770863e-02 1.603515952725753993e-02 1.739870876670193342e-02 1.879854722145774676e-02 2.189126370340863798e-02 2.777146937616086636e-02 2.891778590674057639e-02 2.930876595395005488e-02 3.373387052091193772e-02
5.120000000000000107e+00 9.040854267352798723e-05 1.548088902216496546e-02 1.605944045653642099e-02 1.741350450269175953e-02 1.881603994203222968e-02 2.189968539016775434e-02 2.777680293601512626e-02 2.892244165754519897e-02 2.931651839182350047e-02 3.374043842241904873e-02
5.129999999999999893e+00 1.206550342805784058e-04 1.551080469237723150e-02 1.609581286062666816e-02 1.743564237079673479e-02 1.884214762773644622e-02 2.191227305897855415e-02 2.778479606780067182e-02 2.892936194862904750e-02 2.932816471755583798e-02 3.374965864218743700e-02
5.139999999999999680e+00 1.507409842455366454e-04 1.554050517864780448e-02 1.613212239134769257e-02 1.745771406837559603e-02 1.886809628785458132e-02 2.192480624872088571e-02 2.779278048026753364e-02 2.893620658953065944e-02 2.933983087378375099e-02 3.375806412260645012e-02
5.150000000000000355e+00 1.906050135346499857e-04 1.557977815349981601e-02 1.618042959320717053e-02 1.748704141342627763e-02 1.890244454744285929e-02 2.194143115324203100e-02 2.780341265002485296e-02 2.894521576818587238e-02 2.935541391229820607e-02 3.376788605464652732e-02
5.160000000000000142e+00 2.400307361169888066e-04 1.562835576954423739e-02 1.624062977058518542e-02 1.752353984337506540e-02 1.894497329829254728e-02 2.196207155955963441e-02 2.781668049981601831e-02 2.895629043781218145e-02 2.937493276730017769e-02 3.377769278244830559e-02
5.169999999999999929e+00 2.890051451335501993e-04 1.567637870468955447e-02 1.630060808410577211e-02 1.755986279334571104e-02 1.898704416516102528e-02 2.198255232642081294e-02 2.782992303151270511e-02 2.896715908943861204e-02 2.939448934350955694e-02 3.378441891105891243e-02
5.179999999999999716e+00 3.375260318740951537e-04 1.572386303577120656e-02 1.636034669874771030e-02 1.759601348520452996e-02 1.902865077502124275e-02 2.200286987100689984e-02 2.784313967659285405e-02 2.897782327645953906e-02 2.941407633402809765e-02 3.378769467703446328e-02
5.190000000000000391e+00 3.951493594086098824e-04 1.578015430118077933e-02 1.643169309129698802e-02 1.763917128044746596e-02 1.907795722609088168e-02 2.202703031332966382e-02 2.785896457546166091e-02 2.899035242571489437e-02 2.943761053538591563e-02 3.378656642958909051e-02
5.200000000000000178e+00 4.615421634506035905e-04 1.584490614734393107e-02 1.651442786180869551e-02 1.768922097983891342e-02 1.913461162271907004e-02 2.205490511939377576e-02 2.787737700812867314e-02 2.900460324792259598e-02 2.946509211267409056e-02 3.377760060660001812e-02
5.209999999999999964e+00 5.270307499473138313e-04 1.590869843289418120e-02 1.659658370929639748e-02 1.773895387045832869e-02 1.919031456072921998e-02 2.208243343642230655e-02 2.789573349809670866e-02 2.901846232305379733e-02 2.949258127982191252e-02 3.375985832353230881e-02
5.219999999999999751e+00 6.007601627316343619e-04 1.598046826289664657e-02 1.668972086183498349e-02 1.779541314183601119e-02 1.925279117536409304e-02 2.211345609144787713e-02 2.791664054849724366e-02 2.903382493074833925e-02 2.952398057550509672e-02 3.372868142393409263e-02
5.230000000000000426e+00 6.732923458945048014e-04 1.605106559378382050e-02 1.678200520533896720e-02 1.785147928828637390e-02 1.931398521893212816e-02 2.214399510336712007e-02 2.793746684552092865e-02 2.904868242886906801e-02 2.955533244782912461e-02 3.368645417614220955e-02
5.240000000000000213e+00 7.534494548252187226e-04 1.612913031940001532e-02 1.688474968127146036e-02 1.791409713677208013e-02 1.938127150082957773e-02 2.217775165537867743e-02 2.796079375698804284e-02 2.906479619665622988e-02 2.959050806309995729e-02 3.362732077436147993e-02
5.250000000000000000e+00 8.407088066611175838e-04 1.621423463408418544e-02 1.699750592692440138e-02 1.798312355869695692e-02 1.945407091497477342e-02 2.221448375681346968e-02 2.798657567574449820e-02 2.908195652671620793e-02 2.962942140406232480e-02 3.354990614845139441e-02
5.259999999999999787e+00 9.260537101440560054e-04 1.629766818644286935e-02 1.710871197634376839e-02 1.805159319562398695e-02 1.952477350097972172e-02 2.225036425375625376e-02 2.801220150488013816e-02 2.909833494433425316e-02 2.966809474292397830e-02 3.346325611192597221e-02
5.269999999999999574e+00 1.017703331654976062e-03 1.638756691012847530e-02 1.722916449704869901e-02 1.812629456760153981e-02 1.960009107226191177e-02 2.228880333714559556e-02 2.804019279538151610e-02 2.911544750827626746e-02 2.971028180171245842e-02 3.336053389228736676e-02
5.280000000000000249e+00 1.114997554768242145e-03 1.648344871215997112e-02 1.735822523570173387e-02 1.820709132424622873e-02 1.967928517526324264e-02 2.232944599056025867e-02 2.807046891006663089e-02 2.913303293555254136e-02 2.975578099879117727e-02 3.324280254004188112e-02
5.290000000000000036e+00 1.209462980573551951e-03 1.657709553001121897e-02 1.748472836027030117e-02 1.828721247511083670e-02 1.975534516905047555e-02 2.236867134191716441e-02 2.810044342091501390e-02 2.914948273109359278e-02 2.980061818491719014e-02 3.312170310648824417e-02
5.299999999999999822e+00 1.308579689206332448e-03 1.667607240444110919e-02 1.761874598837329803e-02 1.837331942945599414e-02 1.983417383109108145e-02 2.240947870111817050e-02 2.813253432688564773e-02 2.916601256107232559e-02 2.984829820810576753e-02 3.298885123912160405e-02
5.309999999999999609e+00 1.404317246799768968e-03 1.677251803792018450e-02 1.774945197595722071e-02 1.845880054615692961e-02 1.990926389343455200e-02 2.244843482195591974e-02 2.816417894501402688e-02 2.918118800589770967e-02 2.989488144804687553e-02 3.285588894582076175e-02
5.320000000000000284e+00 1.503606841818592044e-03 1.687359084138117388e-02 1.788629434228718174e-02 1.855029125803722700e-02 1.998592914497704376e-02 2.248819908227598155e-02 2.819769309374386274e-02 2.919600022530293576e-02 2.994360771279126754e-02 3.271396023349985860e-02
5.330000000000000071e+00 1.605562783840308681e-03 1.697870759579806280e-02 1.802810676489893793e-02 1.864786458851827936e-02 2.006322551271745580e-02 2.252813814718136742e-02 2.823286235346126119e-02 2.921008854922961875e-02 2.999387237964729058e-02 3.256461442175167392e-02
5.339999999999999858e+00 1.702900685750113842e-03 1.708057065411112269e-02 1.816458237226275738e-02 1.874522885268271183e-02 2.013551322699342130e-02 2.256515699850044840e-02 2.826715960836045927e-02 2.922231087709197678e-02 3.004178304350216266e-02 3.241919286835230618e-02
5.349999999999999645e+00 1.795582202245342429e-03 1.717920460307318861e-02 1.829530023678348216e-02 1.884268897035585102e-02 2.020281088302166433e-02 2.259908707953610027e-02 2.830046213729314059e-02 2.923264487394991104e-02 3.008693916553190767e-02 3.227867797109176817e-02
5.360000000000000320e+00 1.889269527424719628e-03 1.728087583094690613e-02 1.842788005037428178e-02 1.894711776084464366e-02 2.026913283156918377e-02 2.263168463221704868e-02 2.833473519948696839e-02 2.924156373028963252e-02 3.013155055534910351e-02 3.213523244725884076e-02
5.370000000000000107e+00 1.982916759093878833e-03 1.738491764350667823e-02 1.856041607177514804e-02 1.905900412489264575e-02 2.033348666555763809e-02 2.266203281739266953e-02 2.836953762902872517e-02 2.924863836127288008e-02 3.017421854133612788e-02 3.199130356013687310e-02
5.379999999999999893e+00 2.070445409913250663e-03 1.748486870308993413e-02 1.868386314954576660e-02 1.917213893390051424e-02 2.039163335060500612e-02 2.268773465963259961e-02 2.840244433109649289e-02 2.925322297615530129e-02 3.021112768516994243e-02 3.185744727924570696e-02
5.389999999999999680e+00 2.156407703307516768e-03 1.758625090479962530e-02 1.880434895521372954e-02 1.929332769002421386e-02 2.044656470814282950e-02 2.270963807205190685e-02 2.843493199691668818e-02 2.925535798727815773e-02 3.024278931129811832e-02 3.172828946780531512e-02
5.400000000000000355e+00 2.231212815685796463e-03 1.767780544748180985e-02 1.890850105112134097e-02 1.940878969753620856e-02 2.049232719603780520e-02 2.272509659714430988e-02 2.846309851834957078e-02 2.925481627835428353e-02 3.026452039606754990e-02 3.161973559073263246e-02
5.410000000000000142e+00 2.307440305281256449e-03 1.777531135332895834e-02 1.901419184414891023e-02 1.953820718097183315e-02 2.053666016729418023e-02 2.273614129581769810e-02 2.849131727329075672e-02 3.151561402638763248e-02 3.027807781643740426e-02 2.925130471382100805e-02
5.419999999999999929e+00 2.372435473049217848e-03 1.786299221781155813e-02 1.910445640240126738e-02 1.966012430081785778e-02 2.057229066180327887e-02 2.274035846663195401e-02 2.851450397300974229e-02 3.143506057736436543e-02 3.027952144950071117e-02 2.924520795765804190e-02
5.429999999999999716e+00 2.433385495408542896e-03 1.795058699938752167e-02 1.919000382004964339e-02 1.978676378275515818e-02 2.060355240944902050e-02 2.273807389206018367e-02 2.853482753968875768e-02 3.136971926435715846e-02 3.026879513609764122e-02 2.923594556750284956e-02
5.440000000000000391e+00 2.486442546915820957e-03 1.803308412470949404e-02 1.926617738167363605e-02 1.990983166937117937e-02 2.062882436528382449e-02 2.272878827626517717e-02 2.855048622477916742e-02 3.132391434892127513e-02 3.024649944132486515e-02 2.922391353047133072e-02
5.450000000000000178e+00 2.533737346972939845e-03 1.811440561294118054e-02 1.933676588383760608e-02 2.003370212534975187e-02 2.064984000460053093e-02 2.271143983925740656e-02 2.856152614087477393e-02 3.129458416670388016e-02 3.021303297845339894e-02 2.920844066427027985e-02
5.459999999999999964e+00 2.570519666174536817e-03 1.818640630379373541e-02 1.939504916977509083e-02 2.014385764156262013e-02 2.066586229041031744e-02 2.268784093089541015e-02 2.856653303803088906e-02 3.017490298256927592e-02 3.128166576200693688e-02 2.919127460707759969e-02
5.469999999999999751e+00 2.600644970131991713e-03 1.825664779780442407e-02 1.944736406615453148e-02 2.024862446777080799e-02 2.068113366522379357e-02 2.265569331437216477e-02 3.128041763183645602e-02 3.013152662631961992e-02 2.856581089741747764e-02 2.917083539389088778e-02
5.480000000000000426e+00 2.621946147576927240e-03 1.832117659735978121e-02 1.949048341897901757e-02 2.033662479850392030e-02 2.069941063149775828e-02 2.261635505061936405e-02 3.128881368235978538e-02 3.008776318483676049e-02 2.855884880075589341e-02 2.914819395617675862e-02
5.490000000000000213e+00 2.634417987224300147e-03 1.837996639543586566e-02 1.952437578153053827e-02 2.040022935121571512e-02 2.072770850452708771e-02 2.257025232113360827e-02 3.130451389982624039e-02 3.004573368552084650e-02 2.854569195830394465e-02 2.912356272880530991e-02
5.500000000000000000e+00 2.638061039259891917e-03 1.843298621943696008e-02 1.954893192923768189e-02 2.043339155784692010e-02 2.077148630518451874e-02 2.251792985186571242e-02 2.852650701429277139e-02 3.000669680789416066e-02 2.909712677148709389e-02 3.132593462024293313e-02
5.509999999999999787e+00 2.632881485873357717e-03 1.848019997280883966e-02 1.956398901216215708e-02 2.043786799688276923e-02 2.082840927380783663e-02 2.246004598733177676e-02 2.850153988271638197e-02 2.997119815811886620e-02 2.906904465607943605e-02 3.135213803488032941e-02
5.519999999999999574e+00 2.618891034553449872e-03 1.852156590239264697e-02 1.956935148974962152e-02 2.042069470970962058e-02 2.089086196037039100e-02 2.239736293066416084e-02 2.847106394776492688e-02 2.903945360403854120e-02 2.993925379550472360e-02 3.138269270754327073e-02
5.530000000000000249e+00 2.596106844280571604e-03 1.855703596743869116e-02 1.956480999197860587e-02 2.038782223818950273e-02 2.095230844129028838e-02 2.233073175810125835e-02 2.843533393410499488e-02 2.900847228068510752e-02 2.991051948120734480e-02 3.141754467834566994e-02
5.540000000000000036e+00 2.564551478892327253e-03 1.858655506813118585e-02 1.955015866939352823e-02 2.034265975276578625e-02 2.100874920762000123e-02 2.226107202085498074e-02 2.839455767250960438e-02 2.897619674091791650e-02 2.988442903727634575e-02 3.145690764877040468e-02
5.549999999999999822e+00 2.526474975994932350e-03 1.860902871841759940e-02 1.952670537377426338e-02 2.028997372785976486e-02 2.105559361950551031e-02 2.219296632802344321e-02 2.835128787872751369e-02 2.894439404627624848e-02 2.986147060728626748e-02 3.149883244908551622e-02
5.559999999999999609e+00 2.477901121233262380e-03 1.862675326837037043e-02 1.949183277325106795e-02 2.022507159583003533e-02 2.109637031382974662e-02 2.212018019155901141e-02 2.830108081900601508e-02 2.890973491104408682e-02 2.983853342376021830e-02 3.154818925552756864e-02
5.570000000000000284e+00 2.423721766056899547e-03 1.863788174494976704e-02 1.944892662529082439e-02 2.015485387859597063e-02 2.112611066970368490e-02 2.205084641917853805e-02 2.824904508101386963e-02 2.887565694797187762e-02 2.981727092945817351e-02 3.160048284984269540e-02
5.580000000000000071e+00 2.361752394279624523e-03 1.864336240756824317e-02 1.939643652372587471e-02 2.007651680507218858e-02 2.114644914857577787e-02 2.198211331769161017e-02 2.819287143592622003e-02 2.884038714375755652e-02 2.979593467263558920e-02 3.165842438735276543e-02
5.589999999999999858e+00 2.295896836715086500e-03 1.864325618516420036e-02 1.933785627428269774e-02 1.999494946478526380e-02 2.115661616393861577e-02 2.191817498479109450e-02 2.813593401722853937e-02 2.880578413004713026e-02 2.977517642852844232e-02 3.171877467961534830e-02
5.599999999999999645e+00 2.218882287840987736e-03 1.863743805908207873e-02 1.926670627682086634e-02 1.990122925412679891e-02 2.115740888428469663e-02 2.185247115649786853e-02 2.807203330424190221e-02 2.876789379086517814e-02 2.975224456945437315e-02 3.178835561166971219e-02
5.610000000000000320e+00 2.143485953141942204e-03 1.862714625252185827e-02 1.919499772282390326e-02 1.981088392330758799e-02 2.114929079459283365e-02 2.179556928704546453e-02 2.801167895069926056e-02 2.873271435219033540e-02 2.973051594984621807e-02 3.185566889425968384e-02
5.620000000000000107e+00 2.057020837193389382e-03 1.861085279176828353e-02 1.911089439687614633e-02 1.970873506636946354e-02 2.113155679006767027e-02 2.173743837219343708e-02 2.794465282973870868e-02 2.869407458375278566e-02 2.970598418234881091e-02 3.193188621052041321e-02
5.629999999999999893e+00 1.969139037989947952e-03 1.859016281106135385e-02 1.902389772367864967e-02 1.960635270829853144e-02 2.110626899598841769e-02 2.168452727102388941e-02 2.787855532466212288e-02 2.865622289649994228e-02 2.968116798545817475e-02 3.200808855116223095e-02
5.639999999999999680e+00 1.875261356688798968e-03 1.856401724767945544e-02 1.892980155763326205e-02 1.949848802603523085e-02 2.107291689419131531e-02 2.163337207747428881e-02 2.780990161835871985e-02 2.861703642224268720e-02 2.965459181725350543e-02 3.208771584286256723e-02
5.650000000000000355e+00 1.781472401652077573e-03 1.853396686120269143e-02 1.883515176473385400e-02 1.939222245702126174e-02 2.103447595634696035e-02 2.158654538180419108e-02 2.774309699725071784e-02 2.857894939830205039e-02 2.962786377314150649e-02 3.216495851015427343e-02
5.660000000000000142e+00 1.688799221081049243e-03 1.850025513642809122e-02 1.874172994804863129e-02 1.928866957955446826e-02 2.099256367945478985e-02 2.154349258645496881e-02 2.767866563595648005e-02 2.854221408539218269e-02 2.960122859215295194e-02 3.223847615931588195e-02
5.669999999999999929e+00 1.591571352322755780e-03 1.845966042795404993e-02 1.864520099134398673e-02 1.918157623708803550e-02 2.094531094447337274e-02 2.150093589461569629e-02 2.761260857693727949e-02 2.850453163684095459e-02 2.957302311503267819e-02 3.231197967014041300e-02
5.679999999999999716e+00 1.489828042931304027e-03 1.907123537248221062e-02 1.854907063823292221e-02 1.840854622202840046e-02 2.089305846630607616e-02 2.145856003341191365e-02 2.754504166106915355e-02 2.846596390720145323e-02 2.954321996838569706e-02 3.238417439577134099e-02
5.690000000000000391e+00 1.390829856002576874e-03 1.834449132391493056e-02 1.846639612812411846e-02 1.896562729957362858e-02 2.084006566608458469e-02 2.141891594262033266e-02 2.748071875777494469e-02 2.842923323594123697e-02 2.951394912180277386e-02 3.244901962333664180e-02
5.700000000000000178e+00 1.295443246525733059e-03 1.826566793024691701e-02 1.840071953401290969e-02 1.886561074833065579e-02 2.078742474356959705e-02 2.138183827688497005e-02 2.741998397735744691e-02 2.839455086360908459e-02 2.948550807332508267e-02 3.250575512867465849e-02
5.709999999999999964e+00 1.196754584961924129e-03 1.817117404022742730e-02 1.834247519406032034e-02 1.876409679671661723e-02 2.073165893511009703e-02 2.134436319517689709e-02 2.735835572177751362e-02 2.835937256109016119e-02 2.945585501922775781e-02 3.255783851032996445e-02
5.719999999999999751e+00 1.102752263030906113e-03 1.807485911354933528e-02 1.829011592529456928e-02 1.866950467215939408e-02 2.067754744169572612e-02 2.130932016567848447e-02 2.730073807963299959e-02 2.832651073773379338e-02 2.942741271971412512e-02 3.260062658187163481e-02
5.730000000000000426e+00 1.005985807462099826e-03 1.797247799954503414e-02 1.823592345160409203e-02 1.857464148581486688e-02 2.127377104758078688e-02 2.062102356830332328e-02 2.724247773798291888e-02 2.829332276416735709e-02 2.939795077593715736e-02 3.263725242968257972e-02
5.740000000000000213e+00 9.148761387012111206e-04 1.787436073723602803e-02 1.818294798009165159e-02 1.848811712559070980e-02 2.124069141288487117e-02 2.056718077366645817e-02 2.718855545515356381e-02 2.826265336799163586e-02 2.937005649557585668e-02 3.266456678967112615e-02
5.750000000000000000e+00 8.300681250126011775e-04 1.778204961893462693e-02 1.813095994899482227e-02 1.841051108657065088e-02 2.121018001048212420e-02 2.051661424187047750e-02 2.713914282999976141e-02 2.823459720948919005e-02 2.934396890727674137e-02 3.268362670297209754e-02
5.759999999999999787e+00 7.433888817350608243e-04 1.768699387594591110e-02 1.807439429167615602e-02 1.833464364875504390e-02 2.117922960856309655e-02 2.046456198476805793e-02 2.708938889916852333e-02 2.820640064842984754e-02 2.931719436542512894e-02 3.269678517065287282e-02
5.769999999999999574e+00 6.637902771142051035e-04 1.759921080403864524e-02 1.801889333498921456e-02 1.826843246791724773e-02 2.115098584401694029e-02 2.041648734592121234e-02 2.704434405443315731e-02 2.818092379578545845e-02 2.929251638867607505e-02 3.270336115787682296e-02
5.780000000000000249e+00 5.917830564939345530e-04 1.751946501213299742e-02 1.796554560583750806e-02 1.821153896905653574e-02 2.112556383899606358e-02 2.037280851537901644e-02 2.700411099972683387e-02 2.815821242959087173e-02 2.927012347508741244e-02 3.270493292250921391e-02
5.790000000000000036e+00 5.186050320504858539e-04 1.743814286076689202e-02 1.790830886073545986e-02 1.815657404254260657e-02 2.109983896784091081e-02 2.032826532414590270e-02 2.696371208618763074e-02 2.813545140289635399e-02 2.924730511369771566e-02 3.270247492648577919e-02
5.799999999999999822e+00 4.536202586289047071e-04 1.736571644451905330e-02 1.785511823266962977e-02 1.810996401686637558e-02 2.107707837185576055e-02 2.028859998013193139e-02 2.692823885428186070e-02 2.811550319584228685e-02 2.922699364643648046e-02 3.269705662581767758e-02
5.809999999999999609e+00 3.877508848455167557e-04 1.729212263879683492e-02 1.779921746951470402e-02 1.806453718459229488e-02 2.105408130142159481e-02 2.024830714951176766e-02 2.689266016184334307e-02 2.809553195262090922e-02 2.920636310905994765e-02 3.268865586968583425e-02
5.820000000000000284e+00 3.305915930453278860e-04 1.722812395928566970e-02 1.774933304934909334e-02 1.802634773582087457e-02 2.103418035656842711e-02 2.021328272661682135e-02 2.686208764771293514e-02 2.807840027472698063e-02 2.918842828470216699e-02 3.267914956272831295e-02
5.830000000000000071e+00 2.824680969223819786e-04 1.717415032489473525e-02 1.770650345886417426e-02 1.799491774861498514e-02 2.101746245691718529e-02 2.018375909070664262e-02 2.683656127581487971e-02 2.806411729993478141e-02 2.917330683617623890e-02 3.266965432025611960e-02
5.839999999999999858e+00 2.339006730367604314e-04 1.711959804310851305e-02 1.766263202931844453e-02 1.796374133521996819e-02 2.100062277544232150e-02 2.015393520529029647e-02 2.681099382236937570e-02 2.804983058059845255e-02 2.915802690438818942e-02 3.265877675318502177e-02
5.849999999999999645e+00 1.848914094121971940e-04 1.706447093419951114e-02 1.761780882951785934e-02 1.793272671088017023e-02 2.098366127885212956e-02 2.012381636939111415e-02 2.678538872625128853e-02 2.803554210151831122e-02 2.914258972551053359e-02 3.264656556792315534e-02
5.860000000000000320e+00 1.453672854099433251e-04 1.701995775788827867e-02 1.758132016366604003e-02 1.790797535771503773e-02 2.097000442298424874e-02 2.009951242973622570e-02 2.676487982971458707e-02 2.802411131750786807e-02 2.913012760536023982e-02 3.263587087980551055e-02
5.870000000000000107e+00 1.155401523227659135e-04 1.698633396219527067e-02 1.755361105033313024e-02 1.788942168337452621e-02 2.095971070122879670e-02 2.008116434873321796e-02 2.674948480805851292e-02 2.801553883193324754e-02 2.912071588703068342e-02 3.262732765759939618e-02
5.879999999999999893e+00 8.555577970373750456e-05 1.695250614487955540e-02 1.752562440984030065e-02 1.787086004875515499e-02 2.094937325421426452e-02 2.006271450671800322e-02 2.673407914228894539e-02 2.800696727404288627e-02 2.911124865079025431e-02 3.261834980736743467e-02
5.889999999999999680e+00 6.547906964623001415e-05 1.692984124677329033e-02 1.750681906251055214e-02 1.785847451042673825e-02 2.094245736308534764e-02 2.005035860585564420e-02 2.672380313685016745e-02 2.800125359351442189e-02 2.910490645387795242e-02 3.261212894299964082e-02
5.900000000000000355e+00 3.523365392448889178e-05 1.689567484159977540e-02 1.747839879248458059e-02 1.783987026989947502e-02 2.093204719335322109e-02 2.003174152570810773e-02 2.670838130964569776e-02 2.799268436424829157e-02 2.909534730645095199e-02 3.260245299471922070e-02
5.910000000000000142e+00 2.511715682688188807e-05 1.688424104950812452e-02 1.746887047691124753e-02 1.783366021045353078e-02 2.092856746078971056e-02 2.002551379228431280e-02 2.670323871957591341e-02 2.798982834829736102e-02 2.909214873842199192e-02 3.259913753477106102e-02
5.919999999999999929e+00 4.832227925588574028e-06 1.686130611465903179e-02 1.744973391862948003e-02 1.782122468156335446e-02 2.001302549445333964e-02 2.092159350248425434e-02 2.669295072286367518e-02 2.798411697909531509e-02 2.908573338685259413e-02 3.259237404522318665e-02
5.929999999999999716e+00 -5.336169360401090924e-06 1.684980501581408857e-02 1.744012643755737946e-02 1.781499844143181327e-02 2.000676500559343818e-02 2.091809928437730892e-02 2.668780536772855094e-02 2.798126164925563569e-02 2.908251662432800172e-02 3.258892689677834326e-02
5.940000000000000391e+00 -1.552183243460697270e-05 1.683828152488579116e-02 1.743049331043165090e-02 1.780876605657731246e-02 2.091460024546104232e-02 2.000049367345165321e-02 2.668265914219301871e-02 2.797840657119983823e-02 2.907929381800143306e-02 3.258543673274762881e-02
5.950000000000000178e+00 -1.552183243460697270e-05 1.683828152488579116e-02 1.743049331043165090e-02 1.780876605657731246e-02 2.091460024546104232e-02 2.000049367345165321e-02 2.668265914219301871e-02 2.797840657119983823e-02 2.907929381800143306e-02 3.258543673274762881e-02
5.959999999999999964e+00 -2.572474395052336041e-05 1.682673566340106563e-02 1.742083488981994999e-02 1.780252717076537955e-02 2.091109638999100531e-02 1.999421153538752730e-02 2.667751207173127415e-02 2.797555175613771969e-02 2.907606497838084725e-02 3.258190399230972978e-02
5.969999999999999751e+00 -2.572474395052336041e-05 1.682673566340106563e-02 1.742083488981994999e-02 1.780252717076537955e-02 2.091109638999100531e-02 1.999421153538752730e-02 2.667751207173127415e-02 2.797555175613771969e-02 2.907606497838084725e-02 3.258190399230972978e-02
5.980000000000000426e+00 -2.572474395052336041e-05 1.682673566340106563e-02 1.742083488981994999e-02 1.780252717076537955e-02 2.091109638999100531e-02 1.999421153538752730e-02 2.667751207173127415e-02 2.797555175613771969e-02 2.907606497838084725e-02 3.258190399230972978e-02
5.990000000000000213e+00 -2.572474395052336041e-05 1.682673566340106563e-02 1.742083488981994999e-02 1.780252717076537955e-02 2.091109638999100531e-02 1.999421153538752730e-02 2.667751207173127415e-02 2.797555175613771969e-02 2.907606497838084725e-02 3.258190399230972978e-02
6.000000000000000000e+00 -2.572474395052336041e-05 1.682673566340106563e-02 1.742083488981994999e-02 1.780252717076537955e-02 2.091109638999100531e-02 1.999421153538752730e-02 2.667751207173127415e-02 2.797555175613771969e-02 2.907606497838084725e-02 3.258190399230972978e-02
6.009999999999999787e+00 -2.572474395052336041e-05 1.682673566340106563e-02 1.742083488981994999e-02 1.780252717076537955e-02 2.091109638999100531e-02 1.999421153538752730e-02 2.667751207173127415e-02 2.797555175613771969e-02 2.907606497838084725e-02 3.258190399230972978e-02
6.019999999999999574e+00 -2.572474395052336041e-05 1.682673566340106563e-02 1.742083488981994999e-02 1.780252717076537955e-02 2.091109638999100531e-02 1.999421153538752730e-02 2.667751207173127415e-02 2.797555175613771969e-02 2.907606497838084725e-02 3.258190399230972978e-02
6.030000000000000249e+00 -2.572474395052336041e-05 1.682673566340106563e-02 1.742083488981994999e-02 1.780252717076537955e-02 2.091109638999100531e-02 1.999421153538752730e-02 2.667751207173127415e-02 2.797555175613771969e-02 2.907606497838084725e-02 3.258190399230972978e-02
6.040000000000000036e+00 -2.572474395052336041e-05 1.682673566340106563e-02 1.742083488981994999e-02 1.780252717076537955e-02 2.091109638999100531e-02 1.999421153538752730e-02 2.667751207173127415e-02 2.797555175613771969e-02 2.907606497838084725e-02 3.258190399230972978e-02
6.049999999999999822e+00 -1.523604877507304549e-05 1.683182307782079418e-02 1.742961305860103033e-02 1.781565516748988276e-02 2.091669757588174652e-02 1.999701643617585525e-02 2.667899576767676292e-02 2.797790366352728708e-02 2.908184079085973303e-02 3.258529115022552186e-02
6.059999999999999609e+00 -1.523604877507304549e-05 1.683182307782079418e-02 1.742961305860103033e-02 1.781565516748988276e-02 2.091669757588174652e-02 1.999701643617585525e-02 2.667899576767676292e-02 2.797790366352728708e-02 2.908184079085973303e-02 3.258529115022552186e-02
6.070000000000000284e+00 -4.764393048187903090e-06 1.683689200157407681e-02 1.743834378141761315e-02 1.782879515046346605e-02 1.999979964237974181e-02 2.092230906263689919e-02 2.668047381791151945e-02 2.798024779552904864e-02 2.908761696293822932e-02 3.258860594155877505e-02
6.080000000000000071e+00 5.690206340932126600e-06 1.684194245835317350e-02 1.744702789276541405e-02 1.784194623464364568e-02 2.092793078707047560e-02 2.000256121110904201e-02 2.668194620967878974e-02 2.798258408727391164e-02 2.909339344705370520e-02 3.259184791646974749e-02
6.089999999999999858e+00 2.654816756126555303e-05 1.685198806451866649e-02 1.746425949248301898e-02 1.786827829624067568e-02 2.093920469464599990e-02 2.000801966716888453e-02 2.668487396477296422e-02 2.798723288874547729e-02 2.910494716137370513e-02 3.259811166953050648e-02
6.099999999999999645e+00 3.695149524564510430e-05 1.685698325947257090e-02 1.747280852339589893e-02 1.788145763249856732e-02 2.094485674963216318e-02 2.001071667070100993e-02 2.668632930107636345e-02 2.798954526708279447e-02 2.911072429660808980e-02 3.260113260061735241e-02
6.110000000000000320e+00 6.805866245848549243e-05 1.687185867873505427e-02 1.749819728095238988e-02 1.792103954009973202e-02 2.096187254497457186e-02 2.001867948669686786e-02 2.669066097598085663e-02 2.799643351731644081e-02 2.912805624472244309e-02 3.260974676928256322e-02
6.120000000000000107e+00 8.871092373003367632e-05 1.688168403509454629e-02 1.751491464789627431e-02 1.794745677389116348e-02 2.097326544940616294e-02 2.002388179299989177e-02 2.669352000121497787e-02 2.800098427815100877e-02 2.913961085424043168e-02 3.261511190291237899e-02
6.129999999999999893e+00 1.195602003723598452e-04 1.689628510174741999e-02 1.753969059075929232e-02 1.798711302713452975e-02 2.099042705707082623e-02 2.003152708737146112e-02 2.669776509622761793e-02 2.800774696010700088e-02 2.915694178658542746e-02 3.262258614209446322e-02
6.139999999999999680e+00 1.502541317198268606e-04 1.691072228715558706e-02 1.756412012181630955e-02 1.802679093641770119e-02 2.100767378274041169e-02 2.003898402396285180e-02 2.670195767330003564e-02 2.801443185162209859e-02 2.917427040320718853e-02 3.262936476708488270e-02
6.150000000000000355e+00 1.909369351165307886e-04 1.692971783845089936e-02 1.759617791597601483e-02 1.807970243423712847e-02 2.103079873266599370e-02 2.004863641965685603e-02 2.670746528796517569e-02 2.802322080869780810e-02 2.919736941337393310e-02 3.263730850199366568e-02
6.160000000000000142e+00 2.413992866820419267e-04 1.695305566597454447e-02 1.763546292063420187e-02 1.814580974088988649e-02 2.105990678192419183e-02 2.006024098807389008e-02 2.671421560246684673e-02 2.803400104485210750e-02 2.922622957672055266e-02 3.264546100107226789e-02
6.169999999999999929e+00 2.914250601357149797e-04 1.697594373537587159e-02 1.767391793161478958e-02 1.821183160241516760e-02 2.108923141147720642e-02 2.007134046802312721e-02 2.672081452848688518e-02 2.804454415538166004e-02 2.925506911244183175e-02 3.265162405249893290e-02
6.179999999999999716e+00 3.410121586064332379e-04 1.699838411386060330e-02 1.771158318532068190e-02 1.827772240595565770e-02 2.111876443241720441e-02 2.008194237602906052e-02 2.672725944031180759e-02 2.805484115128646302e-02 2.928388211265248176e-02 3.265579309609403791e-02
6.190000000000000391e+00 3.999346851745658573e-04 1.702472437558597007e-02 1.775578578720119968e-02 1.835656411659029180e-02 2.115446778135236794e-02 2.009401834665234046e-02 2.673478603384794178e-02 2.806685986810554534e-02 2.931841437042135776e-02 3.265817593121579654e-02
6.200000000000000178e+00 4.678706494602024191e-04 1.705464774876438300e-02 1.780604168751184074e-02 1.844816218668157357e-02 2.119646810431483064e-02 2.010723184810752143e-02 2.674327449548096272e-02 2.808039606345233072e-02 2.935862934788316739e-02 3.265739439870295191e-02
6.209999999999999964e+00 5.349321502789356787e-04 1.708370673205480278e-02 1.785493951210838717e-02 1.853927618393640120e-02 2.123882155441650377e-02 2.011952168770405128e-02 2.675143910658216162e-02 2.809338512091617834e-02 2.939875064724417272e-02 3.265287989172752786e-02
6.219999999999999751e+00 6.104958572831976253e-04 1.711586446353326532e-02 1.790922008737224833e-02 1.864273454161557986e-02 2.128763217742717442e-02 2.013246094743655415e-02 2.676036059352113194e-02 2.810752724994655324e-02 2.944446805975541037e-02 3.264334696392728191e-02
6.230000000000000426e+00 6.849016744614759480e-04 1.714690575814304882e-02 1.796184376010560163e-02 1.874540189160962475e-02 2.133684940960041410e-02 2.014424719776959291e-02 2.676882946441215549e-02 2.812088398590713995e-02 2.949001773786651820e-02 3.262943274235694663e-02
6.240000000000000213e+00 7.672138438485804094e-04 1.718050050420661182e-02 1.801911811270840227e-02 1.885987427578438361e-02 2.139267172364382047e-02 2.015616314530582071e-02 2.677779338400812850e-02 2.813492547574602751e-02 2.954103046651051362e-02 3.260898349566080517e-02
6.250000000000000000e+00 8.569264917875554907e-04 1.721619044583967348e-02 1.808041809413018022e-02 1.898569046738050187e-02 2.145521796025425323e-02 2.016778124384303178e-02 2.678702018548781774e-02 2.814924434339704379e-02 2.959738434532418680e-02 3.258097632095791063e-02
6.259999999999999787e+00 9.447865745196198971e-04 1.725016751296310630e-02 1.813930515233920168e-02 1.910995570562176379e-02 2.151827077713263509e-02 2.017774710675595065e-02 2.679543392727132961e-02 2.816214883083223430e-02 2.965334826726524070e-02 3.254821766113810688e-02
6.269999999999999574e+00 1.039274157992350293e-03 1.728557685545722630e-02 1.820134022037440263e-02 1.924472908385619838e-02 2.018687667927719295e-02 2.158816707722997774e-02 2.680369369403638041e-02 2.817463756968431252e-02 2.971440156952215653e-02 3.250772264730193012e-02
6.280000000000000249e+00 1.139748910040146862e-03 1.732187283980460291e-02 1.826578604136861253e-02 1.938928367403859598e-02 2.019476498812960291e-02 2.166500797999174402e-02 2.681143621658121576e-02 2.818614265127360186e-02 2.978032736608873451e-02 3.245949686421561314e-02
6.290000000000000036e+00 1.237482102846347576e-03 1.735575212420963076e-02 1.832690272288847039e-02 1.953100717913258677e-02 2.020068024285570293e-02 2.174241424417530655e-02 2.681775950681377502e-02 2.819536532457979361e-02 2.984546621261060725e-02 3.240837820849201689e-02
6.299999999999999822e+00 1.340235640294234034e-03 1.738974733889659535e-02 1.838939372604291717e-02 1.968087390395216810e-02 2.020525615156064381e-02 2.182685724816542036e-02 2.682288259966905675e-02 2.820272401678866961e-02 2.991505035885370575e-02 3.235117449953758134e-02
6.309999999999999609e+00 1.439708264463483928e-03 1.742094755949092841e-02 1.844805010425205199e-02 1.982589491811712415e-02 2.020887154119282644e-02 2.191186297770437996e-02 2.682606322701722515e-02 2.820732202181209722e-02 2.998351125555765578e-02 3.229341846999123078e-02
6.320000000000000284e+00 1.543126581764216144e-03 1.745144573686741030e-02 1.850696143280679620e-02 2.200398983203273942e-02 1.997303347695295744e-02 2.021520160104148256e-02 2.682713005999527375e-02 2.820921405015425903e-02 3.005586401627052470e-02 3.223194513513651799e-02
6.330000000000000071e+00 1.649623332154117380e-03 1.748058044990776633e-02 1.856521186211603641e-02 2.210331730499622005e-02 2.009952497835078289e-02 2.024540623473200518e-02 2.682531855594291748e-02 2.820783311833194654e-02 3.013166179014073465e-02 3.216824135514932681e-02
6.339999999999999858e+00 1.751616532161625423e-03 1.750608060904926266e-02 1.861845041614753476e-02 2.220323516787192294e-02 2.014468154676382627e-02 2.034878905211721933e-02 2.682017706030984799e-02 2.820314662047647761e-02 3.020552599131851382e-02 3.210789959646640629e-02
6.349999999999999645e+00 1.849059773846473999e-03 1.752797554592016444e-02 1.866669428313410747e-02 2.014493199752760699e-02 2.048875942766464550e-02 2.230368760750841076e-02 2.681141942872225167e-02 2.819548747354418128e-02 3.027730517224286669e-02 3.205177563972197441e-02
6.360000000000000320e+00 1.947933095133202097e-03 1.754738845013554052e-02 1.871265820536652594e-02 2.013219770810386819e-02 2.064171493666855720e-02 2.241134925262049105e-02 2.679777509426246179e-02 2.818453978287018338e-02 3.035140557788599744e-02 3.199721554364989839e-02
6.370000000000000107e+00 2.047197171466923725e-03 1.756359299479559252e-02 1.875527489144758475e-02 2.252619661655719252e-02 2.011172398054164243e-02 2.080040551142516361e-02 2.677806500067113349e-02 2.817049068190656189e-02 3.042716187365154118e-02 3.194569264020352684e-02
6.379999999999999893e+00 2.140435576309318404e-03 1.757527967400860161e-02 1.879146118490696710e-02 2.008610347837570462e-02 2.095297060338698752e-02 2.264132806776223902e-02 2.675267348536604708e-02 2.815485072374077080e-02 3.049966054372476101e-02 3.190097899877155502e-02
6.389999999999999680e+00 2.232523164612211161e-03 1.758277047510859933e-02 1.882271727812512979e-02 2.005421434403137707e-02 2.110684219133868514e-02 2.276323835531517126e-02 2.671935827535868238e-02 2.813767144147667765e-02 3.057266997380696585e-02 3.186093631391687109e-02
6.400000000000000355e+00 2.313165981759178567e-03 1.758526991781766274e-02 1.884549548516668838e-02 2.002004794459759027e-02 2.124441608320882732e-02 2.287798086198487152e-02 2.668174762835770486e-02 2.812195026915598195e-02 3.063790254559119186e-02 3.182966081584763518e-02
6.410000000000000142e+00 2.395949052603208330e-03 1.758284537691783694e-02 1.886307600212156280e-02 1.997762155759490871e-02 2.138889748638366298e-02 2.300511680438205656e-02 2.663278831444204978e-02 2.810623569600265159e-02 3.070634577469678883e-02 3.180158190949334412e-02
6.419999999999999929e+00 2.467153847521246033e-03 1.757550562006378672e-02 1.887189554359262195e-02 1.993368260896122637e-02 2.151653120286328713e-02 2.312365309136008365e-02 2.658005509510180664e-02 2.809432643759772821e-02 3.076668393720992378e-02 3.178089089412174800e-02
6.429999999999999716e+00 2.534620731399784936e-03 1.756247365764655385e-02 1.887270611664688957e-02 1.988378878156426763e-02 2.164139903732534981e-02 2.324561120472556572e-02 2.651839971800392520e-02 2.808607209245396821e-02 3.082547933325153339e-02 3.176431981005469612e-02
6.440000000000000391e+00 2.594115510583930306e-03 1.754405078642183591e-02 1.886450870802879737e-02 1.983077426663003642e-02 2.175615487338923917e-02 2.336288173553456929e-02 2.645158950430856817e-02 2.808334342659468338e-02 3.087913304983118737e-02 3.175210841563443076e-02
6.450000000000000178e+00 2.648053476289957166e-03 1.751887122284934151e-02 1.884579876230343606e-02 1.977218221705712500e-02 2.186614025879261153e-02 2.347937224825915117e-02 2.637705202749117753e-02 2.808756926819404309e-02 3.092996173683812064e-02 3.174277867008806764e-02
6.459999999999999964e+00 2.690972209861421018e-03 1.748948426358512206e-02 1.881810592605824561e-02 1.971444258073060465e-02 2.196053503701070331e-02 2.358141195857516373e-02 2.630367634481050113e-02 2.809935289514855702e-02 3.097282245246336246e-02 3.173617247959865245e-02
6.469999999999999751e+00 2.727319606769581812e-03 1.745282599394065021e-02 1.877818349970017051e-02 1.965206519816532771e-02 2.204951104893418390e-02 2.367740898018083281e-02 2.622532381484313224e-02 2.812102354720154990e-02 3.101218922509852219e-02 3.173050165882847218e-02
6.480000000000000426e+00 2.754542670792079016e-03 1.741032218928813963e-02 1.872696574344484208e-02 1.958857019288486392e-02 2.212809134856951951e-02 2.375926102648049515e-02 2.614737832985362942e-02 2.815332003074033987e-02 3.104564146463773683e-02 3.172513455485720391e-02
6.490000000000000213e+00 2.772576847477702285e-03 1.736199473026976692e-02 1.866435602889934126e-02 1.952434732227513112e-02 2.219652808875790043e-02 2.382462170072554772e-02 2.607120367609845960e-02 2.819736170395959959e-02 3.107317625233609742e-02 3.171917611972886741e-02
6.500000000000000000e+00 2.781362255354842203e-03 1.730786097299728474e-02 1.859045786124557953e-02 1.945959934954697920e-02 2.225504373076704970e-02 2.387150381117374501e-02 2.599780926031745529e-02 2.825417759048066274e-02 3.109479903532478065e-02 3.171188669111970476e-02
6.509999999999999787e+00 2.780844078183121633e-03 1.724793371849436818e-02 1.850558631025152681e-02 1.939432949593120764e-02 2.230381748474916104e-02 2.389851095017394428e-02 2.592773172762280476e-02 2.832460314102625693e-02 3.111051799121306721e-02 3.170269881473918722e-02
6.519999999999999574e+00 2.770973016585035354e-03 1.718222116500420227e-02 1.841024251410364188e-02 1.932836519057472974e-02 2.234297747959660893e-02 2.390501705823818573e-02 2.586097470012842237e-02 2.840916297527959836e-02 3.112033956212227614e-02 3.169123375860818936e-02
6.530000000000000249e+00 2.751705795234382374e-03 1.711072682547963922e-02 1.830506102507921742e-02 1.926140847833977474e-02 2.237259761459986507e-02 2.389123187253405431e-02 2.579704253219050267e-02 2.850796405682209933e-02 3.112426517678823154e-02 3.167732045151390452e-02
6.540000000000000036e+00 2.723005721486043782e-03 1.703344938480727197e-02 1.819074747325035227e-02 1.919309574480214040e-02 2.239269809459992766e-02 2.385812039551144653e-02 2.573507728371111219e-02 2.862061962201944976e-02 3.112228921209956450e-02 3.166102005583121271e-02
6.549999999999999822e+00 2.686976503944538651e-03 1.695467346871903230e-02 1.807434747989226237e-02 1.912660004228724023e-02 2.240294907029169100e-02 2.381014037084488999e-02 2.567710905331710425e-02 2.873964478666275399e-02 3.111493386295937497e-02 3.164361851643662793e-02
6.559999999999999609e+00 2.639804588700845819e-03 1.686609569102508199e-02 1.794427467705890164e-02 1.905458570874073165e-02 2.240435870059572648e-02 2.374396983244792328e-02 2.561611674545175368e-02 2.887618219403799077e-02 3.110140742899759544e-02 3.162389156365504050e-02
6.570000000000000284e+00 2.586194908568549816e-03 1.677655819023864819e-02 1.781411345487383599e-02 1.898398278459113159e-02 2.239668635375924310e-02 2.366788779845067220e-02 2.555753162673227163e-02 2.901480704374899758e-02 3.108304751346676470e-02 3.160471198052459268e-02
6.580000000000000071e+00 2.524010077804064115e-03 1.668174938826550574e-02 1.767803748831199215e-02 1.891103170604369749e-02 2.238011004478661012e-02 2.358044274084543021e-02 2.549792523001362388e-02 2.915990948865448962e-02 3.105931730171741095e-02 3.158638064421923769e-02
6.589999999999999858e+00 2.457191354947176314e-03 1.658704382138070227e-02 1.754406982033399759e-02 1.883960745675149900e-02 2.235606378836900096e-02 2.348830992399259313e-02 2.544039703887607598e-02 2.930090146770583312e-02 3.103190952915236417e-02 3.157137680018062137e-02
6.599999999999999645e+00 2.378325748999742580e-03 1.648188611209895280e-02 1.739769869354550538e-02 1.876166349299526748e-02 2.232172194323457301e-02 2.338232026437722308e-02 2.537864855905554856e-02 2.945025117891544170e-02 3.099786521855878510e-02 3.156028968775650978e-02
6.610000000000000320e+00 2.300522189362536225e-03 1.638324480918899526e-02 1.726269096943234757e-02 1.868964281773349834e-02 2.228305017259386497e-02 2.328063430464334671e-02 2.532272448846377769e-02 2.958103163583263723e-02 3.096310064685061508e-02 3.155699340466713854e-02
6.620000000000000107e+00 2.210713284640408467e-03 1.627407121056414704e-02 1.711582553978009333e-02 1.861100481508842774e-02 2.223375362643172093e-02 2.316657781365673990e-02 2.526313185264878955e-02 2.971243064126650318e-02 3.092212144417722658e-02 3.156357498169544418e-02
6.629999999999999893e+00 2.118906118822284305e-03 1.616644782221545590e-02 1.697361731360603337e-02 1.853448026205849544e-02 2.217912303217036904e-02 2.305337165374533870e-02 2.520682410567652576e-02 2.982542426230170435e-02 3.087983914335038632e-02 3.158285073229417927e-02
6.639999999999999680e+00 2.020344869314539497e-03 1.605438221491651066e-02 1.682817555535456866e-02 1.845577631684424541e-02 2.211642411756834653e-02 2.293535982328653508e-02 2.515082257689984363e-02 2.992295973381721777e-02 3.083455111711618651e-02 3.161855049371664617e-02
6.650000000000000355e+00 1.921446949791788018e-03 1.594479153317556949e-02 1.668846730760834007e-02 1.837973424555312124e-02 2.204978784584782706e-02 2.282039317211313409e-02 2.509867071023038146e-02 2.999672904856038116e-02 3.078968964233657138e-02 3.167017228792971123e-02
6.660000000000000142e+00 1.823362261184701284e-03 1.583836511223096072e-02 1.655510710678562147e-02 1.830673984011495919e-02 2.198032399175586793e-02 2.270965483746081176e-02 2.505047450469912243e-02 3.004747169646792074e-02 3.074613223981978102e-02 3.173619000485730646e-02
6.669999999999999929e+00 1.720119037592742492e-03 1.572830816015236000e-02 1.641952761336335984e-02 1.823212740577157681e-02 2.190377114710751263e-02 2.259656799740681135e-02 2.500311225798841630e-02 3.007922279849004413e-02 3.070154154078416284e-02 3.181970574767666038e-02
6.679999999999999716e+00 1.611756600552906879e-03 1.561454809677413971e-02 1.628181046449314953e-02 1.815593231035937324e-02 2.181975024539281952e-02 2.248171239225327245e-02 2.495670624980779462e-02 3.009214599890095571e-02 3.065624163313261652e-02 3.191989707581641134e-02
6.690000000000000391e+00 1.506037649671480025e-03 1.550495809752033827e-02 1.615141611901188892e-02 1.808342247386235391e-02 2.173421579462690018e-02 2.237348737104422752e-02 2.491433379354383165e-02 3.008833723208255082e-02 3.061348431465337264e-02 3.202682652819387188e-02
6.700000000000000178e+00 1.403943853085181650e-03 1.540017701283935558e-02 1.602878679806744519e-02 1.801491493675762279e-02 2.164831818962919749e-02 2.227259901955190233e-02 2.487583985693703550e-02 3.007251802912513580e-02 3.057338632938000691e-02 3.213590682937119553e-02
6.709999999999999964e+00 1.298102643452018210e-03 1.529242051343416078e-02 1.590471937295150420e-02 1.794530018001157246e-02 2.155591715400736325e-02 2.217177171386418635e-02 2.483818225262375209e-02 3.004639875906716176e-02 3.053283411631688149e-02 3.225254444584756824e-02
6.719999999999999751e+00 1.197106839677362228e-03 1.519024973576293958e-02 1.578896478584528029e-02 1.788007909650940475e-02 2.146467621498177047e-02 2.207908214492920046e-02 2.480416251691784993e-02 3.001444407544391971e-02 3.049488994047732868e-02 3.236527546042169967e-02
6.730000000000000426e+00 1.092976107143103261e-03 1.508542188246547386e-02 1.567207172041669080e-02 1.781395408563113403e-02 2.136763687131159120e-02 2.198699745765824234e-02 2.477084151911938120e-02 2.997608937246488622e-02 3.045634032723260748e-02 3.248130078352691463e-02
6.740000000000000213e+00 9.947946281357547983e-04 1.498694177180081438e-02 1.556395550237021398e-02 1.775255985097025022e-02 2.127359201868182087e-02 2.190324594177539899e-02 2.474089246978088477e-02 2.993614545153136866e-02 3.042038328795583849e-02 3.258920290738631653e-02
6.750000000000000000e+00 9.032950274248178731e-04 1.489538928812910931e-02 1.546489541043233329e-02 1.769610983012740238e-02 2.118392998730857582e-02 2.182770046868927338e-02 2.471414053555936671e-02 2.989643050930429133e-02 3.038712477907150322e-02 3.268745767408962749e-02
6.759999999999999787e+00 8.096779299947063193e-04 1.480186944549961511e-02 1.536512355617636154e-02 1.763906075752352462e-02 2.109040000583768323e-02 2.175271496882258751e-02 2.468781943519248595e-02 3.035328726927018564e-02 2.985391338732441835e-02 3.278476870166320556e-02
6.769999999999999574e+00 7.236280588094300137e-04 1.471598898809350735e-02 1.527473861981289670e-02 1.758720941533002680e-02 2.100302506747854861e-02 2.168567617963764252e-02 2.466447982398140004e-02 2.981355332295177948e-02 3.032232031556581289e-02 3.287055954804025959e-02
6.780000000000000249e+00 6.457242409500375639e-04 1.463826683338924003e-02 1.519393959338938976e-02 1.754071878671419407e-02 2.092291073262086618e-02 2.162640593228044514e-02 2.464399613210142490e-02 3.029437913849340053e-02 2.977620474799745620e-02 3.294457430924419700e-02
6.790000000000000036e+00 5.664994537576878214e-04 1.455922391238532489e-02 1.511272052531628662e-02 1.749385281412489668e-02 2.084058426257649754e-02 2.156739712370937118e-02 2.462374557177273923e-02 2.973761624134718326e-02 3.026604612228725802e-02 3.301566941426674340e-02
6.799999999999999822e+00 4.961025001264768005e-04 1.448896499000170215e-02 1.504131591305910010e-02 1.745253780850234901e-02 2.076680633534931306e-02 2.151594615907484118e-02 2.460620656328965650e-02 2.970293152023244926e-02 3.024093507973576317e-02 3.307480328209902454e-02
6.809999999999999609e+00 4.247095464453915967e-04 1.441767208744047096e-02 1.496960098159946621e-02 1.741093599996561964e-02 2.069146799242737450e-02 2.146463478844751194e-02 2.458882568946802252e-02 2.966746564673380937e-02 3.021552915995159849e-02 3.313040471853468533e-02
6.820000000000000284e+00 3.627284218690442425e-04 1.435573382910678396e-02 1.490788708881900411e-02 1.737504862293987734e-02 2.062569774607235853e-02 2.142074324155980244e-02 2.457404624413645627e-02 2.963649482386543701e-02 3.019352150437211446e-02 3.317474051853266936e-02
6.830000000000000071e+00 3.105260140841592281e-04 1.430352922849403505e-02 1.485628836225293473e-02 1.734498071816360093e-02 2.057007662590904992e-02 2.138421699586103356e-02 2.456180880834375399e-02 2.961031183264608777e-02 3.017502152791455908e-02 3.320900956631318846e-02
6.839999999999999858e+00 2.578251963990883908e-04 1.425078584885082662e-02 1.480453558246188142e-02 1.731476516144905137e-02 2.051374033521890031e-02 2.134772613545777437e-02 2.454963912205662679e-02 2.958381040106960319e-02 3.015637835308085379e-02 3.324057445794233179e-02
6.849999999999999645e+00 2.046287401754302447e-04 1.419750120080966009e-02 1.475262934657692142e-02 1.728440121903059359e-02 2.045671043827509278e-02 2.131126173135244536e-02 2.453753356234798788e-02 2.955700924418600342e-02 3.013759452205151679e-02 3.326919076832458855e-02
6.860000000000000320e+00 1.617165935589797798e-04 1.415448228503644011e-02 1.471099409907789153e-02 1.726000262597912269e-02 2.041060126838548094e-02 2.128210362833285810e-02 2.452789285297619221e-02 3.012246799382308632e-02 2.953536427579109627e-02 3.328980752459834852e-02
6.870000000000000107e+00 1.293263569908757727e-04 1.412198924428936450e-02 1.467970338301691387e-02 1.724164065751609617e-02 2.037574323300469711e-02 2.126024024258232892e-02 2.452068662144957917e-02 3.011106601893829421e-02 2.951901706691677230e-02 3.330387289804630918e-02
6.879999999999999893e+00 9.676011995357675013e-05 1.408929963029491306e-02 1.464835754668138146e-02 1.722322438555126331e-02 2.034065331462470150e-02 2.123837953906500264e-02 2.451350035488727638e-02 3.009961581145511461e-02 2.950257634846130753e-02 3.331669713541161176e-02
6.889999999999999680e+00 7.495182110995073836e-05 1.406739718329933116e-02 1.462742967237285266e-02 1.721091656458743901e-02 2.031713331618879501e-02 2.122380648314696819e-02 2.450872021940202553e-02 3.009195585721809174e-02 2.949156552527246525e-02 3.332454029142036672e-02
6.900000000000000355e+00 4.209361872498574073e-05 1.403437923839045628e-02 1.459599182051519832e-02 1.719240915038511286e-02 2.028166634102420915e-02 2.120194696169518805e-02 2.450156550736112132e-02 3.008042667884019625e-02 2.947497609666539439e-02 3.333522422541389252e-02
6.910000000000000142e+00 3.110210860505963927e-05 1.402332941116845449e-02 1.458550024223336482e-02 1.718622778281224395e-02 2.026979476660201521e-02 2.119466026924347532e-02 2.449918462029151284e-02 3.007657324971221846e-02 2.946942721964606465e-02 3.333849375641082663e-02
6.919999999999999929e+00 9.061062571327464861e-06 1.400116393566950418e-02 1.456449861349255054e-02 1.717384662853695815e-02 2.024597864904849678e-02 2.118008631640663775e-02 2.449442870120401364e-02 3.006885098267942161e-02 2.945830152372315783e-02 3.334459077138239580e-02
6.929999999999999716e+00 -1.988427349425727114e-06 1.399004827161499410e-02 1.455398855144493520e-02 1.716764681571209678e-02 2.023403440397057718e-02 2.117279896283391638e-02 2.449205361249498503e-02 2.945272491952161467e-02 3.006498219342847167e-02 3.334741709009394345e-02
6.940000000000000391e+00 -1.305719760413467177e-05 1.397891064671175770e-02 1.454347231540642146e-02 1.716144082785435801e-02 2.022206623193852082e-02 2.116551129768561371e-02 2.448968039987838713e-02 3.006110833303959548e-02 2.944713928547921730e-02 3.335009464901270843e-02
6.950000000000000178e+00 -1.305719760413467177e-05 1.397891064671175770e-02 1.454347231540642146e-02 1.716144082785435801e-02 2.022206623193852082e-02 2.116551129768561371e-02 2.448968039987838713e-02 3.006110833303959548e-02 2.944713928547921730e-02 3.335009464901270843e-02
6.959999999999999964e+00 -2.414522496423128828e-05 1.396775105471798756e-02 1.453294989907420384e-02 1.715522865122597052e-02 2.021007427957118019e-02 2.115822327713879139e-02 2.448730903537455275e-02 3.005722942615628515e-02 2.944154472576021933e-02 3.335262308140271581e-02
6.969999999999999751e+00 -2.414522496423128828e-05 1.396775105471798756e-02 1.453294989907420384e-02 1.715522865122597052e-02 2.021007427957118019e-02 2.115822327713879139e-02 2.448730903537455275e-02 3.005722942615628515e-02 2.944154472576021933e-02 3.335262308140271581e-02
6.980000000000000426e+00 -2.414522496423128828e-05 1.396775105471798756e-02 1.453294989907420384e-02 1.715522865122597052e-02 2.021007427957118019e-02 2.115822327713879139e-02 2.448730903537455275e-02 3.005722942615628515e-02 2.944154472576021933e-02 3.335262308140271581e-02
6.990000000000000213e+00 -2.414522496423128828e-05 1.396775105471798756e-02 1.453294989907420384e-02 1.715522865122597052e-02 2.021007427957118019e-02 2.115822327713879139e-02 2.448730903537455275e-02 3.005722942615628515e-02 2.944154472576021933e-02 3.335262308140271581e-02
7.000000000000000000e+00 -2.414522496423128828e-05 1.396775105471798756e-02 1.453294989907420384e-02 1.715522865122597052e-02 2.021007427957118019e-02 2.115822327713879139e-02 2.448730903537455275e-02 3.005722942615628515e-02 2.944154472576021933e-02 3.335262308140271581e-02
7.009999999999999787e+00 -2.414522496423128828e-05 1.396775105471798756e-02 1.453294989907420384e-02 1.715522865122597052e-02 2.021007427957118019e-02 2.115822327713879139e-02 2.448730903537455275e-02 3.005722942615628515e-02 2.944154472576021933e-02 3.335262308140271581e-02
7.019999999999999574e+00 -2.414522496423128828e-05 1.396775105471798756e-02 1.453294989907420384e-02 1.715522865122597052e-02 2.021007427957118019e-02 2.115822327713879139e-02 2.448730903537455275e-02 3.005722942615628515e-02 2.944154472576021933e-02 3.335262308140271581e-02
7.030000000000000249e+00 -2.414522496423128828e-05 1.396775105471798756e-02 1.453294989907420384e-02 1.715522865122597052e-02 2.021007427957118019e-02 2.115822327713879139e-02 2.448730903537455275e-02 3.005722942615628515e-02 2.944154472576021933e-02 3.335262308140271581e-02
7.040000000000000036e+00 -2.414522496423128828e-05 1.396775105471798756e-02 1.453294989907420384e-02 1.715522865122597052e-02 2.021007427957118019e-02 2.115822327713879139e-02 2.448730903537455275e-02 3.005722942615628515e-02 2.944154472576021933e-02 3.335262308140271581e-02
7.049999999999999822e+00 -1.344421517032446670e-05 1.397616506486335300e-02 1.454125578243339878e-02 1.716152422900226598e-02 2.021248065574907798e-02 2.115759302109471857e-02 2.449621074894569456e-02 3.005923204932093792e-02 2.944408322297750041e-02 3.335280984058727749e-02
7.059999999999999609e+00 -1.344421517032446670e-05 1.397616506486335300e-02 1.454125578243339878e-02 1.716152422900226598e-02 2.021248065574907798e-02 2.115759302109471857e-02 2.449621074894569456e-02 3.005923204932093792e-02 2.944408322297750041e-02 3.335280984058727749e-02
7.070000000000000284e+00 -2.758897594951488543e-06 1.398456797458973860e-02 1.454955002253838052e-02 1.716779967564951992e-02 2.021487240479792613e-02 2.115696231573943598e-02 2.450511588126995724e-02 2.944661739020628874e-02 3.006123106828401809e-02 3.335293748586927454e-02
7.080000000000000071e+00 7.910705012758676710e-06 1.399295977809858309e-02 1.455783261324590169e-02 1.717405498178668777e-02 2.021724959845139225e-02 2.115633115419337032e-02 2.451402435868952831e-02 2.944914721620735601e-02 3.006322647314692981e-02 3.335300606202414725e-02
7.089999999999999858e+00 2.920267084117855576e-05 1.400971004446499753e-02 1.457436282354959874e-02 1.718650513499370841e-02 2.022196060611404500e-02 2.115506743438771639e-02 2.453185105413146355e-02 3.006720640078167778e-02 2.945419379951041972e-02 3.335296625656412883e-02
7.099999999999999645e+00 3.982498812247310324e-05 1.401806849631796401e-02 1.458261043159146675e-02 1.719269996373996162e-02 2.022429456361607425e-02 2.115443486205593332e-02 2.454076912547095701e-02 3.006919090405605482e-02 2.945671053443304349e-02 3.335285803484765166e-02
7.110000000000000320e+00 7.159699703640085217e-05 1.404307705987202677e-02 1.460728319696180839e-02 1.721116334855962715e-02 2.023121111110120357e-02 2.115253420766524672e-02 2.456754135654478158e-02 3.007512245194277761e-02 2.946423437644791338e-02 3.335218134814877528e-02
7.120000000000000107e+00 9.269898464941156587e-05 1.405969372044113021e-02 1.462367326719716219e-02 1.722337126355393683e-02 2.023575175446842497e-02 2.115126458146440042e-02 2.458540379631177913e-02 3.007905841628080029e-02 2.946922818876599251e-02 3.335143819548933020e-02
7.129999999999999893e+00 1.242324701303092476e-04 1.408453502831464969e-02 1.464817059648308023e-02 1.724153144532520818e-02 2.024245856763079790e-02 2.114935620154384868e-02 2.461221743463232192e-02 3.008493456105735403e-02 2.947668555565488221e-02 3.334988868903748793e-02
7.139999999999999680e+00 1.556219991261377196e-04 1.410927578512594441e-02 1.467256245654081047e-02 1.725950938826354905e-02 2.024904211178905206e-02 2.114744289918488174e-02 2.463905331787342307e-02 3.009077710244674464e-02 2.948410262491978420e-02 3.334782225569491582e-02
7.150000000000000355e+00 1.972496746518435408e-04 1.414210679299283437e-02 1.470492060504799067e-02 1.728319609682404598e-02 2.025763174153624030e-02 2.114488378138742672e-02 2.467486575856915956e-02 2.949392882613829231e-02 3.009851441325981161e-02 3.334427406672932359e-02
7.160000000000000142e+00 2.489204911999821327e-04 1.418289327546401642e-02 1.474510367163940974e-02 1.731234749526736408e-02 2.026807232830353175e-02 2.114167116380065090e-02 2.471967516854074037e-02 2.950610891759765028e-02 3.010810036617074525e-02 3.333859014503955803e-02
7.169999999999999929e+00 3.001843472870168502e-04 1.422339881895876360e-02 1.478499205368450503e-02 1.734099019680046538e-02 2.027819175129802476e-02 2.113844223949046253e-02 2.476452512078057555e-02 2.951817356868223149e-02 3.011758991340975772e-02 3.333155772991490406e-02
7.179999999999999716e+00 3.510382698896045571e-04 1.426362275184093337e-02 1.482458504436611618e-02 1.736912324817916492e-02 2.028799875441504932e-02 2.113519582451612450e-02 2.480940694769442900e-02 2.953012129187983920e-02 3.012698175849400084e-02 3.332322455607172884e-02
7.190000000000000391e+00 4.115176588666963602e-04 1.431151880625182102e-02 1.487170572749145145e-02 1.740220890933151174e-02 2.029936694541287917e-02 2.113127531106780838e-02 2.486329518427314242e-02 2.954430209571798013e-02 3.013812116296678625e-02 3.331158289170908782e-02
7.200000000000000178e+00 4.813185133011040973e-04 1.436688226628478338e-02 1.492613935949869269e-02 1.743987773529403693e-02 2.031209665647080304e-02 2.112666440314675195e-02 2.492618786299192341e-02 3.015093388938321420e-02 2.956062730671375066e-02 3.329586433027906245e-02
7.209999999999999964e+00 5.502947100053748059e-04 1.442168910752662271e-02 1.497998910830681402e-02 1.747654187685963173e-02 2.032427405826976730e-02 2.112201030376991209e-02 2.498908383138504982e-02 3.016354578478125034e-02 2.957671256809744562e-02 3.327800665467779695e-02
7.219999999999999751e+00 6.281041894013486516e-04 1.448364164112677169e-02 1.504081430605393524e-02 1.751721126376417498e-02 2.033754353679289098e-02 2.111663386449491586e-02 2.506094056951052931e-02 2.959479638507405905e-02 3.017770871238367736e-02 3.325520483143697137e-02
7.230000000000000426e+00 7.048132091315439940e-04 1.454486221221595009e-02 1.510087164067915218e-02 1.755656395242764789e-02 2.035015332278314326e-02 2.111119106333668449e-02 2.513274042528224755e-02 2.961255464853880526e-02 3.019159890464329435e-02 3.323010517553577625e-02
7.240000000000000213e+00 7.897798312426314781e-04 1.461285720409128026e-02 1.516751487788766881e-02 1.759925995138110835e-02 2.036358944506888244e-02 2.110498223061943804e-02 2.521340823739889186e-02 2.963213528754153614e-02 3.020689233184228537e-02 3.319944657231687496e-02
7.250000000000000000e+00 8.825132062442498943e-04 1.468731241530333610e-02 1.524041431928295151e-02 1.764474176377923281e-02 2.037763623088775788e-02 2.109796918745648203e-02 2.530285551923439069e-02 2.965338674679866143e-02 3.022346191265926074e-02 3.316279093757056040e-02
7.259999999999999787e+00 9.734605497827762645e-04 1.476061047876733520e-02 1.531209962901721594e-02 1.768816244018917017e-02 2.039080578653654913e-02 2.109082789412986339e-02 2.539205415701957513e-02 2.967409381931097184e-02 3.023957521330665477e-02 3.312384679357438522e-02
7.269999999999999574e+00 1.071410064492048274e-03 1.483989608250527517e-02 1.538954495755338187e-02 1.773354713199327276e-02 2.040433651315964533e-02 2.108281663647965792e-02 2.548981977677426680e-02 2.969622644290497229e-02 3.025675925706911712e-02 3.307885554418767138e-02
7.280000000000000249e+00 1.175725958825092751e-03 1.492477853525902252e-02 1.547234010803520514e-02 1.778022332440245754e-02 2.041801872713878280e-02 2.107388483917325972e-02 2.559597161570959650e-02 3.027484215905149045e-02 2.971957899728121938e-02 3.302775343382242934e-02
7.290000000000000036e+00 1.277351290313661920e-03 1.500797222344171442e-02 1.555336261743300516e-02 1.782395425906108111e-02 2.043063280800712020e-02 2.106475138083948456e-02 2.570151577663224579e-02 2.974208090880162136e-02 3.029221345326870915e-02 3.297507106159491136e-02
7.299999999999999822e+00 1.384358875064453003e-03 1.509618390902625791e-02 1.563912667351708211e-02 1.786802705201728791e-02 2.044314243933844852e-02 2.105463704279195852e-02 2.581507418817363328e-02 2.976546867573119648e-02 3.031020598997490739e-02 3.291674974111927221e-02
7.309999999999999609e+00 1.488102730540410545e-03 1.518239471792422364e-02 1.572278952057036897e-02 1.790869588979451463e-02 2.045447971363718864e-02 2.104431500653039522e-02 2.592772411149794898e-02 2.978779546185350915e-02 3.032731407181201572e-02 3.285760670314098048e-02
7.320000000000000284e+00 1.596113736361620900e-03 1.527298858679897002e-02 1.581052597051403608e-02 1.794873243832015991e-02 2.046538002236652706e-02 2.103300985611699855e-02 2.604791699908238362e-02 2.981061447109436408e-02 3.034471949378594186e-02 3.279345866287231709e-02
7.330000000000000071e+00 1.707490688863733510e-03 1.536745305293574400e-02 1.590179671792532959e-02 1.798737036044110657e-02 2.047550822313830288e-02 2.102076009089042657e-02 2.617528317925201312e-02 2.983360556513428574e-02 3.036216018195120325e-02 3.272466028487035911e-02
7.339999999999999858e+00 1.814286631799754464e-03 1.545921398467058755e-02 1.599022527621280637e-02 1.802169392055054387e-02 2.048392663484908602e-02 2.100849273513052604e-02 2.630106736167073592e-02 2.985503541452547496e-02 3.037831262321315229e-02 3.265619031305018460e-02
7.349999999999999645e+00 1.916418569538230624e-03 1.554825799861405539e-02 1.607579618115806061e-02 1.805181265076146249e-02 2.049046203376342357e-02 2.099637843286541669e-02 2.642515427360285149e-02 2.987484837299845403e-02 3.039313749117547939e-02 3.258837645036591346e-02
7.360000000000000320e+00 2.020126229766513234e-03 1.564022899458458737e-02 1.616390490235916286e-02 1.807944686155925004e-02 2.049508522697809226e-02 2.098387036374255513e-02 2.655552257388535398e-02 2.989413583423213006e-02 3.040744335939715368e-02 3.251706028057804038e-02
7.370000000000000107e+00 2.124289698748833225e-03 1.573452776057959746e-02 1.625391858383797364e-02 1.810391643550962951e-02 2.049693317395950495e-02 2.097139717060244463e-02 2.669165546968472677e-02 2.991246292559900447e-02 3.042088687580537729e-02 3.244271802238459651e-02
7.379999999999999893e+00 2.222132300879151815e-03 1.582528498508199710e-02 1.634020026880408927e-02 1.812357073240990213e-02 2.049511213176098690e-02 2.096018463873709423e-02 2.682520193790979834e-02 2.992847351651638926e-02 3.043246569621403663e-02 3.237009116050627855e-02
7.389999999999999680e+00 2.318717124623190327e-03 1.591750146698682131e-02 1.642746618386806134e-02 1.813940914927779022e-02 2.048856928568133437e-02 2.095016787546748541e-02 2.696364692595899434e-02 2.994280259769089084e-02 3.044263114922003688e-02 3.229528349335594045e-02
7.400000000000000355e+00 2.403199817596040743e-03 1.600091323574573052e-02 1.650599840179254457e-02 1.814994946611135640e-02 2.047748721842983580e-02 2.094285382576407256e-02 2.709148491562522743e-02 2.995376341985066249e-02 3.045019521143233626e-02 3.222678150834411281e-02
7.410000000000000142e+00 2.489749059373218883e-03 1.608988527279442762e-02 1.658927752004942663e-02 1.815699638823022391e-02 2.045895645860816570e-02 2.093745316274451054e-02 2.723087074605958641e-02 2.996294217181707728e-02 3.045623752405815857e-02 3.215287238779244300e-02
7.419999999999999929e+00 2.563959009985059857e-03 1.617001394713660570e-02 1.666377545214776934e-02 1.815940788254832503e-02 2.043512901497734555e-02 2.093511338155545215e-02 2.735938687226763255e-02 2.996853438978718670e-02 3.045954390956287158e-02 3.208559654177605552e-02
7.429999999999999716e+00 2.633953644157167352e-03 1.625018127533665521e-02 1.673774419674429331e-02 1.815783046549266158e-02 2.093540295349626337e-02 2.040328487052706086e-02 2.749116581927786226e-02 2.997103771685339854e-02 3.046040295698797598e-02 3.201765114705636128e-02
7.440000000000000391e+00 2.695269731299985982e-03 1.632579491040773642e-02 1.680689371896753118e-02 1.815240220385228032e-02 2.093813892898032866e-02 2.036469903447151245e-02 2.761880652837860398e-02 2.996992332866397005e-02 3.045847503744028573e-02 3.195304031531614325e-02
7.450000000000000178e+00 2.750320681504180454e-03 1.640044482245410842e-02 1.687444996372210876e-02 1.814294349266908773e-02 2.094309269316921990e-02 2.031708425821813005e-02 2.774850763087347710e-02 2.996470329474041835e-02 3.045333386471629766e-02 3.188885543692442093e-02
7.459999999999999964e+00 2.793503440246949271e-03 1.646664335041955404e-02 1.693363448380381595e-02 1.813077528275584827e-02 2.094919099007802946e-02 2.026551756545789257e-02 2.786710485197462991e-02 2.995577244220118049e-02 3.044539065023066718e-02 3.183175421272495254e-02
7.469999999999999751e+00 2.829273629736725644e-03 1.653133437761873312e-02 1.699065603197532498e-02 1.811499085874909362e-02 2.095648694448259616e-02 2.020489205386082066e-02 2.798685062454648806e-02 2.994206209407284519e-02 3.043369091389125369e-02 3.177601711906732213e-02
7.480000000000000426e+00 2.855034472329470024e-03 1.659088053802149423e-02 1.704224704531035611e-02 1.809650394441665935e-02 2.096414699290271785e-02 2.013803769426639537e-02 2.810110553432363864e-02 2.992381096854452097e-02 3.041843819962675166e-02 3.172509925046185231e-02
7.490000000000000213e+00 2.870726810741435885e-03 1.664525582038647172e-02 1.708839594465472525e-02 1.807563041755963495e-02 2.097170957721739004e-02 2.006517683562447987e-02 2.820956471375431901e-02 2.990091099467472729e-02 3.039949701595950904e-02 3.167938154858768174e-02
7.500000000000000000e+00 2.876310276954750778e-03 1.669443379617582823e-02 1.712909887976122453e-02 1.805264176559002315e-02 2.097879507766634358e-02 1.998647410255951010e-02 2.831188811687009380e-02 2.987327285568222926e-02 3.037673362823741299e-02 3.163927424550540962e-02
7.509999999999999787e+00 2.871763895195534721e-03 1.673838758488869691e-02 1.716436161775428820e-02 1.802776142725506792e-02 2.098509791560332349e-02 1.990204588995552609e-02 2.840770248244421300e-02 2.984082976125678605e-02 3.035002530300408286e-02 3.160520104555505222e-02
7.519999999999999574e+00 2.857086483953747737e-03 1.677708986187480614e-02 1.719420148787018793e-02 1.800116174414964978e-02 2.099037701316099763e-02 1.981197091284911047e-02 2.849660741466676986e-02 2.980354099755820607e-02 3.031927185385496770e-02 3.157757631680077615e-02
7.530000000000000249e+00 2.832296842363613096e-03 1.681051290953062757e-02 1.721864915255518630e-02 1.797296159858952080e-02 2.099444668855697180e-02 1.971629990842382885e-02 2.857818618652291712e-02 2.976139509091216967e-02 3.028440793045272805e-02 3.155677648269309549e-02
7.540000000000000036e+00 2.797433715507747012e-03 1.683862870282589949e-02 1.723774987829353872e-02 1.794322493123801099e-02 2.099716870956037582e-02 1.961506392784176725e-02 2.865202131338985894e-02 2.971441250156924008e-02 3.024541390588428996e-02 3.154310786483113804e-02
7.549999999999999822e+00 2.755036178855649678e-03 1.686039715010249559e-02 1.725099765621848982e-02 1.791356043309131132e-02 2.099841717587131590e-02 1.951375194186794060e-02 2.871462852208821193e-02 2.966534846034472178e-02 3.020457393544542790e-02 3.153691477296383106e-02
7.559999999999999609e+00 2.700715321171640732e-03 1.687808248180648965e-02 1.725985779439837345e-02 1.788080332229746369e-02 2.099826303913469167e-02 1.940171053727283296e-02 2.877225273401822631e-02 2.960912476118897005e-02 3.015767323417440152e-02 3.153761665142316289e-02
7.570000000000000284e+00 2.639988523162027385e-03 1.688989067387017609e-02 1.726352023461467933e-02 1.784814527161015379e-02 1.929015245099339332e-02 2.099669206203082228e-02 3.154507332478539983e-02 2.881886033944847450e-02 2.955147865774104821e-02 3.010952723900321704e-02
7.580000000000000071e+00 2.570471619728708409e-03 1.689680896625205681e-02 1.726262940532908782e-02 1.781386713381746464e-02 2.099372674455254190e-02 1.917361761112043247e-02 2.885733697262409317e-02 2.948985637532389528e-02 3.005804537759469361e-02 3.155893241243712399e-02
7.589999999999999858e+00 2.496604789474741581e-03 1.689882975364371057e-02 1.725765606185136053e-02 1.777976176243437761e-02 2.098964312247201744e-02 1.905864066718933325e-02 2.888615950234789051e-02 2.942798181219618420e-02 3.000637064300739829e-02 3.157764482339803225e-02
7.599999999999999645e+00 2.410297753709189725e-03 1.689615256142005043e-02 1.724811546368933135e-02 1.774187053914216133e-02 2.098401591426652876e-02 1.893247266848690352e-02 2.890843428653279423e-02 2.935921954198900119e-02 2.994897156845025693e-02 3.160281161720819576e-02
7.610000000000000320e+00 2.325925692032250903e-03 1.688954713352848122e-02 1.723588871014997137e-02 1.770616445597172905e-02 2.097787015398861615e-02 1.881543857827855729e-02 2.892118709176755287e-02 2.929496953684749758e-02 2.989532434260071259e-02 3.162953642641738727e-02
7.620000000000000107e+00 2.229349241401955978e-03 1.687819367828518116e-02 1.721917089442114371e-02 1.766632888505771659e-02 2.097026598616853754e-02 1.868730596402037175e-02 2.892713206820190022e-02 2.922456863740657135e-02 2.983637916192475800e-02 3.166154681042139540e-02
7.629999999999999893e+00 2.131414075503955396e-03 2.096209878363750750e-02 1.686332698663853963e-02 1.719981998073512319e-02 1.762662520473173844e-02 1.856238661416547212e-02 2.892520731285931276e-02 2.915652624195457648e-02 2.977889447296433456e-02 3.169465165509006283e-02
7.639999999999999680e+00 2.027064316449535709e-03 2.095302981627338718e-02 1.684440405191258913e-02 1.717697948069077732e-02 1.758473082003338128e-02 1.843378184150475108e-02 2.891491857013593625e-02 2.908832116966769687e-02 2.971986299414575150e-02 3.172987591216404335e-02
7.650000000000000355e+00 1.923100493871490865e-03 2.094372421071313134e-02 1.682285621943717391e-02 1.715223664469191570e-02 1.754313653223457323e-02 1.830951772308452366e-02 3.176433910987057352e-02 2.966309180187735525e-02 2.889523637920297233e-02 2.902661844436728658e-02
7.660000000000000142e+00 1.820662310311634696e-03 2.093437063506719056e-02 1.679932917726782715e-02 1.712610073673943162e-02 1.750207229241777102e-02 1.819036128669805283e-02 3.179725537855259548e-02 2.960898070258554879e-02 2.886392409301513293e-02 2.897525815176342154e-02
7.669999999999999929e+00 1.713501746120798478e-03 2.092445534912629190e-02 1.677254425919406239e-02 1.709701088346133463e-02 1.745880467134294789e-02 1.806888836282231209e-02 3.183024235605700497e-02 2.955418508223076404e-02 2.881705733227700114e-02 2.893349923639907534e-02
7.679999999999999716e+00 1.601708006600494538e-03 2.091402670462851054e-02 1.674245311691427082e-02 1.706482101988702690e-02 1.741304252133972844e-02 1.794549312266715060e-02 3.186279325915587074e-02 2.949888326420135182e-02 2.875749188442827675e-02 2.889868743745942214e-02
7.690000000000000391e+00 1.493266980488774844e-03 2.090387398460251747e-02 1.671133068734378946e-02 1.703181013331915225e-02 1.736766252242605280e-02 1.782915173966696798e-02 3.189233815049622583e-02 2.944697323175387432e-02 2.869506672774622610e-02 2.886800626564831745e-02
7.700000000000000178e+00 1.389093749447084785e-03 2.089412079588489138e-02 1.667974729217517466e-02 1.699840924140268508e-02 1.732262268331834221e-02 1.772087573817323486e-02 3.191869259261426867e-02 2.939865063822966543e-02 2.863360971077471076e-02 2.883879835516861209e-02
7.709999999999999964e+00 1.281633086145343801e-03 2.088408816067243920e-02 1.664550914338846707e-02 1.696214228861987749e-02 1.727382798788448803e-02 1.761355540954006801e-02 2.935033363365485704e-02 2.856989934043097090e-02 2.880790670059890646e-02 3.194368951366410858e-02
7.719999999999999751e+00 1.179573133735099116e-03 2.087460814918639523e-02 1.661146932559089823e-02 1.692587277774062343e-02 1.722406806423163600e-02 1.751700284206227087e-02 2.850958588653488765e-02 2.930583629127863840e-02 2.877749711828523141e-02 3.196530183696850297e-02
7.730000000000000426e+00 1.074811381245366392e-03 2.086494476791421818e-02 1.657499050526845333e-02 1.688659686675244784e-02 1.716776857182321370e-02 1.742525360974838539e-02 2.844810386863629373e-02 2.926152237476762480e-02 2.874508527610725520e-02 3.198528259069634283e-02
7.740000000000000213e+00 9.764471385045640165e-04 2.085594786744961182e-02 1.653929160060168754e-02 1.684755125136935122e-02 1.734785930048131017e-02 1.710840913184606335e-02 2.839086997819707803e-02 2.922112463352558379e-02 2.871354346903755295e-02 3.200198625058937180e-02
7.750000000000000000e+00 8.851208436704974866e-04 2.084767092458651022e-02 1.650483187651822711e-02 1.680904230481862147e-02 1.728462329033210454e-02 1.704704859360295713e-02 2.833819901578189110e-02 2.918462592051490612e-02 2.868332879587183123e-02 3.201570250948325425e-02
7.759999999999999787e+00 7.920094758804285817e-04 2.083931595086491173e-02 1.646829285865644352e-02 1.676696619349198752e-02 1.722832070896134632e-02 1.697933556190116960e-02 2.828497914066650451e-02 2.914837209403999679e-02 2.865164986585110041e-02 3.202791126674300881e-02
7.769999999999999574e+00 7.067057369488600809e-04 2.083174176709100267e-02 1.643343337598063628e-02 1.718269272687956636e-02 1.672517752961365234e-02 1.691489492685637266e-02 2.823665247498178404e-02 2.911597010133666619e-02 2.862190102900686456e-02 3.203753020206491497e-02
7.780000000000000249e+00 6.297011880354948157e-04 2.082497439235481140e-02 1.640066503663318437e-02 1.714518645564892460e-02 1.668400875069212322e-02 1.685689611560050802e-02 2.819338058324096299e-02 2.908735659278825075e-02 2.859449039189390293e-02 3.204493727848920642e-02
7.790000000000000036e+00 5.516015390966195380e-04 2.081818177516922899e-02 1.636595028716051128e-02 1.710976267323249464e-02 1.663817432470312413e-02 1.680014868115772830e-02 2.814983280733891063e-02 2.905892368323839681e-02 2.856618918339304605e-02 3.205122539276635679e-02
7.799999999999999822e+00 4.823769521868033266e-04 2.081222306688125870e-02 1.633368812580174301e-02 1.707999481011078166e-02 1.659382485682885447e-02 1.675270099979180027e-02 2.811151637422737437e-02 2.903419313637962615e-02 2.854071282780138233e-02 3.205578007316438327e-02
7.809999999999999609e+00 4.123338435326700082e-04 2.080625505032047962e-02 1.629930341411174599e-02 1.705104536287959868e-02 1.654570502923779010e-02 1.670780422746483140e-02 2.807301377300019246e-02 2.900959910127112046e-02 2.851458909283739393e-02 3.205942672271669402e-02
7.820000000000000284e+00 3.516524081821707217e-04 2.080113563827890380e-02 1.702670283294897835e-02 1.626779104236372037e-02 1.650208236715278512e-02 1.667125377387027388e-02 2.803987144543762175e-02 2.898862460313996262e-02 2.849169620001520617e-02 3.206181427134451034e-02
7.830000000000000071e+00 3.006345169388532500e-04 2.079686880376931807e-02 1.700666059951128420e-02 1.623981468117555865e-02 1.646466267970222302e-02 1.664191316068500820e-02 2.801215894742686494e-02 2.897121843733330496e-02 2.847227498247278943e-02 3.206327462128785027e-02
7.839999999999999858e+00 2.492110609650597655e-04 2.079260306955117016e-02 1.698678192565659245e-02 1.621001930735431126e-02 1.642683616514464123e-02 1.661333979663297267e-02 2.798436489759373660e-02 2.895387604240481916e-02 2.845254928507316011e-02 3.206424746947916099e-02
7.849999999999999645e+00 1.973853548109670195e-04 2.078833999952286321e-02 1.696702247404842379e-02 1.617815238692973945e-02 1.638912340796696426e-02 1.658530807779528410e-02 2.795649274674410004e-02 2.893659503731762714e-02 2.843252692608757778e-02 3.206472751427494328e-02
7.860000000000000320e+00 1.556373880255937261e-04 2.078493249456306660e-02 1.695127559763861397e-02 1.615101178647637345e-02 1.635934702202910748e-02 1.656314026261072880e-02 2.793414104729438630e-02 2.892281267143585397e-02 2.841630082079992306e-02 3.206475355967911695e-02
7.870000000000000107e+00 1.241598665612652513e-04 2.078237909577726472e-02 1.612963450237542284e-02 1.693948995692454509e-02 1.633737164707108405e-02 1.654660880368377662e-02 2.791734688518838353e-02 2.891249970831644145e-02 2.840401251438012115e-02 3.206456285394841677e-02
7.879999999999999893e+00 9.254037699791996111e-05 2.077982796604378735e-02 1.610735423989546541e-02 1.692771844658695624e-02 1.631576928657147915e-02 1.653012477718216258e-02 2.790052744641857360e-02 2.890220644591725771e-02 2.839162441584059185e-02 3.206419104314003898e-02
7.889999999999999680e+00 7.138219468007987950e-05 2.077812863066517621e-02 1.609199421687400669e-02 1.691987583506357473e-02 1.630159522032778238e-02 1.651914897576027899e-02 2.788930078132978788e-02 2.889535489012098543e-02 2.838331112666223413e-02 3.206384219395431306e-02
7.900000000000000355e+00 3.952765814043519914e-05 1.606819767643234698e-02 1.628069236894151214e-02 1.650268894971714667e-02 1.690811565531330496e-02 2.077558198747211232e-02 2.787244072291204106e-02 2.888509298392019295e-02 2.837076068883996952e-02 3.206316696775757258e-02
7.910000000000000142e+00 2.887831323239341955e-05 1.690419586912758967e-02 1.606006610816080107e-02 1.649720030126321582e-02 1.627382156515235281e-02 2.077473378178434568e-02 2.786681545235009799e-02 2.888167636042222527e-02 2.836655600868407887e-02 3.206290128234103726e-02
7.919999999999999929e+00 7.533029671161952145e-06 1.604350950122597139e-02 1.626022449791956342e-02 1.648621606686474089e-02 1.689635568131196350e-02 2.077303845240170352e-02 2.785555718072154491e-02 2.887484897596074435e-02 2.835811524826383628e-02 3.206230887374925814e-02
7.929999999999999716e+00 -3.162857018493668135e-06 1.603508688167904622e-02 1.625349732346421938e-02 1.648071927561406760e-02 1.689243495347374571e-02 2.077219135131849054e-02 2.784992422795384490e-02 2.887143816259604701e-02 2.835387930181777760e-02 3.206198211288840971e-02
7.940000000000000391e+00 -1.387420600524231214e-05 1.602656989370058668e-02 1.624681682530464827e-02 1.647521861783425925e-02 1.688851359262493607e-02 2.077134464106908038e-02 2.784428876261384536e-02 2.834963306712292089e-02 2.886802923352336722e-02 3.206163495760937232e-02
7.950000000000000178e+00 -1.387420600524231214e-05 1.602656989370058668e-02 1.624681682530464827e-02 1.647521861783425925e-02 1.688851359262493607e-02 2.077134464106908038e-02 2.784428876261384536e-02 2.834963306712292089e-02 2.886802923352336722e-02 3.206163495760937232e-02
7.959999999999999964e+00 -2.460099122416633350e-05 1.601796007091932372e-02 1.624018213674369507e-02 1.646971356772780268e-02 1.688459144594253725e-02 2.077049833294222422e-02 2.783865080856608859e-02 2.834537661094455735e-02 2.886462216203236966e-02 3.206126739124767061e-02
7.969999999999999751e+00 -2.460099122416633350e-05 1.601796007091932372e-02 1.624018213674369507e-02 1.646971356772780268e-02 1.688459144594253725e-02 2.077049833294222422e-02 2.783865080856608859e-02 2.834537661094455735e-02 2.886462216203236966e-02 3.206126739124767061e-02
7.980000000000000426e+00 -2.460099122416633350e-05 1.601796007091932372e-02 1.624018213674369507e-02 1.646971356772780268e-02 1.688459144594253725e-02 2.077049833294222422e-02 2.783865080856608859e-02 2.834537661094455735e-02 2.886462216203236966e-02 3.206126739124767061e-02
7.990000000000000213e+00 -2.460099122416633350e-05 1.601796007091932372e-02 1.624018213674369507e-02 1.646971356772780268e-02 1.688459144594253725e-02 2.077049833294222422e-02 2.783865080856608859e-02 2.834537661094455735e-02 2.886462216203236966e-02 3.206126739124767061e-02
8.000000000000000000e+00 -2.460099122416633350e-05 1.601796007091932372e-02 1.624018213674369507e-02 1.646971356772780268e-02 1.688459144594253725e-02 2.077049833294222422e-02 2.783865080856608859e-02 2.834537661094455735e-02 2.886462216203236966e-02 3.206126739124767061e-02
8.009999999999999787e+00 -2.460099122416633350e-05 1.601796007091932372e-02 1.624018213674369507e-02 1.646971356772780268e-02 1.688459144594253725e-02 2.077049833294222422e-02 2.783865080856608859e-02 2.834537661094455735e-02 2.886462216203236966e-02 3.206126739124767061e-02
8.019999999999999574e+00 -2.460099122416633350e-05 1.601796007091932372e-02 1.624018213674369507e-02 1.646971356772780268e-02 1.688459144594253725e-02 2.077049833294222422e-02 2.783865080856608859e-02 2.834537661094455735e-02 2.886462216203236966e-02 3.206126739124767061e-02
8.029999999999999361e+00 -2.460099122416633350e-05 1.601796007091932372e-02 1.624018213674369507e-02 1.646971356772780268e-02 1.688459144594253725e-02 2.077049833294222422e-02 2.783865080856608859e-02 2.834537661094455735e-02 2.886462216203236966e-02 3.206126739124767061e-02
8.039999999999999147e+00 -2.460099122416633350e-05 1.601796007091932372e-02 1.624018213674369507e-02 1.646971356772780268e-02 1.688459144594253725e-02 2.077049833294222422e-02 2.783865080856608859e-02 2.834537661094455735e-02 2.886462216203236966e-02 3.206126739124767061e-02
8.050000000000000711e+00 -1.138762380439811860e-05 2.077274372179294115e-02 1.688997333376782151e-02 1.602853707777109407e-02 1.624735362091370497e-02 1.647612208246141199e-02 2.784640189734684246e-02 2.835316179340319556e-02 2.887011186038482974e-02 3.206408292474011851e-02
8.060000000000000497e+00 -1.138762380439811860e-05 2.077274372179294115e-02 1.688997333376782151e-02 1.602853707777109407e-02 1.624735362091370497e-02 1.647612208246141199e-02 2.784640189734684246e-02 2.835316179340319556e-02 2.887011186038482974e-02 3.206408292474011851e-02
8.070000000000000284e+00 1.807306128640709100e-06 2.077499005488032610e-02 1.689535430215454576e-02 1.603905434172061759e-02 1.625451657627934379e-02 1.648254104435303846e-02 2.785414479697759932e-02 2.836093957123555012e-02 2.887560362778600342e-02 3.206686127398866715e-02
8.080000000000000071e+00 1.498376289378299935e-05 2.077723732091138822e-02 1.690073453115036040e-02 1.604951061133961035e-02 1.626167147039544320e-02 1.648897109071932252e-02 2.786187947093981057e-02 2.836870983463939122e-02 2.888109748854891454e-02 3.206960234740151988e-02
8.089999999999999858e+00 4.128111521696462433e-05 1.607023506721152323e-02 1.627595894209034680e-02 1.650186706093528105e-02 1.691149351495644867e-02 2.078173460650482515e-02 2.787732399683436404e-02 2.838422737397395396e-02 2.889209159122866147e-02 3.207497230973603564e-02
8.099999999999999645e+00 5.440193967889478459e-05 1.608050066267130429e-02 1.628309244519520263e-02 1.650833433328411856e-02 1.691687265392409489e-02 2.078398460320989363e-02 2.788503377625323187e-02 2.889759188533392448e-02 2.839197442522673268e-02 3.207760102436448685e-02
8.109999999999999432e+00 9.365257766693848478e-05 1.611089513060048536e-02 1.630445742180347893e-02 1.652782168303686822e-02 1.693301107314369031e-02 2.079073987066118803e-02 2.790811274733449865e-02 2.891410606630410995e-02 2.841516733388303392e-02 3.208526109431002193e-02
8.119999999999999218e+00 1.197261164764011545e-04 1.613080957980211200e-02 1.631867537025559131e-02 1.654089176897156552e-02 1.694377297711966920e-02 2.079524766308010059e-02 2.792345639546977079e-02 2.892512688935341275e-02 2.843058790402082023e-02 3.209017860973038816e-02
8.130000000000000782e+00 1.586953779784939741e-04 1.616013211579717807e-02 1.633997178742647993e-02 1.656062964827543713e-02 1.695992478497367756e-02 2.080201553714838489e-02 2.794640765286364459e-02 2.894167578432895599e-02 2.845365432779155268e-02 3.209726956742432746e-02
8.140000000000000568e+00 1.974945208551778797e-04 1.618876516809811955e-02 1.636123862539323043e-02 1.658054530589744835e-02 1.697609318352370084e-02 2.080879054591758259e-02 2.796928099734714845e-02 2.895824664703790935e-02 2.847664050629212726e-02 3.210401645402873733e-02
8.150000000000000355e+00 2.489603992000750162e-04 1.622581560883431043e-02 1.638955580283820226e-02 1.660741234045388232e-02 1.699768924384110688e-02 2.081783442150288155e-02 2.799965593928308710e-02 2.898037691349579156e-02 2.850715806994263274e-02 3.211247407941889009e-02
8.160000000000000142e+00 3.128614866830089960e-04 1.627023225219250552e-02 1.642488398647593342e-02 1.664156689966514793e-02 1.702477235452879920e-02 2.082915507583322015e-02 2.803742401317100771e-02 2.900810061122678293e-02 2.854508335526948631e-02 3.212217604646902536e-02
8.169999999999999929e+00 3.762791513604838594e-04 1.631247372263056744e-02 1.646009046493251277e-02 1.667643453576446791e-02 1.705199247333762103e-02 2.084049182208374748e-02 2.807496512499909128e-02 2.903589665364788089e-02 2.858274667679384928e-02 3.213090582924089250e-02
8.179999999999999716e+00 4.392088247548283026e-04 2.085184304796604618e-02 1.707939801740789368e-02 1.635253098224812018e-02 1.649507742507965585e-02 1.671207824034054781e-02 2.811227495347036823e-02 2.906377052444315129e-02 2.862013059869455978e-02 3.213865899430943390e-02
8.189999999999999503e+00 5.140738184701364828e-04 2.086548131315070151e-02 1.711260924331960837e-02 1.639780920766440928e-02 1.653657117314721522e-02 1.675590994736016193e-02 2.815673542796810064e-02 2.909733025814483648e-02 2.866459697127927281e-02 3.214666969951581604e-02
8.199999999999999289e+00 6.005091693087693085e-04 2.088141210142869381e-02 1.715194990123476357e-02 1.644707798719845238e-02 1.658394751431919653e-02 1.680843583895032245e-02 2.820816748695067350e-02 2.913665037307626784e-02 2.871588956668823592e-02 3.215423054407637315e-02
8.210000000000000853e+00 6.859554691200824353e-04 2.089735937147696454e-02 1.719213946411963720e-02 1.649297438349411893e-02 1.662983165360947674e-02 1.686218357922813008e-02 2.825911636996603429e-02 2.917616810416659781e-02 2.876650136173896852e-02 3.215987211737583035e-02
8.220000000000000639e+00 7.823808728548507351e-04 2.091559881584473257e-02 1.723944365970897161e-02 1.654193666837196555e-02 1.668012267972198912e-02 1.692447078147823677e-02 2.831673743784861655e-02 2.922159793813360745e-02 2.882343908761379400e-02 3.216398214764801256e-02
8.230000000000000426e+00 8.774785137653627219e-04 2.093384613837008523e-02 1.658780183922744372e-02 1.672801985528777138e-02 1.728863774572030054e-02 1.698674669921256680e-02 2.837369578435950876e-02 2.926733990532799992e-02 2.887933201389488932e-02 3.216562350132946141e-02
8.240000000000000213e+00 9.828522155543655773e-04 2.095437445803144047e-02 1.663633814950426712e-02 1.677916246676139367e-02 1.734681715295553067e-02 1.705548146788805550e-02 2.843696109968790048e-02 2.931920663294289991e-02 2.894085874290830765e-02 3.216456602338098325e-02
8.250000000000000000e+00 1.097900927561476806e-03 2.097717105997038908e-02 1.668709066278681666e-02 1.683291314314956308e-02 1.741564468073469527e-02 1.712862236465638108e-02 2.850621907178175693e-02 2.937738030873414397e-02 2.900740681675292865e-02 3.215986936702096982e-02
8.259999999999999787e+00 1.210772659425460350e-03 2.099993972543177587e-02 1.673499847870990251e-02 1.688383149211934720e-02 1.748924966077307699e-02 1.719712274290929530e-02 2.857435490796446376e-02 2.943615602758821448e-02 2.907190296047881817e-02 3.215158692483922193e-02
8.269999999999999574e+00 1.332371578534612307e-03 2.102493470747238483e-02 1.678483922382032617e-02 1.693700537794129782e-02 1.726655135558875093e-02 1.757547794744013930e-02 2.864797055910896575e-02 2.950151386346566706e-02 2.914032740974455138e-02 3.213851725947218518e-02
8.279999999999999361e+00 1.461908179089675209e-03 1.683617449156826415e-02 1.699206022562203475e-02 1.733562242827658625e-02 1.767467035055500166e-02 2.105211811047375328e-02 2.872663717123298543e-02 2.957361967243324688e-02 2.921180934497915466e-02 3.211980365027626572e-02
8.289999999999999147e+00 1.588128190830513566e-03 1.688463726926410502e-02 1.704440084891901269e-02 1.739882057185182518e-02 1.777752327160529375e-02 2.107918796430266473e-02 2.880353812546364647e-02 2.964646682681867582e-02 2.927987950343726234e-02 3.209678857701844801e-02
8.300000000000000711e+00 1.721047251345996822e-03 1.789120671366236162e-02 1.746201511041681198e-02 1.693414961898805429e-02 1.709837331711308583e-02 2.110835447292323114e-02 3.206746610167094530e-02 2.888479140176505519e-02 2.972602703310589164e-02 2.934970716400954124e-02
8.310000000000000497e+00 1.849912740355501295e-03 1.800569581516833426e-02 1.752087239954048040e-02 1.698074955433338459e-02 1.714978421931801639e-02 2.113732256950867985e-02 3.203412077306889288e-02 2.896383731454421281e-02 2.980598041177979704e-02 2.941545447430603255e-02
8.320000000000000284e+00 1.984062350032625693e-03 1.812861264785756155e-02 1.758033445560032090e-02 1.702784744700218747e-02 1.720254823124789736e-02 2.116825896583998320e-02 3.199439423953655270e-02 2.904641147810558752e-02 2.989214716947610068e-02 2.948173113597306327e-02
8.330000000000000071e+00 2.122353479861519877e-03 1.707491072379887717e-02 1.725634911202354044e-02 1.764024935908550806e-02 1.825882878530043010e-02 2.120106090449519129e-02 3.194830501754611363e-02 2.913184081889976310e-02 2.998405999077141670e-02 2.954759235772563830e-02
8.339999999999999858e+00 2.254894580562304303e-03 1.711858401414336969e-02 1.730756072800481576e-02 1.769672880103836943e-02 1.838674966618401851e-02 2.123345964549394962e-02 3.189953843779578385e-02 2.921399875073932978e-02 3.007503701399127233e-02 2.960818067041153662e-02
8.349999999999999645e+00 2.381563389084075891e-03 1.715896729036998219e-02 1.735638487492062801e-02 1.775008868233898113e-02 1.851183727914240337e-02 2.126540911273522294e-02 3.184910159766237564e-02 2.929274433374917663e-02 3.016458785720244756e-02 2.966352078468316444e-02
8.359999999999999432e+00 2.510069788500198917e-03 1.719850679327488210e-02 1.740601831351906714e-02 1.780379907981484780e-02 1.864170837529912500e-02 2.129894438467207218e-02 3.179459697400790347e-02 2.937279204640456595e-02 3.025803615586073261e-02 2.971676088138163266e-02
8.369999999999999218e+00 2.638981207221087824e-03 1.723660711983163868e-02 1.745616045968236343e-02 1.785742859840923347e-02 1.877529264722463745e-02 2.133390653677191828e-02 3.173720928769604988e-02 2.945310143426741259e-02 3.035445124314939402e-02 2.976676910718258420e-02
8.380000000000000782e+00 2.759876108556769993e-03 1.727076144611904007e-02 1.750376746570830172e-02 1.790766997128897392e-02 1.890401664665766410e-02 2.136812705399197473e-02 3.168173542444522456e-02 2.952812074836302925e-02 3.044739107243998530e-02 2.981007574456523770e-02
8.390000000000000568e+00 2.878973334580536402e-03 1.730270785952543050e-02 1.755151222011824136e-02 1.795732044143668812e-02 1.903471143303809079e-02 2.140349982047722727e-02 3.162656316031201009e-02 3.054146448903180197e-02 2.960109441259188567e-02 2.984892625229975185e-02
8.400000000000000355e+00 2.982887267423112339e-03 1.732896910017779277e-02 1.800099281132949008e-02 1.759413521924557688e-02 1.915260431404520666e-02 2.143605227137062447e-02 3.157911732758595519e-02 3.062570690367245191e-02 2.966284738128966911e-02 2.987976379256846587e-02
8.410000000000000142e+00 3.089008756031060964e-03 1.735390364547600983e-02 1.804625821966958019e-02 1.763893083585302626e-02 1.927772271963071327e-02 2.147141032613220091e-02 2.972145671382437140e-02 2.990946104996854843e-02 3.071390723873314299e-02 3.153284400372692586e-02
8.419999999999999929e+00 3.179639809332477068e-03 1.737329575835587850e-02 1.767854480056980926e-02 1.808585128160767816e-02 1.938953353611723440e-02 2.150388001972598773e-02 2.976357881831041829e-02 2.993624845538334425e-02 3.149679177166327809e-02 3.079091421734340972e-02
8.429999999999999716e+00 3.264701843983923175e-03 1.738936870309740548e-02 1.771725996719723806e-02 1.812436306946074716e-02 1.950019185196952623e-02 2.153704678872321240e-02 2.979024002764310564e-02 2.996710041245948322e-02 3.146814712285644217e-02 3.086424860441356471e-02
8.439999999999999503e+00 3.338739382331365642e-03 1.740098805930427942e-02 1.775261431373998874e-02 1.815971967844890247e-02 1.960301718488066322e-02 2.156906497296107519e-02 3.000179902294522472e-02 2.979811507048237690e-02 3.092806909446572938e-02 3.145031400762591384e-02
8.449999999999999289e+00 3.404636494256064409e-03 1.740846671430576476e-02 1.778594322038780720e-02 1.819378618045955007e-02 1.970249683142503289e-02 2.160152554027132410e-02 3.003989409501335237e-02 2.978981101472815904e-02 3.098322312719307969e-02 3.144439516202949397e-02
8.460000000000000853e+00 3.455705681506587596e-03 1.741110350367894993e-02 1.781362526909822247e-02 1.822341175788015633e-02 1.978841129366151752e-02 2.163118960720828571e-02 3.007454273875663844e-02 2.977047195393425078e-02 3.102273541829544262e-02 3.145167303896813371e-02
8.470000000000000639e+00 3.497243604850628924e-03 1.740921615396191086e-02 1.783822971110984174e-02 1.825198872469982123e-02 1.986952899254528643e-02 2.166119404401808946e-02 2.974164829131649077e-02 3.010727117439768175e-02 3.105024963402853305e-02 3.147251401686694539e-02
8.480000000000000426e+00 3.526195268371124132e-03 1.740257793383820015e-02 1.785781258223325882e-02 1.827815332276086502e-02 1.994083144191177367e-02 2.168996362604731429e-02 2.970677589784425851e-02 3.013498043347050126e-02 3.106438711387147014e-02 3.150492698093099175e-02
8.490000000000000213e+00 3.542533880652234783e-03 1.739121198841098864e-02 1.787200353101450756e-02 1.830213038719024840e-02 2.000209182590771337e-02 2.171751349289689076e-02 2.966780054671986147e-02 3.015704259348820152e-02 3.106727589081687349e-02 3.154605808535060341e-02
8.500000000000000000e+00 3.546260873161912863e-03 1.737513315385140825e-02 1.788046396613419270e-02 1.832407812861130622e-02 2.005313040908466085e-02 2.174385065911863674e-02 2.962612149555323218e-02 3.017313921807396326e-02 3.106104460666743797e-02 3.159330176374514770e-02
8.509999999999999787e+00 3.537405476588037240e-03 1.735434876343768668e-02 1.788290791967864224e-02 1.834406801343991394e-02 2.009382576724088112e-02 2.176896871827626451e-02 2.958269585981906230e-02 3.018312432067795509e-02 3.104723238584244580e-02 3.164492298898948647e-02
8.519999999999999574e+00 3.516023976804422569e-03 1.732885941798087068e-02 1.787911409264198240e-02 1.836207335926740708e-02 2.012412457977659497e-02 2.179284370607808066e-02 2.953810512990617809e-02 3.018695623463097180e-02 3.102676342524403330e-02 3.170008261737995714e-02
8.529999999999999361e+00 3.482198675592105847e-03 1.729865970794540811e-02 1.786892713334068544e-02 1.837796858876333470e-02 2.014404887409756290e-02 2.181543186184659033e-02 2.949261018499690912e-02 3.018466223803033949e-02 3.100013603854687508e-02 3.175862628247439617e-02
8.539999999999999147e+00 3.436036593304039530e-03 1.726373888202649073e-02 1.785224944686562842e-02 1.839153781482583475e-02 2.015369994135629214e-02 2.183666975642147359e-02 2.944620434240728321e-02 3.017631899633834922e-02 3.096760854344794006e-02 3.182086219843417024e-02
8.550000000000000711e+00 3.380874028576455297e-03 1.722617711764522566e-02 1.783034418923748823e-02 1.840200893037798741e-02 2.015351672494484006e-02 2.185552187511901473e-02 2.940107646219214735e-02 3.016289361572089406e-02 3.093137594153495123e-02 3.188394864487398978e-02
8.560000000000000497e+00 3.311049376224429585e-03 1.718200181957511147e-02 1.780088033603543368e-02 1.841014759455143063e-02 2.014372495564179313e-02 2.187388365031133972e-02 2.935211651537261365e-02 3.014311071642504156e-02 3.088772980090878639e-02 3.195525292742477930e-02
8.570000000000000284e+00 3.233697739487453263e-03 1.713560985535959522e-02 1.776679323872885560e-02 1.841478471113720469e-02 2.012559471417218679e-02 2.188982983965603868e-02 2.930379353868382483e-02 3.011909876230618385e-02 3.084113778138672032e-02 3.202838431615866871e-02
8.580000000000000071e+00 3.145774150551699198e-03 1.708488315736761062e-02 1.772675819502420383e-02 1.841602984795433218e-02 2.009919996734082365e-02 2.190422967071047750e-02 2.925324700530568950e-02 3.009016559051329656e-02 3.078967193940389604e-02 3.210748752384684490e-02
8.589999999999999858e+00 3.052883813185236321e-03 1.703280549206354771e-02 1.768333382223834932e-02 1.841372316881478149e-02 2.006691280949797138e-02 2.191637140037805409e-02 2.920289906957603682e-02 3.005837293392912835e-02 3.073655528796472719e-02 3.218852967869528792e-02
8.599999999999999645e+00 2.944882862904530177e-03 1.697356520841635658e-02 1.763167845189966831e-02 1.840721128076054647e-02 2.002554399555365322e-02 2.192753421857041723e-02 2.914675304047298007e-02 3.002036375861180661e-02 3.067605986396700415e-02 3.228105814961144959e-02
8.609999999999999432e+00 2.839744942027573518e-03 1.691682163302118957e-02 1.758037460271523120e-02 1.839748701140337186e-02 1.998254555729491941e-02 2.193603290496397296e-02 2.909361346113691765e-02 2.998263423143958384e-02 3.061824746210260045e-02 3.237029040388587214e-02
8.619999999999999218e+00 2.719834680735016934e-03 1.685286717793891761e-02 1.752078941167268394e-02 1.838280431948988852e-02 1.993125062891404342e-02 2.194345836634740629e-02 2.903412275418821437e-02 2.993901541327636043e-02 3.055343779567673904e-02 3.247166681098109797e-02
8.630000000000000782e+00 2.598633220483339418e-03 1.678878550533818154e-02 1.745951220762873707e-02 1.836444109133771388e-02 1.987773244653854091e-02 2.194895966300922444e-02 2.897474220915326540e-02 2.989450142649185266e-02 3.048902809012343784e-02 3.257404637868393377e-02
8.640000000000000568e+00 2.469863315820255891e-03 1.672110660357223333e-02 1.739334051515570995e-02 1.834135439652109442e-02 1.981966132861556415e-02 2.195297790750102770e-02 2.891217994211241205e-02 2.984690675674617211e-02 3.042171344166628988e-02 3.268286828708222291e-02
8.650000000000000355e+00 2.341895192887617858e-03 1.665410314450563312e-02 1.732655600870362800e-02 1.831498886944408003e-02 1.976118370391193382e-02 2.195540136883831692e-02 2.885038034224112966e-02 2.979942145757805486e-02 3.035589381168883258e-02 3.279104959196891406e-02
8.660000000000000142e+00 2.216081039458080420e-03 1.658835955369349080e-02 1.725994693245613484e-02 1.828590920264899430e-02 1.970328191721442204e-02 2.195648120250652882e-02 2.878990923354668094e-02 2.975263707095163190e-02 3.029218326582023071e-02 3.289732104763985060e-02
8.669999999999999929e+00 2.084724457091196963e-03 1.651976724977264471e-02 1.718943842960211216e-02 1.825234690985144681e-02 1.964266612627630151e-02 2.195641747866255988e-02 2.872705581661593940e-02 2.970375096208375740e-02 3.022669092262082399e-02 3.300794983487922302e-02
8.679999999999999716e+00 1.947936767128920438e-03 1.644831143063756745e-02 1.711500083488504478e-02 1.821404647460354506e-02 1.957959168684899470e-02 2.195522576639685752e-02 2.866192002639963293e-02 2.965284978253223541e-02 3.015957455780328769e-02 3.312243761602863545e-02
8.689999999999999503e+00 1.815466708135141842e-03 1.637902297239583749e-02 1.704195471870128750e-02 1.817380275282526672e-02 1.951872155126693417e-02 2.195311405936502605e-02 2.859917904544520550e-02 2.960359698961933031e-02 3.009560844879379318e-02 3.323213017426072252e-02
8.699999999999999289e+00 1.688389056833891318e-03 1.631242869633976397e-02 1.697101776724053990e-02 1.813236925657472909e-02 1.946063968394262308e-02 2.195030755684341389e-02 2.853934386374598620e-02 2.955641080332903001e-02 3.003518399631581112e-02 3.333566441593650148e-02
8.710000000000000853e+00 1.557466895609452458e-03 1.624365369724432850e-02 1.689706878175660509e-02 1.808686859836334052e-02 1.940120021691319613e-02 2.194670637100957014e-02 2.847810207614715622e-02 2.950787639437096183e-02 2.997387850367651610e-02 3.343976556489936663e-02
8.720000000000000639e+00 1.433266000928756952e-03 1.617822596295081031e-02 1.682611969781223904e-02 1.804113854509551904e-02 1.934523769000672314e-02 2.194269540858623246e-02 2.842042354248457484e-02 2.946191795482478587e-02 2.991659831809157996e-02 3.353505530557848724e-02
8.730000000000000426e+00 1.305907689069819464e-03 1.611092599371069523e-02 1.675257639713886512e-02 1.799172770014261305e-02 1.928831311510828192e-02 2.193804409662161031e-02 2.836174265883901688e-02 2.941488267734333056e-02 2.985874074688908350e-02 3.362775224510870797e-02
8.740000000000000213e+00 1.186437008745635981e-03 1.604758416707754987e-02 1.668287249806132272e-02 1.794312812333311719e-02 1.923534948592865376e-02 2.193323479960489902e-02 2.830715692002249567e-02 2.937084767557290865e-02 2.980526828125244082e-02 3.370820101082705467e-02
8.750000000000000000e+00 1.075602411103008344e-03 1.598862683566350598e-02 1.661759779567040241e-02 1.789615427549063123e-02 1.918659007287821031e-02 2.192842386641114666e-02 2.825694217527259869e-02 2.933007228212491241e-02 2.975634993812550574e-02 3.377505945333181270e-02
8.759999999999999787e+00 9.626821275168627066e-04 1.592835751969262983e-02 1.655050039601353717e-02 1.784648635426547281e-02 1.913727513033073105e-02 2.192320810682580126e-02 2.820622621736768379e-02 2.928860508600137497e-02 2.970718821572741059e-02 3.383288169470113210e-02
8.769999999999999574e+00 8.592970141170116734e-04 1.587299065636696080e-02 1.648855000421375200e-02 1.779946066956560394e-02 1.909243066504786798e-02 2.191817866639676413e-02 2.816020305128048851e-02 2.925070546164725005e-02 2.966277340319513692e-02 3.387422345822219821e-02
8.779999999999999361e+00 7.660212738000428357e-04 1.582287939815380656e-02 1.643223726016576278e-02 1.775580028012270148e-02 1.905220783613696678e-02 2.191344968573970611e-02 2.811902902367925672e-02 2.921656498687451656e-02 2.962318736485465565e-02 3.390019540404785869e-02
8.789999999999999147e+00 6.714655053233470729e-04 1.577192296098060137e-02 1.637474987788697586e-02 1.771038374793106746e-02 1.901164613735745884e-02 2.190848489766434801e-02 2.807763777745334033e-02 2.918200643398820640e-02 2.958352578008192207e-02 3.391445296920449909e-02
8.800000000000000711e+00 5.876917580182877817e-04 1.572664158054376538e-02 1.632348341309955431e-02 1.766920196005754284e-02 1.897587479821069914e-02 2.190395291728403429e-02 2.804126596730649804e-02 2.915143005242083404e-02 2.954877805093761300e-02 3.391675141910193564e-02
8.810000000000000497e+00 5.029608667441333838e-04 1.568071097841648026e-02 1.627131518016656370e-02 1.762667458103383752e-02 1.893983849975420727e-02 2.189925076456081254e-02 2.800477087846785576e-02 2.912054316650346600e-02 2.951400529578087489e-02 3.390970395492670653e-02
8.820000000000000284e+00 4.295805855715365083e-04 1.564082444727644614e-02 1.622588115309986367e-02 1.758915335823093076e-02 1.890873529806312917e-02 2.189508862661880551e-02 2.797340614297334424e-02 2.909382486889853722e-02 2.948419143161597200e-02 3.389673627484371399e-02
8.830000000000000071e+00 3.679038699654310651e-04 1.560722036609280342e-02 1.618751255262964109e-02 1.755713364854817604e-02 1.888266111102013950e-02 2.189152967330786417e-02 2.794721947582769553e-02 2.907138978735767862e-02 2.945934745721958542e-02 3.388152310878028706e-02
8.839999999999999858e+00 3.057525880152046254e-04 1.557328384230288396e-02 1.614868289813347832e-02 1.752443233243539816e-02 1.885644299902870802e-02 2.188789036942660748e-02 2.792099530469517935e-02 2.904880200925544567e-02 2.943450985571333459e-02 3.386274321149054800e-02
8.849999999999999645e+00 2.431305167936860360e-04 1.553901455877884988e-02 1.610939202719469804e-02 1.749105175959561262e-02 1.883007761715532399e-02 2.188417252493321183e-02 2.789474044795242635e-02 2.902606314022896858e-02 2.940968371152014038e-02 3.384081316639320908e-02
8.859999999999999432e+00 1.926964161564211314e-04 1.551135933603360953e-02 1.607762717484789022e-02 1.746386006020548762e-02 1.880887680854847685e-02 2.188114291700833311e-02 2.787371897764240325e-02 2.900776435201778136e-02 2.938983438836229728e-02 3.382126816657287510e-02
8.869999999999999218e+00 1.546758377257283917e-04 1.549047793569386169e-02 1.605360975187482969e-02 1.744318307699473797e-02 1.879291158303428300e-02 2.187883904242211158e-02 2.785794483699994759e-02 2.899397799459740507e-02 2.937495579452439193e-02 3.380556625897478823e-02
8.880000000000000782e+00 1.164890067729965674e-04 1.546947647765156003e-02 1.602942621840910964e-02 1.742226412999878238e-02 1.877688996932424734e-02 2.187650845758236720e-02 2.784216536964673888e-02 2.898013866842307287e-02 2.936008554480852920e-02 3.378905170420642978e-02
8.890000000000000568e+00 9.093915261584173534e-05 1.545540877529903365e-02 1.601321157770996262e-02 1.740818411174032548e-02 1.876617710435555392e-02 2.187494008809470411e-02 2.783164345184514082e-02 2.897088320552439200e-02 2.935017718114283844e-02 3.377762407133483302e-02
8.900000000000000355e+00 5.247701236513674573e-05 1.543420707936052350e-02 1.598875119112398713e-02 1.738686358706895835e-02 1.875005940693953710e-02 2.187256585331208772e-02 2.781585818355138823e-02 2.895695641911007201e-02 2.933532307806641093e-02 3.375990235516621030e-02
8.910000000000000142e+00 3.961978769018898887e-05 1.542711313341916732e-02 1.598056081644020493e-02 1.737970340059255547e-02 1.874467378763852374e-02 2.187176871787692781e-02 2.781059599137088514e-02 2.895230258824162475e-02 2.933037410727617686e-02 3.375384911330858023e-02
8.919999999999999929e+00 1.385074819621614177e-05 1.541288515672915860e-02 1.596412470141454071e-02 1.736530319671754016e-02 1.873388274437650519e-02 2.187016594779398609e-02 2.780007125241302710e-02 2.894297765909229977e-02 2.932047997670186867e-02 3.374153596244162251e-02
8.929999999999999716e+00 9.389917874056504212e-07 1.540575112134222498e-02 1.595587896195771807e-02 1.735806324338767456e-02 1.872847724410177730e-02 2.186936034173116855e-02 2.779480880476022098e-02 2.893830658905722011e-02 2.931553488777256453e-02 3.373527995032200855e-02
8.939999999999999503e+00 -1.199088325958896169e-05 1.539860371825603480e-02 1.594761476890674615e-02 1.735079676570421697e-02 1.872306504025444268e-02 2.186855194101315625e-02 2.778954637080398651e-02 2.893362980143851515e-02 2.931059116346438481e-02 3.372896014584378377e-02
8.949999999999999289e+00 -1.199088325958896169e-05 1.539860371825603480e-02 1.594761476890674615e-02 1.735079676570421697e-02 1.872306504025444268e-02 2.186855194101315625e-02 2.778954637080398651e-02 2.893362980143851515e-02 2.931059116346438481e-02 3.372896014584378377e-02
8.960000000000000853e+00 -2.493884749079142957e-05 1.539144294520988082e-02 1.593933212292573606e-02 1.734350379668522790e-02 1.871764609390205725e-02 2.186774075984194987e-02 2.778428399950089167e-02 2.892894731072808909e-02 2.930564883861950382e-02 3.372257835024855543e-02
8.970000000000000639e+00 -2.493884749079142957e-05 1.539144294520988082e-02 1.593933212292573606e-02 1.734350379668522790e-02 1.871764609390205725e-02 2.186774075984194987e-02 2.778428399950089167e-02 2.892894731072808909e-02 2.930564883861950382e-02 3.372257835024855543e-02
8.980000000000000426e+00 -2.493884749079142957e-05 1.539144294520988082e-02 1.593933212292573606e-02 1.734350379668522790e-02 1.871764609390205725e-02 2.186774075984194987e-02 2.778428399950089167e-02 2.892894731072808909e-02 2.930564883861950382e-02 3.372257835024855543e-02
8.990000000000000213e+00 -2.493884749079142957e-05 1.539144294520988082e-02 1.593933212292573606e-02 1.734350379668522790e-02 1.871764609390205725e-02 2.186774075984194987e-02 2.778428399950089167e-02 2.892894731072808909e-02 2.930564883861950382e-02 3.372257835024855543e-02
9.000000000000000000e+00 -2.493884749079142957e-05 1.539144294520988082e-02 1.593933212292573606e-02 1.734350379668522790e-02 1.871764609390205725e-02 2.186774075984194987e-02 2.778428399950089167e-02 2.892894731072808909e-02 2.930564883861950382e-02 3.372257835024855543e-02
9.009999999999999787e+00 -2.493884749079142957e-05 1.539144294520988082e-02 1.593933212292573606e-02 1.734350379668522790e-02 1.871764609390205725e-02 2.186774075984194987e-02 2.778428399950089167e-02 2.892894731072808909e-02 2.930564883861950382e-02 3.372257835024855543e-02
9.019999999999999574e+00 -2.493884749079142957e-05 1.539144294520988082e-02 1.593933212292573606e-02 1.734350379668522790e-02 1.871764609390205725e-02 2.186774075984194987e-02 2.778428399950089167e-02 2.892894731072808909e-02 2.930564883861950382e-02 3.372257835024855543e-02
9.029999999999999361e+00 -2.493884749079142957e-05 1.539144294520988082e-02 1.593933212292573606e-02 1.734350379668522790e-02 1.871764609390205725e-02 2.186774075984194987e-02 2.778428399950089167e-02 2.892894731072808909e-02 2.930564883861950382e-02 3.372257835024855543e-02
9.039999999999999147e+00 -2.493884749079142957e-05 1.539144294520988082e-02 1.593933212292573606e-02 1.734350379668522790e-02 1.871764609390205725e-02 2.186774075984194987e-02 2.778428399950089167e-02 2.892894731072808909e-02 2.930564883861950382e-02 3.372257835024855543e-02
9.050000000000000711e+00 -1.464182453876438287e-05 1.540167843191405511e-02 1.595156967293493919e-02 1.735096766480794320e-02 1.872654180282969441e-02 2.187199837733896576e-02 2.778700136042623614e-02 2.893140449131523587e-02 2.930955554251576251e-02 3.372638593045348271e-02
9.060000000000000497e+00 -1.464182453876438287e-05 1.540167843191405511e-02 1.595156967293493919e-02 1.735096766480794320e-02 1.872654180282969441e-02 2.187199837733896576e-02 2.778700136042623614e-02 2.893140449131523587e-02 2.930955554251576251e-02 3.372638593045348271e-02
9.070000000000000284e+00 -4.362378563125024815e-06 1.541188794260546155e-02 1.596380276508714904e-02 1.735842371072784246e-02 1.873542063153885509e-02 2.187625038171016334e-02 2.778971774030215489e-02 2.893385304758981300e-02 2.931346508945600893e-02 3.373012718162715640e-02
9.080000000000000071e+00 5.899472914119688099e-06 1.542207165906653299e-02 1.597603120425718573e-02 1.736587196638604558e-02 1.874428252171771170e-02 2.188049674625278801e-02 2.779243313728070944e-02 2.893629299486848508e-02 2.931737742361924595e-02 3.373380032722734373e-02
9.089999999999999858e+00 2.637031674084951128e-05 1.544236242763349920e-02 1.600047335204022800e-02 1.738074523335924812e-02 1.876195525518616417e-02 2.188897244966741748e-02 2.779786097401305139e-02 2.894114712279653723e-02 2.932521022873425115e-02 3.374093494952880995e-02
9.099999999999999645e+00 3.657927321397321787e-05 1.545246983499419524e-02 1.601268667882750976e-02 1.738817030686776871e-02 1.877076598378907279e-02 2.189320173506808381e-02 2.780057340927848814e-02 2.894356133367473327e-02 2.932913058686307389e-02 3.374439262619802898e-02
9.109999999999999432e+00 6.710005982182378240e-05 1.548264224325203789e-02 1.604929341578456917e-02 1.741039965608395107e-02 1.879709493424578173e-02 2.190585500226832974e-02 2.780870475469778696e-02 2.895075273432403534e-02 2.934090680372226922e-02 3.375430325915317054e-02
9.119999999999999218e+00 8.735866658526090600e-05 1.550263404744556955e-02 1.607366836199912094e-02 1.742518129690392645e-02 1.881456097707010292e-02 2.191426141846039913e-02 2.781412065903308625e-02 2.895550445715401947e-02 2.934876966392645226e-02 3.376050411601994733e-02
9.130000000000000782e+00 1.176133364293211289e-04 1.553244038896453919e-02 1.611018286118044360e-02 1.744729745906844348e-02 1.884062904698658933e-02 2.192682685268096399e-02 2.782223697161058731e-02 2.896256851939313023e-02 2.936058088238713629e-02 3.376915196433031424e-02
9.140000000000000568e+00 1.477076827693170368e-04 1.556203297319029566e-02 1.614663565836845643e-02 1.746934675113901575e-02 1.886653861593154402e-02 2.193933859526534316e-02 2.783034415850696441e-02 2.896955670255058068e-02 2.937241103235976869e-02 3.377695949366022604e-02
9.150000000000000355e+00 1.875832437445243569e-04 1.560116451721046960e-02 1.619513551284995634e-02 1.749864308966294496e-02 1.890083565461124493e-02 2.195593609355784778e-02 2.784113939063671828e-02 2.897875690396414100e-02 2.938821131244349905e-02 3.378594656727379464e-02
9.160000000000000142e+00 2.370239154660541702e-04 1.564956962460605991e-02 1.625557881792354803e-02 1.753510085863553211e-02 1.894330198692997791e-02 2.197654408662183187e-02 2.785461003420780512e-02 2.899006974026282352e-02 2.940799940855835445e-02 3.379465668259949707e-02
9.169999999999999929e+00 2.860138597322020972e-04 1.569742519244344756e-02 1.631580250983334299e-02 1.757138093104664012e-02 1.898531242626048596e-02 2.199699440217587135e-02 2.786805419681444643e-02 2.900117584829581957e-02 2.942782261692484039e-02 3.380024234672490691e-02
9.179999999999999716e+00 3.345508582294618631e-04 1.574474762254951879e-02 1.637578849861005478e-02 1.760748642515437903e-02 1.902686081504293900e-02 2.201728336416235166e-02 2.788147129509674013e-02 2.901207674638273115e-02 2.944767358895124948e-02 3.380235740362488167e-02
9.189999999999999503e+00 3.921942694087953004e-04 1.580085216054102557e-02 1.644743413245858613e-02 1.765058678423238672e-02 1.907610060980002853e-02 2.204141184311575116e-02 2.789753516189630647e-02 2.902488891242490168e-02 2.947152101281236281e-02 3.379985436700167628e-02
9.199999999999999289e+00 4.586115171186672676e-04 1.586539692731332718e-02 1.653052110508106479e-02 1.770056486898307496e-02 1.913268211407456038e-02 2.206925237892421940e-02 2.791622418409320933e-02 2.903946840740493154e-02 2.949936303068889654e-02 3.378939338230047690e-02
9.210000000000000853e+00 5.241256150225545455e-04 1.592899397369360384e-02 1.661303239934958792e-02 1.775022097451204803e-02 1.918831793001287561e-02 2.209674944299751947e-02 2.793485484725933415e-02 2.905365442089677744e-02 2.952720717172537326e-02 3.377037620047517591e-02
9.220000000000000639e+00 5.978854574249269690e-04 1.600055528356407464e-02 1.670657983780527225e-02 1.780658591225636744e-02 1.925072557811309537e-02 2.212773976606285248e-02 2.795607222477409018e-02 2.906938840579391392e-02 2.955900532671553588e-02 3.373812046872848303e-02
9.230000000000000426e+00 6.704493926709580772e-04 1.607095961106888918e-02 1.679927906349718003e-02 1.786255047889805450e-02 1.931185964248338660e-02 2.215824972506557841e-02 2.797720557394166654e-02 2.908461470401691937e-02 2.959074862975432860e-02 3.369526770108490638e-02
9.240000000000000213e+00 7.506437547859140568e-04 1.614882547864341517e-02 1.690249626073899933e-02 1.792504516533300826e-02 1.937909009067750529e-02 2.219197710076366639e-02 2.800087392640171480e-02 2.910114008751362238e-02 2.962635552260826574e-02 3.363593344144550495e-02
9.250000000000000000e+00 8.379463352441396352e-04 1.623373097553870714e-02 1.701578591852713138e-02 1.799392353529911948e-02 1.945184306534195051e-02 2.222868062420234325e-02 2.802703016389174531e-02 2.911875342482467266e-02 2.966573648985761785e-02 3.355877529299743783e-02
9.259999999999999787e+00 9.233363248902376214e-04 1.631698825632037567e-02 1.712753479876691701e-02 1.806223331343713781e-02 1.952251683375219940e-02 2.226453605077957990e-02 2.805302487317216931e-02 2.913557999341003998e-02 2.970486490774595228e-02 3.347270357511341471e-02
9.269999999999999574e+00 1.015037592393032732e-03 1.640671810886002932e-02 1.724859614834570523e-02 1.813674549622662155e-02 1.959782442397917102e-02 2.230295102187576997e-02 2.808141551959141002e-02 2.915317958705962095e-02 2.974753754447526446e-02 3.337080991600579333e-02
9.279999999999999361e+00 1.112390485756274607e-03 1.650244427875401099e-02 1.737833565775017547e-02 1.821732083710647307e-02 1.967703515093827127e-02 2.234357087869497799e-02 2.811211947769005209e-02 2.917128885005156047e-02 2.979354775913460596e-02 3.325406798680718284e-02
9.289999999999999147e+00 1.206916877847969598e-03 1.659596388826909893e-02 1.750553261146665929e-02 1.829720674888665397e-02 1.975314199958769917e-02 2.238277653797261443e-02 2.814251351700800680e-02 2.918825432040450529e-02 2.983887542386241126e-02 3.313396098017421659e-02
9.300000000000000711e+00 1.306102062659525529e-03 1.669483344936856933e-02 1.764031716834017077e-02 1.838304694012335774e-02 1.983205707772435489e-02 2.242356560024963766e-02 2.817504935985457731e-02 2.920533322108159052e-02 2.988706212357705033e-02 3.300214051165837464e-02
9.310000000000000497e+00 1.401910450233148208e-03 1.679120194209718364e-02 1.777180181508167950e-02 1.846825506148817506e-02 1.990727197510917465e-02 2.246250631109100726e-02 2.820712882227940574e-02 2.922104746730898664e-02 2.993412437507459931e-02 3.287014588677857757e-02
9.320000000000000284e+00 1.501278754004041049e-03 1.689222378558236440e-02 1.790948706269017074e-02 1.855945581393578583e-02 1.998411582231293671e-02 2.250225717319502897e-02 2.824109981427090632e-02 2.923642819609722360e-02 2.998333254974626036e-02 3.272918493402547646e-02
9.330000000000000071e+00 1.603321582207272843e-03 1.699732116351501329e-02 1.805219032348836725e-02 1.865674280791702541e-02 2.006165532438035706e-02 2.254218588785491389e-02 2.827674519356616553e-02 2.925111197195170293e-02 3.003406973148763440e-02 3.258079706848637791e-02
9.339999999999999858e+00 1.700748754791586628e-03 1.709919964719758961e-02 1.818951615050137111e-02 1.875387627641383198e-02 2.013424027958270884e-02 2.257919927804388771e-02 2.831150456359041515e-02 2.926391562554533574e-02 3.008240075406246050e-02 3.243626401396382947e-02
9.349999999999999645e+00 1.793521668261356368e-03 1.719788237972215417e-02 1.832100415879697741e-02 1.885120279047271599e-02 2.020188935105070305e-02 2.261312993585910119e-02 2.834525498354422551e-02 2.927481703532451920e-02 3.012791570210855696e-02 3.229658352966673779e-02
9.359999999999999432e+00 1.887308543752085326e-03 1.729964101578035721e-02 1.845426210097956404e-02 1.895565340831309106e-02 2.026864545780375157e-02 2.264573644846762379e-02 2.837998979105365097e-02 2.928432628664991502e-02 3.017282773863416007e-02 3.215398871131650016e-02
9.369999999999999218e+00 1.981063558678550392e-03 1.740381429795118465e-02 1.858728868330937478e-02 1.906781863289340115e-02 2.033352678649355191e-02 2.267610598198376362e-02 2.841526415690992860e-02 2.929201231092172508e-02 3.021569958371549472e-02 3.201094776842050571e-02
9.380000000000000782e+00 2.068701735843951790e-03 1.750393530012725463e-02 1.871093462150130032e-02 1.918155194155109211e-02 2.039226800666778597e-02 2.270184425165158379e-02 2.844862264199771520e-02 2.929719322896032901e-02 3.025266129123359640e-02 3.187800033904332475e-02
9.390000000000000568e+00 2.154781549753327641e-03 1.760553811364814689e-02 1.883130015561992193e-02 1.930373621809978665e-02 2.044790078381902160e-02 2.272380618323537049e-02 2.848156512827561618e-02 2.929994499527161997e-02 3.028416764184723581e-02 3.174987857879202346e-02
9.400000000000000355e+00 2.229698815137810559e-03 1.769733838969316311e-02 1.893507197842762488e-02 1.942043337983464374e-02 2.049439329421949563e-02 2.273934221098533603e-02 2.851013682189951562e-02 2.929997392748768734e-02 3.030550384981857415e-02 3.164242627716649936e-02
9.410000000000000142e+00 2.306052654532457155e-03 1.779516081608912073e-02 1.904013603272159891e-02 1.955146148939902739e-02 2.053962151099004985e-02 2.275050304440315307e-02 2.853877683785399633e-02 2.929708890848834943e-02 3.031828301282160631e-02 3.153973474524904286e-02
9.419999999999999929e+00 2.371168212064097506e-03 1.788318135845195014e-02 1.912972242705549691e-02 1.967500804938301581e-02 2.057618293428311457e-02 2.275486255765317087e-02 2.856232738307887958e-02 2.929157676003961083e-02 3.031864268519448083e-02 3.146075524380254756e-02
9.429999999999999716e+00 2.432245768415202108e-03 1.797117574342630558e-02 1.921456400942539791e-02 1.980335969784999955e-02 2.060852893925098003e-02 2.275276580379064287e-02 2.858299187541891301e-02 2.928292305693079925e-02 3.030645105315684165e-02 3.139727178480728603e-02
9.439999999999999503e+00 2.485430587626774775e-03 1.805411368368191674e-02 1.929010742302208689e-02 1.992803118763165904e-02 2.063502020594791542e-02 2.274370950956895038e-02 2.859894054426352639e-02 2.927148998349458561e-02 3.028248175538102854e-02 3.135341829421667281e-02
9.449999999999999289e+00 2.532859923674961756e-03 1.813594266207774891e-02 1.936015294458661579e-02 2.005335836409578160e-02 2.065753515590349615e-02 2.272664972950739354e-02 2.861022375974234949e-02 2.925663192668969889e-02 3.024720811531197637e-02 3.132608283559920603e-02
9.460000000000000853e+00 2.569769946973017756e-03 1.820846576427962230e-02 1.941804998360659174e-02 2.016452366066032176e-02 2.067532021074210830e-02 2.270337140904705661e-02 2.861539848136680428e-02 2.924002491447208474e-02 3.020746893297908409e-02 3.131487412518413338e-02
9.470000000000000639e+00 2.600029464467476428e-03 1.827929846774090442e-02 1.947009894597652446e-02 2.026967301789357745e-02 2.069307904765046655e-02 2.267161071260956687e-02 2.861478590304889630e-02 2.922013026333179428e-02 3.016261297285821250e-02 3.131515654468984555e-02
9.480000000000000426e+00 2.621464590460008577e-03 1.834445963048927236e-02 1.951309576257496611e-02 2.035691035396583817e-02 2.071493265438772297e-02 2.263270990193367790e-02 2.860787035270956000e-02 2.919796350263640511e-02 3.011763365321468155e-02 3.132479232075351810e-02
9.490000000000000213e+00 2.634070119490847413e-03 1.840392162500315357e-02 1.954700695922522227e-02 2.041839008759526244e-02 2.074810640277052753e-02 2.258709421634093328e-02 2.859470994586155168e-02 2.917370688279208313e-02 3.007465935585602879e-02 3.134146260283021679e-02
9.500000000000000000e+00 2.637846658974821006e-03 1.845765203852102812e-02 1.957172206934506761e-02 2.044897269736605655e-02 2.079714453062066551e-02 2.253530686378694969e-02 2.857549021223363545e-02 2.914751429822691822e-02 3.003493835873351572e-02 3.136361848634307281e-02
9.509999999999999787e+00 2.632800492783062864e-03 1.850561318693208848e-02 1.958707850889926730e-02 2.247800428844707460e-02 2.085843282307084726e-02 2.045168427741983833e-02 2.855047912739952509e-02 2.911951727674158205e-02 3.139035749936095604e-02 2.999899863939082742e-02
9.519999999999999574e+00 2.618943472036584612e-03 1.854776154850820008e-02 1.959288251589161658e-02 2.043370314534292617e-02 2.092420147591428706e-02 2.241594659624588162e-02 3.142127903180059328e-02 2.851997158434476862e-02 2.908983484875336117e-02 2.996683523979494848e-02
9.529999999999999361e+00 2.596292931138385190e-03 1.858404709288739159e-02 1.958892758457243810e-02 2.040056520106455634e-02 2.098831553679024117e-02 2.234998274077665964e-02 3.145635453816292976e-02 2.848423967511010124e-02 2.905857938129666196e-02 2.993808068808725617e-02
9.539999999999999147e+00 2.564871635615213492e-03 1.861441245835874017e-02 1.957501109643433601e-02 2.035535304409945984e-02 2.104708764885030239e-02 2.228103031282458596e-02 2.844350189714424729e-02 2.902585325744824751e-02 3.149581853358579542e-02 2.991214407448632151e-02
9.550000000000000711e+00 2.526923086974843056e-03 1.863771620930722642e-02 1.955239567383564026e-02 2.030265585386216085e-02 2.109598631545644282e-02 2.221363222707266327e-02 2.840030881038052221e-02 2.899347495935947552e-02 2.988946991637490488e-02 3.153774179086207829e-02
9.560000000000000497e+00 2.478484756907771251e-03 1.865633917645385595e-02 1.951855323711612633e-02 2.023769029881669276e-02 2.113883335059900392e-02 2.214162797575458530e-02 2.835022077796827550e-02 2.895807926043347108e-02 2.986695330934479101e-02 3.158700908617118053e-02
9.570000000000000284e+00 2.424435146249890195e-03 1.866834135288420252e-02 1.947676513236340501e-02 2.016732046063409931e-02 2.117048538778951161e-02 2.207307343445159137e-02 2.829832593563040913e-02 2.892320465749310260e-02 2.984618401892959877e-02 3.163914681631094933e-02
9.580000000000000071e+00 2.362596680539535109e-03 1.867471167877632690e-02 1.942552428619963648e-02 2.008872321592024973e-02 2.119269140007103147e-02 2.200515919337400067e-02 2.824230931958069193e-02 2.888707138592342891e-02 2.982541234623821078e-02 3.169687513084826908e-02
9.589999999999999858e+00 2.296866365233536829e-03 1.867545899251179739e-02 1.936824080293753081e-02 2.000680738525528399e-02 2.120458229664074976e-02 2.194204061381709731e-02 2.818552524295074233e-02 2.885161201421250488e-02 2.980523834209801437e-02 3.175698034343227283e-02
9.599999999999999645e+00 2.219985456342151407e-03 1.867054786466670196e-02 1.929856625221101213e-02 1.991262121592912715e-02 2.120713142031392315e-02 2.187726095060707476e-02 2.812178134719631531e-02 2.881279890969999646e-02 2.978295931078837194e-02 3.182626670556090026e-02
9.609999999999999432e+00 2.144710046839293921e-03 1.866106735707704495e-02 1.922825524166478506e-02 1.982179070206188665e-02 2.120051108897400699e-02 2.182125042398186734e-02 2.806155626081803175e-02 2.877679245014951731e-02 2.976183407778319398e-02 3.189329229051486581e-02
9.619999999999999218e+00 2.058374439780899165e-03 1.864562562175220428e-02 1.914568997717808543e-02 1.971908473039010387e-02 2.118426653218893202e-02 2.176414255702672704e-02 2.799465084710421603e-02 2.873728761174383639e-02 2.973794986124963027e-02 3.196918605072101432e-02
9.630000000000000782e+00 1.970616386044109995e-03 1.862572526425770522e-02 1.906017564788291610e-02 1.961616843404105637e-02 2.116028043980156328e-02 2.171227859553602133e-02 2.792864958501059189e-02 2.869863695211609042e-02 2.971374456426810473e-02 3.204506866639415114e-02
9.640000000000000568e+00 1.876863853766211690e-03 1.860034632916171896e-02 1.896755881445073844e-02 1.950780358494075273e-02 2.112812412110606775e-02 2.166224495051572926e-02 2.786007404737243787e-02 2.865867441851677536e-02 2.968777129417959904e-02 3.212436426914094117e-02
9.650000000000000355e+00 1.783193953937459381e-03 1.857099066775121446e-02 1.887426027678389129e-02 1.940114335304141471e-02 2.109071852198069613e-02 2.161652788474855563e-02 2.779332692224788237e-02 2.861988092816829254e-02 2.966159801680248731e-02 3.220128362209100092e-02
9.660000000000000142e+00 1.690633467527697309e-03 1.853791252835977274e-02 1.878201743512040306e-02 1.929733439739597656e-02 2.104970960924583065e-02 2.157454478149009938e-02 2.772893641488661728e-02 2.858250583685822965e-02 2.963546809308370902e-02 3.227448676305186975e-02
9.669999999999999929e+00 1.593519283179441757e-03 1.849798334324228785e-02 1.868648088912333236e-02 1.919014883824263218e-02 2.100330863443854168e-02 2.153306720844584687e-02 2.766290911120070431e-02 2.854420601228431151e-02 2.960775080730761177e-02 3.234766218677968819e-02
9.679999999999999716e+00 1.491890573138369720e-03 1.844776771967638132e-02 1.859089024868258028e-02 1.907994576158735314e-02 2.095186806562807785e-02 2.149176286402495681e-02 2.759536268879897794e-02 2.850504337573682434e-02 2.957841673360295590e-02 3.241951221182316073e-02
9.689999999999999503e+00 1.393000085865867509e-03 1.838514239996431529e-02 1.850785493110594301e-02 1.897475026489662750e-02 2.089960410064692353e-02 2.145310048840251213e-02 2.753105237653421036e-02 2.846777748123553373e-02 2.954956506901732990e-02 3.248401828777044975e-02
9.699999999999999289e+00 1.297714037822962586e-03 1.830799699628112356e-02 1.844117061705142710e-02 1.887544869785551943e-02 2.084761734916212514e-02 2.141691253940276526e-02 2.747032524112341320e-02 2.843261505798232516e-02 2.952149632914651683e-02 3.254042279221826955e-02
9.710000000000000853e+00 1.199126380017883709e-03 1.821485018397133934e-02 1.838182766744318394e-02 1.877508155855706420e-02 2.079248330459687252e-02 2.138030360840044442e-02 2.740870225765624710e-02 2.839697259290502318e-02 2.949219872754526434e-02 3.259216059794226711e-02
9.720000000000000639e+00 1.105217597404335988e-03 1.811939416871484118e-02 1.832833123525394459e-02 1.868206504476783991e-02 2.073893268942379742e-02 2.134603906515574259e-02 2.735108867925859638e-02 2.836369601688201042e-02 2.946406924834257812e-02 3.263461973232559959e-02
9.730000000000000426e+00 1.008544883032450002e-03 1.801761418362656658e-02 1.827260471717825213e-02 1.858944157077960929e-02 2.068294486049182535e-02 2.131124944652919295e-02 2.729283285061602851e-02 2.833010606430302891e-02 2.943490523497264977e-02 3.267091242900112963e-02
9.740000000000000213e+00 9.175212377668525657e-04 1.791988669079889671e-02 1.821764905096999107e-02 1.850571409429356898e-02 2.062956818736689374e-02 2.127885104460891519e-02 2.723891610609870464e-02 2.829907909281899683e-02 2.940727085881534447e-02 3.269792426957412318e-02
9.750000000000000000e+00 8.327914345945589512e-04 1.782782454612761094e-02 1.816326070848331420e-02 1.843136342920105586e-02 2.057940155770408494e-02 2.124894813996551848e-02 2.718951045673359546e-02 2.827070667867508796e-02 2.938140853017944670e-02 3.271671803156644270e-02
9.759999999999999787e+00 7.461903422466730417e-04 1.773293297225918275e-02 1.810373116148933717e-02 1.835940673025820286e-02 2.052772390378909337e-02 2.121859750248014306e-02 2.713976603472770255e-02 2.824220205200732303e-02 2.935484871969847379e-02 3.272962528373816321e-02
9.769999999999999574e+00 6.666619646966879089e-04 1.764523399962322076e-02 1.804523958053407678e-02 1.829710796368485062e-02 2.047996278578396653e-02 2.119088729894598108e-02 2.709473245081497547e-02 2.821645478948039271e-02 2.933035497931617275e-02 3.273599318511814099e-02
9.779999999999999361e+00 5.947170380535957883e-04 1.756551765888142436e-02 1.798919950838634430e-02 1.824377619336810599e-02 2.043654247663295731e-02 2.116593549458430090e-02 2.705451194598171988e-02 2.819350840017221735e-02 2.930811864541560396e-02 3.273739788880457302e-02
9.789999999999999147e+00 5.216011449469727277e-04 1.748418641006743365e-02 1.792946307663890668e-02 1.819222325544225458e-02 2.039223773400559298e-02 2.114067769636266206e-02 2.701412830624934716e-02 2.817051729156304016e-02 2.928545009269078320e-02 3.273479233165948327e-02
9.800000000000000711e+00 4.566705716556399832e-04 1.741172327759515914e-02 1.787437904412972692e-02 1.814833715756911450e-02 2.035276382384889476e-02 2.111832370964054212e-02 2.697867092021656588e-02 2.815037175555478929e-02 2.926526414774371226e-02 3.272926247528566701e-02
9.810000000000000497e+00 3.908552144876942724e-04 1.733806835461012760e-02 1.781692462599249183e-02 1.810532208101754692e-02 2.031264577890376857e-02 2.109573169612805055e-02 2.694311060542849134e-02 2.813020685986402508e-02 2.924475393752062544e-02 3.272076754188099623e-02
9.820000000000000284e+00 3.337420560256219577e-04 1.727399956920730104e-02 1.776598843528406912e-02 1.806894008119486542e-02 2.027775755148989237e-02 2.107617695637229241e-02 2.691255601219099194e-02 2.811291208640987610e-02 2.922691811144469479e-02 3.271119477936750009e-02
9.830000000000000071e+00 2.856568722291464571e-04 1.721995606819037156e-02 1.772246997109096223e-02 1.803884180493926445e-02 2.024833760363856441e-02 2.105974700403535210e-02 2.688704619922742053e-02 2.809849521840007691e-02 2.921187623942227835e-02 3.270165434430297169e-02
9.839999999999999858e+00 2.371276296458819097e-04 1.716532434193473317e-02 1.767806536984370749e-02 1.800885242890816473e-02 2.021860834858770634e-02 2.104319486146169482e-02 2.686149685760346600e-02 2.808407642678156790e-02 2.919667322466207998e-02 3.269074084609509961e-02
9.849999999999999645e+00 1.881564050494257008e-04 1.711010896773534212e-02 1.763284814468318168e-02 1.797889590650051869e-02 2.018857497365140682e-02 2.102652057542604702e-02 2.683591149663161826e-02 2.806965768323009883e-02 2.918131030026379844e-02 3.267850291587016259e-02
9.859999999999999432e+00 1.486626022581222055e-04 1.706551932527257398e-02 1.759613299122220545e-02 1.795490911184112470e-02 2.016433273772853807e-02 2.101309329773758811e-02 2.681541960330813615e-02 2.805812398099877258e-02 2.916890566424791553e-02 3.266779335536417611e-02
9.869999999999999218e+00 1.188581422900678231e-04 1.703183500872364198e-02 1.756830022826547100e-02 1.793688634506698104e-02 2.014602702059627506e-02 2.100297166874913121e-02 2.680003806586720924e-02 2.804947505718025091e-02 2.915953593799818638e-02 3.265924272421293767e-02
9.880000000000000782e+00 8.889638183723375814e-05 1.699794412275261457e-02 1.754022582057375088e-02 1.791882272242332347e-02 2.012761617233868594e-02 2.099280624883637439e-02 2.678464652769698556e-02 2.804082770174067679e-02 2.915010973206626221e-02 3.265026062435100185e-02
9.890000000000000568e+00 6.883471160185691969e-05 1.697523583799875890e-02 1.752138033896625396e-02 1.790675239128568241e-02 2.011528438945836203e-02 2.098600501073769053e-02 2.677438030526132010e-02 2.803506384426646819e-02 2.914379435388211870e-02 3.264403865710605729e-02
9.900000000000000355e+00 3.861180058495184797e-05 1.694100245131930846e-02 1.749292524730378454e-02 1.788859782257822689e-02 2.009670066279642398e-02 2.097576677919231816e-02 2.675897370997375874e-02 2.802641988024875269e-02 2.913427463163734479e-02 3.263436360971058714e-02
9.910000000000000142e+00 2.850279033733639074e-05 1.692954584680623348e-02 1.748339168061401744e-02 1.788253187102080075e-02 2.009048329327335625e-02 2.097234434942121459e-02 2.675383634799529189e-02 2.802353909387650388e-02 2.913108899110882638e-02 3.263104912308309458e-02
9.919999999999999929e+00 8.232812307373185820e-06 1.690656459115478377e-02 1.746425356929392353e-02 1.787037643176923873e-02 2.007801459070017447e-02 2.096548498323972873e-02 2.674355903673626342e-02 2.801777839514269647e-02 2.912469917280264067e-02 3.262428857629660200e-02
9.929999999999999716e+00 -1.928121647571663888e-06 1.689503999457460381e-02 1.745464960124376227e-02 1.786428634655087139e-02 2.007176333309533545e-02 2.096204805469374655e-02 2.673841913990867084e-02 2.801489850601470571e-02 2.912149501595832912e-02 3.262084339311325382e-02
9.939999999999999503e+00 -1.210632881156446026e-05 1.688349278805630418e-02 1.744502272769683088e-02 1.785818763421734637e-02 2.006550085421513266e-02 2.095860630169182545e-02 2.673327845053081672e-02 2.801201893895889292e-02 2.911828470803328253e-02 3.261735552025828849e-02
9.949999999999999289e+00 -1.210632881156446026e-05 1.688349278805630418e-02 1.744502272769683088e-02 1.785818763421734637e-02 2.006550085421513266e-02 2.095860630169182545e-02 2.673327845053081672e-02 2.801201893895889292e-02 2.911828470803328253e-02 3.261735552025828849e-02
9.960000000000000853e+00 -2.230179242004177027e-05 1.687192299828775208e-02 1.743537321559754730e-02 1.785208001865978486e-02 2.005922719147783945e-02 2.095515972816536232e-02 2.672813699461759271e-02 2.800913970514214146e-02 2.911506825950445701e-02 3.261382539497556521e-02
9.970000000000000639e+00 -2.230179242004177027e-05 1.687192299828775208e-02 1.743537321559754730e-02 1.785208001865978486e-02 2.005922719147783945e-02 2.095515972816536232e-02 2.672813699461759271e-02 2.800913970514214146e-02 2.911506825950445701e-02 3.261382539497556521e-02
9.980000000000000426e+00 -2.230179242004177027e-05 1.687192299828775208e-02 1.743537321559754730e-02 1.785208001865978486e-02 2.005922719147783945e-02 2.095515972816536232e-02 2.672813699461759271e-02 2.800913970514214146e-02 2.911506825950445701e-02 3.261382539497556521e-02
9.990000000000000213e+00 -2.230179242004177027e-05 1.687192299828775208e-02 1.743537321559754730e-02 1.785208001865978486e-02 2.005922719147783945e-02 2.095515972816536232e-02 2.672813699461759271e-02 2.800913970514214146e-02 2.911506825950445701e-02 3.261382539497556521e-02
1.000000000000000000e+01 -2.230179242004177027e-05 1.687192299828775208e-02 1.743537321559754730e-02 1.785208001865978486e-02 2.005922719147783945e-02 2.095515972816536232e-02 2.672813699461759271e-02 2.800913970514214146e-02 2.911506825950445701e-02 3.261382539497556521e-02
1.000999999999999979e+01 -2.230179242004177027e-05 1.687192299828775208e-02 1.743537321559754730e-02 1.785208001865978486e-02 2.005922719147783945e-02 2.095515972816536232e-02 2.672813699461759271e-02 2.800913970514214146e-02 2.911506825950445701e-02 3.261382539497556521e-02
1.001999999999999957e+01 -2.230179242004177027e-05 1.687192299828775208e-02 1.743537321559754730e-02 1.785208001865978486e-02 2.005922719147783945e-02 2.095515972816536232e-02 2.672813699461759271e-02 2.800913970514214146e-02 2.911506825950445701e-02 3.261382539497556521e-02
1.002999999999999936e+01 -2.230179242004177027e-05 1.687192299828775208e-02 1.743537321559754730e-02 1.785208001865978486e-02 2.005922719147783945e-02 2.095515972816536232e-02 2.672813699461759271e-02 2.800913970514214146e-02 2.911506825950445701e-02 3.261382539497556521e-02
1.003999999999999915e+01 -2.230179242004177027e-05 1.687192299828775208e-02 1.743537321559754730e-02 1.785208001865978486e-02 2.005922719147783945e-02 2.095515972816536232e-02 2.672813699461759271e-02 2.800913970514214146e-02 2.911506825950445701e-02 3.261382539497556521e-02
1.005000000000000071e+01 -1.181213018015592241e-05 1.687703546024554510e-02 1.744405048017134627e-02 1.786526180190058447e-02 2.006209677413152426e-02 2.096066729540716975e-02 2.672957898871389237e-02 2.801151151517160959e-02 2.912087178024290110e-02 3.261719664031997867e-02
1.006000000000000050e+01 -1.181213018015592241e-05 1.687703546024554510e-02 1.744405048017134627e-02 1.786526180190058447e-02 2.006209677413152426e-02 2.096066729540716975e-02 2.672957898871389237e-02 2.801151151517160959e-02 2.912087178024290110e-02 3.261719664031997867e-02
1.007000000000000028e+01 -1.339544537215709788e-06 1.688212901256239476e-02 1.745268501644153467e-02 1.787845075799695052e-02 2.006494452350348484e-02 2.096618488470708419e-02 2.673101534469601165e-02 2.801387537753770307e-02 2.912667549772236450e-02 3.262049527505994639e-02
1.008000000000000007e+01 9.115947696761703324e-06 1.688720368388365797e-02 1.746127746494422275e-02 1.789164619114869473e-02 2.006777049059905657e-02 2.097171243878957064e-02 2.673244605137365532e-02 2.801623122447023315e-02 2.913247936532400995e-02 3.262372084735539607e-02
1.008999999999999986e+01 2.997558361993412547e-05 1.689729649505009729e-02 1.747833856275728820e-02 1.791805380673849521e-02 2.007335728446857717e-02 2.098279720908099652e-02 2.673529046936385170e-02 2.802091859910891408e-02 2.914408736609202383e-02 3.262995104762291682e-02
1.009999999999999964e+01 4.037969383401471138e-05 1.690231468941477341e-02 1.748680839591626457e-02 1.793126469798282663e-02 2.007611821540073241e-02 2.098835430863027832e-02 2.673670415653430985e-02 2.802324998942471238e-02 2.914989140625193556e-02 3.263295482449971724e-02
1.010999999999999943e+01 7.148898932428004104e-05 1.691725674397794379e-02 1.751198174452760215e-02 1.797091835928838269e-02 2.008427177678781886e-02 2.100508375508024564e-02 2.674091097931870220e-02 2.803019414222594763e-02 2.916730312919938936e-02 3.264151599609044913e-02
1.011999999999999922e+01 9.214248876182307396e-05 1.692712459423461463e-02 1.752857242103982374e-02 1.799736586933903260e-02 2.008960032545874588e-02 2.101628457793536936e-02 2.674368686358284328e-02 2.803478119794486356e-02 2.917891014931590574e-02 3.264684450190265957e-02
1.013000000000000078e+01 1.229933546356722345e-04 1.694178657976416064e-02 1.755318081455899473e-02 1.803704401076826336e-02 2.009743349017925965e-02 2.103315639091229983e-02 2.674780741601403070e-02 2.804159680372701052e-02 2.919631855885351790e-02 3.265426182333548005e-02
1.014000000000000057e+01 1.536885566180257016e-04 1.695628137841861602e-02 1.757746667553621717e-02 1.807671860177653689e-02 2.010507637663653396e-02 2.105011143182306671e-02 2.675187568699557289e-02 2.804833272822632520e-02 2.921372331077919798e-02 3.266098112880563842e-02
1.015000000000000036e+01 1.943725655280820750e-04 1.697534874862072218e-02 1.760936472208711467e-02 1.812959165810130654e-02 2.011497347846759320e-02 2.107284474294180560e-02 2.675721799236503717e-02 2.805718665423679800e-02 2.923692179260294760e-02 3.266884199083681939e-02
1.016000000000000014e+01 2.448356517560443127e-04 1.699876856441489767e-02 1.764849240300831942e-02 1.819560477104793100e-02 2.012687830373171768e-02 2.110145924844573223e-02 2.676376248701244076e-02 2.806804290465731572e-02 2.926590309843798282e-02 3.267688477995006613e-02
1.016999999999999993e+01 2.948613186230939409e-04 1.702173025873283604e-02 1.768682771985526786e-02 1.826149034341893740e-02 2.013827125283683059e-02 2.113028635570609465e-02 2.677015665603614536e-02 2.807865592795407220e-02 2.929486032987512964e-02 3.268293133217309993e-02
1.017999999999999972e+01 3.444474874461377111e-04 1.704423616957006019e-02 1.772440272541449952e-02 1.832721070792839302e-02 2.014915930184480591e-02 2.115931832329319764e-02 2.677639803619791259e-02 2.808901638799828765e-02 2.932378768662367505e-02 3.268697718202144553e-02
1.018999999999999950e+01 4.033678379524128230e-04 1.707064472210433059e-02 1.776852679558108689e-02 1.840581164993310842e-02 2.016156825477312398e-02 2.119441631118343036e-02 2.678368223252771199e-02 2.810110226655819846e-02 2.935845290833224291e-02 3.268920361975644756e-02
1.019999999999999929e+01 4.712998414220779023e-04 1.710063395178883575e-02 1.781872119066335580e-02 1.849708947229625547e-02 2.017515487044902606e-02 2.123570550228967568e-02 2.679189077198229282e-02 2.811470367584894062e-02 2.939881734194623938e-02 3.268822847610130394e-02
1.021000000000000085e+01 5.383558977282523229e-04 1.712974438137062488e-02 1.786758002177232102e-02 1.858785053272693152e-02 2.018780008417296601e-02 2.127734336975138293e-02 2.679977894685175652e-02 2.812774292430068532e-02 2.943908222891790730e-02 3.268350945025058629e-02
1.022000000000000064e+01 6.139116317948324587e-04 1.716194380721230636e-02 1.792183374473541035e-02 1.869087526382906192e-02 2.020112219075521562e-02 2.132533165431244396e-02 2.680838928258167178e-02 2.814192286928955677e-02 2.948495685113126583e-02 3.267373133469635149e-02
1.023000000000000043e+01 6.883076818282116019e-04 1.719300907681117763e-02 1.797444147659872302e-02 1.879308485635478032e-02 2.021326465010962747e-02 2.137372258021942237e-02 2.681655263956719826e-02 2.815529532273326752e-02 2.953065669326587067e-02 3.265956227090458658e-02
1.024000000000000021e+01 7.706068144150441529e-04 1.722661020029109952e-02 1.803170349323544516e-02 1.890702156561240715e-02 2.022554697174095556e-02 2.142861149465646528e-02 2.682518026868548067e-02 2.816932650764673862e-02 2.958183029630365168e-02 3.263881857768528155e-02
1.025000000000000000e+01 8.603025619849676399e-04 1.726228233247577640e-02 1.809298969527715559e-02 1.903222573414068211e-02 2.023752551261745469e-02 2.149011694135981657e-02 2.683404347506444451e-02 2.818359715537694862e-02 2.963835335431329321e-02 3.261048013284746638e-02
1.025999999999999979e+01 9.481433494731469598e-04 1.729621605372309856e-02 1.815185736467871125e-02 1.915587041921278447e-02 2.024779696589842221e-02 2.155212608883692177e-02 2.684210511997918783e-02 2.819641258058514302e-02 2.969447682669638239e-02 3.257739231748864317e-02
1.026999999999999957e+01 1.042607124332096567e-03 1.733154894745890170e-02 1.821385996674047478e-02 1.928996378042823617e-02 2.025718922833032176e-02 2.162087207949939596e-02 2.684999189412167961e-02 2.820875377679196022e-02 2.975569499808007612e-02 3.253654550347438723e-02
1.027999999999999936e+01 1.143053049255726662e-03 1.736772798220362693e-02 1.827825312361346100e-02 1.943380137559584664e-02 2.026525583266328492e-02 2.169645657899493818e-02 2.685734580368252800e-02 2.822003602803175790e-02 2.982178847794428322e-02 3.248795755807801916e-02
1.028999999999999915e+01 1.240754695363692137e-03 1.740145612957957541e-02 1.833929633841702850e-02 1.957487460052457010e-02 2.027119559912573393e-02 2.177260610059736021e-02 2.686330070866187886e-02 2.822896897769404390e-02 2.988708280637809508e-02 3.243650856628813722e-02
1.030000000000000071e+01 1.343471298679551305e-03 1.743524993642439971e-02 1.840168229484412735e-02 1.972421416724745927e-02 2.027552122526589742e-02 2.185568873434948559e-02 2.686804867054873314e-02 2.823593647623262246e-02 2.995682211559123898e-02 3.237899228908355798e-02
1.031000000000000050e+01 1.442904451022665241e-03 1.746621047187585027e-02 1.846020612197452407e-02 2.193933689426065536e-02 1.986917877801975749e-02 2.027830964248575341e-02 2.687087998135963274e-02 2.824006216270835007e-02 3.002542478430589995e-02 3.232097877065962660e-02
1.032000000000000028e+01 1.546277812756261796e-03 1.749640873929322882e-02 1.851894375292066283e-02 2.203000698020595935e-02 2.028187664450332994e-02 2.001800665909047455e-02 2.687160014990076090e-02 2.824135578758940265e-02 3.009791561032005083e-02 3.225929651415245653e-02
1.033000000000000007e+01 1.652724051908298136e-03 1.752517523162249596e-02 1.857697331385449110e-02 2.212778241242975216e-02 2.029994368581963457e-02 2.015533850477691652e-02 2.686945141543933477e-02 2.823923418842643612e-02 3.017384478423764879e-02 3.219545240773755146e-02
1.033999999999999986e+01 1.754664824882264237e-03 1.755025994807615092e-02 1.862995706813899699e-02 2.021595812579496040e-02 2.038640665204319996e-02 2.222616056249097222e-02 2.686400764737079810e-02 2.823371125411747867e-02 3.024782344428025849e-02 3.213505826772385110e-02
1.034999999999999964e+01 1.852054242335042554e-03 1.757169353391720146e-02 1.867791544226903022e-02 2.021835696312381317e-02 2.052260325591480708e-02 2.232508913096482167e-02 2.685498163097735369e-02 2.822513050666257059e-02 3.031970014841888286e-02 3.207896774668903689e-02
1.035999999999999943e+01 1.950869190815739335e-03 1.759056522394154831e-02 1.872354608157129202e-02 2.020550786989397038e-02 2.067374255838936789e-02 2.243114681213115996e-02 2.684108660972733817e-02 2.821312124104028568e-02 3.039388575557826905e-02 3.202453159064135024e-02
1.036999999999999922e+01 2.050070838461703470e-03 1.760614098059009106e-02 1.876578402904479845e-02 2.018451716097645690e-02 2.083066042432273404e-02 2.254431887254981781e-02 2.682114814250592325e-02 2.819787653501388061e-02 3.046971092480729032e-02 3.197322872925881243e-02
1.038000000000000078e+01 2.143247110708303236e-03 1.761714546220109062e-02 1.880157706492283781e-02 2.015820450750049203e-02 2.098136553322439701e-02 2.265780917563641264e-02 2.679556558180166623e-02 2.818099543800000814e-02 3.054225559751730032e-02 3.192881042443759809e-02
1.039000000000000057e+01 2.235270032241619236e-03 1.762385801012083739e-02 1.883241641321666687e-02 2.012540359910790569e-02 2.113313981992283319e-02 2.277802286349020489e-02 2.676208884621217657e-02 2.816247870375098925e-02 3.061528800265506459e-02 3.188914209240645975e-02
1.040000000000000036e+01 2.315853569486980238e-03 1.762557183499575963e-02 1.885481865552702738e-02 2.009018651046440285e-02 2.126861221327940726e-02 2.289120411732209481e-02 2.672436765207016063e-02 2.814549314313287420e-02 3.068051708022807855e-02 3.185825802418556368e-02
1.041000000000000014e+01 2.398573301128208938e-03 1.762221380360921852e-02 1.887202503142118223e-02 2.004633571442198878e-02 2.141061297338976710e-02 2.301664339852314486e-02 2.667534287434822349e-02 2.812838040455407571e-02 3.074892626818669095e-02 3.183063613827788463e-02
1.041999999999999993e+01 2.469721727969559875e-03 1.761393842261734996e-02 1.888056419491656104e-02 2.000076952314780790e-02 2.153577728159897578e-02 2.313361912838450898e-02 2.662261960350964518e-02 2.811516670356310754e-02 3.080920162031620946e-02 3.181037522456823391e-02
1.042999999999999972e+01 2.537133788240400912e-03 1.759986780316370389e-02 1.888119251285418423e-02 1.994882552709564133e-02 2.165792451001758226e-02 2.325397911787321567e-02 2.656107268786120357e-02 2.810555081672851119e-02 3.086789707392039242e-02 3.179423362468446895e-02
1.043999999999999950e+01 2.596579356880381485e-03 1.758035706278276988e-02 1.887296720134747779e-02 1.989337952019689867e-02 2.176985649018732885e-02 2.336970373463375175e-02 2.649449608009093321e-02 2.810145946122933128e-02 3.092141483758207784e-02 3.178240744874157031e-02
1.044999999999999929e+01 2.650472430535585552e-03 1.755398289814349283e-02 1.885443246671680839e-02 1.983177735275058751e-02 2.187677428925761947e-02 2.348463083962833153e-02 2.642036341603769614e-02 2.810422228030472896e-02 3.097205983293508519e-02 3.177341732275029001e-02
1.046000000000000085e+01 2.693355815534941369e-03 1.752341764842020935e-02 1.882712444660085416e-02 1.977072658712012571e-02 2.196818020886514081e-02 2.358526189175765703e-02 2.634753546235486452e-02 2.811455938911480365e-02 3.101470581978883409e-02 3.176705683802336089e-02
1.047000000000000064e+01 2.729674390239059025e-03 1.748547728017598932e-02 1.878783909082459846e-02 1.970438852555131057e-02 2.205394768948195500e-02 2.367988715678231298e-02 2.626992556022243394e-02 2.813461760701528591e-02 3.105380231828432439e-02 3.176155070204903647e-02
1.048000000000000043e+01 2.756877859435155880e-03 1.744165259774479657e-02 1.873746396042407641e-02 1.963648147560797391e-02 2.212927119362541328e-02 2.376052953724400868e-02 2.619286115531216722e-02 2.816518485776911551e-02 3.108693678332688504e-02 3.175624033788512074e-02
1.049000000000000021e+01 2.774902197270672551e-03 1.739196969945551105e-02 1.867582996939075313e-02 1.956747292476542291e-02 2.219441798639409241e-02 2.382490951401651166e-02 2.611764352655466387e-02 2.820736556620097313e-02 3.111410393543545885e-02 3.175021984208349635e-02
1.050000000000000000e+01 2.783687930174835561e-03 1.733645021482279128e-02 1.860293428973817248e-02 1.949767872680768788e-02 2.224962519544872869e-02 2.387112083920303260e-02 2.604519108343152783e-02 2.826218677422338843e-02 3.113530663745424018e-02 3.174273877343135319e-02
1.050999999999999979e+01 2.783180520035219430e-03 1.727511126166717328e-02 1.851896866391059687e-02 1.942723361376249777e-02 2.229508685664042394e-02 2.389785214503417632e-02 2.597593037035463709e-02 2.833049596609787252e-02 3.115055024796419339e-02 3.173321807589214727e-02
1.051999999999999957e+01 2.773330806162943325e-03 1.720796538505459453e-02 1.842431585690334356e-02 1.935609290931315091e-02 2.233094674033914845e-02 2.390455193640799586e-02 2.590975160588273110e-02 2.841284315179841077e-02 3.115983812164847822e-02 3.172126561071176437e-02
1.052999999999999936e+01 2.754095503330874183e-03 1.713502045936961954e-02 1.831951568703255040e-02 1.928406413996484187e-02 2.235729581211991571e-02 2.389147972861079341e-02 2.584605970716129936e-02 2.850937197321333494e-02 3.116316823779302289e-02 3.170669395316468714e-02
1.053999999999999915e+01 2.725437753943271788e-03 1.705627952590688806e-02 1.820521238552549187e-02 1.921085692715351206e-02 2.237417325953655958e-02 2.385961765293390102e-02 2.578392316037785709e-02 2.861974104235074853e-02 3.116053095391986896e-02 3.168954353948910674e-02
1.055000000000000071e+01 2.689458087891073799e-03 1.697610528080857259e-02 1.808845271108336025e-02 1.913991329657535601e-02 2.238142615735603039e-02 2.381330916606238732e-02 2.572536938831270284e-02 2.873662837429926190e-02 3.115248187003475874e-02 3.167113244138881206e-02
1.056000000000000050e+01 2.642347701748142853e-03 1.688605124251042755e-02 1.795761153048569189e-02 1.906344327161350188e-02 2.237976971133519982e-02 2.374937459202567519e-02 2.566329313619247071e-02 2.887100832848361193e-02 3.113815002917768096e-02 3.165009587523030105e-02
1.057000000000000028e+01 2.588804797731819943e-03 1.679511091983132073e-02 1.782636626758617518e-02 1.898881894929274963e-02 2.236929321562798265e-02 2.367582829454885698e-02 2.560322476190659766e-02 2.900773375480732511e-02 3.111894563224043564e-02 3.162939449492374600e-02
1.058000000000000007e+01 2.526694150387829262e-03 1.669890245828623693e-02 1.768888709109401811e-02 1.891203950861076316e-02 2.235004347815380474e-02 2.359127748948644868e-02 2.554168912593456769e-02 2.915115723596129610e-02 3.109428292972388555e-02 3.160921363126962397e-02
1.058999999999999986e+01 2.459951798122495328e-03 1.660287680026266421e-02 1.755332325982138231e-02 1.883715053288883071e-02 2.232360937397282266e-02 2.350217960846580009e-02 2.548191970650370494e-02 2.929084675059780152e-02 3.106589756213223516e-02 3.159208586583746314e-02
1.059999999999999964e+01 2.381172334446539016e-03 1.649633480620335546e-02 1.740501659232901802e-02 1.875570218520156152e-02 2.228692854033461138e-02 2.339966206026590848e-02 2.541736802953365251e-02 2.943924225234740427e-02 3.103070377255479073e-02 3.157826623069866223e-02
1.060999999999999943e+01 2.303449817079467835e-03 1.639646506564178957e-02 1.726808480167300180e-02 1.868066386865207054e-02 2.224634974945297050e-02 2.330127848408624844e-02 2.535855644736469475e-02 2.956965794381065035e-02 3.099478907687264195e-02 3.157199347203214213e-02
1.061999999999999922e+01 2.213729850785960129e-03 1.628600304065903545e-02 1.711901022464988251e-02 1.859893740447369354e-02 2.219526012739959919e-02 2.319087219700849758e-02 2.529552141750466068e-02 2.970131815076380508e-02 3.095244289709276481e-02 3.157475513190421967e-02
1.063000000000000078e+01 2.122008702450943647e-03 1.617717557368348116e-02 1.697457601649554268e-02 1.851958462851618567e-02 2.213919085832071962e-02 2.308120134830347545e-02 2.523560895855505096e-02 2.981528870735602674e-02 3.090870377113336814e-02 3.158969782872496357e-02
1.064000000000000057e+01 2.023534468212911160e-03 1.606391878603384213e-02 1.682679406082219706e-02 1.843812805635556759e-02 2.207535513279412775e-02 2.296673541955466732e-02 2.517567469760241886e-02 2.991455958886444014e-02 3.086177258817814073e-02 3.162033743469509772e-02
1.065000000000000036e+01 1.924718469926023617e-03 1.595321844594928956e-02 1.668479723872253601e-02 1.835955612556762484e-02 2.200799075737016469e-02 2.285502704982928304e-02 2.511954042270331255e-02 2.999058102125305367e-02 3.081517474414214100e-02 3.166662963017410209e-02
1.066000000000000014e+01 1.826709829419629477e-03 1.584576070697292852e-02 1.654923107587735753e-02 1.828423740807549880e-02 2.193822121316723120e-02 2.274717518307201383e-02 2.506738276179243732e-02 3.004379628052909063e-02 3.172735003374773516e-02 3.076981287271235432e-02
1.066999999999999993e+01 1.723541188933240455e-03 1.573467916297210598e-02 1.641140153764270027e-02 1.820734149831710474e-02 2.186181900899732133e-02 2.263669675144013016e-02 2.501585936859601275e-02 3.007811709031300157e-02 3.180553437203088168e-02 3.072325081391706972e-02
1.067999999999999972e+01 1.615251140428396182e-03 1.561989818055099788e-02 1.627140477229329155e-02 1.812889936859075554e-02 2.177851384444247362e-02 2.252403772026674231e-02 2.496511481823979195e-02 3.190061063846080791e-02 3.009344868309028406e-02 3.067583370664032569e-02
1.068999999999999950e+01 1.509597124352648947e-03 1.550935479150003515e-02 1.613886950963970210e-02 1.805432174098872342e-02 2.169426236147372483e-02 2.241736327595179878e-02 2.491855350118565501e-02 3.200312826146837347e-02 3.009155947483227803e-02 3.063100176426369892e-02
1.069999999999999929e+01 1.407560819368461075e-03 1.540368373248810277e-02 1.601425242636018292e-02 1.798391706173244411e-02 2.161016926280619199e-02 2.231738232853370044e-02 2.487606625229605781e-02 3.210850607462363560e-02 3.007714522711881638e-02 3.058892569283027524e-02
1.071000000000000085e+01 1.301773915511086422e-03 1.529502786854210900e-02 1.588820886852746611e-02 1.791242525265022284e-02 2.152021669039818480e-02 2.221687916362617005e-02 2.483433070965263695e-02 3.005203136717117876e-02 3.054637454611916145e-02 3.222185563319059781e-02
1.072000000000000064e+01 1.200825008365988657e-03 1.519201365195735690e-02 1.577065065044557651e-02 1.784548786984201107e-02 2.143182088286444895e-02 2.212394381681798139e-02 2.479648380262511678e-02 3.002065122981539824e-02 3.050658432403409795e-02 3.233193365508122558e-02
1.073000000000000043e+01 1.096737699721740808e-03 1.508632437302598328e-02 1.565198357231339932e-02 1.777766110939579119e-02 2.133816244569032572e-02 2.203110375113997987e-02 2.475928586309801560e-02 2.998255195393878872e-02 3.046619620415993643e-02 3.244568740523537387e-02
1.074000000000000021e+01 9.985926748282032694e-04 1.498703403907088692e-02 1.554227569917968760e-02 1.771471893160919686e-02 2.124763306874736385e-02 2.194625695237223048e-02 2.472574734089370840e-02 2.994258750918316753e-02 3.042856145829332323e-02 3.255186526151969406e-02
1.075000000000000000e+01 9.071232036829775160e-04 1.489472399537512814e-02 1.544180400198394247e-02 1.765687116750153454e-02 2.116144902390918944e-02 2.186943789130024740e-02 2.469570845723883037e-02 2.990266538240071714e-02 3.039378158509285430e-02 3.264888160963636682e-02
1.075999999999999979e+01 8.135331691393573239e-04 1.480042311535580482e-02 1.534066008865277685e-02 1.759843307898636272e-02 2.107159694275768935e-02 2.179297714678312889e-02 2.466608238451554330e-02 2.985978215450301940e-02 3.035842248582061934e-02 3.274531259676605882e-02
1.076999999999999957e+01 7.275048787668568278e-04 1.471381701030741174e-02 1.524907858814982323e-02 1.754533894843033487e-02 2.098764445613966745e-02 2.172449252365181438e-02 2.463975620486755225e-02 2.981897235556549633e-02 3.032608226854804565e-02 3.283066863290876741e-02
1.077999999999999936e+01 6.496179249769157109e-04 1.463543001346386159e-02 1.516724946446833602e-02 1.749774942250119023e-02 2.091061912968354003e-02 2.166388271644395860e-02 2.461661035716981513e-02 2.978113902327590365e-02 3.029691461002478187e-02 3.290462980475324095e-02
1.078999999999999915e+01 5.704077263600600871e-04 1.455570230800001114e-02 1.508503422473955226e-02 1.744979006390979040e-02 2.083139151071353515e-02 2.160351499480830939e-02 2.459369234562893552e-02 2.974199412915160337e-02 3.026734736169856693e-02 3.297603595624257894e-02
1.080000000000000071e+01 5.000216029025082070e-04 1.448482708909484828e-02 1.501278733820178742e-02 1.740752295511146727e-02 2.076031021543214491e-02 2.155088032971648818e-02 2.457381611179448866e-02 3.024114841852949473e-02 2.970676947905151119e-02 3.303578421457663977e-02
1.081000000000000050e+01 4.286376151013633943e-04 1.441290147156799872e-02 1.494025868465827765e-02 1.736497347251806170e-02 2.068763699742904791e-02 2.149840643588529082e-02 2.455409592471172534e-02 3.021464590097380082e-02 2.967071866470430419e-02 3.309235862524718269e-02
1.082000000000000028e+01 3.666626504085085392e-04 1.435040766193775540e-02 1.487787067535426867e-02 1.732827745428327376e-02 2.062411531912418036e-02 2.145354504205699078e-02 2.453731027325031788e-02 3.019169055604219859e-02 2.963921358963068561e-02 3.313783942427059315e-02
1.083000000000000007e+01 3.144642752043646985e-04 1.429773078147004821e-02 1.482572694586764897e-02 1.729753835652930380e-02 2.057033704801005183e-02 2.141623443223474033e-02 2.452340056707704580e-02 3.017239490684784503e-02 2.961256390557349613e-02 3.317329428725622475e-02
1.083999999999999986e+01 2.617664698384511586e-04 1.424450673292201874e-02 1.477344454588578118e-02 1.726665413601029611e-02 2.051581165429316317e-02 2.137898421108644365e-02 2.450955845699330851e-02 3.015295032936964742e-02 2.958557750332806158e-02 3.320626064931699040e-02
1.084999999999999964e+01 2.085719873056687585e-04 1.419073317630179659e-02 1.472102413231369568e-02 1.723562416530789385e-02 2.046055776296927878e-02 2.134178794974618543e-02 2.449578052191535987e-02 3.013335908196224447e-02 2.955827417674538118e-02 3.323649291098770137e-02
1.085999999999999943e+01 1.656606602515468319e-04 1.414731734444682129e-02 1.467898865464042218e-02 1.721069472838122200e-02 2.041584265340146837e-02 2.131206549664239891e-02 2.448480206989200186e-02 3.011758211905919344e-02 2.953621576094914505e-02 3.325855159809439077e-02
1.086999999999999922e+01 1.332705897198253572e-04 1.411452333019124449e-02 1.464740422380131357e-02 1.719193582618556634e-02 2.038201389543338113e-02 2.128979170155488251e-02 2.447659267923351159e-02 3.010568961438226179e-02 2.951955194822550657e-02 3.327378054715865452e-02
1.088000000000000078e+01 1.007041301950262316e-04 1.408153000212194507e-02 1.461577017793795272e-02 1.717312368350360288e-02 2.034793891737284033e-02 2.126753189804172703e-02 2.446840341679684672e-02 3.009374650881308649e-02 2.950278924995945393e-02 3.328783375929218746e-02
1.089000000000000057e+01 7.889546528104293796e-05 1.405942359465712187e-02 1.459465320481735835e-02 1.716055255591193013e-02 2.032508743321289127e-02 2.125269916147114885e-02 2.446295472317446679e-02 3.008575661904561507e-02 2.949156087624132255e-02 3.329652980946903179e-02
1.090000000000000036e+01 4.603638506027773515e-05 1.402609754468498761e-02 1.456293623341916622e-02 1.714165111930222515e-02 2.029061087357226373e-02 2.123045981811382335e-02 2.445479735403742472e-02 3.007373050288941752e-02 2.947464090417509230e-02 3.330853861605533733e-02
1.091000000000000014e+01 3.504449383515280923e-05 1.401494445189253521e-02 1.455235281529635230e-02 1.713533866640316178e-02 2.027906611075077845e-02 2.122304912361638526e-02 2.445208229986235715e-02 3.006971087978658336e-02 2.946898074613143320e-02 3.331226083838804974e-02
1.091999999999999993e+01 1.300255270577078610e-05 1.399257162067709705e-02 1.453116929498959875e-02 1.712269573367873610e-02 2.025589858414607314e-02 2.120823109609483448e-02 2.444665813025990314e-02 2.945763087426158180e-02 3.006165539463194133e-02 3.331927809534052098e-02
1.092999999999999972e+01 1.952548826287701755e-06 1.398135187357995614e-02 1.452056917634503459e-02 1.711636523061182275e-02 2.024427610648212722e-02 2.120082367534991200e-02 2.444394895983979452e-02 2.945194138690565219e-02 3.005761957893787056e-02 3.332257135004283721e-02
1.093999999999999950e+01 -9.116780860607869095e-06 1.397010990092782332e-02 1.450996347386890317e-02 1.711002868722643483e-02 2.023262800929872748e-02 2.119341725917210650e-02 2.444124169575623631e-02 3.005357841190001503e-02 2.944624234715256458e-02 3.332571996417109383e-02
1.094999999999999929e+01 -9.116780860607869095e-06 1.397010990092782332e-02 1.450996347386890317e-02 1.711002868722643483e-02 2.023262800929872748e-02 2.119341725917210650e-02 2.444124169575623631e-02 3.005357841190001503e-02 2.944624234715256458e-02 3.332571996417109383e-02
1.096000000000000085e+01 -2.020541178978837169e-05 1.395884570003453479e-02 1.449935217822193381e-02 1.710368609143600102e-02 2.022095443434483372e-02 2.118601180525843744e-02 2.443853631102485199e-02 3.004953191741968274e-02 2.944053386472284678e-02 3.332872324353013810e-02
1.097000000000000064e+01 -2.020541178978837169e-05 1.395884570003453479e-02 1.449935217822193381e-02 1.710368609143600102e-02 2.022095443434483372e-02 2.118601180525843744e-02 2.443853631102485199e-02 3.004953191741968274e-02 2.944053386472284678e-02 3.332872324353013810e-02
1.098000000000000043e+01 -2.020541178978837169e-05 1.395884570003453479e-02 1.449935217822193381e-02 1.710368609143600102e-02 2.022095443434483372e-02 2.118601180525843744e-02 2.443853631102485199e-02 3.004953191741968274e-02 2.944053386472284678e-02 3.332872324353013810e-02
1.099000000000000021e+01 -2.020541178978837169e-05 1.395884570003453479e-02 1.449935217822193381e-02 1.710368609143600102e-02 2.022095443434483372e-02 2.118601180525843744e-02 2.443853631102485199e-02 3.004953191741968274e-02 2.944053386472284678e-02 3.332872324353013810e-02
1.100000000000000000e+01 -2.020541178978837169e-05 1.395884570003453479e-02 1.449935217822193381e-02 1.710368609143600102e-02 2.022095443434483372e-02 2.118601180525843744e-02 2.443853631102485199e-02 3.004953191741968274e-02 2.944053386472284678e-02 3.332872324353013810e-02
1.100999999999999979e+01 -2.020541178978837169e-05 1.395884570003453479e-02 1.449935217822193381e-02 1.710368609143600102e-02 2.022095443434483372e-02 2.118601180525843744e-02 2.443853631102485199e-02 3.004953191741968274e-02 2.944053386472284678e-02 3.332872324353013810e-02
1.101999999999999957e+01 -2.020541178978837169e-05 1.395884570003453479e-02 1.449935217822193381e-02 1.710368609143600102e-02 2.022095443434483372e-02 2.118601180525843744e-02 2.443853631102485199e-02 3.004953191741968274e-02 2.944053386472284678e-02 3.332872324353013810e-02
1.102999999999999936e+01 -2.020541178978837169e-05 1.395884570003453479e-02 1.449935217822193381e-02 1.710368609143600102e-02 2.022095443434483372e-02 2.118601180525843744e-02 2.443853631102485199e-02 3.004953191741968274e-02 2.944053386472284678e-02 3.332872324353013810e-02
1.103999999999999915e+01 -2.020541178978837169e-05 1.395884570003453479e-02 1.449935217822193381e-02 1.710368609143600102e-02 2.022095443434483372e-02 2.118601180525843744e-02 2.443853631102485199e-02 3.004953191741968274e-02 2.944053386472284678e-02 3.332872324353013810e-02
1.105000000000000071e+01 -9.503601130050658098e-06 1.396737027645182649e-02 1.450776724824590427e-02 1.711013231884697672e-02 2.022342627660420403e-02 2.118535617530211551e-02 2.444785302593326451e-02 3.005181529649514349e-02 2.944331713363416286e-02 3.332876094146151186e-02
1.106000000000000050e+01 -9.503601130050658098e-06 1.396737027645182649e-02 1.450776724824590427e-02 1.711013231884697672e-02 2.022342627660420403e-02 2.118535617530211551e-02 2.444785302593326451e-02 3.005181529649514349e-02 2.944331713363416286e-02 3.332876094146151186e-02
1.107000000000000028e+01 1.182270325073654093e-06 1.397588350150552085e-02 1.451617048740233909e-02 1.711655855383264341e-02 2.022588339812994920e-02 2.118470022182273801e-02 2.445717149795025372e-02 3.005409406762369479e-02 2.944609524988004226e-02 3.332874150458160073e-02
1.108000000000000007e+01 1.185217987018699336e-05 1.398438536980551455e-02 1.452456188977909075e-02 1.712296478636302077e-02 2.022832586427096221e-02 2.118404394261780635e-02 2.446649165735747741e-02 2.944886820280591400e-02 3.005636822208195003e-02 3.332866506191834582e-02
1.108999999999999986e+01 3.314402462364171456e-05 1.400135501325684532e-02 1.454130915940448840e-02 1.713571720237613491e-02 2.023316709013590897e-02 2.118273039698176374e-02 2.448513675686681337e-02 3.006090264545095703e-02 2.945439857758818183e-02 3.332834173805159644e-02
1.109999999999999964e+01 4.376591514625456495e-05 1.400982277752148460e-02 1.454966501497278325e-02 1.714206336572060910e-02 2.023556598006553270e-02 2.118207312552900998e-02 2.449446155773734105e-02 3.006316289684848528e-02 2.945715597859387483e-02 3.332809517784388748e-02
1.110999999999999943e+01 7.553519030588681348e-05 1.403515777372888601e-02 1.457466139178717479e-02 1.716098155568908032e-02 2.024267653688972129e-02 2.118009928373302403e-02 2.452244413002111975e-02 3.006991570345564357e-02 2.946539691026605484e-02 3.332701808726502152e-02
1.111999999999999922e+01 9.663415256391269883e-05 1.405199080233207436e-02 1.459126625864259202e-02 1.717349333257104510e-02 2.024734579519586047e-02 2.117878167024784056e-02 2.454110529564586599e-02 3.007439419623791563e-02 2.947086470029696217e-02 3.332602091409875983e-02
1.113000000000000078e+01 1.281613149738564128e-04 1.407715478154655114e-02 1.461608436268275850e-02 1.719211027547073306e-02 2.025424430561478806e-02 2.117680260778283252e-02 2.456910484643525308e-02 3.008107668944463506e-02 2.947902692689613469e-02 3.332411113782746126e-02
1.114000000000000057e+01 1.595423991388274969e-04 1.410221595271359506e-02 1.464079528835340524e-02 1.721054611812348339e-02 2.026101790844574493e-02 2.117482029182550518e-02 2.459711212457945176e-02 3.008771667261201863e-02 2.948714154817377170e-02 3.332171087295560802e-02
1.115000000000000036e+01 2.011555573976677976e-04 1.413547066842247603e-02 1.467357619008356415e-02 1.723484508420376066e-02 2.026985806942583832e-02 2.117217196799152379e-02 2.463446402936792304e-02 3.009650343607460365e-02 2.949788648988126843e-02 3.331776134681635471e-02
1.116000000000000014e+01 2.528030741279260318e-04 1.417678114180902574e-02 1.471428339281761859e-02 1.726476448519157630e-02 2.028060654160247431e-02 2.116885278075315846e-02 2.468116214745568263e-02 3.010737912289775803e-02 2.951119687593727406e-02 3.331165038584087829e-02
1.116999999999999993e+01 3.040380117956168024e-04 1.421780440326097898e-02 1.475469110248846770e-02 1.729417804624210422e-02 2.029102713081391146e-02 2.116552331663490785e-02 2.472786172234636703e-02 3.011813400189610954e-02 2.952437177466542967e-02 3.330427816850429351e-02
1.117999999999999972e+01 3.548575134058539978e-04 1.425853977877697930e-02 1.479479858535450235e-02 1.732308468036434720e-02 2.030112765385222798e-02 2.116218297509149179e-02 2.477455463084786424e-02 3.012876692207219417e-02 2.953740980470558747e-02 3.329569555124077540e-02
1.118999999999999950e+01 4.152884994693428235e-04 1.430704127695502613e-02 1.484253023724758577e-02 1.735710204150678684e-02 2.031283665662809296e-02 2.115815930028965355e-02 2.483056607686027345e-02 3.014136380586947273e-02 2.955287280511207509e-02 3.328387595773299457e-02
1.119999999999999929e+01 4.850233562391697358e-04 1.436309965337239161e-02 1.489766774813626633e-02 1.739586222786005179e-02 2.032594618524891789e-02 2.115344247670784480e-02 2.489586801751049808e-02 3.015583339381819675e-02 2.957065806082447013e-02 3.326811693793466085e-02
1.121000000000000085e+01 5.539236086334385720e-04 1.495221169353412767e-02 1.441858908561015513e-02 1.743362205593484288e-02 2.033848176442149686e-02 2.114869952504816811e-02 2.496110173455952028e-02 3.017005567273739822e-02 2.958816503862445393e-02 3.325039440387806550e-02
1.122000000000000064e+01 6.316345416210625112e-04 1.448130661330330332e-02 1.501381829316255495e-02 1.747554840746069413e-02 2.035213076231249391e-02 2.114324445693854457e-02 2.503554469516071704e-02 2.960782712110770695e-02 3.018600267949537314e-02 3.322795115013277983e-02
1.123000000000000043e+01 7.082329619064541655e-04 1.454327603856478586e-02 1.507464413927535156e-02 1.751616249072046605e-02 2.036508456910856441e-02 2.113774970040468645e-02 2.510984192461709896e-02 2.962711441688295824e-02 3.020161746411865675e-02 3.320341123646487064e-02
1.124000000000000021e+01 7.930613878605467012e-04 1.461209416483977806e-02 1.514213637170386435e-02 1.756028197914451944e-02 2.037886056394474024e-02 2.113151715095972979e-02 2.519321613715746339e-02 3.021878078910756119e-02 2.964835691856137351e-02 3.317359742399746819e-02
1.125000000000000000e+01 8.856249726801385851e-04 1.468743991808623035e-02 1.521595955379082855e-02 1.760734969329688301e-02 2.112452463080155551e-02 2.039322024412843284e-02 2.528554653965129143e-02 3.023734192079675226e-02 2.967138323186633078e-02 3.313811083471080582e-02
1.125999999999999979e+01 9.763864224215674376e-04 1.476160314022790555e-02 1.528854770454275702e-02 1.765235924662836992e-02 2.040662776314378785e-02 2.111745732219523497e-02 2.537750238323979723e-02 3.025535745472671123e-02 2.969379055667201520e-02 3.310053654453902483e-02
1.126999999999999957e+01 1.074114093056131522e-03 1.484181101072604321e-02 1.536696165834673319e-02 1.769949316699720790e-02 2.042032567925127634e-02 2.110959411329009147e-02 2.547816110378270729e-02 2.971770831007393074e-02 3.027453247190525776e-02 3.305723516999067857e-02
1.127999999999999936e+01 1.178168827726331323e-03 1.492766430877185899e-02 1.545078374200922235e-02 1.774807666595341546e-02 2.043406764091795780e-02 2.110090946226845371e-02 2.558730897031884916e-02 2.974290782409431608e-02 3.029466827567685663e-02 3.300813903482911760e-02
1.128999999999999915e+01 1.279514808284050410e-03 1.501179189129702232e-02 1.553280159757873535e-02 1.779371072653088484e-02 2.044660357396426223e-02 2.109211876701134677e-02 2.569568962864203152e-02 2.976715326879120563e-02 3.031397069517508328e-02 3.295757811550198424e-02
1.130000000000000071e+01 1.386201391456158604e-03 1.510097339789555002e-02 1.561960762843169100e-02 1.783983642825687221e-02 2.045886222988639244e-02 2.108249051761458201e-02 2.581214952779539371e-02 3.033392086955533778e-02 2.979231478155816223e-02 3.290163129384850865e-02
1.131000000000000050e+01 1.489607467343351732e-03 1.518811022401085793e-02 1.570427394263721604e-02 1.788254433553547809e-02 2.046976566683618437e-02 2.107278033328992273e-02 2.592753152762597435e-02 2.981629732717012288e-02 3.035285006763647347e-02 3.284489497079138426e-02
1.132000000000000028e+01 1.597238708624883555e-03 1.527965206584504243e-02 1.579304709423403827e-02 1.792475547778557554e-02 2.047998503337792112e-02 2.106228064648226969e-02 2.605048705529986949e-02 3.037206792265334174e-02 2.984076944936248782e-02 3.278333057129677319e-02
1.133000000000000007e+01 1.708193713147727281e-03 1.537507514047945466e-02 1.588537691108170974e-02 1.796569132397265317e-02 2.048913070677453249e-02 2.105106643623395890e-02 2.618061773281421187e-02 2.986538436529556639e-02 3.039128408027491623e-02 3.271724924091533315e-02
1.133999999999999986e+01 1.814555780634126382e-03 1.546773521549144395e-02 1.597480986514372009e-02 1.800227129068909804e-02 2.104001183884438020e-02 2.049630389903680724e-02 2.630897551401773643e-02 3.040904504611954481e-02 2.988828790338125124e-02 3.265140870740058238e-02
1.134999999999999964e+01 1.916245644535265018e-03 1.555761846154989081e-02 1.606132924401517878e-02 1.803459607634323378e-02 2.050134004210267188e-02 2.102927739394767209e-02 2.643545581573010159e-02 3.042531683763406367e-02 2.990942665586513935e-02 3.258610979990581025e-02
1.135999999999999943e+01 2.019476905701496090e-03 1.565041808665761439e-02 1.615038662227220520e-02 1.806451788374182146e-02 2.050410917093761776e-02 2.101839947354396457e-02 2.656818945632829013e-02 3.251732745240606265e-02 2.992996764106999052e-02 3.044099395652712439e-02
1.136999999999999922e+01 2.123133598573262275e-03 1.574552137942778970e-02 1.624133528627156112e-02 1.809133223476026148e-02 2.050375238453594484e-02 2.100778385299910747e-02 2.670663512408584170e-02 3.244548944968494303e-02 2.994944746492098075e-02 3.045570669474669673e-02
1.138000000000000078e+01 2.220473969144628416e-03 1.583700427432636545e-02 1.632847502753898700e-02 1.811323085237322855e-02 2.049957121648923741e-02 2.099847227849622675e-02 2.684229925455390575e-02 3.237515800887243167e-02 2.996642875562640501e-02 3.046836859005690873e-02
1.139000000000000057e+01 2.316537690989277538e-03 1.592990241883193020e-02 1.641656369610790950e-02 1.813132333309259991e-02 2.049048759597364017e-02 2.099038898696905034e-02 2.698278525234480349e-02 3.230254111571047304e-02 2.998158983927496843e-02 3.047948583943149020e-02
1.140000000000000036e+01 2.400543547235235633e-03 1.601387542131647510e-02 1.649579019781808112e-02 1.814386606464191837e-02 2.047709842217114787e-02 2.098469499337050556e-02 2.711237035335764892e-02 3.223587415922206378e-02 2.999315376619507076e-02 3.048777168738584301e-02
1.141000000000000014e+01 2.486583454741966848e-03 1.610337904009887661e-02 1.657974816899613485e-02 1.815299422954715081e-02 2.098073032159351523e-02 2.045623410108785706e-02 2.725351129910940501e-02 3.216374109023618921e-02 3.000279903309627239e-02 3.049442475767744076e-02
1.141999999999999993e+01 2.560339391659525142e-03 1.618391746199759548e-02 1.665479289833812424e-02 1.815721546333652972e-02 2.097930140099458704e-02 2.043051942941957744e-02 2.738350631423592391e-02 3.209787693055190377e-02 3.000863336996120734e-02 3.049812560205058393e-02
1.142999999999999972e+01 2.629890550402332397e-03 1.626441755054874871e-02 1.672923540093925257e-02 1.815736915923095093e-02 2.098005500063088516e-02 2.039704719186175366e-02 2.751666038157526972e-02 3.203113402095931345e-02 3.001118369548789327e-02 3.049921278665655017e-02
1.143999999999999950e+01 2.690805227868635092e-03 1.634026090241088788e-02 1.679875093157823934e-02 1.815348163505647178e-02 2.098278285277880434e-02 2.035716722339745918e-02 2.764549260901752112e-02 3.196742984572815277e-02 3.000990456076651006e-02 3.049732466729658184e-02
1.144999999999999929e+01 2.745484449604559604e-03 1.641504076935322923e-02 1.686657464904693995e-02 1.814543411377223664e-02 2.098730021560634221e-02 2.030846682535518075e-02 2.777625690624672614e-02 3.190388009795735308e-02 3.000428526272631846e-02 3.049202587107073537e-02
1.146000000000000085e+01 2.788366775900708722e-03 1.648125614040227629e-02 1.692590038799354768e-02 1.813440352633540614e-02 2.099266365238428717e-02 2.025604311815500103e-02 2.789568893235741878e-02 3.184707956015590119e-02 2.999476356593931345e-02 3.048374552465862863e-02
1.147000000000000064e+01 2.823880193111903171e-03 1.654585247325442848e-02 1.698295114896894789e-02 1.811960146358476687e-02 2.019461531325239881e-02 2.099892993957835907e-02 2.801613505680721969e-02 3.179134078363792665e-02 2.998021216084697724e-02 3.047149432713241665e-02
1.148000000000000043e+01 2.849448492081502800e-03 1.660518863423461611e-02 1.703444870757845481e-02 1.810187617610875543e-02 2.012699480006285499e-02 2.100536120068945134e-02 2.813091292246743327e-02 3.174009468249371774e-02 2.996089926200263057e-02 3.045548777260277673e-02
1.149000000000000021e+01 2.865014881847636509e-03 1.665923883664170366e-02 1.708038180447178644e-02 1.808154457354009537e-02 2.005335642960058215e-02 2.101154101424008297e-02 2.823972250262954745e-02 3.169372109176432639e-02 2.993672119052666683e-02 3.043558858064355013e-02
1.150000000000000000e+01 2.870540390901501690e-03 1.670797711375875474e-02 1.712074739205020693e-02 1.805888004991882539e-02 1.997383390841144662e-02 2.101711893199306389e-02 2.834222738039832851e-02 3.165262818505892861e-02 2.990759319573483080e-02 3.041166076516841829e-02
1.150999999999999979e+01 2.866004448910400293e-03 1.675137729200517137e-02 1.715555248179877548e-02 1.803410863746889720e-02 1.988852508801895735e-02 2.102180700012246800e-02 2.843805607339940783e-02 3.161723695567172226e-02 2.987345303906867311e-02 3.038357949966519547e-02
1.151999999999999957e+01 2.851405278583160879e-03 1.678941300250877747e-02 1.718481600930681780e-02 1.800740584467114269e-02 1.979749888660245136e-02 2.102537401017215771e-02 2.852680720443134116e-02 3.158795913322971077e-02 2.983426434881666228e-02 3.035124320125104705e-02
1.152999999999999936e+01 2.826760094112395170e-03 1.682205773304221857e-02 1.720857049453634879e-02 1.797889425201134109e-02 1.970080223175303333e-02 2.102763926996349328e-02 2.860805914616384310e-02 3.156516976577117967e-02 2.979001965406962577e-02 3.031458614333215271e-02
1.153999999999999915e+01 2.792105088261222570e-03 1.684928491013182664e-02 1.722686317775743575e-02 1.794864203530625174e-02 1.959846637781131884e-02 2.102846670289776343e-02 2.868138424704413589e-02 3.154917664336775313e-02 2.974074310613269642e-02 3.027358936992534735e-02
1.155000000000000071e+01 2.749961076431631842e-03 1.687010854470290602e-02 1.723923870938793429e-02 1.791830307719749840e-02 1.949604333575523721e-02 2.102783245666204823e-02 2.874332194810585994e-02 3.154047046100756646e-02 2.968932239679396637e-02 3.023065394709625528e-02
1.156000000000000050e+01 2.695961683272461371e-03 1.688669524589764617e-02 1.724707237032795104e-02 1.788464671622286284e-02 1.938276707823000447e-02 2.102560952916584028e-02 2.880002278331946289e-02 3.153821769396458752e-02 2.963043558396745089e-02 3.018134620333803864e-02
1.157000000000000028e+01 2.635587560712566654e-03 1.689736274443401701e-02 1.785095972631827593e-02 1.724965834827101377e-02 1.926997883552625593e-02 2.102199086796365662e-02 2.884551437747141789e-02 3.154259071092536948e-02 2.957009248337783350e-02 3.013072370180960163e-02
1.158000000000000007e+01 2.566464322620253067e-03 1.690304782448185869e-02 1.781548769505668720e-02 1.724759398037940469e-02 1.915216370250637928e-02 2.101689836267705072e-02 2.888260129099686283e-02 3.155311939825068690e-02 2.950562142785865746e-02 3.007658130452914649e-02
1.158999999999999986e+01 2.493003242595084792e-03 1.690381681942379130e-02 1.778010357613687281e-02 1.724142112330175405e-02 1.903593275304451410e-02 2.101072735615270790e-02 3.156847459359228558e-02 2.890980492052865752e-02 2.944092683390523574e-02 3.002221659868288886e-02
1.159999999999999964e+01 2.407153405950327590e-03 1.689973214535844120e-02 1.774071065510937281e-02 1.723052452952797756e-02 1.890840333779852944e-02 2.100282255776277779e-02 3.158991566451068572e-02 2.892997614277026397e-02 2.936909951532482368e-02 2.996179906724555711e-02
1.160999999999999943e+01 2.323210481747669566e-03 1.689179398099049587e-02 1.770353083395624638e-02 1.721700991824574520e-02 1.879012314991093668e-02 2.099457652688828738e-02 3.161317745740024193e-02 2.894040382011667939e-02 2.930209761631031792e-02 2.990529493242526093e-02
1.161999999999999922e+01 2.227103567124481733e-03 1.687895523063900199e-02 1.766200101264083638e-02 1.719885751571419499e-02 1.866064754915764193e-02 2.098468715471355633e-02 3.164141937201331300e-02 2.894324980076294282e-02 2.922892050727737140e-02 2.984316382939884368e-02
1.163000000000000078e+01 2.129620990001388197e-03 1.686261660507517440e-02 1.762056808164335145e-02 1.717809276050631315e-02 1.853444266493909157e-02 2.097430686932510308e-02 2.893746812754923250e-02 2.915868346221005963e-02 2.978251851456441973e-02 3.167089847602364006e-02
1.164000000000000057e+01 2.025727551810738332e-03 1.684215478119424625e-02 1.757681241776923309e-02 1.715379267872684660e-02 1.840454139262821809e-02 2.096297507578872080e-02 2.892175138989936181e-02 2.908933628462557694e-02 2.972018015708501049e-02 3.170246104822201788e-02
1.165000000000000036e+01 1.922192030644566179e-03 1.681909673660130985e-02 1.753333504660166062e-02 1.712764874969997103e-02 1.827905332389665946e-02 2.095149777993254858e-02 2.889455320447398279e-02 2.902846578155299923e-02 2.966016492469350507e-02 3.173347015764230172e-02
1.166000000000000014e+01 1.820150438291761371e-03 1.679409774135864897e-02 1.749037499745235286e-02 1.710019194037993434e-02 1.815875360174259642e-02 2.094007448177600053e-02 2.885415691395301629e-02 2.897946059322160581e-02 2.960289904648311446e-02 3.176316206154032595e-02
1.166999999999999993e+01 1.713378061068262853e-03 1.676578355614465748e-02 1.803615214664100463e-02 1.744506380635400464e-02 1.706979481673310747e-02 2.092805997449167718e-02 2.879890649235097508e-02 2.893888779656973373e-02 2.954484181933810655e-02 3.179295662718568949e-02
1.167999999999999972e+01 1.601960576387226722e-03 1.673410086924882398e-02 1.791166098081691319e-02 1.739707728064306472e-02 1.703633805156910125e-02 2.091550587789972951e-02 2.873307975182619323e-02 2.890265114188170573e-02 2.948617488224325803e-02 3.182236435233740113e-02
1.168999999999999950e+01 1.493856872875333648e-03 1.670142987219368214e-02 1.779435462387121691e-02 1.734941136806333190e-02 1.700221191544824123e-02 2.090334872570479355e-02 2.866584599869759567e-02 2.886914706817076542e-02 2.943103344429476992e-02 3.184903426564954232e-02
1.169999999999999929e+01 1.389982386484051253e-03 1.666834520718415633e-02 1.768527600613147704e-02 1.730200409107030338e-02 1.696786673209835922e-02 2.089171893047280307e-02 2.860017890646016428e-02 2.883665421331820314e-02 2.937963347547968562e-02 3.187278049183864953e-02
1.171000000000000085e+01 1.282804252563945905e-03 1.663253280718075128e-02 1.757731405304269537e-02 1.725051059936438813e-02 1.693078393992718603e-02 2.087979725896945554e-02 2.853224887871532583e-02 2.880208350372005094e-02 2.932816528155970243e-02 3.189523696672080799e-02
1.172000000000000064e+01 1.180988827646729800e-03 1.659696011492970205e-02 1.748040261797096512e-02 1.719784628683915240e-02 1.689392205429487634e-02 2.086856447768128606e-02 2.846794357236169526e-02 2.876800961917988508e-02 2.928069209457559441e-02 3.191457055642657470e-02
1.173000000000000043e+01 1.076454264653295715e-03 1.655885132073908750e-02 1.738859013388763947e-02 1.713813555956765836e-02 1.685427009277222846e-02 2.085714149589733279e-02 2.840234042404870748e-02 2.873170821114213319e-02 2.923333453639536533e-02 3.193234075506383440e-02
1.174000000000000021e+01 9.782816489658612003e-04 1.652154781277524395e-02 1.731132213358810290e-02 1.707523113091831066e-02 1.681514539851261883e-02 2.084652714783478619e-02 2.834120051050794883e-02 2.869641646255819550e-02 2.919008249904356950e-02 3.194708063878483328e-02
1.175000000000000000e+01 8.871146859173190818e-04 1.648550894015431492e-02 1.724809916054068429e-02 1.677687089465398212e-02 1.701050023999469904e-02 2.083677724786561075e-02 2.828486567700166932e-02 2.866264656067691458e-02 2.915093041721984399e-02 3.195906478070585643e-02
1.175999999999999979e+01 7.941475470324878142e-04 1.644723874565299018e-02 1.719142193339021421e-02 1.673542351381597168e-02 1.693950324627098436e-02 2.082694791005907514e-02 2.822787074596646087e-02 2.862727859866433244e-02 2.911196158134373574e-02 3.196959227963779709e-02
1.176999999999999957e+01 7.089599693732705644e-04 2.081804639046361954e-02 1.641064875469817538e-02 1.714501269491101182e-02 1.669461798255436960e-02 1.687225693479942404e-02 2.817604939674553388e-02 2.859409962152702905e-02 2.907705787804854003e-02 3.197774112840886390e-02
1.177999999999999936e+01 6.320472917608236730e-04 2.081009940760551388e-02 1.637616195916570538e-02 1.710647864555763301e-02 1.665465516299609663e-02 1.681190721359470189e-02 2.812959265477629756e-02 2.856355588808271936e-02 2.904616984127487284e-02 3.198387491853386944e-02
1.178999999999999915e+01 5.540283486993034020e-04 2.080212789452275460e-02 1.633951037542507451e-02 1.706977082281310037e-02 1.661020335744455359e-02 1.675307130519371190e-02 2.808278528105044233e-02 2.853204553508461097e-02 2.901541046038257077e-02 3.198892017926996401e-02
1.180000000000000071e+01 4.848648865773564492e-04 2.079513858668881332e-02 1.630533125063408917e-02 1.703871462048266172e-02 1.656700429770407990e-02 1.670421395517200647e-02 2.804155477697236817e-02 2.850370115574913515e-02 2.898859844734919672e-02 3.199241127007438484e-02
1.181000000000000050e+01 4.148737488631885385e-04 2.078814114321843320e-02 1.700835704528556522e-02 1.626878497773492915e-02 1.651984053050275028e-02 1.665843989322700683e-02 2.800007980856284232e-02 2.847465545696597003e-02 2.896187735887922887e-02 3.199501548420270736e-02
1.182000000000000028e+01 3.542293674896780241e-04 2.078214050804308086e-02 1.698273157218064405e-02 1.623520991524929000e-02 1.662153518392625942e-02 1.647690485290987522e-02 2.796434299777635774e-02 2.844921654509050685e-02 2.893904138970812209e-02 3.199652537459682367e-02
1.183000000000000007e+01 3.032369418661992047e-04 1.696157631679149833e-02 1.620537387601241053e-02 1.659209934663931352e-02 1.644002792225180212e-02 2.077714025489220753e-02 2.793443526535318785e-02 2.842764527218925169e-02 2.892005578491447376e-02 3.199726482539991257e-02
1.183999999999999986e+01 2.518339279671105149e-04 1.694055094435793080e-02 1.617361850932583223e-02 1.656353813373539693e-02 1.640275781441985145e-02 2.077214205029725286e-02 2.790441566976735108e-02 2.840574438752060948e-02 2.890110736651563608e-02 3.199752568430391103e-02
1.184999999999999964e+01 2.000235458218082348e-04 1.691961588876055370e-02 1.613974135941291174e-02 1.636561597641232949e-02 1.653557035460673577e-02 2.076714754826662276e-02 2.787428751495314022e-02 2.838352228440121916e-02 2.888219292501965560e-02 3.199730202323948502e-02
1.185999999999999943e+01 1.582840899675382659e-04 1.690291039672193324e-02 1.611100365837629667e-02 1.651346536292372033e-02 1.633628253752170828e-02 2.076315570342244024e-02 2.785010898650177452e-02 2.836551905769101392e-02 2.886708354936685580e-02 3.199677062078245399e-02
1.186999999999999922e+01 1.268107341084750051e-04 2.076016454776720768e-02 1.689039636314172352e-02 1.608846200974722862e-02 1.631461144742436808e-02 1.649697961058551113e-02 2.783193180732023569e-02 2.835188796634019112e-02 2.885576326433944919e-02 3.199616481256654932e-02
1.188000000000000078e+01 9.519348783789134791e-05 1.687788909108251315e-02 1.606506482492085428e-02 1.648053640972339112e-02 1.629327365805544395e-02 2.075717610769005003e-02 2.781371826575776071e-02 2.833814866619790290e-02 2.884445217406314543e-02 3.199538028233701870e-02
1.189000000000000057e+01 7.403572316801034327e-05 1.604899379127843265e-02 1.686955216407700145e-02 1.627924744271752253e-02 1.646958405874822742e-02 2.075518548856388618e-02 2.780155602577187232e-02 2.832892994416413499e-02 2.883691616015329404e-02 3.199475753096157893e-02
1.190000000000000036e+01 4.218018257027880669e-05 1.602418959011844141e-02 1.685704519031175005e-02 1.625851574856262971e-02 1.645315256056431238e-02 2.075220231652559477e-02 2.778328332420880453e-02 2.831501446987792076e-02 2.882561860821148195e-02 3.199367319520786401e-02
1.191000000000000014e+01 3.153006482349568354e-05 2.075120870954455521e-02 1.685287512631093720e-02 1.601573904483586178e-02 1.625168734074923862e-02 1.644767152266238264e-02 2.777718469351024913e-02 2.831035295248951131e-02 2.882185436159073397e-02 3.199327157988398479e-02
1.191999999999999993e+01 1.018257550170706382e-05 1.684453246456379949e-02 1.599857100073489788e-02 1.643669954788591625e-02 1.623815194537625572e-02 2.074922274334959835e-02 2.776497597689191188e-02 2.830099579593356104e-02 2.881432809183567811e-02 3.199240793334324345e-02
1.192999999999999972e+01 -5.147461134784770620e-07 1.684035957279277421e-02 1.598985611256997438e-02 1.643120738576981862e-02 1.623144384522708095e-02 2.074823040803133040e-02 2.775886593721261023e-02 2.829630029551736051e-02 2.881056600759049000e-02 3.199194585162603438e-02
1.193999999999999950e+01 -1.122775207491241700e-05 1.598105586311748469e-02 1.683618545018248508e-02 1.622477452664057920e-02 1.642571035010864655e-02 2.074723852038536098e-02 2.775275214071008800e-02 2.829159360621785399e-02 2.880680458307154079e-02 3.199146356545054526e-02
1.194999999999999929e+01 -1.122775207491241700e-05 1.598105586311748469e-02 1.683618545018248508e-02 1.622477452664057920e-02 1.642571035010864655e-02 2.074723852038536098e-02 2.775275214071008800e-02 2.829159360621785399e-02 2.880680458307154079e-02 3.199146356545054526e-02
1.196000000000000085e+01 -2.195641732545788359e-05 1.597217175608710987e-02 1.683200995888637849e-02 1.621814313972069418e-02 1.642020791499403803e-02 2.074624709221350310e-02 2.774663461014573174e-02 2.828687579716473305e-02 2.880304378750499911e-02 3.199096105177585969e-02
1.197000000000000064e+01 -2.195641732545788359e-05 1.597217175608710987e-02 1.683200995888637849e-02 1.621814313972069418e-02 1.642020791499403803e-02 2.074624709221350310e-02 2.774663461014573174e-02 2.828687579716473305e-02 2.880304378750499911e-02 3.199096105177585969e-02
1.198000000000000043e+01 -2.195641732545788359e-05 1.597217175608710987e-02 1.683200995888637849e-02 1.621814313972069418e-02 1.642020791499403803e-02 2.074624709221350310e-02 2.774663461014573174e-02 2.828687579716473305e-02 2.880304378750499911e-02 3.199096105177585969e-02
1.199000000000000021e+01 -2.195641732545788359e-05 1.597217175608710987e-02 1.683200995888637849e-02 1.621814313972069418e-02 1.642020791499403803e-02 2.074624709221350310e-02 2.774663461014573174e-02 2.828687579716473305e-02 2.880304378750499911e-02 3.199096105177585969e-02


==> anc/supplementary/braiding/path2_wfn/phases.txt <==
1       0.526823424760507
2       0.54076948692399
5       0.543676710012893
10      0.544059045030813
50      0.544179706723359
100     0.544183464300567


==> anc/supplementary/carpet/M0=2/NN/1partspectrum.txt <==
   2.1650724757113784E-003
   3.1084871879207721E-002
   4.5578193166298700E-002
  0.10701089671123507     
  0.16367368751357927     
  0.23947471050118099     
  0.26018572851656252     
  0.27596917394720255     
  0.30486766422616968     
  0.31366959271084893     
  0.33253908518536512     
  0.34520698579995202     
  0.46877160892417957     
  0.48811575383264882     
  0.49784282248986761     
  0.53069468023551525     
  0.65488287910373433     
  0.68602315941967107     
  0.68614989740354326     
  0.75660385040119738     
  0.79427521692573244     
  0.89049547673222662     
  0.89660185725027453     
  0.94588188135298867     
   1.0595561760568293     
   1.1624263694772292     
   1.1793554322387207     
   1.2736855158053486     
   1.3104454917717203     
   1.3191864064231789     
   1.3256336958924437     
   1.3695115305950007     
   1.4266995154786621     
   1.4569405746432036     
   1.4706441861111443     
   1.5105259664828885     
   1.5333798034281159     
   1.6320288186977057     
   1.6606858002427056     
   1.6926453649719539     
   1.6996318451714867     
   1.7234452453628641     
   1.8017251682238398     
   1.8096654255585427     
   1.8773204729852853     
   1.9078392023596618     
   1.9477333763646465     
   1.9491609788147293     
   2.0028599229048378     
   2.0093696054422598     
   2.0877948142653366     
   2.1495426856731878     
   2.3023112112500783     
   2.3729294902193323     
   2.3832358758396412     
   2.4399512774809877     
   2.5802600363218917     
   2.6331147704334810     
   2.6341641127517277     
   2.6813777493975621     
   2.9452197765172712     
   2.9692169761345255     
   2.9864073021728386     
   3.0046072833322421     


==> anc/supplementary/carpet/M0=2/NN/density.txt <==
   1.1714917193265112E-002
   1.8966631638424387E-002
   2.4785752437083839E-002
   2.7636534654610360E-002
   2.7953491765181811E-002
   2.7636534654610623E-002
   2.4785752437084214E-002
   1.8966631638424800E-002
   1.1714917193265402E-002
   1.8966631638424412E-002
   3.9318323326834811E-002
   4.1563238170938460E-002
   4.1563238170938994E-002
   3.9318323326835353E-002
   1.8966631638424641E-002
   2.4785752437083978E-002
   3.9318323326835061E-002
   4.4223909646085302E-002
   3.8814639262288189E-002
   3.3937442415107086E-002
   3.8814639262288501E-002
   4.4223909646085802E-002
   3.9318323326835276E-002
   2.4785752437084106E-002
   2.7636534654610585E-002
   4.1563238170938710E-002
   3.8814639262288293E-002
   3.8814639262288606E-002
   4.1563238170938856E-002
   2.7636534654610544E-002
   2.7953491765181953E-002
   3.3937442415107058E-002
   3.3937442415107183E-002
   2.7953491765181901E-002
   2.7636534654610422E-002
   4.1563238170938391E-002
   3.8814639262288148E-002
   3.8814639262288300E-002
   4.1563238170938648E-002
   2.7636534654610519E-002
   2.4785752437083770E-002
   3.9318323326834603E-002
   4.4223909646084802E-002
   3.8814639262287683E-002
   3.3937442415106628E-002
   3.8814639262287939E-002
   4.4223909646085219E-002
   3.9318323326834902E-002
   2.4785752437083926E-002
   1.8966631638424186E-002
   3.9318323326834298E-002
   4.1563238170937940E-002
   4.1563238170938384E-002
   3.9318323326834707E-002
   1.8966631638424380E-002
   1.1714917193264965E-002
   1.8966631638424068E-002
   2.4785752437083461E-002
   2.7636534654610120E-002
   2.7953491765181672E-002
   2.7636534654610374E-002
   2.4785752437083856E-002
   1.8966631638424353E-002
   1.1714917193265133E-002


==> anc/supplementary/carpet/M0=2/NN/hoppings.txt <==
#m=1
1 2 0.12527841819672478 0.46858247534584024
1 10 -0.4808557333422883 0.06357658357413266
2 3 0.48858672934834974 0.07309949812261853
3 4 0.11681392908233902 0.48511318970637074
3 11 -0.4831751503391097 -0.04160951179002359
4 5 -0.24664255761036014 0.43492815292762105
4 12 -0.47889744077932034 -0.09694361519510934
5 6 0.13313802124858107 0.4819432712795402
6 7 0.49288890225026244 0.07772278233101297
6 13 -0.47954225911679493 -0.09370189450187592
7 8 0.11943891644272531 0.4793692459473009
7 14 -0.4623189028072093 -0.14646094866469875
8 9 0.48085573334228826 0.06357658357413266
9 15 -0.41992306490545034 -0.2427526268189936
10 16 -0.4885867293483495 0.0730994981226183
11 12 0.03596634201359945 0.4984684195626709
11 18 -0.4935842988781122 -0.06972922928513485
12 19 -0.4844035724177749 -0.12381184818918792
13 14 0.47428849364858117 0.15752703847817923
13 21 -0.49491128906463466 -0.07098598931835991
14 22 -0.4826966521014294 -0.12446512590186973
15 24 -0.42342131225584284 -0.254509176747394
16 17 0.04160951179002371 0.48317515033910974
16 25 -0.4928889022502626 0.0777227823310129
17 18 0.3983228156983513 0.29971079394949046
17 26 -0.4984684195626709 -0.035966342013599495
18 19 -0.06177999119206023 0.49533764680826914
18 27 -0.48127449264932726 -0.13248024147916293
19 20 -0.2091348251369 0.45335357644180707
20 21 -0.01972448177156895 0.49887652297583823
21 22 0.4339901344876019 0.24663478024130717
22 23 0.06972922928513493 0.4935842988781122
22 28 -0.4953376468082693 -0.06177999119206017
23 24 0.37107879325420123 0.31223405735702675
23 29 -0.4742884936485812 -0.15752703847817923
24 30 -0.42562674747557716 -0.2604269046932443
25 26 -0.09370189450187587 0.4795422591167949
25 31 -0.49620723911640496 0.061428212427897054
26 27 0.29976045416713065 0.40014980299962694
27 32 -0.4684500412137404 -0.17268873514061092
28 29 -0.07098598931835999 0.4949112890646348
28 33 -0.4988765229758385 -0.019724481771568946
29 30 0.27283033827469927 0.4053448282993051
30 34 -0.43492815292762094 -0.24664255761036022
31 35 -0.4962072391164049 0.06142821242789701
32 37 -0.46845004121374034 -0.1726887351406109
33 38 -0.4988765229758383 -0.019724481771568995
34 40 -0.43492815292762094 -0.24664255761036014
35 36 -0.2728303382746992 0.4053448282993052
35 41 -0.4928889022502628 0.07772278233101294
36 37 -0.12381184818918801 0.4844035724177747
36 42 -0.49846841956267085 -0.035966342013599474
37 43 -0.48127449264932726 -0.13248024147916282
38 39 -0.29976045416713054 0.4001498029996271
38 47 -0.4953376468082693 -0.06177999119206025
39 40 -0.09694361519510937 0.4788974407793202
39 48 -0.47428849364858117 -0.15752703847817923
40 49 -0.42562674747557705 -0.2604269046932444
41 42 -0.37107879325420134 0.3122340573570268
41 50 -0.4885867293483495 0.07309949812261844
42 43 -0.253307941410515 0.42932821050341385
43 44 -0.30657155832156335 0.3939416597486652
43 51 -0.4935842988781123 -0.0697292292851349
44 45 -0.453353576441807 0.2091348251368999
44 52 -0.48440357241777454 -0.12381184818918783
45 46 -0.33881165755491494 0.3667062871870486
46 47 -0.3065715583215632 0.39394165974866524
46 53 -0.4949112890646347 -0.07098598931835995
47 48 -0.3983228156983513 0.2997107939494904
47 54 -0.4826966521014295 -0.12446512590186969
48 49 -0.22334530126587865 0.4304723612255255
49 55 -0.4234213122558429 -0.2545091767473939
50 56 -0.48085573334228854 0.06357658357413275
51 52 -0.3779024440123965 0.3270383553478148
51 58 -0.48317515033911 -0.041609511790023666
52 59 -0.47889744077932045 -0.09694361519510931
53 54 -0.37790244401239653 0.3270383553478149
53 61 -0.479542259116795 -0.09370189450187585
54 62 -0.4623189028072093 -0.1464609486646989
55 64 -0.4199230649054502 -0.2427526268189936
56 57 -0.41992306490545034 0.2427526268189937
57 58 -0.423421312255843 0.2545091767473939
58 59 -0.42562674747557716 0.2604269046932444
59 60 -0.434928152927621 0.24664255761036016
60 61 -0.4349281529276208 0.24664255761036025
61 62 -0.4256267474755772 0.26042690469324437
62 63 -0.4234213122558429 0.25450917674739404
63 64 -0.4199230649054502 0.24275262681899373


==> anc/supplementary/carpet/M0=2/NN/onsite.txt <==
1 1.2427820564447993
2 0.9556769370998
3 1.576562842897148
4 1.5764015260760447
5 0.9955500263425137
6 1.5764015260760456
7 1.5765628428971472
8 0.9556769370998
9 1.2427820564447993
10 0.9556769370998008
11 1.4325423012667178
12 1.3736605453434332
13 1.3736605453434318
14 1.432542301266718
15 0.9556769370998008
16 1.5765628428971472
17 1.4325423012667167
18 1.864815964614215
19 1.5065049027723019
20 1.0541538416875809
21 1.5065049027723019
22 1.8648159646142144
23 1.4325423012667164
24 1.576562842897148
25 1.5764015260760451
26 1.3736605453434332
27 1.5065049027723016
28 1.506504902772302
29 1.3736605453434332
30 1.5764015260760451
31 0.9955500263425137
32 1.0541538416875809
33 1.0541538416875813
34 0.9955500263425134
35 1.5764015260760451
36 1.373660545343433
37 1.5065049027723019
38 1.5065049027723019
39 1.3736605453434327
40 1.5764015260760442
41 1.5765628428971477
42 1.4325423012667178
43 1.8648159646142148
44 1.506504902772301
45 1.0541538416875809
46 1.5065049027723019
47 1.8648159646142148
48 1.4325423012667178
49 1.576562842897148
50 0.9556769370998008
51 1.4325423012667184
52 1.3736605453434332
53 1.3736605453434332
54 1.432542301266718
55 0.9556769370998004
56 1.242782056444799
57 0.9556769370998005
58 1.576562842897148
59 1.576401526076045
60 0.995550026342513
61 1.5764015260760447
62 1.576562842897148
63 0.9556769370998007
64 1.2427820564447987


==> anc/supplementary/carpet/M0=2/NN/overlaps.txt <==
8.507952983605808761e-01
1.988022678283477754e-29
1.001530747539139739e-29
1.125160606860636459e-30


==> anc/supplementary/carpet/M0=2/NN/spectrum.txt <==
   1.9416229121576256E-002
   7.2640867273338072E-002
   7.5055570207767611E-002
   8.1558666882459677E-002
   9.9210531018093046E-002
  0.12799527705196992     
  0.17466425216187051     
  0.19199793937066384     
  0.19937089299022681     
  0.20247180497268677     
  0.22691509596875881     
  0.23836620922808763     
  0.24858017192183576     
  0.27600254859480799     
  0.27916542646511289     
  0.28895738690512346     
  0.29976989909387225     
  0.30534622359850133     
  0.30716726074405565     
  0.31537658572847627     


==> anc/supplementary/carpet/M0=2/NNN/1partspectrum.txt <==
   1.3460972608064152E-004
   2.8132956126378027E-004
   3.6233579903315678E-004
   4.9992067832232093E-003
   1.9506303194022273E-002
   2.1021905161061422E-002
   3.8874635853468210E-002
   6.0486545657191776E-002
   9.2429210281480670E-002
  0.11461574266078065     
  0.12264997664517127     
  0.13957963443937146     
  0.13958658076679428     
  0.14344760119522199     
  0.14673835234773516     
  0.17146153749434689     
  0.19216422158581770     
  0.20112206538540717     
  0.21533982608477939     
  0.25243124372793713     
  0.31313003817549712     
  0.35348817710304015     
  0.46281477084394218     
  0.49527711149908693     
  0.72369136290454961     
  0.79837277479282176     
  0.81219251311028884     
  0.85534970094189622     
  0.98268215895386113     
  0.99867732370175211     
   1.0174356298844855     
   1.0423610913196710     
   1.1027535386067340     
   1.1281182325923438     
   1.1561872681355216     
   1.1587847504023958     
   1.1933634962741739     
   1.2173663471976153     
   1.2262436264711094     
   1.2450839214614275     
   1.2727614408390349     
   1.2994761572725799     
   1.3411080969331151     
   1.3464549701833122     
   1.6400283789484116     
   1.6595809730652902     
   1.6908495713045555     
   1.7013283698124571     
   1.7367696792173775     
   1.7489160491449935     
   1.7665924035465179     
   1.7752491914977282     
   1.8514067544613928     
   1.9076556377155600     
   1.9214019293545552     
   1.9889760948425963     
   2.3032781128323632     
   2.3612534672854708     
   2.3897381668218975     
   2.4312621727034571     
   2.8639109123949340     
   2.8667550676264795     
   2.8857393742875859     
   2.8889003291859274     


==> anc/supplementary/carpet/M0=2/NNN/density.txt <==
   1.0843313700336182E-002
   1.7690953799311907E-002
   2.3977380941932434E-002
   2.7076916438518860E-002
   2.7223555866380263E-002
   2.7076916438487315E-002
   2.3977380941888102E-002
   1.7690953799273466E-002
   1.0843313700312204E-002
   1.7690953799317163E-002
   3.9290999573189600E-002
   4.1653825536464760E-002
   4.1653825536404288E-002
   3.9290999573106465E-002
   1.7690953799282327E-002
   2.3977380941945223E-002
   3.9290999573201674E-002
   4.5478477308690396E-002
   4.0441403578640768E-002
   3.6191693388711886E-002
   4.0441403578572170E-002
   4.5478477308591649E-002
   3.9290999573122848E-002
   2.3977380941907527E-002
   2.7076916438540533E-002
   4.1653825536490545E-002
   4.0441403578658275E-002
   4.0441403578592869E-002
   4.1653825536436949E-002
   2.7076916438518849E-002
   2.7223555866407494E-002
   3.6191693388742216E-002
   3.6191693388744860E-002
   2.7223555866419027E-002
   2.7076916438510283E-002
   4.1653825536430364E-002
   4.0441403578589434E-002
   4.0441403578658615E-002
   4.1653825536501508E-002
   2.7076916438554775E-002
   2.3977380941901147E-002
   3.9290999573116145E-002
   4.5478477308586569E-002
   4.0441403578567153E-002
   3.6191693388704302E-002
   4.0441403578635959E-002
   4.5478477308694948E-002
   3.9290999573215288E-002
   2.3977380941959472E-002
   1.7690953799277289E-002
   3.9290999573100643E-002
   4.1653825536399347E-002
   4.1653825536467765E-002
   3.9290999573199419E-002
   1.7690953799329712E-002
   1.0843313700308124E-002
   1.7690953799269750E-002
   2.3977380941884740E-002
   2.7076916438484755E-002
   2.7223555866380107E-002
   2.7076916438523693E-002
   2.3977380941941004E-002
   1.7690953799321660E-002
   1.0843313700345017E-002


==> anc/supplementary/carpet/M0=2/NNN/hoppings.txt <==
#d=1.610832734030630633e-04
1 2 0.2760156053278408 0.192331322972957
1 10 -0.28331757198871577 -0.18140315758949607
2 3 0.3759822796597514 -0.21990138729573097
2 10 -0.17297820189785626 0.0067618240533283275
2 11 -0.06013237666606365 0.2077469146147244
3 4 0.25772964406461657 0.207957418789797
3 11 -0.4228589269808589 -0.0819114283615624
3 12 0.05965836058145604 0.0028968102877525437
4 5 0.05150740632523942 0.39701053575775985
4 11 0.10909249559083169 0.012264293078621591
4 12 -0.4571768138988548 -0.02996823875536661
5 6 0.31715007833072284 0.24430760574290775
5 12 -0.176229081184842 0.09579183015659691
5 13 -0.19947238749680507 -0.021060161593117382
6 7 0.29075646766616803 -0.15852928426433444
6 13 -0.43384464956853386 -0.14726694992891726
6 14 0.06846787860663252 -0.085812208211172
7 8 0.3470445801820069 0.2632097150924051
7 13 0.002896810287911278 0.059658360581932315
7 14 -0.4220168543329401 -0.08614481344100333
8 9 0.2833175719887149 -0.18140315758950012
8 14 -0.18941926340409207 -0.10437924078521368
8 15 -0.12709539120072727 0.11753272791813604
9 15 -0.33117128894938375 0.05917372353187308
10 16 -0.3759822796597538 -0.21990138729572903
10 17 0.20774691461472267 -0.060132376666064954
11 12 -0.021689404924468053 0.48747509268095307
11 17 0.18862836532275262 0.23046433755573387
11 18 -0.4990308145240061 -0.02207309687549984
11 19 0.024554374543476865 0.005360800534855881
12 18 0.061408795095387284 -0.005095722204637609
12 19 -0.513748044018639 -0.11210946013288164
12 20 0.19250768731873516 0.1893755518458262
13 14 0.4420680848146441 0.20658703894200117
13 20 0.2700322280347449 0.0022147542324897768
13 21 -0.5175437357408065 -0.09302722923827193
13 22 0.04702579516236198 -0.039819355710500326
14 21 0.005360800534818855 0.024554374543397914
14 22 -0.46949136410636283 -0.17057794253561193
14 23 0.2851062347246419 0.08607500223917704
15 23 0.02394623030498878 0.21494478665375527
15 24 -0.43151495043675314 0.0592802016047231
16 17 0.08191142836177272 0.4228589269808278
16 25 -0.29075646766602486 -0.1585292842643622
16 26 -0.059658360581821876 0.0028968102879952384
17 18 0.3684761094533328 0.33726003648850594
17 25 0.1054816655980643 -0.030417161302213447
17 26 -0.4874750926811239 0.02168940492483959
17 27 -0.020633794525374394 0.014349286221886831
18 19 -0.13113490469226094 0.48672799286462853
18 26 0.04702579516244816 0.03981935571053641
18 27 -0.4998611859384366 -0.06510988449459046
19 20 -0.31792231346166566 0.057136322844287546
19 27 -0.23244737431930634 0.04252792083267182
20 21 -0.2718567941970982 0.17445068137975486
21 22 0.3994948750774249 0.3074155933805399
21 28 -0.19443689586073615 0.13429333343964225
22 23 0.022073096875428633 0.49903081452394993
22 28 -0.4867279928645973 -0.13113490469219816
22 29 0.05478428044116426 0.028207961932725123
23 24 0.35692654120460354 0.24108628830225004
23 28 -0.02455437454336784 -0.00536080053481458
23 29 -0.4420680848146169 -0.20658703894180208
23 30 0.10909249559093188 -0.01226429307857188
24 29 -0.020153962462139186 -0.05622569958833546
24 30 -0.3292904800550279 0.03519427800661176
25 26 -0.1472669499291675 0.4338446495686177
25 31 -0.34707887713317026 -0.19951599298551453
26 27 0.3001785004735331 0.43173886973236275
26 31 -0.17622908118484354 0.09579183015659537
26 32 -0.25032479835125565 0.10129069376858954
27 32 -0.2652065050745183 0.18440354240399923
28 29 -0.0930272292382997 0.5175437357408208
28 33 -0.17445068137975406 -0.2718567941970988
29 30 0.20264103475200185 0.41090795263103463
29 33 -0.2700322280347459 0.002214754232487931
29 34 -0.19947238749680554 -0.021060161593114878
30 34 -0.39701053575776263 0.05150740632523751
31 35 -0.3470788771331692 -0.1995159929855146
31 36 0.19234783103407616 0.0568777256620783
32 36 0.27003222803474486 0.0022147542324902347
32 37 -0.26520650507451976 0.18440354240399842
33 38 -0.17445068137975392 -0.27185679419709907
33 39 0.19250768731873497 0.18937555184582733
34 39 0.17622908118484498 0.09579183015659419
34 40 -0.39701053575776196 0.051507406325240965
35 36 -0.20264103475185802 0.4109079526311564
35 41 -0.2907564676660177 -0.15852928426438326
35 42 -0.09609498205656962 -0.05307862001402791
36 37 -0.11210946013285326 0.5137480440186913
36 41 0.040136477123354 -0.04423318552028371
36 42 -0.4874750926812068 0.021689404924815636
36 43 -0.05868437736845388 -0.018792295036289652
37 42 0.024554374543385327 -0.005360800534821214
37 43 -0.4998611859383874 -0.06510988449464764
37 44 0.19443689586073618 0.13429333343964206
38 39 -0.30017850047354355 0.4317388697323672
38 46 0.23102810223519438 -0.04966308343119898
38 47 -0.4867279928646058 -0.1311349046922283
38 48 0.01357190633664776 0.02115322315818209
39 40 -0.029968238755178067 0.45717681389903214
39 47 -0.05868437736849112 0.01879229503629104
39 48 -0.44206808481456217 -0.20658703894176847
39 49 0.040136477123195735 0.044233185519858206
40 48 -0.10548166559801382 -0.030417161302051937
40 49 -0.3292904800551176 0.035194278006638297
41 42 -0.3569265412045667 0.24108628830210888
41 50 -0.3759822796597518 -0.21990138729573164
42 43 -0.2113637073803332 0.45259734715590205
42 50 -0.1043792407852189 0.18941926340409124
42 51 -0.26246476970632593 -0.1407363341583897
43 44 -0.25144228398970025 0.436895044706132
43 51 -0.4990308145239666 -0.02207309687549769
43 52 -0.04702579516248229 -0.039819355710540655
44 45 -0.05713632284428601 0.3179223134616656
44 51 -0.021153223158333026 0.013571906336689865
44 52 -0.5137480440186614 -0.11210946013283496
45 46 0.06887652290216704 0.3155870424746414
45 52 -0.1893755518458277 0.19250768731873458
45 53 -0.18937555184582744 -0.19250768731873455
46 47 -0.2514422839897491 0.4368950447060275
46 53 -0.5175437357408104 -0.0930272292383017
46 54 -0.014349286221866847 -0.02063379452537359
47 48 -0.3684761094533188 0.337260036488519
47 53 -0.058684377368489596 0.018792295036287293
47 54 -0.4694913641063372 -0.1705779425356073
48 49 -0.23749739772505088 0.35932456122182277
48 54 -0.26246476970632726 0.1407363341583885
48 55 -0.10437924078521814 -0.18941926340409213
49 55 -0.431514950436753 0.059280201604721215
50 56 -0.28331757198871843 -0.18140315758949926
50 57 0.12709539120072766 0.1175327279181355
51 52 -0.329360218392065 0.36003366899641154
51 57 0.13505637439105547 -0.16892145805607556
51 58 -0.42285892698079225 -0.08191142836163146
51 59 -0.06846787860672596 -0.08581220821128957
52 58 -0.04423318552010483 0.04013647712334756
52 59 -0.45717681389887954 -0.02996823875525309
52 60 0.0957918301565949 0.17622908118484548
53 54 -0.329360218392232 0.36003366899635136
53 60 0.15594006093383878 -0.12615649478308602
53 61 -0.43384464956872726 -0.14726694992916384
53 62 -0.02550656993109965 -0.0540085769805658
54 61 -0.09609498205626382 0.053078620014040734
54 62 -0.42201685433255637 -0.08614481344120886
54 63 0.06013237666606378 0.20774691461472466
55 63 0.1623986583418112 -0.05994878118130257
55 64 -0.3311712889493795 0.0591737235318726
56 57 -0.33117128894938086 -0.05917372353187397
57 58 -0.43151495043675336 -0.05928020160472096
58 59 -0.3292904800548742 -0.035194278006663304
59 60 -0.3970105357577581 -0.051507406325244115
60 61 -0.39701053575775885 -0.05150740632524055
61 62 -0.3292904800550276 -0.035194278006630025
62 63 -0.431514950436754 -0.059280201604719245
63 64 -0.3311712889493857 -0.059173723531868776


==> anc/supplementary/carpet/M0=2/NNN/onsite.txt <==
1 0.6537793732525822
2 0.5568949013500786
3 1.1117592724143313
4 1.1399336964590563
5 0.5550422140877634
6 1.1399336964585427
7 1.111759272414342
8 0.5568949013500757
9 0.6537793732525775
10 0.5568949013500774
11 1.425140445379152
12 1.3644072873611446
13 1.3644072873613158
14 1.4251404453795875
15 0.556894901350083
16 1.1117592724139962
17 1.4251404453794405
18 1.8522344993720905
19 1.1410371766325773
20 0.46059835409484734
21 1.1410371766325582
22 1.8522344993719488
23 1.4251404453792489
24 1.111759272414235
25 1.139933696458728
26 1.3644072873614868
27 1.1410371766326397
28 1.141037176632572
29 1.3644072873613335
30 1.1399336964589644
31 0.5550422140877723
32 0.46059835409484784
33 0.4605983540948493
34 0.5550422140877764
35 1.1399336964588453
36 1.3644072873615878
37 1.1410371766325735
38 1.1410371766326037
39 1.3644072873614275
40 1.139933696459262
41 1.111759272413866
42 1.4251404453794683
43 1.8522344993720976
44 1.1410371766326666
45 0.4605983540948484
46 1.1410371766326055
47 1.8522344993719835
48 1.4251404453790366
49 1.1117592724140142
50 0.5568949013500848
51 1.425140445379213
52 1.3644072873612967
53 1.3644072873613444
54 1.4251404453791727
55 0.5568949013500739
56 0.6537793732525777
57 0.5568949013500771
58 1.1117592724140868
59 1.1399336964589435
60 0.5550422140877654
61 1.1399336964590512
62 1.1117592724141439
63 0.5568949013500809
64 0.6537793732525801


==> anc/supplementary/carpet/M0=2/NNN/overlaps.txt <==
9.973877184343354907e-01
5.224102819788142030e-25
3.417172882008205876e-26
2.232170911827417231e-25


==> anc/supplementary/carpet/M0=2/NNN/spectrum.txt <==
   4.8859163872772514E-004
   2.2484362721023462E-003
   3.9379389173687480E-003
   7.6115770147168939E-003
   1.1362615802803374E-002
   1.2686407962919897E-002
   1.3599146084091100E-002
   1.5436945662761091E-002
   1.9720421186205588E-002
   3.1160318407486537E-002
   3.1561743642232500E-002
   3.1780044359794528E-002
   3.3854815490016232E-002
   4.0082980526670073E-002
   4.9761380422813369E-002
   5.2073889834949323E-002
   5.3444752362682930E-002
   5.3787581249396220E-002
   5.9638516633909767E-002
   6.1482234278866670E-002


==> anc/supplementary/carpet/M0=2/r=1.1/1partspectrum.txt <==
   2.7967144228999229E-005
   4.0215017836985029E-005
   1.1278063947883068E-004
   8.6998716889083352E-004
   3.0589372382732001E-003
   3.7283808970776178E-003
   1.1016917796311646E-002
   2.2289364877033223E-002
   2.4805725017528903E-002
   4.0564171655107867E-002
   6.4723122642684539E-002
   6.9602912911266121E-002
  0.11563048555341725     
  0.14771910725644738     
  0.17850342788160525     
  0.20647782277159799     
  0.24040099679535887     
  0.26190119963921887     
  0.26608107207973763     
  0.35268310727816315     
  0.38052093612181087     
  0.49823652604676216     
  0.57398410268191025     
  0.60745248879682534     
  0.71008356347713486     
  0.76355387513450457     
  0.81086236259233369     
  0.81997767697507851     
  0.83826361347272216     
  0.86887385499208936     
  0.91174879388924879     
  0.98721990059033848     
   1.1148647472226736     
   1.1490928796182955     
   1.2114561887879469     
   1.2735660082071518     
   1.4296909099462969     
   1.5079935027402429     
   1.5933961640024550     
   1.6517225016441157     
   1.9446944337485625     
   2.0010440277491668     
   2.0389027620433611     
   2.0637540323551611     
   2.1182884069590351     
   2.1468786083433007     
   2.1898766207361620     
   2.2105833730181588     
   2.2331060079338307     
   2.2785714008535347     
   2.3031160108815918     
   2.3327074019538339     
   2.4346860745750458     
   2.5456899184584914     
   2.5611516095277724     
   2.6450922031856838     
   2.6835884228375715     
   2.7126748699058636     
   2.7279458598256134     
   2.7414252795451586     
   2.7870373184825645     
   2.8254991667371390     
   2.8557008142531295     
   2.9051870768890695     


==> anc/supplementary/carpet/M0=2/r=1.1/density.txt <==
   1.0735260684121711E-002
   1.7557325462332896E-002
   2.3892146622520597E-002
   2.7039990760819189E-002
   2.7233618950348600E-002
   2.7065498219001241E-002
   2.3932924134984383E-002
   1.7594630861440162E-002
   1.0759096308495109E-002
   1.7553344709115796E-002
   3.8968177989787925E-002
   4.1295258398609938E-002
   4.1336385783137850E-002
   3.9037436988648311E-002
   1.7592207642232509E-002
   2.3879678946149386E-002
   3.8968537783697604E-002
   4.5526880889924008E-002
   4.0828199165570379E-002
   3.7268876988568095E-002
   4.0821863540689125E-002
   4.5561832824002529E-002
   3.9010725687201354E-002
   2.3921381276918112E-002
   2.7022728598245806E-002
   4.1294295720241229E-002
   4.0862071600947056E-002
   4.0757458697809210E-002
   4.1271712820054207E-002
   2.7041039131926271E-002
   2.7219695736978543E-002
   3.7397988914194769E-002
   3.7141208364849403E-002
   2.7202529739708148E-002
   2.7057755676204710E-002
   4.1364866215770200E-002
   4.0924265762781131E-002
   4.0696313470825259E-002
   4.1220112906074656E-002
   2.7016364624129444E-002
   2.3930758041532614E-002
   3.9059884617395839E-002
   4.5637273433933707E-002
   4.0831206343297795E-002
   3.7188133388165907E-002
   4.0719472595261527E-002
   4.5447855156355584E-002
   3.8933219696781637E-002
   2.3885350826097690E-002
   1.7594398120445467E-002
   3.9048786029290551E-002
   4.1318047344190097E-002
   4.1240435522627156E-002
   3.8940518165469805E-002
   1.7562456930678410E-002
   1.0759608448039948E-002
   1.7598336731118096E-002
   2.3935736708841488E-002
   2.7059536969643125E-002
   2.7217830290433252E-002
   2.7025301921472598E-002
   2.3888496436320593E-002
   1.7563132317354777E-002
   1.0742535366197759E-002


==> anc/supplementary/carpet/M0=2/r=1.1/hoppings.txt <==
#d=2.364261508306221646e-05
1 2 0.35045477970668115 0.6065753386806123
1 3 -0.011283926641888993 0.16974346097187729
1 10 -0.6945157783200238 -0.09165166544744169
1 16 0.1525043375916709 -0.0753829991370468
2 3 0.5042320639799482 0.013974782215212755
2 4 -0.2514846473761417 0.02594102218477833
2 10 -0.17297820189785626 0.0067618240533283275
2 11 0.11102856849345231 0.31202387901741085
3 4 0.33223660960447576 0.4684226497159605
3 5 0.07437226388071988 -0.2462035553521438
3 11 -0.4531536069851614 -0.3048290108927081
3 12 -0.15373385445825213 0.07423752835995284
3 18 0.010297257586788969 0.09392006981715473
4 5 -0.24338432603138335 0.5559968244819053
4 6 -0.15088995884634493 -0.08236942871837627
4 11 -0.07606277779897691 -0.04422000143399413
4 12 -0.43239763267857445 0.15322640637592935
4 19 0.021655816645898676 -0.08542273724764254
5 6 0.22105041753802482 0.5652478322809735
5 7 -0.25592345883603174 0.02550700923692341
5 12 -0.3028546467179223 -0.018607004905195332
5 13 -0.27268061692544093 0.13308808670698705
6 7 0.5599075447586868 -0.1276890161732437
6 8 -0.2514846473761632 0.025941022185107382
6 13 -0.3408461156171292 -0.30703415091076025
6 14 -0.022516243099555994 0.0850527688556445
6 21 -0.04509002197280682 0.07571597157781793
7 8 0.18005024169183503 0.47119760117184856
7 9 -0.01128392664188799 0.16974346097187654
7 13 0.07423752835996521 -0.15373385445799986
7 14 -0.5353123547498645 0.10821090637033297
7 22 0.07369277892440228 -0.059130257590048724
8 9 0.694515778320022 -0.0916516654474465
8 14 -0.14212514705779491 -0.29914325443225787
8 15 -0.12709539120072727 0.11753272791813604
9 15 -0.6767224865114216 -0.1811045840517552
9 24 0.054533021395444546 0.1611406811474192
10 16 -0.5042320639799 0.013974782215505521
10 17 0.31202387901719775 0.11102856849350323
10 25 -0.07227262859595296 -0.24226871786042808
11 12 -0.11952457123346033 0.5920723369638645
11 17 0.1361280479194271 0.10119143953618136
11 18 -0.488987428655801 -0.4593051440499951
11 19 0.2668582980138233 -0.14150055120796903
11 27 -0.10590467005913351 0.16611895855211806
12 18 0.0986796223760239 0.13880416382652846
12 19 -0.5023369136617967 0.04231826514986407
12 20 0.13243331018774035 0.012187740628658569
13 14 0.5012634407154751 0.33700257911254683
13 20 0.10226252573463192 0.08502645764285792
13 21 -0.4479042939978283 -0.23133299334705132
13 22 -0.028372335351699314 -0.16792639564563125
14 21 -0.06393255584123661 0.1809379026986368
14 22 -0.3791386370307864 -0.04101420228151108
14 23 0.32520714313313875 0.08585822356686507
14 28 -0.10332273991929343 -0.1194584603265593
15 23 0.22198339095735647 0.24578368179717422
15 24 -0.4605017659221929 -0.20587227221244592
15 30 -0.22241431904287534 0.12020538749403147
16 17 0.30482901089295755 0.45315360698479984
16 18 0.059130257590067965 0.0736927789243924
16 25 -0.5599075447587634 -0.1276890161735408
16 26 0.1537338544582647 0.07423752835996125
16 31 -0.07437226388057327 -0.24620355535227084
17 18 0.13705469066436898 -0.007122010004325788
17 19 0.10465271925775077 -0.04237040000233587
17 25 -0.08719510552241777 -0.01174598936912568
17 26 -0.5920723369639455 0.11952457123343413
17 27 -0.06729922785840681 -0.013891968329609566
18 19 -0.3900479345019714 0.5104131811955726
18 20 0.07316689617791906 -0.03460536465346278
18 26 -0.02837233535175568 0.16792639564559808
18 27 -0.37671532930350593 -0.07409112412313501
18 32 0.003971429153549984 -0.080840297559992
19 20 -0.20027475939237752 0.007767623214283063
19 27 -0.12289610726580996 0.1531350200657246
20 21 -0.18205721036829628 0.08381818044428357
20 22 -0.03460536465344331 -0.07316689617792596
21 22 0.1441254138537903 0.348367732014876
21 23 0.12447911749279533 -0.09785806578938558
21 28 -0.14978167058502653 0.01819933904230384
22 23 0.12323474505491581 0.3837947617266301
22 24 0.05913025759000926 0.07369277892445102
22 28 -0.27248340806345556 -0.28080166824314523
22 29 0.14428613722882028 -0.0904752693913459
22 33 -0.05435449811232459 0.05997094708328986
23 24 0.535974649122973 0.10488132771353612
23 28 -0.19036184257100763 0.06855085430877549
23 29 -0.5012634407154639 -0.33700257911257914
23 30 -0.07606277779893267 0.04422000143400659
24 29 0.12741793209072397 0.11362208942477608
24 30 -0.5661515916854647 -0.09629807246625484
24 34 -0.22668133566394283 0.12150307141976895
25 26 -0.3070341509111913 0.34084611561698974
25 27 -0.02165581664596183 -0.08542273724762556
25 31 -0.6068132355495468 0.01208702417796824
25 35 0.15088995884634523 -0.08236942871837571
26 27 0.1531390353005711 0.48029329191627124
26 31 -0.3028546467177224 -0.018607004905324298
26 32 -0.12701647112176145 -0.039420029587724705
27 32 -0.1471081795154032 0.13612310141836365
28 29 -0.2313329933470747 0.4479042939976906
28 30 -0.021655816645888146 -0.08542273724762722
28 33 -0.08381818044430124 -0.1820572103682756
29 30 0.023908669528865 0.45812052985871204
29 33 -0.10226252573459602 0.0850264576428654
29 34 -0.27268061692536105 0.13308808670700212
30 34 -0.5559968244820683 -0.24338432603172633
30 40 0.048451331503985236 0.16493929472243488
31 35 -0.6068132355497974 0.01208702417795382
31 36 0.20099343506188316 0.22730771375409844
31 41 -0.07437226388049181 -0.2462035553523153
32 36 0.10226252573463941 0.08502645764285839
32 37 -0.14710817951537036 0.13612310141836106
32 43 0.003971429153536064 -0.08084029755998978
33 38 -0.08381818044429244 -0.18205721036828654
33 39 0.13243331018774795 0.01218774062867186
33 47 -0.05435449811233155 0.05997094708328214
34 39 0.3028546467178412 -0.018607004905253702
34 40 -0.5559968244820576 -0.2433843260316941
34 49 -0.22668133566394644 0.12150307141974492
35 36 -0.02390866952872349 0.45812052985871643
35 37 -0.05269723205089234 0.07063299630947256
35 41 -0.5599075447587006 -0.12768901617324682
35 42 0.053350581666430176 0.06996191913580656
35 50 -0.07227262859588306 -0.24226871786047896
36 37 0.04231826514982515 0.5023369136617865
36 41 -0.1612001107071459 0.05621239126340569
36 42 -0.5920723369639322 0.11952457123345801
36 43 -0.038050029549422555 -0.16600138258200348
37 42 0.2045936773776363 0.09808665465347419
37 43 -0.4774241643923945 0.13059129443630801
37 44 0.17389091845848442 -0.005119230601536701
37 51 -0.12822887664318372 0.02615578482686641
38 39 -0.1531390353004668 0.4802932919162972
38 40 -0.05269723205091831 0.07063299630945571
38 46 0.11367752652469741 0.046060258434472034
38 47 -0.3092098743652002 -0.3265755280661746
38 48 0.19443754272197414 0.0471680503162681
38 54 -0.0790265974395523 -0.06391700382264287
39 40 0.15322640637590723 0.43239763267829495
39 47 -0.038050029549420765 0.16600138258200525
39 48 -0.5012634407154952 -0.3370025791125726
39 49 -0.1612001107070782 -0.05621239126333852
40 48 0.08719510552236909 -0.011745989369154351
40 49 -0.5661515916855123 -0.0962980724663248
40 55 -0.22241431904285347 0.12020538749413062
41 42 -0.5359746491229126 0.10488132771336736
41 43 0.0828302403188553 -0.04545508021099372
41 50 -0.5042320639799786 0.013974782215610472
41 56 0.15250433759167037 -0.07538299913704649
42 43 -0.39814056029790007 0.263672202209616
42 44 0.14606887850252126 0.032010559543498115
42 50 -0.29914325443236284 0.14212514705795398
42 51 -0.21545582483427428 -0.0972196330061064
43 44 -0.10410804773608578 0.3864843988172568
43 45 -0.07620649645766196 0.02726712043390995
43 51 -0.2649775287528344 -0.14905812844779998
43 52 0.028372335351657244 -0.16792639564566178
43 58 0.010297257586751665 0.09392006981715656
44 45 -0.007767623214244373 0.20027475939237882
44 51 -0.050335380035151436 0.14104530390866576
44 52 -0.5023369136617658 0.04231826514981712
44 59 0.021655816645877138 -0.08542273724763286
45 46 0.0694654842364355 0.18800229179421715
45 47 -0.05997094708329057 0.05435449811232518
45 52 -0.01218774062869465 0.13243331018775992
45 53 -0.012187740628667433 -0.13243331018775037
46 47 -0.018479779530951118 0.3730855287959094
46 48 0.0649865943768473 0.08065910226955542
46 53 -0.4479042939977801 -0.231332993347115
46 54 0.027280483784291924 -0.14138230035026406
46 61 -0.04509002197286281 0.07571597157779072
47 48 -0.4442738964727596 0.23586686975067775
47 49 0.08283024031885894 -0.0454550802109737
47 53 -0.03805002954938751 0.16600138258199915
47 54 -0.3792190350277362 -0.09088258531684171
47 62 0.07369277892440446 -0.05913025759003637
48 49 -0.45503966178923616 0.30200633040405617
48 54 -0.2200801420888891 0.17211710020433
48 55 -0.29914325443238815 -0.14212514705800022
49 55 -0.4605017659222027 -0.20587227221260332
49 64 0.05453302139544611 0.16114068114741953
50 56 -0.6945157783200268 -0.09165166544744464
50 57 0.1270953912007279 0.11753272791813474
51 52 -0.33414172958252586 0.5031749992577732
51 57 0.016829347046942236 -0.33076126916040965
51 58 -0.45315360698471824 -0.3048290108928143
51 59 0.022516243099350408 0.08505276885547525
52 58 0.0562123912634214 -0.1612001107071396
52 59 -0.4323976326783653 0.15322640637597978
52 60 -0.01860700490524146 0.30285464671785317
53 54 -0.33414172958261934 0.5031749992577498
53 60 0.09870682472039641 -0.28692180193172195
53 61 -0.34084611561698985 -0.3070341509109321
53 62 -0.009755133901254945 0.17044103375102201
54 61 0.05335058166652984 -0.0699619191358311
54 62 -0.535312354749921 0.10821090637015662
54 63 -0.11102856849352659 0.31202387901711615
55 63 0.1623986583418112 -0.05994878118130257
55 64 -0.6767224865114154 -0.18110458405175317
56 57 -0.6767224865114179 0.18110458405175373
56 58 0.054533021395445976 -0.16114068114742006
57 58 -0.4605017659223457 0.2058722722128556
57 59 -0.22241431904283454 -0.12020538749429943
58 59 -0.5661515916854978 0.09629807246641103
58 60 -0.22668133566396287 -0.12150307141966725
59 60 -0.5559968244819895 0.2433843260316106
59 61 0.048451331503983945 -0.16493929472243535
60 61 -0.5559968244819029 0.24338432603158458
60 62 -0.22668133566396853 -0.12150307141964606
61 62 -0.5661515916856976 0.09629807246622725
61 63 -0.22241431904283387 -0.12020538749419006
62 63 -0.46050176592214487 0.20587227221270993
62 64 0.054533021395446725 -0.1611406811474193
63 64 -0.6767224865114225 0.1811045840517565


==> anc/supplementary/carpet/M0=2/r=1.1/onsite.txt <==
1 1.2346348386346506
2 1.3469226644066528
3 1.5399836657149997
4 1.4573241138042496
5 1.482095217076823
6 1.4573241138047175
7 1.5399836657151318
8 1.346922664406286
9 1.234634838634652
10 1.3469226644064654
11 1.5881575477318781
12 1.29723695565605
13 1.2972369556561165
14 1.5871718146354632
15 1.3469226644065095
16 1.5399836657152934
17 1.329631946258268
18 1.2667562199117366
19 0.891584684868131
20 0.13839304517222206
21 0.8011675996966171
22 1.0689148984829278
23 1.5987734872324433
24 1.5399836657150172
25 1.4573241138044843
26 1.2972369556560983
27 0.785811701182281
28 0.8059142999046196
29 1.2972369556558074
30 1.4573241138045552
31 1.4820952170765187
32 0.13839304517225717
33 0.1383930451722133
34 1.4820952170768735
35 1.4573241138044892
36 1.297236955655889
37 0.8394487780426064
38 0.7916311519064383
39 1.297236955655939
40 1.4573241138045128
41 1.53998366571527
42 1.5571224777717696
43 1.1889621059202995
44 0.8045599573575459
45 0.13839304517223067
46 0.7661141870296915
47 1.2172654652418617
48 1.5746493606967218
49 1.539983665715107
50 1.3469226644064891
51 1.4718487808598173
52 1.2972369556559527
53 1.2972369556560714
54 1.5122819350773922
55 1.3469226644064969
56 1.2346348386346513
57 1.3469226644066277
58 1.5399836657151402
59 1.4573241138044877
60 1.4820952170767276
61 1.4573241138044541
62 1.5399836657152328
63 1.3469226644064305
64 1.2346348386346484


==> anc/supplementary/carpet/M0=2/r=1.1/overlaps.txt <==
9.992875532179760212e-01
1.531873747486036245e-06
1.891915710676439524e-06
3.330791168179369799e-07


==> anc/supplementary/carpet/M0=2/r=1.1/spectrum.txt <==
   1.0801246806673183E-004
   5.6016473342087279E-004
   8.1290646929343957E-004
   1.4041742783161039E-003
   2.4441432219092624E-003
   2.1964039625569517E-003
   3.1955899485134015E-003
   3.4298802016475391E-003
   4.0902434690576750E-003
   6.7282928445078893E-003
   8.7726970275122228E-003
   9.8929502249197471E-003
   1.1355341518424097E-002
   1.2100916664953417E-002
   1.2404819728624518E-002
   1.3595742732197160E-002
   1.4751503084849116E-002
   1.7763893114872770E-002
   1.9783574890693562E-002
   2.1501820110441300E-002


==> anc/supplementary/carpet/M0=2/wfn/density.txt <==
1.072963971697889554e-02
1.755799852668672029e-02
2.389836616202675040e-02
2.712522119289874356e-02
2.736502636474709080e-02
2.712522119289874009e-02
2.389836616202674693e-02
1.755799852668672723e-02
1.072963971697889381e-02
1.755799852668669600e-02
3.906077748878971495e-02
4.149432157247869707e-02
4.149432157247866237e-02
3.906077748878969413e-02
1.755799852668669600e-02
2.389836616202674693e-02
3.906077748878972883e-02
4.552307137817293570e-02
4.071231535686422459e-02
3.668426194061204237e-02
4.071231535686425929e-02
4.552307137817294264e-02
3.906077748878975658e-02
2.389836616202675387e-02
2.712522119289872968e-02
4.149432157247865544e-02
4.071231535686423153e-02
4.071231535686423847e-02
4.149432157247866237e-02
2.712522119289874009e-02
2.736502636474710121e-02
3.668426194061202850e-02
3.668426194061201462e-02
2.736502636474709080e-02
2.712522119289873662e-02
4.149432157247868319e-02
4.071231535686425235e-02
4.071231535686425929e-02
4.149432157247870401e-02
2.712522119289875744e-02
2.389836616202673306e-02
3.906077748878972189e-02
4.552307137817290100e-02
4.071231535686424541e-02
3.668426194061203544e-02
4.071231535686426622e-02
4.552307137817288712e-02
3.906077748878970801e-02
2.389836616202674346e-02
1.755799852668670988e-02
3.906077748878972189e-02
4.149432157247869707e-02
4.149432157247870401e-02
3.906077748878969413e-02
1.755799852668670641e-02
1.072963971697891462e-02
1.755799852668672029e-02
2.389836616202673999e-02
2.712522119289877479e-02
2.736502636474711508e-02
2.712522119289875744e-02
2.389836616202676081e-02
1.755799852668672376e-02
1.072963971697891289e-02


==> anc/supplementary/carpet/M0=3/NN/1partspectrum.txt <==
   1.4002399871753569E-002
   2.4214781193439807E-002
   5.3063336268314221E-002
   8.5109169570949758E-002
  0.15578981456279622     
  0.21537191531821187     
  0.24707969235478874     
  0.27968960750596300     
  0.31283715842730658     
  0.32220098481983583     
  0.33486287479341620     
  0.34378383259153222     
  0.50325298654704675     
  0.53304047007114708     
  0.54761933120671169     
  0.58139815330239064     
  0.61354370859618257     
  0.67905422991887698     
  0.69110554698170024     
  0.71648565496048011     
  0.79415645924968226     
  0.86007810160105769     
  0.88670855269023330     
  0.92523621474893458     
   1.1115840001462041     
   1.1834765780934089     
   1.2299526409025241     
   1.2410324031782820     
   1.2758310656746570     
   1.2972350719927734     
   1.3012017037214729     
   1.3699895179168178     
   1.4361884118789989     
   1.4413770618667732     
   1.4815263261043206     
   1.4915375673702322     
   1.5197552931346596     
   1.6274645316858360     
   1.6573935859917504     
   1.6888648540811886     
   1.6941119976789922     
   1.7715067961415072     
   1.7859798718584887     
   1.7909051988014084     
   1.8831813857876003     
   1.9130976564900051     
   1.9152055968459558     
   1.9476895920815767     
   1.9880141853927180     
   2.0821016877312868     
   2.1244474343983728     
   2.1808814300174943     
   2.3219848220212391     
   2.3506908687755330     
   2.3866980388847381     
   2.4293694668330601     
   2.5721692189526939     
   2.6227066973844901     
   2.6324004033553909     
   2.6712282096381150     
   2.9414717090383919     
   2.9468204012454899     
   2.9836514773492611     
   2.9895902624035378     


==> anc/supplementary/carpet/M0=3/NN/anyondensity.txt <==
   2.1556855608814685E-003
   6.8881586879334065E-003
   1.1617350621255294E-002
   1.8858190827886111E-002
   3.3848926042035640E-002
   5.1248884593426074E-002
   5.5454775722788480E-002
   4.5502454541199749E-002
   2.6315670290799301E-002
   1.5044080768745914E-003
   1.3654336467256436E-002
   1.8783809177667119E-002
   7.9177981095640629E-002
   8.6640829070027611E-002
   4.1713694466039952E-002
   1.0667939242437442E-003
   4.8510402882591402E-009
   5.8708367559920172E-003
   1.3537108702633463E-002
   2.5531546206637834E-002
   5.3453870608210753E-002
   7.8881471784610399E-002
   7.8614726605330781E-002
   4.8042160244294231E-002
   4.7362583028744912E-003
   2.4282202483028137E-003
   5.3309327011216061E-003
   4.6334385510064774E-002
   6.7367217642156016E-002
   3.9496920581127151E-002
   1.8545300814736872E-002
   1.7397089274982330E-002
   1.7397089274971585E-002
   1.8545300814730957E-002
   3.9496920581139468E-002
   6.7367217642169783E-002
   4.6334385510073947E-002
   5.3309327011087726E-003
   2.4282202482969152E-003
   4.7362583028699124E-003
   4.8042160244314625E-002
   7.8614726605350876E-002
   7.8881471784621390E-002
   5.3453870608211038E-002
   2.5531546206627932E-002
   1.3537108702618712E-002
   5.8708367559788697E-003
   4.8510402882559654E-009
   1.0667939242436546E-003
   4.1713694466059409E-002
   8.6640829070029360E-002
   7.9177981095640254E-002
   1.8783809177641584E-002
   1.3654336467232218E-002
   1.5044080768758402E-003
   2.6315670290796987E-002
   4.5502454541177025E-002
   5.5454775722773866E-002
   5.1248884593414541E-002
   3.3848926042017481E-002
   1.8858190827864468E-002
   1.1617350621236047E-002
   6.8881586879206572E-003
   2.1556855608790017E-003


==> anc/supplementary/carpet/M0=3/NN/anyonoverlaps.txt <==
7.620607795056545397e-01
3.933488787533603870e-02
1.771662090503165705e-22
5.203735326335010214e-23


==> anc/supplementary/carpet/M0=3/NN/anyonspectrum.txt <==
   7.1731910209270777E-002
  0.13254163618096790     
  0.13521712422216406     
  0.15259034999107185     
  0.15535759262058851     
  0.21113907535698748     
  0.21332672313649198     
  0.23138468744120946     
  0.24751512140021220     
  0.24756485089879263     
  0.29796466802979282     
  0.30256122446358585     
  0.31892906432646634     
  0.32016590265556411     
  0.32537885044606707     
  0.32778281693487771     
  0.34356044881834502     
  0.34647821865091438     
  0.36230325303526650     
  0.36124352681159722     


==> anc/supplementary/carpet/M0=3/NN/density.txt <==
   2.1794262574922733E-002
   3.6387612852315628E-002
   4.4206742964642963E-002
   4.4909831383318582E-002
   4.3332953909271305E-002
   4.4909831383319235E-002
   4.4206742964643664E-002
   3.6387612852316266E-002
   2.1794262574923014E-002
   3.6387612852315655E-002
   6.6662764615037812E-002
   6.2344108055517586E-002
   6.2344108055518634E-002
   6.6662764615038991E-002
   3.6387612852316023E-002
   4.4206742964642963E-002
   6.6662764615037701E-002
   6.1734208206264060E-002
   4.2220408567812277E-002
   2.9675638432250233E-002
   4.2220408567812902E-002
   6.1734208206265004E-002
   6.6662764615038395E-002
   4.4206742964643261E-002
   4.4909831383318437E-002
   6.2344108055517107E-002
   4.2220408567811611E-002
   4.2220408567812104E-002
   6.2344108055517655E-002
   4.4909831383318645E-002
   4.3332953909271041E-002
   2.9675638432249126E-002
   2.9675638432249393E-002
   4.3332953909271041E-002
   4.4909831383318694E-002
   6.2344108055517412E-002
   4.2220408567811681E-002
   4.2220408567812034E-002
   6.2344108055517801E-002
   4.4909831383318784E-002
   4.4206742964643039E-002
   6.6662764615037812E-002
   6.1734208206263790E-002
   4.2220408567811361E-002
   2.9675638432248776E-002
   4.2220408567811701E-002
   6.1734208206264449E-002
   6.6662764615038450E-002
   4.4206742964643359E-002
   3.6387612852315739E-002
   6.6662764615037617E-002
   6.2344108055516934E-002
   6.2344108055517669E-002
   6.6662764615038436E-002
   3.6387612852316183E-002
   2.1794262574922792E-002
   3.6387612852315655E-002
   4.4206742964642970E-002
   4.4909831383318374E-002
   4.3332953909271076E-002
   4.4909831383318874E-002
   4.4206742964643567E-002
   3.6387612852316197E-002
   2.1794262574923090E-002


==> anc/supplementary/carpet/M0=3/NN/hoppings.txt <==
#m=1
1 2 0.4640025916839565 0.1313395480277763
1 10 -0.4807099867107664 0.03829348041251525
2 3 0.044211812724140265 -0.49243745038841785
3 4 0.4793832392580039 0.14069288008686362
3 11 -0.47502395843498557 -0.0995518560109057
4 5 0.08165245155741116 0.49324024086108875
4 12 -0.4627813411638596 -0.16475135091777565
5 6 0.4869416035655113 0.11331783958004357
6 7 0.044466475330754054 -0.49761984401779297
6 13 -0.47631956873804915 -0.12012179567360601
7 8 0.47435010607898714 0.13943207590885862
7 14 -0.4502760343958708 -0.18113482815623216
8 9 0.03829348041251513 -0.4807099867107664
9 15 -0.3784210284444499 -0.2989080246440596
10 16 -0.4924374503884178 0.04421181272414028
11 12 0.42462120532614217 0.263842479771168
11 18 -0.4786424101674303 -0.1443475572411336
12 19 -0.45492581599930254 -0.20026472160015726
13 14 0.17593333282269516 -0.46793534227104916
13 21 -0.4895181099003641 -0.08622921117460526
14 22 -0.47817182522573615 -0.1458988678936784
15 24 -0.3848840088603421 -0.31034436784480574
16 17 0.40628645470047325 0.26549886977043674
16 25 -0.49761984401779313 0.0444664753307542
17 18 0.3869685074870078 -0.3165282741014562
17 26 -0.48681734033298807 -0.11368772711045307
18 19 0.3052458649698701 0.38941190482883653
18 27 -0.4414799783609703 -0.22341015735642902
19 20 0.0827314445085015 0.49068183623706096
20 21 0.3413969041874234 0.3620239082362935
21 22 0.3223789501788432 -0.37535114517637247
22 23 0.44052043056578205 0.23638215741994387
22 28 -0.4911972196285894 -0.05951437752989258
23 24 0.4007680666940068 -0.27375772106153856
23 29 -0.46793534227104905 -0.17593333282269522
24 30 -0.38905152871845977 -0.3134352956998662
25 26 0.2518698607774147 0.4217477333556382
25 31 -0.4996923710068415 0.01614287482455576
26 27 0.48525425303298936 -0.10766506719273132
27 32 -0.42167095232544044 -0.2642096975669012
28 29 0.285168315066239 0.4071148349820993
28 33 -0.49739362649256086 -0.014585494438518412
29 30 0.48603052156192017 -0.0713015390359884
30 34 -0.40651052126371334 -0.2910365168702101
31 35 -0.4996923710068414 0.016142874824555727
32 37 -0.42167095232544033 -0.26420969756690105
33 38 -0.49739362649256075 -0.014585494438518433
34 40 -0.40651052126371334 -0.29103651687021004
35 36 -0.07130153903598835 0.48603052156192017
35 41 -0.497619844017793 0.044466475330754075
36 37 0.18007258675402313 0.4632896721058377
36 42 -0.4868173403329879 -0.1136877271104531
37 43 -0.4414799783609703 -0.22341015735642913
38 39 -0.1076650671927313 0.48525425303298925
38 47 -0.49119721962858937 -0.059514377529892484
39 40 0.2107390270999667 0.4437326219871739
39 48 -0.4679353422710491 -0.17593333282269508
40 49 -0.3890515287184598 -0.31343529569986617
41 42 -0.2737577210615385 0.400768066694007
41 50 -0.4924374503884179 0.0442118127241402
42 43 -0.04819545747412696 0.4976062418933555
43 44 -0.13298892268564 0.4765822239095162
43 51 -0.47864241016743 -0.14434755724113368
44 45 -0.40546441923761256 0.2884644883789727
44 52 -0.4549258159993024 -0.2002647216001573
45 46 -0.17686906043938821 0.46511341819251484
46 47 -0.1329889226856401 0.47658222390951605
46 53 -0.4895181099003642 -0.08622921117460512
47 48 -0.3165282741014562 0.3869685074870077
47 54 -0.4781718252257361 -0.14589886789367817
48 49 -0.004966417995860936 0.48531810991838065
49 55 -0.3848840088603422 -0.3103443678448056
50 56 -0.4807099867107664 0.03829348041251526
51 52 -0.29133069490854807 0.4062541671768151
51 58 -0.47502395843498574 -0.09955185601090573
52 59 -0.4627813411638597 -0.16475135091777549
53 54 -0.291330694908548 0.4062541671768151
53 61 -0.47631956873804915 -0.12012179567360613
54 62 -0.4502760343958706 -0.18113482815623222
55 64 -0.37842102844444997 -0.2989080246440595
56 57 -0.3784210284444501 0.2989080246440595
57 58 -0.38488400886034196 0.31034436784480557
58 59 -0.38905152871846005 0.3134352956998662
59 60 -0.4065105212637133 0.2910365168702101
60 61 -0.4065105212637133 0.2910365168702103
61 62 -0.38905152871845994 0.3134352956998663
62 63 -0.384884008860342 0.31034436784480574
63 64 -0.37842102844445014 0.2989080246440596


==> anc/supplementary/carpet/M0=3/NN/onsite.txt <==
1 1.2642083877126615
2 0.9423986454895634
3 1.5656011116414077
4 1.5664405524002267
5 1.0137028391160237
6 1.5664405524002254
7 1.565601111641409
8 0.9423986454895623
9 1.264208387712662
10 0.9423986454895634
11 1.3787388259768636
12 1.3617516257136923
13 1.3617516257136928
14 1.3787388259768636
15 0.9423986454895629
16 1.5656011116414075
17 1.3787388259768631
18 1.8398567901540435
19 1.5773298961199476
20 1.0977106683338684
21 1.5773298961199478
22 1.8398567901540444
23 1.3787388259768631
24 1.565601111641408
25 1.5664405524002265
26 1.3617516257136937
27 1.5773298961199478
28 1.5773298961199473
29 1.3617516257136932
30 1.566440552400226
31 1.013702839116024
32 1.0977106683338689
33 1.0977106683338684
34 1.0137028391160237
35 1.5664405524002252
36 1.3617516257136932
37 1.5773298961199478
38 1.577329896119947
39 1.3617516257136932
40 1.5664405524002252
41 1.565601111641409
42 1.3787388259768631
43 1.8398567901540441
44 1.577329896119947
45 1.097710668333868
46 1.577329896119948
47 1.8398567901540446
48 1.3787388259768625
49 1.565601111641409
50 0.9423986454895634
51 1.3787388259768627
52 1.3617516257136932
53 1.3617516257136932
54 1.3787388259768627
55 0.9423986454895625
56 1.2642083877126609
57 0.9423986454895639
58 1.565601111641407
59 1.5664405524002267
60 1.0137028391160232
61 1.5664405524002263
62 1.5656011116414077
63 0.9423986454895641
64 1.264208387712661


==> anc/supplementary/carpet/M0=3/NN/overlaps.txt <==
6.650190762437415692e-01
1.166452441893350417e-28
1.310547800288496351e-28
1.715167099130455934e-29


==> anc/supplementary/carpet/M0=3/NN/spectrum.txt <==
   8.4658594700001699E-002
  0.11481809064331855     
  0.13473681731623180     
  0.14512960650665374     
  0.17013130093382886     
  0.19926649530421345     
  0.20016214760586529     
  0.20442321808992581     
  0.21411743216834703     
  0.23100425072548816     
  0.23284187891002428     
  0.24481823195927954     
  0.26263492723204118     
  0.26874128069115799     
  0.27473147716399626     
  0.27530702554145220     
  0.28039076313702938     
  0.28362597801152412     
  0.28696869634057787     
  0.30361919211534283     


==> anc/supplementary/carpet/M0=3/NNN/1partspectrum.txt <==
  -1.3694030917543013E-016
  -1.7420627372705398E-017
   3.5796632834952519E-016
   5.1556319530718476E-016
   6.5831659962789729E-004
   5.2652496730857439E-003
   1.8083614264638299E-002
   1.9439954763089837E-002
   4.3916039411628471E-002
   7.4186616745044412E-002
   8.5166555751709186E-002
  0.10211398198779477     
  0.12359513524681577     
  0.12723861916551649     
  0.15603329090730178     
  0.16885851190873791     
  0.18748466647581555     
  0.19690465861811576     
  0.19725772452318946     
  0.21042785621465482     
  0.24837040303817226     
  0.31254997580097160     
  0.35260451235505869     
  0.38977751579341496     
  0.66244229075375027     
  0.75330260344704458     
  0.76210838771115819     
  0.84958352445679930     
  0.96629337952500494     
  0.97432739346444264     
   1.0043297051309630     
   1.0076005405856061     
   1.0406798083712789     
   1.0809030060882698     
   1.0934951240249542     
   1.0945207444910616     
   1.0950238335785454     
   1.0985533851516203     
   1.1281291729777014     
   1.1563461536121600     
   1.2499825800661324     
   1.2555850114697433     
   1.2728955469734409     
   1.2771827352666598     
   1.5100762626393878     
   1.5246538836103332     
   1.5370624165353870     
   1.5537495008923190     
   1.5725980794614149     
   1.6256459258554168     
   1.6779861689073998     
   1.7156220951175043     
   1.7258584296849102     
   1.7921858009379759     
   1.7950404086403522     
   1.8688316840435149     
   1.9089830018262222     
   1.9423220620413955     
   2.0105250740324840     
   2.0165011326234201     
   2.0658857640032764     
   2.0891579888722669     
   2.1063232289118430     
   2.1177729649724544     


==> anc/supplementary/carpet/M0=3/NNN/anyondensity.txt <==
   3.7267399212274101E-003
   6.9741398268107421E-003
   1.3012726351524732E-002
   2.5150210614777731E-002
   4.0059323966703350E-002
   5.1924179239080756E-002
   5.2118776757710220E-002
   3.7751000238953496E-002
   2.0346796829862922E-002
   2.8766265001836785E-003
   9.9692446962579249E-003
   2.8771653446425217E-002
   8.0795003430399165E-002
   9.0904136832528751E-002
   3.1803451910519746E-002
   2.2550356704914691E-003
   1.4037661167806818E-012
   6.5441419725047727E-003
   2.0003970330726279E-002
   4.0959312703179145E-002
   6.9244539161340352E-002
   8.5041692498461996E-002
   7.0553755128544046E-002
   3.5398871652464491E-002
   5.4243481016642619E-003
   5.0900288206422893E-003
   8.3231648989447442E-003
   4.8241415799947521E-002
   4.7793259696519541E-002
   2.6222680876349116E-002
   1.3357639805934888E-002
   1.9362132333535443E-002
   1.9362132331644195E-002
   1.3357639804111763E-002
   2.6222680877599658E-002
   4.7793259699416418E-002
   4.8241415804652549E-002
   8.3231648985650497E-003
   5.0900288198442098E-003
   5.4243481008031946E-003
   3.5398871652039775E-002
   7.0553755128381065E-002
   8.5041692501364508E-002
   6.9244539164913313E-002
   4.0959312705844061E-002
   2.0003970331683399E-002
   6.5441419722701262E-003
   1.4037661158373306E-012
   2.2550356701078389E-003
   3.1803451908697412E-002
   9.0904136827812704E-002
   8.0795003428868001E-002
   2.8771653445474867E-002
   9.9692446956695154E-003
   2.8766264996610605E-003
   2.0346796826326910E-002
   3.7751000232906652E-002
   5.2118776751102810E-002
   5.1924179233468176E-002
   4.0059323962503036E-002
   2.5150210612183994E-002
   1.3012726349623799E-002
   6.9741398251369074E-003
   3.7267399202991604E-003


==> anc/supplementary/carpet/M0=3/NNN/anyonoverlaps.txt <==
9.858091264259244424e-01
3.718458884016966406e-03
2.925985670539040899e-21
1.376281306462658451e-03


==> anc/supplementary/carpet/M0=3/NNN/anyonspectrum.txt <==
   2.4503902241481865E-004
   1.9070392810012699E-003
   2.7112850351767004E-003
   6.4513602738161379E-003
   9.7198583272147063E-003
   9.7120776136005813E-003
   1.2970571774217357E-002
   1.3416524083457022E-002
   1.8204250226212661E-002
   2.2710389994921681E-002
   2.8421559407707776E-002
   2.9618862609358164E-002
   3.3129602777592547E-002
   3.2921370843274511E-002
   3.8767867577304230E-002
   4.8128283344094414E-002
   4.9175516533657836E-002
   5.0940801396973386E-002
   5.1334456680727857E-002
   5.6545874381186183E-002


==> anc/supplementary/carpet/M0=3/NNN/density.txt <==
   1.7348828368731129E-002
   2.9711522528344299E-002
   3.9968842303677699E-002
   4.3479141088093157E-002
   4.2700172204488712E-002
   4.3479141088160499E-002
   3.9968842303792100E-002
   2.9711522528456342E-002
   1.7348828368816564E-002
   2.9711522528253681E-002
   6.4171108672354871E-002
   6.2801250102108061E-002
   6.2801250102174883E-002
   6.4171108672523083E-002
   2.9711522528359253E-002
   3.9968842303553298E-002
   6.4171108672297625E-002
   6.5818274301637669E-002
   5.0353132762841105E-002
   4.3162730210431793E-002
   5.0353132762890808E-002
   6.5818274301724169E-002
   6.4171108672450752E-002
   3.9968842303654578E-002
   4.3479141087941209E-002
   6.2801250102038686E-002
   5.0353132762880386E-002
   5.0353132762918064E-002
   6.2801250102089576E-002
   4.3479141087994284E-002
   4.2700172204310757E-002
   4.3162730210501252E-002
   4.3162730210504388E-002
   4.2700172204306115E-002
   4.3479141087973149E-002
   6.2801250102081943E-002
   5.0353132762905525E-002
   5.0353132762887463E-002
   6.2801250102028291E-002
   4.3479141087922744E-002
   3.9968842303601551E-002
   6.4171108672377491E-002
   6.5818274301705962E-002
   5.0353132762897934E-002
   4.3162730210477097E-002
   5.0353132762888428E-002
   6.5818274301650326E-002
   6.4171108672263819E-002
   3.9968842303524835E-002
   2.9711522528294305E-002
   6.4171108672433350E-002
   6.2801250102156966E-002
   6.2801250102111864E-002
   6.4171108672325547E-002
   2.9711522528224517E-002
   1.7348828368745222E-002
   2.9711522528355110E-002
   3.9968842303695636E-002
   4.3479141088091026E-002
   4.2700172204435928E-002
   4.3479141088045854E-002
   3.9968842303621417E-002
   2.9711522528284743E-002
   1.7348828368693951E-002


==> anc/supplementary/carpet/M0=3/NNN/hoppings.txt <==
#d=2.941436287333377107e-04
1 2 0.3063195522793346 -0.13204960104487248
1 10 -0.27467210878533543 -0.18927228508194133
2 3 -0.2354883645969287 -0.36632195199015727
2 10 -0.08884257884521432 -0.14157366637833899
2 11 0.20329806911017168 0.07695105082041215
3 4 0.3132752198750758 -0.11323502442034045
3 11 -0.41737288812780643 -0.12621426708243788
3 12 0.043241940742763926 -0.046046296510225626
4 5 0.283721392098774 0.2819734948203237
4 11 0.03271666817600566 0.09302669503964175
4 12 -0.45930350544104526 -0.0983667119334718
5 6 0.3690850167389344 -0.15421780226184606
5 12 -0.19919114017870893 -0.05798343801600728
5 13 -0.1334075079286621 0.15887613489166444
6 7 -0.1721762087026818 -0.2851646669909287
6 13 -0.43654652466852906 -0.1733864237098091
6 14 -0.07342533265115164 -0.06582603505911214
7 8 0.4052246792807897 -0.15949765412756126
7 13 -0.06313631804174631 -0.001982978980042238
7 14 -0.4171537632505921 -0.12693662499516215
8 9 -0.18927228508193938 -0.27467210878533277
8 14 0.006705302022059434 -0.21727081730200867
8 15 0.09679842969687334 0.136257736792787
9 15 -0.33353555932919304 0.00477450601484078
10 16 -0.3663219519901569 -0.23548836459692835
10 17 0.08934083341538816 -0.19816605312447821
11 12 0.26366360081118323 0.1328755961736815
11 17 -0.21098980199729345 0.18993920509840748
11 18 -0.27437825131550925 -0.07377356916076683
11 19 0.09663056686413206 0.2352100372188454
12 18 0.17121269375882045 -0.16110379367885452
12 19 -0.23992930748631974 -0.09660742193838945
12 20 0.2566518324115056 0.0623238677769357
13 14 0.07888421206573865 -0.2845201214993479
13 20 0.15579614997607583 0.21326506330736114
13 21 -0.253166136193403 -0.052971445603741285
13 22 0.21436075890191822 -0.09652815073782263
14 21 0.09799048322106794 0.23464674142010472
14 22 -0.2691235772548921 -0.09109590807059251
14 23 0.22745164494577963 -0.16988039142800168
15 23 -0.2117878799402905 0.048963895236050645
15 24 -0.4354158969916878 -0.0077161530141978815
16 17 0.3843741636150443 0.20588023534210562
16 25 -0.2851646669908934 -0.17217620870267616
16 26 -0.04604629651021025 0.043241940742752435
17 18 0.22526052789237083 -0.17315790156767474
17 25 0.07888577804436561 0.05917246309623683
17 26 -0.280395555194289 -0.09248108497705548
17 27 0.24925506500553224 -0.05033031521915822
18 19 0.15841431970464387 0.19469179623208155
18 26 0.21436075890191633 0.0965281507378226
18 27 -0.22185594860280997 -0.11738794775060499
19 20 -0.23350844388304573 0.2660186051522118
19 27 -0.18736565933435745 -0.18651909561185093
20 21 -0.04636315685284296 0.350916727071322
21 22 0.16004574731652846 -0.193352918192224
21 28 0.10061944123688443 0.24448106546487058
22 23 0.24618051314123104 0.1418489310893893
22 28 -0.2496837290573014 -0.025652049656883197
22 29 0.05285367990640495 0.2290735850381314
23 24 0.33730215982585354 -0.2763284674731984
23 28 0.23521003721883943 -0.09663056686413853
23 29 -0.2845201214993285 -0.07888421206571275
23 30 0.03271666817597965 -0.0930266950396361
24 29 0.05139424579032496 -0.03672544569017677
24 30 -0.3327617314947529 -0.01526971499137994
25 26 0.18608229192563652 0.43128772386743586
25 31 -0.3319067509310444 -0.2232594652014811
26 27 0.2541663061750423 -0.047943251556261335
26 31 -0.1991911401787091 -0.05798343801600745
26 32 -0.0907677161600843 0.2480234853354473
27 32 -0.33512895735872483 0.11393275907948443
28 29 0.14155902327349348 0.2164719600647999
28 33 -0.21535189473606062 -0.2809192999517809
29 30 0.4696685108809874 -0.006870954366375498
29 33 -0.21326506330736136 -0.15579614997607447
29 34 -0.13340750792866235 0.15887613489166427
30 34 -0.40000669062305105 0.0012359500184102258
31 35 -0.33190675093104427 -0.22325946520148127
31 36 0.2062179185489903 -0.022657437612677772
32 36 0.155796149976076 0.2132650633073613
32 37 -0.3351289573587255 0.11393275907948443
33 38 -0.21535189473606026 -0.28091929995178144
33 39 0.25665183241150574 0.06232386777693574
34 39 0.05798343801600792 0.19919114017870937
34 40 -0.4000066906230507 0.001235950018411075
35 36 -0.0068709543663501745 0.469668510880983
35 41 -0.2851646669908826 -0.1721762087026776
35 42 -0.0955252770206039 -0.024479947236084876
36 37 0.10134387716337195 0.2379674034945519
36 41 0.05908920519928006 -0.022329189202070526
36 42 -0.28039555519428283 -0.09248108497703761
36 43 0.038832232703142074 0.2318626242954202
37 42 0.09663056686412595 -0.23521003721884282
37 43 -0.2218559486028227 -0.1173879477505993
37 44 0.24448106546487053 0.1006194412368847
38 39 -0.047943251556285205 0.25416630617500346
38 46 0.25917974313166736 0.052164394713867565
38 47 -0.249683729057302 -0.025652049656882114
38 48 -0.1803268222287389 0.17928598731037482
39 40 0.2552208542689295 0.3943323923713103
39 47 0.03883223270315078 -0.23186262429542054
39 48 -0.2845201214993337 -0.07888421206572754
39 49 0.059089205199282666 0.022329189202038496
40 48 -0.059172463096228284 -0.07888577804431696
40 49 -0.3327617314947317 -0.015269714991376082
41 42 -0.2763284674732135 0.3373021598258341
41 50 -0.36632195199015577 -0.23548836459693015
42 43 -0.018827489312328888 0.2834986595168893
42 50 -0.15837503279789825 0.14889230373849013
42 51 -0.27514833068462274 -0.06990704043039961
43 44 -0.0718504227964061 0.2404943012870307
43 51 -0.27437825131552057 -0.0737735691607799
43 52 -0.09652815073782255 0.2143607589019202
44 45 -0.022988155490895737 0.3532189637589352
44 51 0.0007359814288830326 -0.25428465622665575
44 52 -0.23992930748630426 -0.09660742193839797
45 46 0.17712398926892864 0.3064623697573164
45 52 -0.22554988063697332 0.13741062156728448
45 53 -0.22554988063697395 -0.13741062156728392
46 47 -0.07185042279641113 0.24049430128702454
46 53 -0.25316613619339656 -0.05297144560373204
46 54 -0.1406610395198091 0.21183885390121085
47 48 -0.1731579015677203 0.2252605278923812
47 53 0.03883223270314211 -0.23186262429542054
47 54 -0.26912357725490443 -0.09109590807058851
48 49 -0.04236368418566086 0.4339763671232779
48 54 -0.2751483306846221 0.06990704043040025
48 55 -0.15837503279789597 -0.14889230373849097
49 55 -0.43541589699168787 -0.007716153014197992
50 56 -0.2746721087853368 -0.18927228508193797
50 57 0.13625773679278738 0.09679842969687205
51 52 -0.19274411503639166 0.22366073542324674
51 57 0.17692881601989507 -0.12628445346949
51 58 -0.4173728881278152 -0.12621426708243455
51 59 -0.06582603505910173 -0.0734253326511417
52 58 -0.05757149879452172 0.025993256588181024
52 59 -0.459303505441037 -0.09836671193348306
52 60 0.09984892375501601 0.1818498881902744
53 54 -0.19274411503634964 0.22366073542333478
53 60 0.18405173067986944 -0.0957295661934973
53 61 -0.43654652466849614 -0.1733864237098121
53 62 -0.033427872162814065 -0.053597613978464326
54 61 -0.09552527702062491 0.024479947236059924
54 62 -0.41715376325063225 -0.1269366249951096
54 63 0.07695105082041165 0.20329806911017245
55 63 0.16707249372694488 -0.0047842102308629465
55 64 -0.33353555932919143 0.004774506014842829
56 57 -0.33353555932919016 -0.004774506014841663
57 58 -0.4354158969916886 0.007716153014199085
58 59 -0.33276173149470584 0.015269714991368338
59 60 -0.40000669062305233 -0.0012359500184094276
60 61 -0.4000066906230504 -0.0012359500184106799
61 62 -0.3327617314945722 0.015269714991312688
62 63 -0.4354158969916882 0.007716153014197279
63 64 -0.33353555932919093 -0.004774506014843591


==> anc/supplementary/carpet/M0=3/NNN/onsite.txt <==
1 0.6657180421998617
2 0.5526774978098313
3 1.1033518255462704
4 1.1242371929968868
5 0.5666228872010137
6 1.1242371929969222
7 1.1033518255462778
8 0.5526774978098239
9 0.6657180421998641
10 0.5526774978098301
11 1.1588375127437345
12 1.088301024381309
13 1.088301024381311
14 1.15883751274372
15 0.5526774978098303
16 1.1033518255462487
17 1.158837512743733
18 1.317848682037556
19 0.9319217284889617
20 0.5311568246275544
21 0.9319217284889455
22 1.3178486820375794
23 1.1588375127436814
24 1.1033518255462753
25 1.1242371929969128
26 1.0883010243813493
27 0.9319217284889469
28 0.9319217284889489
29 1.0883010243812836
30 1.1242371929969692
31 0.5666228872010153
32 0.5311568246275549
33 0.5311568246275542
34 0.5666228872010134
35 1.1242371929969248
36 1.0883010243813414
37 0.9319217284889414
38 0.9319217284889343
39 1.0883010243812625
40 1.1242371929969215
41 1.103351825546221
42 1.158837512743735
43 1.3178486820375876
44 0.9319217284889472
45 0.5311568246275523
46 0.9319217284889436
47 1.3178486820376027
48 1.1588375127437265
49 1.1033518255462993
50 0.5526774978098304
51 1.1588375127437365
52 1.0883010243812783
53 1.088301024381356
54 1.1588375127438242
55 0.552677497809829
56 0.6657180421998652
57 0.5526774978098296
58 1.1033518255462962
59 1.1242371929968953
60 0.5666228872010148
61 1.1242371929968182
62 1.1033518255462207
63 0.5526774978098313
64 0.665718042199863


==> anc/supplementary/carpet/M0=3/NNN/overlaps.txt <==
9.903806165110931037e-01
1.178258718066885931e-26
7.370280079801133709e-24
1.207681168866459194e-24


==> anc/supplementary/carpet/M0=3/NNN/spectrum.txt <==
   9.2776631384596376E-004
   1.9632323109845399E-003
   3.1369532126438379E-003
   3.7058408636938024E-003
   7.9527584576141175E-003
   8.3505665332312563E-003
   9.2322491861934856E-003
   9.9664874593345838E-003
   1.0372330107552915E-002
   1.1970244950709577E-002
   1.4245878488801005E-002
   1.3557494144054081E-002
   1.3072314553685450E-002
   1.3241902574198803E-002
   1.7086073028879590E-002
   1.9558272890846832E-002
   2.4241917283271103E-002
   2.4453510751878803E-002
   2.6899442075409147E-002
   2.7272015879244587E-002


==> anc/supplementary/carpet/M0=3/r=1.1/1partspectrum.txt <==
   5.3826909415633107E-005
   5.6327381983814389E-005
   6.7757571794326265E-005
   2.4708746542903874E-004
   6.0593421753978678E-004
   1.0882806263973815E-003
   6.3376256452827512E-003
   1.0484994983452973E-002
   2.4068456275628040E-002
   2.7386764585902015E-002
   3.2995631473886337E-002
   3.3762021944652033E-002
   6.5852064730243173E-002
   8.3238192372397685E-002
   9.6583713031436008E-002
  0.11340548509236477     
  0.22420793052612023     
  0.22891367995569156     
  0.22998687574111243     
  0.24344473706941377     
  0.32919800595266052     
  0.36276839984852854     
  0.39222370952876395     
  0.41873844069883331     
  0.51766544779842560     
  0.54414167028205151     
  0.58924768413442874     
  0.63310847888622757     
  0.74407210574567173     
  0.74464086022505649     
  0.74795438538868320     
  0.75353608755761481     
  0.90235582587287011     
  0.95376215730644676     
   1.0293701668363728     
   1.1024414921305536     
   1.2095946433147151     
   1.2338465472996871     
   1.3218892714057504     
   1.3418566317327598     
   1.5719713237108877     
   1.5986435200756794     
   1.6076612496576861     
   1.6196075536728181     
   1.9435220083978186     
   1.9701317974647303     
   2.0169432461491077     
   2.0588705327033381     
   2.2732936572783840     
   2.2800225002522576     
   2.2861561628087399     
   2.2968053995334423     
   2.3587796048720566     
   2.4019873476001803     
   2.4706196889895273     
   2.5204724896532640     
   2.6184804448002579     
   2.6200662593155513     
   2.6293526581181017     
   2.6451405557834020     
   2.7003317381557204     
   2.7039838318750196     
   2.7534285839643959     
   2.7585284456213786     


==> anc/supplementary/carpet/M0=3/r=1.1/anyondensity.txt <==
   3.7502029674779712E-003
   6.9599520149296965E-003
   1.4993430703925281E-002
   2.7897254014259739E-002
   4.0786017842267409E-002
   5.4045594426922812E-002
   5.1333886457076192E-002
   3.5420053101993233E-002
   1.8416268919426788E-002
   2.9276322614839928E-003
   1.4077555425437300E-002
   3.6354267145659001E-002
   8.4623944042107907E-002
   8.4952464452223972E-002
   2.8933345279583356E-002
   2.3290104144294303E-003
   8.5957593603224145E-013
   8.1697838789304179E-003
   2.9036296216480972E-002
   5.3588317836580718E-002
   7.2420853272606181E-002
   7.9979629310864497E-002
   6.0719830739854576E-002
   3.1282974646355079E-002
   5.2447407491636316E-003
   5.0648722832221651E-003
   1.1390820953689563E-002
   4.3008054812799637E-002
   3.8519358178935530E-002
   2.2782635784736476E-002
   1.1943424246286463E-002
   1.9047527623556885E-002
   1.9047527625445235E-002
   1.1943424246593981E-002
   2.2782635784466262E-002
   3.8519358177795587E-002
   4.3008054808333682E-002
   1.1390820954289092E-002
   5.0648722834601137E-003
   5.2447407493921615E-003
   3.1282974646601694E-002
   6.0719830739214831E-002
   7.9979629307031855E-002
   7.2420853265575943E-002
   5.3588317831117498E-002
   2.9036296215947485E-002
   8.1697838792158875E-003
   8.5957593626391149E-013
   2.3290104145569186E-003
   2.8933345280265588E-002
   8.4952464452708376E-002
   8.4623944041614566E-002
   3.6354267145980029E-002
   1.4077555425731837E-002
   2.9276322616348079E-003
   1.8416268920210463E-002
   3.5420053103505864E-002
   5.1333886459108455E-002
   5.4045594428783830E-002
   4.0786017843636564E-002
   2.7897254015320953E-002
   1.4993430704494061E-002
   6.9599520152862238E-003
   3.7502029676953520E-003


==> anc/supplementary/carpet/M0=3/r=1.1/anyonoverlaps.txt <==
9.748909906570949468e-01
5.503954392589758583e-03
1.690373310341939802e-21
1.643646579439870734e-02


==> anc/supplementary/carpet/M0=3/r=1.1/anyonspectrum.txt <==
   3.4154594844733544E-004
   1.0554791324811025E-003
   1.3953083716064885E-003
   2.0387261116620427E-003
   3.0830677778059166E-003
   4.7081215354086723E-003
   6.6246064667943652E-003
   8.3400111364347520E-003
   1.0032486155874286E-002
   1.1776461650939268E-002
   1.1855862529977976E-002
   1.3225518820240470E-002
   1.4406969365690020E-002
   1.6308624879458236E-002
   1.8756313954621892E-002
   2.1180113561808277E-002
   2.1795947379936627E-002
   2.2626684382064954E-002
   2.2800195638213311E-002
   2.4780791211831618E-002


==> anc/supplementary/carpet/M0=3/r=1.1/density.txt <==
   1.7778453323593794E-002
   3.0297203828937681E-002
   4.0320882844661551E-002
   4.2547925578639637E-002
   4.0860748373750685E-002
   4.2547925578484323E-002
   4.0320882844503608E-002
   3.0297203828854605E-002
   1.7778453323577928E-002
   3.0297203828886995E-002
   6.4915710538879984E-002
   6.1842215448402273E-002
   6.1842215448064099E-002
   6.4915710538531526E-002
   3.0297203828887859E-002
   4.0320882844524487E-002
   6.4915710538749324E-002
   6.5742140150982425E-002
   5.0423749889947064E-002
   4.4923281894655512E-002
   5.0423749889422491E-002
   6.5742140150537157E-002
   6.4915710538673996E-002
   4.0320882844612105E-002
   4.2547925578439831E-002
   6.1842215448176426E-002
   5.0423749889826751E-002
   5.0423749889641004E-002
   6.1842215448334605E-002
   4.2547925578642176E-002
   4.0860748373606239E-002
   4.4923281894665656E-002
   4.4923281894810124E-002
   4.0860748373830476E-002
   4.2547925578420784E-002
   6.1842215448111276E-002
   5.0423749889669960E-002
   5.0423749889730786E-002
   6.1842215448319228E-002
   4.2547925578601757E-002
   4.0320882844511262E-002
   6.4915710538685875E-002
   6.5742140150841760E-002
   5.0423749889827472E-002
   4.4923281894684336E-002
   5.0423749889544373E-002
   6.5742140150604866E-002
   6.4915710538628033E-002
   4.0320882844547733E-002
   3.0297203828884966E-002
   6.4915710538848231E-002
   6.1842215448392988E-002
   6.1842215448111269E-002
   6.4915710538522936E-002
   3.0297203828830385E-002
   1.7778453323598238E-002
   3.0297203828944481E-002
   4.0320882844675193E-002
   4.2547925578657428E-002
   4.0860748373767498E-002
   4.2547925578484760E-002
   4.0320882844469288E-002
   3.0297203828806848E-002
   1.7778453323539493E-002


==> anc/supplementary/carpet/M0=3/r=1.1/hoppings.txt <==
#d=1.466440774760996739e-04
1 2 0.7055861348990529 0.020680757571193253
1 3 0.09239065405941954 -0.14729834459120264
1 10 -0.6960631108197024 -0.11736964365415622
1 16 0.1624925706545468 -0.06187891206956604
2 3 -0.013991944180395371 -0.502606192764077
2 4 0.23496229917937378 0.09365083714875484
2 10 -0.08884257884521432 -0.14157366637833899
2 11 0.31604607158339193 -0.0880680803759747
3 4 0.5846926879193411 -0.1037217065347781
3 5 0.07969500482141646 0.0674528680006146
3 11 -0.4147882739993951 -0.3463244442723316
3 12 -0.07788206312350104 -0.16523859512833614
3 18 -0.014664594407351891 0.10077855676454198
4 5 0.16386782147749804 0.5371302833584188
4 6 -0.0547428530947324 0.16318843353576418
4 11 0.016712102795804734 -0.0966677215849237
4 12 -0.5055333824886508 0.10277792734938199
4 19 0.05694259836435722 -0.08361278509330272
5 6 0.5589531754640087 0.05415673416256671
5 7 -0.06500428591135862 -0.08170450420967058
5 12 -0.062516874728158 0.04927209875522178
5 13 -0.07935499297938464 -0.006235738188964824
6 7 -0.21579660779432225 -0.553222880742765
6 8 0.234962299179352 0.09365083714877807
6 13 -0.36323528849704745 -0.3663160225148861
6 14 0.09570477428675317 0.021553165776764888
6 21 -0.05545715181411451 0.08460532874594225
7 8 0.4956784485982651 0.08433051109725184
7 9 0.09239065405941985 -0.1472983445912024
7 13 -0.06177039616154746 -0.17191226609640897
7 14 -0.5372913975747251 0.05751423337036336
7 22 0.0874953485887395 -0.05211460263698647
8 9 -0.11736964365415478 -0.6960631108197
8 14 0.20230989238595457 -0.2582863015864215
8 15 0.09679842969687334 0.136257736792787
9 15 -0.6439624051657298 -0.289122652569244
9 24 0.005014554316772404 0.17380359467467932
10 16 -0.5026061927640642 -0.013991944180418991
10 17 0.28575185722392477 -0.16120478354406484
10 25 -0.0460124919644016 -0.248717936461252
11 12 0.408777655046652 0.44225764494715636
11 17 -0.21967001738771383 0.20552132019214292
11 18 -0.3210258647626581 -0.187055351274101
11 19 0.11730215148413098 -0.1718892189746234
11 27 -0.17632160339173591 -0.04925185225858944
12 18 -0.07862246492039573 0.13104567396157923
12 19 -0.5005172167621517 -0.029792758740918496
12 20 0.12433634902580575 -0.05799620327008728
13 14 0.35401122395393314 -0.4872032933943389
13 20 -0.006000044351655857 0.13706599414366435
13 21 -0.4327168260879532 -0.25330069318712944
13 22 -0.15115793073399136 0.022488677827324652
14 21 -0.20448917911202333 -0.03859888558763179
14 22 -0.3708456364082173 -0.022821574088400826
14 23 0.2444277800829059 -0.17535389906225723
14 28 -0.11297813462600022 -0.1440520526405721
15 23 -0.21385470067313203 0.2488117222809627
15 24 -0.4256752839271285 -0.2675991632279934
15 30 -0.2473936292216053 0.052670234050016355
16 17 0.5381879643372594 0.048411238266013554
16 18 0.02501796538591616 -0.09871914323283773
16 25 -0.5532228807427628 -0.21579660779426277
16 26 -0.16523859512834238 -0.07788206312349802
16 31 0.06745286800063464 0.07969500482140551
17 18 0.225006241993148 -0.29566789029431634
17 19 -0.1389104527853463 -0.11924319217677509
17 25 -0.03981010297401592 -0.0896610198328977
17 26 -0.6017728316547606 0.0236739278927012
17 27 -0.07775107862610718 0.19302970785610785
18 19 0.04334670096022107 0.4023706317776523
18 20 -0.03729561561181087 -0.07969866800323128
18 26 -0.15115793073398556 -0.022488677827336226
18 27 -0.4030957147628144 0.035984809867555353
18 32 0.05212742962064622 -0.07089126678581632
19 20 -0.17235441661072887 0.158842588973744
19 27 -0.19447187817150413 -0.08136482938230655
20 21 -0.05505924578837735 0.22782776926951218
20 22 -0.029983485888983877 0.08272745130425757
21 22 0.38618267106545623 -0.12101242237925793
21 23 -0.18174778838583666 -0.02197257814615117
21 28 0.0007501346954052884 0.21080556007353934
22 23 0.3592676732531911 0.09473145856668347
22 24 0.025017965385920084 -0.09871914323283709
22 28 -0.3151697484714503 -0.25386825608927943
22 29 0.0074328851934096635 -0.1526407968791576
22 33 -0.04554668672961553 0.07528837860724202
23 24 0.25068176962766264 -0.47869466607040656
23 28 -0.1718892189746613 -0.11730215148414042
23 29 -0.4872032933943534 -0.35401122395391565
23 30 0.01671210279580991 0.09666772158491313
24 29 -0.04414913038589222 -0.17725761863042222
24 30 -0.5798781858451725 -0.12792584294712808
24 34 0.09944167884723826 0.0318203661675511
25 26 -0.0021784079150333757 0.5158706792400519
25 27 -0.08361278509330158 0.05694259836435406
25 31 -0.5587785016368965 -0.055930227291843174
25 35 0.1631884335357642 -0.05474285309473211
26 27 0.49671219768521657 0.06842576575703802
26 31 -0.06251687472814477 0.049272098755224404
26 32 -0.11729965504907303 0.07116093175458928
27 32 -0.2127085965758213 0.09844829069034895
28 29 0.1268663642284423 0.4850876398921975
28 30 -0.08361278509330353 0.05694259836435474
28 33 -0.1221657945290948 -0.20003132665705325
29 30 0.4757687213545694 0.19942774867425772
29 33 -0.13706599414366394 0.006000044351656013
29 34 -0.0793549929793833 -0.006235738188965574
30 34 -0.4956805135283835 -0.26393641795839545
30 40 0.011873708342254291 0.1717156366060209
31 35 -0.5587785016368803 -0.05593022729186239
31 36 0.03890244512643433 -0.0694456557655339
31 41 0.06745286800061687 0.07969500482141546
32 36 -0.006000044351656748 0.1370659941436639
32 37 -0.21270859657582186 0.09844829069034833
32 43 0.05212742962064662 -0.07089126678581611
33 38 -0.12216579452910228 -0.20003132665705545
33 39 0.12433634902580869 -0.057996203270086664
33 47 -0.04554668672961276 0.0752883786072445
34 39 -0.049272098755217895 0.06251687472817344
34 40 -0.4956805135284204 -0.2639364179583741
34 49 0.09944167884724221 0.03182036616753439
35 36 0.19942774867425672 0.47576872135455517
35 37 0.037885877363053405 0.09379881468320637
35 41 -0.5532228807427437 -0.21579660779426355
35 42 0.07109152614385177 0.06760131423879602
35 50 -0.04601249196438728 -0.24871793646126214
36 37 0.33285245633717686 0.3749857798090762
36 41 0.12285638078420393 0.13518771681245711
36 42 -0.6017728316547621 0.02367392789269295
36 43 -0.06528019456636047 -0.13817726604467762
37 42 0.11730215148416666 0.17188921897475654
37 43 -0.40309571476302286 0.035984809867516204
37 44 0.21080556007355034 0.000750134695387393
37 51 -0.17632160339171624 -0.049251852258591605
38 39 0.06842576575704067 0.49671219768522
38 40 0.03788587736303889 0.09379881468321347
38 46 0.17569516981309016 0.11649357992752304
38 47 -0.31516974847143486 -0.25386825608921326
38 48 0.20369452122375684 0.042593900571959276
38 54 -0.11297813462597175 -0.14405205264059454
39 40 0.43014105225892896 0.28479111348886643
39 47 -0.06528019456632726 0.13817726604467878
39 48 -0.4872032933943923 -0.3540112239539159
39 49 0.12285638078422574 -0.1351877168124543
40 48 0.08966101983290112 0.03981010297402322
40 49 -0.5798781858451727 -0.1279258429471088
40 55 -0.24739362922160138 0.05267023405001961
41 42 -0.478694666070413 0.2506817696276726
41 43 0.03404373942932482 -0.09598120460978216
41 50 -0.5026061927640892 -0.013991944180404677
41 56 0.1624925706545461 -0.06187891206956613
42 43 -0.12083209581856269 0.35135013150299854
42 44 0.18174778838582673 -0.021972578146259837
42 50 -0.3256906921465851 0.03958129853211846
42 51 -0.2929268551674917 -0.06846741644213782
43 44 0.11393344463235307 0.38833005548816935
43 45 -0.06495601574255856 0.05935955394210436
43 51 -0.3210258647624248 -0.18705535127407272
43 52 0.022488677827333048 -0.15115793073398523
43 58 -0.014664594407365936 0.10077855676453962
44 45 0.0095543049483432 0.23419164855745614
44 51 -0.1741522131794171 0.11391534131618805
44 52 -0.5005172167621414 -0.029792758740925365
44 59 0.05694259836435385 -0.08361278509330061
45 46 0.1380540229915283 0.18941515180407323
45 47 -0.021030552010630553 0.0854432941048113
45 52 -0.046909566928777166 0.12892858415947733
45 53 -0.04690956692877567 -0.1289285841594771
46 47 0.11393344463253961 0.3883300554883161
46 48 0.16332507350669978 0.08270413011187733
46 53 -0.4327168260879674 -0.25330069318713055
46 54 -0.08151430045440704 -0.19147093033660698
46 61 -0.055457151814105335 0.08460532874595039
47 48 -0.29566789029425705 0.22500624199299585
47 49 0.03404373942935644 -0.09598120460976872
47 53 -0.06528019456635123 0.13817726604467703
47 54 -0.37084563640831514 -0.022821574088358103
47 62 0.08749534858873609 -0.052114602636995716
48 49 -0.2587487392430994 0.4743827809775642
48 54 -0.2929268551675092 0.068467416442162
48 55 -0.32569069214656926 -0.039581298532109815
49 55 -0.42567528392708753 -0.2675991632279946
49 64 0.005014554316772363 0.17380359467467796
50 56 -0.6960631108197043 -0.11736964365415369
50 57 0.1362577367927872 0.09679842969687338
51 52 -0.20841663528748297 0.5650252223707439
51 57 0.10235985698809061 -0.31171070854526434
51 58 -0.4147882739993999 -0.3463244442723368
51 59 0.021553165776758976 0.09570477428674853
52 58 0.008719571326631662 0.18246473125577578
52 59 -0.5055333824886129 0.10277792734940452
52 60 0.0790467412119681 0.009365470905741313
53 54 -0.20841663528749177 0.565025222370733
53 60 0.0709281401227347 0.036128911971547564
53 61 -0.36323528849704056 -0.3663160225148826
53 62 0.10862203185204877 -0.14686954508233016
54 61 0.07109152614385371 -0.06760131423879803
54 62 -0.5372913975746509 0.057514233370332526
54 63 -0.08806808037596577 0.3160460715834282
55 63 0.16707249372694488 -0.0047842102308629465
55 64 -0.6439624051657318 -0.2891226525692444
56 57 -0.6439624051657302 0.2891226525692449
56 58 0.005014554316771655 -0.1738035946746777
57 58 -0.4256752839270986 0.2675991632279526
57 59 -0.24739362922159944 -0.05267023404999226
58 59 -0.5798781858451849 0.12792584294714643
58 60 0.09944167884723577 -0.031820366167583394
59 60 -0.49568051352840414 0.2639364179584371
59 61 0.011873708342253833 -0.17171563660602088
60 61 -0.49568051352836817 0.2639364179584069
60 62 0.0994416788472361 -0.03182036616755965
61 62 -0.5798781858451599 0.12792584294712878
61 63 -0.24739362922160707 -0.052670234050010305
62 63 -0.42567528392715037 0.2675991632279818
62 64 0.0050145543167707946 -0.1738035946746788
63 64 -0.6439624051657282 0.28912265256924347


==> anc/supplementary/carpet/M0=3/r=1.1/onsite.txt <==
1 1.2808710685423126
2 1.325968715157362
3 1.156839421773449
4 1.4469925413078166
5 0.833491260396702
6 1.446992541307822
7 1.156839421773469
8 1.3259687151573374
9 1.280871068542314
10 1.3259687151573667
11 1.512186706226881
12 0.9813729101612906
13 0.98137291016128
14 1.5121867062268588
15 1.3259687151573885
16 1.1568394217734277
17 1.5121867062269458
18 1.0241676927743322
19 0.9178586273259496
20 0.17903213438106497
21 0.9178586273259827
22 1.0241676927743888
23 1.5121867062268688
24 1.1568394217734392
25 1.446992541307832
26 0.9813729101612767
27 0.9178586273259721
28 0.9178586273259993
29 0.9813729101612896
30 1.4469925413078022
31 0.8334912603967186
32 0.17903213438106608
33 0.1790321343810665
34 0.8334912603967262
35 1.446992541307795
36 0.9813729101612662
37 0.917858627326065
38 0.9178586273259867
39 0.9813729101613237
40 1.4469925413078284
41 1.156839421773438
42 1.5121867062269672
43 1.0241676927744192
44 0.9178586273259253
45 0.17903213438106147
46 0.917858627326003
47 1.0241676927744043
48 1.512186706226817
49 1.1568394217733868
50 1.3259687151573827
51 1.5121867062267305
52 0.9813729101612724
53 0.9813729101612925
54 1.5121867062268741
55 1.3259687151573447
56 1.2808710685423232
57 1.3259687151573523
58 1.1568394217734275
59 1.4469925413078482
60 0.8334912603967098
61 1.446992541307794
62 1.1568394217734306
63 1.3259687151574084
64 1.2808710685423217


==> anc/supplementary/carpet/M0=3/r=1.1/overlaps.txt <==
9.963881769465842142e-01
4.376075111357743295e-24
1.781339120354964743e-24
6.393691529338580014e-25


==> anc/supplementary/carpet/M0=3/r=1.1/spectrum.txt <==
   5.4079052871500687E-004
   1.2007893296843123E-003
   1.5697021357071706E-003
   1.7182388432732557E-003
   2.1833863761489937E-003
   2.7531892102326031E-003
   3.5543504025893646E-003
   4.1804485790926408E-003
   5.0197946381517530E-003
   5.6166756950284565E-003
   7.0585738579335578E-003
   7.6516089589221594E-003
   8.0502315773286412E-003
   8.9205587988903986E-003
   9.6398310678966516E-003
   1.0348242609543491E-002
   1.1171895517927872E-002
   1.1579181708842005E-002
   1.1726805343127332E-002
   1.1727724714615140E-002


==> anc/supplementary/carpet/M0=3/r=3.1/1partspectrum.txt <==
  -9.0922696602448444E-007
  -4.8963252216129229E-007
  -1.6683726438390692E-007
  -5.9905020131691163E-008
  -3.1724064215496278E-016
   5.7799924794177573E-002
  0.33524689836000260     
  0.56241555679589494     
   1.7915377360987388     
   2.8615059875164923     
   3.0165462009458683     
   3.6761349581034022     
   4.8103303937821096     
   4.9121999285951921     
   5.4135714467608294     
   5.6026654115078998     
   5.9058850036577342     
   6.0634804934977904     
   6.3614779132960519     
   6.6102923320448683     
   6.7326729397908149     
   7.0240448097934802     
   7.4018563291526780     
   7.4902810238352355     
   7.7288004790693563     
   7.8751752233972212     
   7.9815738803452643     
   8.3481098878328286     
   8.6711361257723087     
   9.0700146063107177     
   9.4855838325678672     
   9.8618385516229665     
   10.165640933762599     
   10.428616629281482     
   10.631828085628205     
   11.035886568596208     
   11.490846003720899     
   11.939268731830117     
   12.493806938274977     
   12.822881066496828     
   13.312138922501868     
   13.527106510318392     
   14.106488473750520     
   14.545110931308187     
   15.025108132185808     
   15.382904404690967     
   15.785131905971793     
   16.259327424285747     
   16.674999782363535     
   17.110115432614226     
   17.580271863469505     
   18.205137312659158     
   19.026994468866121     
   19.925408836954418     
   20.478000578470542     
   20.881213634115426     
   22.167293166534762     
   22.522205291997118     
   22.943958264208860     
   23.796867999325514     
   24.426124297649384     
   26.325837839999444     
   26.755216571257495     
   28.576068585442645     


==> anc/supplementary/carpet/M0=3/r=3.1/anyondensity.txt <==
   3.4401648752421664E-003
   5.8160223209020919E-003
   1.1657374166062124E-002
   2.2534338829270976E-002
   3.5752058337723110E-002
   4.9294768802639964E-002
   5.0892130122126768E-002
   3.7286760795934355E-002
   2.0198056560178920E-002
   2.9122775628746154E-003
   9.8968559968849682E-003
   2.7358961827113032E-002
   7.7986720645942684E-002
   8.7354048692523445E-002
   3.2989596577101488E-002
   2.3447313617035309E-003
   4.0540341591043639E-019
   6.3090102627436952E-003
   2.1716326900960654E-002
   3.9817415581337376E-002
   6.6621793058318668E-002
   8.7378656297491419E-002
   7.2173513670037825E-002
   3.7719622852199090E-002
   5.7796824192724340E-003
   5.5441157958779673E-003
   1.0925518224276391E-002
   5.1793018778008425E-002
   4.9261455431623725E-002
   2.8637108213129498E-002
   1.4813434295990750E-002
   2.3793750193597793E-002
   2.3793794097732072E-002
   1.4813442607816880E-002
   2.8637142604578645E-002
   4.9261478678407092E-002
   5.1793077864357911E-002
   1.0925529982945196E-002
   5.5441230707641833E-003
   5.7796810930187742E-003
   3.7719731266939005E-002
   7.2173649482530952E-002
   8.7378731116754024E-002
   6.6621794258074990E-002
   3.9817350146916876E-002
   2.1716266199299127E-002
   6.3090017810136373E-003
   6.5175896662536023E-019
   2.3447329300884351E-003
   3.2989770501955583E-002
   8.7354308144169168E-002
   7.7986753990068325E-002
   2.7358897058969784E-002
   9.8968339807233158E-003
   2.9122754704579614E-003
   2.0198205193336847E-002
   3.7286979651406371E-002
   5.0892340054954140E-002
   4.9294887710814118E-002
   3.5752073433396828E-002
   2.2534324943061301E-002
   1.1657357147559949E-002
   5.8160141898452918E-003
   3.4401618989528017E-003


==> anc/supplementary/carpet/M0=3/r=3.1/anyonoverlaps.txt <==
9.999999999377742199e-01
4.991522976216766668e-11
3.085917826730452348e-12
7.316178351399075324e-12


==> anc/supplementary/carpet/M0=3/r=3.1/anyonspectrum.txt <==
  -8.7033357396119391E-007
   1.7885533553583528E-002
   2.7045609651129683E-002
  0.10047852497540692     
  0.17927091278879681     
  0.18925417195729929     
  0.26007090143218348     
  0.27292339602078441     
  0.37028650782446471     
  0.51818728299732408     


==> anc/supplementary/carpet/M0=3/r=3.1/density.txt <==
   1.7504773104758432E-002
   2.9838642807390393E-002
   4.0045094967676748E-002
   4.3280992059828848E-002
   4.2145015618741045E-002
   4.3280248384319389E-002
   4.0044093942439102E-002
   2.9837972061996051E-002
   1.7504513872607413E-002
   2.9838161644615616E-002
   6.4470924704469773E-002
   6.2247321545035442E-002
   6.2246125049841852E-002
   6.4469439109501758E-002
   2.9838022802993327E-002
   4.0043800770630460E-002
   6.4469627355693157E-002
   6.6487997022395232E-002
   5.0787489296913957E-002
   4.2528190680785102E-002
   5.0786647527731182E-002
   6.6487155234425985E-002
   6.4469648355496179E-002
   4.0044246956333768E-002
   4.3279297129405342E-002
   6.2245291749610160E-002
   5.0786584148192877E-002
   5.0787027379579679E-002
   6.2246562511852198E-002
   4.3280486481857783E-002
   4.2143809638665992E-002
   4.2527815062205092E-002
   4.2528736091863320E-002
   4.2145222127130698E-002
   4.3280109900478869E-002
   6.2246551798195673E-002
   5.0787612273664615E-002
   5.0787626038051259E-002
   6.2247460630920459E-002
   4.3281081861956346E-002
   4.0045003726587328E-002
   6.4471453012626453E-002
   6.6489270015864826E-002
   5.0787586539271616E-002
   4.2527625494751461E-002
   5.0786279913667146E-002
   6.6487675702848137E-002
   6.4470749158105342E-002
   4.0045065190612628E-002
   2.9839157805015608E-002
   6.4471780657738578E-002
   6.2246879889081223E-002
   6.2245164941161960E-002
   6.4469391412796687E-002
   2.9838583743622159E-002
   1.7505335984655864E-002
   2.9839322711559368E-002
   4.0045399204666425E-002
   4.3280573208292358E-002
   4.2144148146778436E-002
   4.3279452122682478E-002
   4.0043799225865810E-002
   2.9838126794227812E-002
   1.7504755697271220E-002


==> anc/supplementary/carpet/M0=3/r=3.1/hoppings.txt <==
#d=2.991383288595790804e-07
1 2 -0.5944002385591921 -0.09967022551241064
1 3 0.724368937340222 1.4661941733193742
1 4 -0.6831567106902249 -0.4045017137438451
1 5 0.3499535224843484 0.1491075673015072
1 6 -0.019692741168088584 0.1010392066838801
1 7 0.04524494947537804 0.023629695631228506
1 10 -2.362254989640066 0.3116639747003262
1 11 0.049819062672835784 0.5263853681787191
1 12 0.18456127162452443 -0.24893989533889332
1 13 0.09609030491900859 0.09099515770518693
1 16 -0.6895499004268926 -0.9549090302075465
1 17 -1.0351572440086425 1.2343737360919373
1 18 -0.02757930289343325 -0.10449070940256563
1 19 -0.07601238307383255 0.6596681630122715
1 20 -0.1287604058589618 -0.572830320794032
1 21 0.11145579166987005 0.009202844587434375
1 25 0.4907654543342018 0.4651189777977045
1 26 0.5405940329584266 -0.3239813157607359
1 27 -0.40638590689529813 -0.009852728511643663
1 31 -0.03340890913672992 -0.3433375902905872
1 32 0.31252966962656176 0.1991259979664533
1 35 0.24619849491977083 0.15788212594295073
1 36 0.035808081224200525 0.16737551115912375
1 37 -0.09786302743949743 -0.03877334604530141
1 41 -0.07663494179673572 -0.05925900627614444
2 3 -0.5308088064224523 -1.3300391253052182
2 4 -0.34141752325201835 0.05550335276469835
2 5 -0.13634463971404756 -0.37968437360122864
2 6 0.3634853212415382 0.165629147063732
2 7 -0.2002667765855159 0.16375219470645824
2 8 -0.1198549072852805 -0.010936548891115828
2 10 1.0143507504091274 -0.01637853794032486
2 11 -0.37801079611366584 -1.377153990028357
2 12 -0.004400997927399162 -0.09773657829267947
2 13 -0.18920101031465258 -0.12084633216255587
2 14 0.2488352642100135 -0.15710858899690386
2 16 0.6860876015650578 0.42513344285734683
2 17 0.7418894586529505 -0.46693544029733997
2 18 0.6994192090014125 -0.05168475191089701
2 19 -0.25017440903455757 0.21845659914528825
2 20 0.12934418544285758 -0.1301812685273837
2 21 -0.049085507542220526 0.16947106447934135
2 22 -0.16302458955893384 0.13415174640781533
2 25 -0.22626259579027014 -0.03766594228931963
2 26 0.18959553709571367 0.3058255031533366
2 27 0.5035136332403612 0.15287366161609578
2 31 0.09202958041387514 0.09254345318990653
2 32 -0.16111775496442643 0.03905620433541217
2 35 0.08831317245340989 -0.08966085676161588
2 36 0.028131398011566527 -0.12588489745764223
2 37 0.10273435998560303 -0.05528443790518812
2 42 -0.11344832855821174 0.04299547141698953
3 4 0.966024030210946 -0.3821832472178385
3 5 -0.13340356928862754 0.05608731496536802
3 6 -0.0689973193034644 0.36803111454831433
3 7 0.15261539230915064 0.12928165649850887
3 8 0.08833900369470442 0.12422436068739051
3 9 -0.08013634450482993 -0.06215758570552303
3 10 0.2809609916699241 1.0039450532130454
3 11 -1.6587295129576471 -1.0208210837082934
3 12 1.1998317733382224 0.06325103847021626
3 13 0.21545233638902633 0.17514402940483778
3 14 0.2003047551432377 0.1734638206483052
3 16 -0.5761799265789717 0.4030694692502369
3 17 -0.3064954241848656 0.9386653606544763
3 18 -1.4674103567456684 -0.17402248243224766
3 19 0.13872255545816825 0.11899903514153923
3 20 -0.6193550168892067 0.13775568243438557
3 21 -0.05628473343328619 -0.0018871734624125811
3 22 0.008391744771727376 0.0509852462987698
3 23 -0.09440609408488211 -0.02991943190326443
3 25 0.8647497987894935 -0.04940965437422467
3 26 -0.05012644795229768 -1.0515976682431138
3 27 0.3692698237714102 -0.31863194578895876
3 28 0.14443728463421723 -0.031401901170803756
3 31 -0.658053313214055 -0.29553113765826866
3 32 0.19792112898591924 0.015553218513027121
3 33 -0.11727179893534172 0.07294478465287633
3 35 0.054784555774953246 0.005965546917594485
3 36 0.09530393461122644 -0.14340856446725034
3 37 0.001343952107778315 -0.015491903910802993
3 43 0.01874769567279835 0.0262502743420207
4 5 -0.37013528914201865 2.0790405836718793
4 6 -1.1148032328051651 -0.5073096754734455
4 7 -0.3103559505752722 0.33912025971305093
4 8 0.49111274423139456 0.02103056698793009
4 9 -0.07219383132511081 -0.08692281054713888
4 10 -0.14009401318352752 -0.3528261375298393
4 11 2.1634264113926402 -1.5500004732363635
4 12 -0.7511899165274343 -0.9248863919387516
4 13 -0.773360594117656 -0.11629803748092468
4 14 0.09272573938607052 -0.2391495384975257
4 15 -0.3066969778523158 0.10807727832996539
4 16 -1.0853756715198388 -0.28654818951084804
4 17 0.9891437140737155 -1.5919603763511436
4 18 0.8488374828356834 0.6369144536874525
4 19 0.24165636484715292 -0.04571477377408997
4 20 -0.18172172091980587 1.4640298694798657
4 21 0.015269663370723979 -0.3757008253664073
4 22 0.6633375910559266 0.3085621207256154
4 23 -0.1786928998677032 -0.09728518029062068
4 24 -0.08621834205191903 -0.10378455930021653
4 25 -0.138689216775916 0.06625608926108092
4 26 -0.5162778440333472 -0.05435959326741899
4 27 -0.619124419376445 -0.9749741681224244
4 28 -0.2713610412704171 -0.20580739063942458
4 29 0.05515309574533945 0.028820306507106666
4 31 0.660872846958957 -0.30046681875911047
4 32 0.049420006475637476 -0.15305797847280397
4 33 0.017623235286736004 -0.018865684543969613
4 36 -0.0670607324316707 0.07768926832763516
4 37 0.1637348510168228 0.07137253506267166
5 6 2.1037002131117193 0.18242932724595992
5 7 1.267235097252633 -0.6223897864132465
5 8 -0.6322678208488285 -0.765405129559775
5 9 0.021645654891154532 -0.01738040724807919
5 10 0.1942885940862659 -0.7210930825289165
5 11 -1.3827845527752047 -0.3702762272779181
5 12 2.892560739217382 -2.480029498471124
5 13 1.9740964234348302 0.23544172024182008
5 14 -0.6993530502826785 0.2050333158478436
5 15 0.16840524003242724 0.2399382897766626
5 16 0.37578678186685827 0.5222433714336666
5 17 -0.28252523715100925 -0.7798388826969133
5 18 -0.7850736235218971 -0.5764190427584089
5 19 0.7200726158934746 -0.9921044943659261
5 20 -1.5878595678671845 0.5288356942115491
5 21 -0.32505497619042756 -0.33243637107022234
5 22 -0.38540328022410714 0.006960038520239024
5 23 -0.44070425374347777 0.08440684647041928
5 24 -0.5020767194252403 -0.03282713141983647
5 25 -0.028734774920022882 -0.009038337688803962
5 26 -0.7987752911920265 0.7128968127910886
5 27 -0.21614247497299988 0.4293165373478698
5 28 -0.1762541769578081 0.2616159950193486
5 29 -0.05818212868588186 -0.1308243265445128
5 30 0.2875061649746219 -0.005807855186644189
5 31 -0.3658267625573693 0.22005627140420814
5 32 -0.10156944785192996 -0.2169140013892805
5 33 0.1001437217014923 0.03688841466815482
5 34 -0.12134623961476923 -0.05539692851265028
5 37 -0.1675972065708632 -0.010315251774144855
5 38 -0.034460233462927134 -0.034532324362789454
6 7 -0.7453100214415002 -1.4870221168456461
6 8 0.12586050505863586 -0.22967720057043658
6 9 -0.3566432683772804 0.6129318495534355
6 10 -0.06787213167484626 -0.2088770107280277
6 11 -0.31537623894081823 0.684400679669252
6 12 -0.4936975404325544 0.331990117285445
6 13 -0.7070936215617548 -1.0129632545812453
6 14 -0.11086615859519465 -1.5769622300615003
6 15 0.270601406734742 0.7247216400826682
6 16 0.28436630146115743 0.28576449316731195
6 17 0.29087515193105695 -0.33709649225464383
6 18 0.162465697060328 -0.006854927558582191
6 19 -0.27427720482261037 0.5508425525292924
6 20 0.20812089782458137 0.23193993170656177
6 21 -0.9831010658924688 -0.4342893149696059
6 22 -0.6422472888679297 -1.0102535277610427
6 23 -1.3487283763457758 -0.4970050427958025
6 24 -0.25486830762565166 -0.27905663117877044
6 26 -0.14313341014841463 0.20867174404999195
6 27 0.24409313308990582 -0.5134863444118677
6 28 0.2323466876382155 0.38486244156615107
6 29 0.3164623890366368 0.30658296674119206
6 30 -0.25548484838032065 -0.21659835681595993
6 32 -0.24341937676316824 0.36063838985262614
6 33 -0.12958697529541083 0.055473582048764944
6 34 0.08341583220357322 0.3225993609139247
6 38 0.023807744133748737 0.00207902270070616
6 39 0.112341429992666 0.019561140923236235
7 8 0.7229964456590835 -0.8983797878316027
7 9 -0.1159527683890862 0.25332384351377185
7 11 0.004989266217984484 -0.446606461019549
7 12 0.3362030726716864 -0.46715836012139167
7 13 -0.41577855143113346 2.670168266636296
7 14 -3.675389823700471 -1.2203366879746562
7 15 -0.010276878704415612 0.9026299555249502
7 17 -0.04565863815527853 0.024991846793608868
7 18 -0.17694344450588725 0.234214261413155
7 19 -0.8865014168784797 1.1030102076539765
7 20 0.4833454387379946 -0.44878124007499487
7 21 -0.27653569608967143 0.9210598756643569
7 22 0.4936312472884446 -0.2427502892443171
7 23 0.5835135127798227 0.14236132841726962
7 24 1.0509624192445128 0.27462521917504557
7 27 0.2259006849623559 0.2701559103427733
7 28 -0.5864625013773238 0.4529918028572518
7 29 0.30584970440446324 -0.6828744752783659
7 30 -0.4629581507037761 -0.11810174162013944
7 32 0.05635583680028686 -0.10554255338651222
7 33 -0.22307920335172626 -0.44812765982533004
7 34 -0.30044076644393247 0.009045536828068794
7 38 -0.1284512669551103 0.006052949909037344
7 39 -0.03060664722010375 0.28220539695584923
7 40 0.0465499760815768 0.09970735998150032
7 47 0.11640239285936235 0.05927004371439849
8 9 -0.21033957423743277 -2.1090131955589495
8 11 -0.06849184834413528 -0.05282386064695377
8 12 0.6877187356401178 -0.5969900281664937
8 13 -0.5924084432740191 -1.274713077831685
8 14 2.188484023457871 1.4016407218210583
8 15 -0.8885817835896376 -1.5511367201223936
8 18 0.07264052102185327 0.051673219655024964
8 19 -0.34402856659968056 0.0660615642046907
8 20 -0.4434674967986434 0.3780876014079642
8 21 -0.39424741703250504 0.012632110891990404
8 22 1.2335400132325667 0.6269587346206718
8 23 -0.39654091743863956 1.237051259894222
8 24 1.1998579198732626 -0.44683171729758453
8 28 0.34495904502684627 -1.2340076217066922
8 29 1.0536203714674313 -0.9533802034051073
8 30 -0.4794567900303652 -0.974524206090759
8 33 -0.5303261060832006 0.006891563560466203
8 34 0.3116541192909391 0.13154431979667772
8 38 0.0790678971373974 0.12758520950973784
8 39 -0.08777711514006635 -0.06735792066610333
8 40 -0.03733447582422997 0.11580258589927879
8 48 0.04923249712907221 -0.08738751511703736
9 12 0.2423052932196924 0.316588919931669
9 13 1.3823639166087176 -0.07009039921883171
9 14 1.911561748358331 -1.185894858524674
9 15 -1.526267867138553 -1.334035332334902
9 19 0.17650051247084494 0.2040470326808639
9 20 -0.779580907719686 -0.2345479076417048
9 21 -0.3342244516029939 -0.13131486118253252
9 22 0.587555789491002 0.15192943676111442
9 23 0.5485775011732881 1.1886785521280052
9 24 -1.800062148502053 0.29529714819641356
9 28 0.270426852392751 -0.6054216859307845
9 29 0.5677939916972405 0.48670045874781526
9 30 -0.5546611406970524 0.956801336448818
9 33 0.14751005602592834 0.15766753123977392
9 34 0.904856327403763 -0.4705775535285813
9 38 0.10741071305689089 -0.26022684313421895
9 39 0.04382461240433388 -0.021514164383562552
9 40 -0.27648616711125634 -0.05513709018378538
9 49 -0.06410130272787254 0.21654831820310266
10 11 0.07306443584276477 1.3065059181195027
10 12 0.4033828414178778 -0.14373496892373797
10 13 -0.00352491329482197 0.009486701465491503
10 14 0.0045299911874172975 -0.06982268172471968
10 16 -2.4623314119203212 0.24774929001211246
10 17 3.4361303342002643 0.19260040569762896
10 18 -2.1022102663197026 0.030164266390483106
10 19 -0.4776730420823673 -0.39547189450625453
10 20 -0.4663554678984497 0.10942750158356267
10 21 0.03200787356670876 -0.27270495398212585
10 25 0.46166960743696644 -0.8270957621878684
10 26 -1.8431186093943461 0.5364641075359183
10 27 1.1231909792825323 0.18235130713370204
10 31 -0.39406000970044386 -0.48688957646510345
10 32 -0.6080982250605764 0.21529546445861722
10 35 0.2414418837730571 0.09835175751554916
10 36 0.18442694398158394 0.1590000887724098
10 37 0.15601585911466642 -0.12000663964411754
10 41 -0.021096410956970086 0.13761667700365687
10 42 0.15542249466530308 -0.10545285549653148
10 43 -0.12661972354017315 0.11307213656420052
10 50 0.00752048385521341 0.015622561325201728
11 12 3.4532469171424185 2.052837764593824
11 13 -0.34526123481665355 0.20092502218344527
11 14 -0.07604895557987379 -0.07499597912131828
11 15 -0.07218564396713538 0.10275320902763717
11 16 -1.194028708191897 -0.27850397466733123
11 17 2.6910176001998143 2.4629583855681023
11 18 0.5775764910150084 1.6516558979139078
11 19 0.2600626115985799 1.33579373068657
11 20 0.3848128056015435 0.8199608619347014
11 21 -0.4688555135178797 0.21475433024912038
11 22 0.09995062842700345 0.28548521731523147
11 23 0.14762998715107972 0.09976122506772396
11 25 0.5536996959284273 -0.5080500081144779
11 26 -0.1844249368442159 0.40699563584929993
11 27 -0.10002733401761053 -1.0784229645779109
11 28 -0.05441861033361825 -0.13066507416089906
11 29 -0.02219297769374893 0.05552583741888227
11 31 0.30657365542962883 0.07288682802665171
11 32 -0.4547476655921802 -0.419891543002059
11 33 0.01934025403665481 -0.03890966567351347
11 35 0.5163285792291359 0.18309615747601252
11 36 0.07748519341885221 0.2005687065988232
11 37 0.15664564045050405 0.4300508787311136
11 41 -0.07332935825702824 -0.06510900794631719
11 42 0.08993582695439435 -0.07734047236653036
11 43 -0.08328162191722537 0.18348337315132518
11 44 -0.04826950729618183 0.018958391145856075
11 45 -0.11404885364178605 -0.031073934915445793
11 51 0.07840376444602117 0.08965396859911914
12 13 -0.1284668956892389 -1.2227412521583778
12 14 0.48122010782443614 -0.4262391911112012
12 15 0.22344547631108863 -0.3986160834416463
12 16 0.20638242605102217 0.9406343183839229
12 17 1.8247375592794584 0.6140693933201623
12 18 1.3417856890439848 -0.042353013384882544
12 19 -3.267557531415094 -1.0289236224259282
12 20 -0.885198788735696 1.7211099369481575
12 21 0.9708313866444477 0.3031491483422491
12 22 -0.21568904136433348 0.9349584595253714
12 23 0.4253673492912484 -0.4597804231982594
12 24 -0.015569113917780882 -0.18152309724562912
12 25 0.1978103779099207 -0.5231681389153344
12 26 -0.3791406101855927 -1.0080337091676375
12 27 1.0640506088584516 -0.6541289484403533
12 28 -0.19700649336174075 -0.5502126392578356
12 29 0.1700167725403884 -0.20560592241930553
12 30 0.15898785377187766 -0.06732104566945246
12 31 -0.3641591699676852 -0.6218893788874486
12 32 0.0557337994890485 -0.31995086795461225
12 33 -0.0005044706943250592 0.022167128334390652
12 35 0.24703243199815808 0.06893391138623077
12 36 0.4175276705255484 -0.22829760880653893
12 37 0.044841910953389415 -0.05736380306053791
12 42 -0.06623227794525398 0.021670251400647683
12 43 0.013208510343175432 0.19264450209662726
13 14 1.2721431111220425 0.5514357779976208
13 15 -0.11649998663354712 -0.23384690111778106
13 16 0.007172769143690971 0.09945432264815071
13 17 0.18893367839684072 0.29205973194903767
13 18 -0.6193421849759528 -0.15893787759706846
13 19 0.7941058684470937 -0.2918975577127764
13 20 1.2146224938440304 -0.6415935647783909
13 21 -3.5317074059453413 -0.38452723119666526
13 22 0.5169071521311887 -0.894918687363583
13 23 0.7648765998041103 1.2811215368849471
13 24 -0.04032293999565911 1.3961290302535665
13 25 -0.10930363583220223 0.04422100450006254
13 26 -0.1964672357555842 -0.20981171410265606
13 27 0.14030471114994442 0.08768211601993284
13 28 0.8136245046782028 -0.7920536774540202
13 29 -0.45406896694932575 0.12904014247129522
13 30 -0.2934633688908139 -0.03083216054635005
13 32 -0.13786563740054475 -0.053856123205976124
13 33 -0.2640936116531984 0.3751171926971158
13 34 0.16409240663535157 -0.28611374383802934
13 38 0.030139021802672746 -0.05390243288615565
13 39 -0.11621024406309353 0.07504266219764269
13 40 0.10258597661613994 0.03226452846788813
13 47 0.054347158705732056 0.02490016138823451
13 48 0.02295141664473128 -0.04986535361842967
14 15 -0.6402310131164048 1.0619329594933222
14 17 0.009848265923405177 0.06762631054262587
14 18 0.12364391146686478 -0.46129604013609027
14 19 0.47327422674309066 -0.26568546513560953
14 20 -1.0173480329636986 -1.2778251220559425
14 21 0.3275498205331759 1.3648881820073857
14 22 -2.2847202916416682 -2.0308920539110615
14 23 1.8548557529756458 1.4620152127138413
14 24 -1.9120284300320152 0.6184959007700243
14 26 0.1440504436554258 -0.14433743536166524
14 27 -0.022573235773974198 -0.1293565786382056
14 28 -0.24387929375880585 -1.6680982709513166
14 29 0.9401741577575745 0.9564526860957031
14 30 0.18108067782505488 -0.5273948974859539
14 32 -0.0639425214853823 0.048963414710398334
14 33 0.011431850171806101 0.4645486810588546
14 34 0.5976387947225859 -0.061407531722675615
14 38 0.21788245315631696 -0.08833057015198506
14 39 -0.3119170104692258 0.256378287440032
14 40 -0.423777012230022 0.3011644904205209
14 45 0.04832680677924276 -0.01099973586107652
14 46 -0.05658428408634403 -0.13235707506960132
14 47 0.08432094091538712 0.06228461625608335
14 48 0.22123623899165862 0.009611075719273929
14 49 -0.3699222099114815 0.02461210815736737
14 54 -0.024118521297462975 0.18742523954643725
15 19 0.3386016911924692 -0.040432989483151695
15 20 -0.6597594326444747 0.08462959806021533
15 21 -0.2620938257718544 -0.9360886402302393
15 22 -2.4056658750998263 -0.24687201287186875
15 23 -0.4221245752339459 2.048433521879058
15 24 -0.9786371859307865 -0.06279362822815371
15 28 0.02126656785693396 0.9424018327954152
15 29 0.49853525222982903 -0.24657227703710213
15 30 -0.6218932626991561 -1.9447023873334641
15 33 0.685632036790971 0.014599807408610166
15 34 -0.7667667508716735 0.5291842341355011
15 38 -0.5208317858047442 -0.31555535935446205
15 39 0.29270831913959816 -0.7229821495454662
15 40 -0.26669119732943125 0.029742806088216812
15 47 -0.04884936795551243 0.12144731677617042
15 48 -0.0571241094554202 -0.006633286003308331
15 49 0.12047718786170873 0.22177666851067207
15 55 -0.08763863606833967 0.1925654977340193
16 17 0.7236410517380136 -0.3840449881270548
16 18 -0.6598612387254171 1.0198325888484765
16 19 -0.7331572317364347 -0.007354255220141264
16 20 0.14861020622204296 -0.4221516485308394
16 21 -0.11722461002084478 -0.02446337751831658
16 22 -0.16739346889019557 0.03869359847826882
16 25 -3.5829303400636388 -1.0300380780752418
16 26 1.1350460695695204 1.5652306821295425
16 27 0.04506561339898246 -0.3687249583679342
16 31 -0.8977399377620611 -0.446103895431693
16 32 -0.40089080691701484 -0.15059727633586192
16 35 0.32660045596191173 -0.3581020276133824
16 36 -0.2635921494324757 -0.8003754520959132
16 37 0.7577822501075476 -0.2951338384983733
16 41 -0.0049686446277912005 0.317950919406438
16 42 -0.2933288139573539 -0.19822645517349402
16 43 -0.1115490659973227 0.14026377188136555
16 44 -0.0767211707587384 -0.0406971718607895
16 45 0.10156832050773373 0.006888117107498352
16 50 0.13458881850749732 0.04956630222858216
16 51 0.09233655857053552 -0.10481552222851998
16 56 -0.0853740627078369 0.07588181077036038
17 18 0.2785072525175555 -1.36137934937352
17 19 -2.0742904707865675 -0.0969525715139669
17 20 -0.39698795896890327 0.029364958096413426
17 21 -0.8210959960941396 -0.27371580007312574
17 22 -0.008102721307944556 0.0952367390680788
17 23 0.05900167163929048 0.10696349525287516
17 25 0.20006565479523483 -1.787131699605795
17 26 -3.2739947260362956 -1.308643044891489
17 27 3.414280468486576 -0.8052450012801661
17 28 0.06828458201585612 -0.01667583778284866
17 31 1.5386733325134807 0.8833149481036112
17 32 -0.9310549319495918 -0.5732711808116217
17 33 -0.11296147629929326 0.023704444366531734
17 35 1.1268399888103537 1.2984480303962351
17 36 -0.7849713506662702 -0.27344684058563
17 37 0.855214060031955 0.9041254634738716
17 41 -0.5872419381651279 0.08435351276246958
17 42 -0.2239208886030544 -0.25621864211963313
17 43 -0.06275065143740358 -0.15131349342343273
17 44 -0.3704015155727668 0.2731896523303421
17 45 -0.007706976059642205 -0.16697564644938312
17 50 0.04071820812555927 -0.1607870482122324
17 51 0.12685273662018673 0.10182783611548313
17 52 0.04960185979778845 -0.006899767440800744
17 57 0.08903830915479777 -0.046453629604960585
18 19 2.1660788896499947 3.663751116827359
18 20 1.2364964234807605 -0.44435935863355236
18 21 -0.11425371825273198 0.45931766089325915
18 22 -0.4359564727046544 0.2513612178291117
18 23 -0.2523896778361319 0.17516307733865877
18 24 -0.025170954936117845 -0.0013768656584149629
18 25 -1.6194752075394112 -0.44904974215071064
18 26 1.5741640740980878 0.6297308307503627
18 27 -3.8657261676296057 0.14746319581712808
18 28 -0.011716652449435956 0.18073940757952053
18 29 -0.05032623582336942 -0.14076445742417065
18 31 0.01621714158786179 0.1837074805550319
18 32 0.014793361598943663 -0.9684022498654566
18 33 -0.050742789450272774 -0.09999033071519507
18 35 -0.053408740924266535 0.09816776292913838
18 36 0.3987282125245164 -0.24193040141796768
18 37 -0.1465309379335198 0.19122831921589412
18 41 -0.42659770338820957 0.43119645992052563
18 42 0.2791642738110452 -0.38484363708391145
18 43 0.09980634677285104 0.5525052109072408
18 44 -0.1886645715256438 0.17330560573824066
18 45 0.09087732026827508 -0.146697235401189
18 50 0.06100972315093606 0.026641464315715065
18 51 -0.008804985188965548 -0.05622012467242644
18 52 -0.007331132247277182 -0.10831098238480771
18 58 -0.16158598706850405 -0.017738444824422155
19 20 -2.493481317019372 2.7071844594409677
19 21 1.337301484298654 0.1814493688811259
19 22 0.1557163955769558 0.3338375511723097
19 23 0.30508299106811493 0.41950943213760433
19 24 0.11709775769974554 -0.05945868826926692
19 25 0.024684288028822297 -0.35108777767102983
19 26 -0.5826722458145145 -0.16627057140766738
19 27 -2.251506127717632 -1.725102578130648
19 28 0.43557908572064663 0.08073798504748816
19 29 -0.22346157369498384 -0.05306762383755254
19 30 -0.005178515665746265 -0.16725905003191377
19 31 -1.2830972686524797 0.9085399438016568
19 32 -0.02202053726786061 -0.5099575339514085
19 33 0.11894757912037214 0.04362163796085595
19 34 -0.12850643585989793 0.041175979371695925
19 35 0.5496356597244463 -0.2346198533936564
19 36 -0.07948973007586381 -0.3735951129619473
19 37 0.038417948585733164 -0.19080602833068394
19 38 -0.07667307863820998 -0.025677987174815432
19 41 -0.2863946755088316 0.2452239120359491
19 42 -0.1500249166875712 -0.07315477024989711
19 43 0.13814436065301638 0.27839772622856584
19 44 -0.15472727311601547 0.07641184495439571
19 45 0.12039612540404482 -0.014942802640668149
19 51 0.007462747716373626 -0.24656560817178483
20 21 -0.905393100666682 3.9934804836139683
20 22 -0.1074424924765311 -1.4501687829071135
20 23 -0.3792877807531765 -0.8139453235411689
20 24 -0.32360583769363 0.006694448794667554
20 25 -0.5818147371881983 -0.2513628429214958
20 26 0.20847134345770807 0.4196014267368019
20 27 0.09285105654689847 -0.5582137210772705
20 28 0.26987413682113004 -0.44273873967085337
20 29 -0.8290184328069569 0.4354304717316793
20 30 -0.8515280495889094 0.6652110743850687
20 31 0.3943613572690818 0.41659926441796
20 32 -0.12228018293982976 -0.31662234679809675
20 33 -0.3203978472651587 0.6764342543857886
20 34 0.15072596248590578 0.29036620552698245
20 35 -0.005148767798345723 -0.1595270891429414
20 36 -0.06490323423055505 -0.13484053006725552
20 37 -0.2309419095374752 -0.11443226314893307
20 38 0.07258386828274935 0.17333818136890816
20 39 0.0002412226829987471 0.019032139909551483
20 40 0.1690048739262843 0.10145759318561202
20 41 0.022644953371804652 0.10563990827862935
20 42 -0.0377610502203969 0.1601364139846375
20 43 0.1540827564218626 0.02519498825990644
20 44 -0.03685837197043025 0.03824062635144107
20 45 0.10914872778176507 -0.06325634216176931
20 46 0.04367960249882659 -0.1730264702890558
20 47 0.16259370130901124 0.01045334674649259
20 48 0.03360204521840532 0.0763472666055279
20 49 -0.06727249464357586 -0.1163102640836263
20 51 -0.2371230402558003 -0.07061300029367733
20 54 -0.06965714067245292 0.024426421394438142
21 22 1.9295891881195937 -1.4284283627639551
21 23 -2.662548640793754 -1.2237614090259021
21 24 -0.5375801451857668 0.054663098707324186
21 25 0.09927386656146561 0.09290837583008679
21 26 0.007283684557169379 -0.2557711191385368
21 27 -0.287657553757721 -0.10017171889815324
21 28 0.5350939450336301 0.8631425395684341
21 29 0.4021640590778851 0.338213051490528
21 30 0.1626245760307179 0.5158271685784788
21 31 -0.117249314450546 0.0012265901050440356
21 32 0.2804865630368484 -0.17203151617918103
21 33 -0.001243563090754319 1.6871439668823818
21 34 0.42259406502917435 0.1577133926489122
21 37 -0.08067500686263616 -0.007937033265233161
21 38 0.7092715438656159 -0.37351905921291984
21 39 0.3062094842405017 -0.07846297793752738
21 40 0.5691916734069774 -0.08598695782381847
21 45 -0.12296539663475763 0.016880538225423805
21 46 -0.053018413717257414 -0.2220299296043761
21 47 -0.005017542845817126 -0.24070196657096582
21 48 -0.005184763793999455 0.16329410552510937
21 49 -0.119636961385745 0.2428048990694636
21 54 0.20692601697705001 -0.0385660389933569
22 23 1.927415932975195 0.11283407673946043
22 24 -0.4958085645115084 0.9628196236406262
22 26 -0.09356220952336891 -0.1290898239943329
22 27 -0.14207198550841055 0.08351835532259394
22 28 -2.3474446685038792 -2.892575274148937
22 29 1.2032686356897981 1.1245736583318289
22 30 -0.14089305801841648 -1.1491441459151313
22 32 0.07751356214636032 -0.014183044174390072
22 33 -0.8489535277337145 -0.4323817236390266
22 34 0.0962825142198464 -0.6755027241280128
22 38 0.40908664631216535 0.42907742698126755
22 39 -0.33116673293164295 0.05296301237273028
22 40 -0.1448899941884559 0.22696901714069273
22 45 0.036130280330855115 -0.22296526301686295
22 46 0.44655520263928716 0.09436780866401924
22 47 0.0988203750258226 -0.02711546969674586
22 48 -0.22417629579033693 -0.0014682740222611932
22 49 -0.0338279546149355 -0.1905007000382606
22 53 0.04218457455411846 0.004832093872099851
22 54 -0.1816138082048237 0.2392938242092047
22 55 -0.1157848203019381 0.046997239778930014
22 62 -0.05777495524182637 -0.03703607878294042
23 24 3.617247250553947 -2.5293372659519853
23 27 -0.03427211624125095 0.12426427621428449
23 28 1.2110504049866528 -0.3367723350610104
23 29 -0.9345189768134707 -0.4418709483538858
23 30 0.41293725263807923 -0.3019292430342206
23 32 0.05173604589184031 -0.004909511256028188
23 33 1.160030808601105 -1.811337501276824
23 34 0.08007962992253666 -1.2352585024318061
23 38 -0.4202256981411616 0.7506408424287796
23 39 -0.49344373791885654 -0.2692036460215423
23 40 -0.9733979630625691 0.5124273558108805
23 45 0.05467823680421395 -0.03431812766378457
23 46 0.16926563208109083 0.43400621824281616
23 47 -0.014316884678492167 -0.24405450075991272
23 48 -0.019966216928790522 -0.08424853310800469
23 49 0.7436870455998396 0.4449730280630079
23 53 0.051846683944073366 0.04928370863348729
23 54 -0.259987871997126 -0.23722783005868278
23 55 0.08780366874312827 0.05708317372586645
23 63 0.021557411702752237 -0.036021188428772784
24 28 -0.5115173801396153 0.7185547228162988
24 29 1.2515172408572695 -0.3568815412666372
24 30 -2.4371959023944725 -1.1786988442682582
24 33 0.8600222491912299 -0.8142690077997554
24 34 -1.6661568420390915 -0.24868539061304537
24 38 -0.3953671009336718 -0.2397911213246825
24 39 0.72991626639344 0.5508516025950755
24 40 -0.34867575460590444 -0.17938734101283516
24 45 -0.06886521575050865 -0.021144609280149877
24 46 0.020401705343049914 0.16412232548889247
24 47 -0.23167313439911125 -0.19629245113315288
24 48 0.2984050994317942 -0.053676510451582504
24 49 0.025122820558162853 0.8354499483625123
24 54 0.2768727557561243 -0.20460896194439604
24 55 -0.009726318905635392 0.10059197975783526
24 64 -0.21759626160611126 0.033357792132973144
25 26 1.850319812314679 1.6165094045619013
25 27 0.8641600737210566 0.29099439326957544
25 31 -2.4056846043356197 -0.6538603750124394
25 32 0.6255646111636063 0.1846074784834964
25 35 0.04168221554543101 -1.030899074818765
25 36 -0.432141242148978 0.5838438732082395
25 37 -0.46338394011611095 -0.14799091628620498
25 41 -1.0933576387339452 -0.7801051973232345
25 42 0.1680833296508379 0.9136311844687823
25 43 -0.20150416833337867 -0.406042414730411
25 44 -0.17730250861419272 0.32356038825676753
25 45 0.035261184349185154 -0.029827137306517038
25 50 0.7778621428147392 0.3677844684562691
25 51 0.26573321261881966 -0.2810290210214904
25 52 0.1256661452307113 0.03475215288014359
25 56 0.10731774035226978 0.039164876245226084
25 57 -0.14442356095217407 0.19935090681862278
25 58 -0.24202268510171426 -0.19185522783719977
26 27 3.627032587771592 -0.7587852017932776
26 31 0.2825349348160822 -0.33385243451697977
26 32 2.2763926789527873 2.197560993763387
26 35 -0.8504490460178546 -2.045231642470893
26 36 0.37284524924543266 -1.5639564043744023
26 37 0.1971137891875038 -0.03667013944368169
26 41 -0.6732720072554571 0.2724084817416444
26 42 -0.31907469864980514 0.06704069924636041
26 43 -0.3201097469862111 -0.13155056195468537
26 44 -0.16767119218944418 -0.3198090624338747
26 45 0.21235602002584955 -0.08646118682448638
26 50 0.11509758412151251 0.7815288429193998
26 51 -0.06815099111062999 -0.5668360823654968
26 52 0.11261662248011205 0.31446294234612804
26 56 0.14638327539655663 0.025636845182992297
26 57 -0.06549907555594035 0.14132282082438882
26 58 -0.01215973180603288 -0.022851992623495593
26 59 0.04587104544091602 -0.003162704864910715
27 28 0.14571425416170986 0.05593242703631071
27 31 -0.8182866948261575 1.086443159814749
27 32 -3.239172211716086 1.8567626011453953
27 33 -0.11833976486118593 0.001588324963280277
27 35 0.1402350075763844 0.7173848026702785
27 36 2.112990279439822 -1.3367684681462948
27 37 -0.008034037343362626 0.7283841250642799
27 41 0.06989006697697475 -1.2401352946811954
27 42 -0.873005890364774 -0.25292640982471737
27 43 0.15382427210566468 -0.8228354326694455
27 44 0.011549590381415318 -0.7699556387667188
27 45 0.08825288686862684 0.04854172335140621
27 46 0.01177143007036824 -0.061701341432708244
27 50 -0.3861444011900814 -0.12536883302192295
27 51 0.25422276730832855 0.2501331496825274
27 52 -0.14934170789795928 0.3524707685650707
27 56 -0.08665300624748018 0.1782716192005413
27 57 0.08273744901156194 0.07436807309412119
27 58 0.07256536853634758 0.1851162341935001
27 59 0.05140586960929765 -0.010368886626269266
27 60 0.0029971762747628763 -0.01999453860546578
28 29 1.5937471474367448 2.9880194621538507
28 30 -0.8463524777678946 -0.04150138864168126
28 32 -0.1398625385634972 0.01320292695171812
28 33 -2.19475200032868 -2.5895911140702643
28 34 0.8068628873027222 -0.7856515703840502
28 38 0.86866861678993 -0.7801023756370231
28 39 -0.3201120229033194 0.07270810580759152
28 40 0.14878016518161388 0.13522579523474645
28 44 -0.003505636630597236 0.017420458650106774
28 45 0.09499951676497219 -0.03825555323089021
28 46 0.17169730417497364 0.657211787974617
28 47 -0.8866651918715103 0.23775731281101403
28 48 -0.17060303293097318 0.008375575405298255
28 49 0.752034803318673 -0.35953897934763207
28 53 0.04309223350530047 0.02662628919468562
28 54 -0.09939173490962049 -0.492465499889394
28 55 0.013797118504092709 -0.06596122672594205
28 60 0.03067289418910178 -0.08089549609244132
28 61 -0.005366514778510266 0.07257538924699493
28 62 0.1572400764415319 -0.019539982917033908
28 63 -0.001729650027263544 0.10696978016555866
28 64 -0.1476514173667443 0.1140327096934055
29 30 2.474036635135669 -2.2474673177198707
29 33 0.30369874891175486 -0.23184972933568682
29 34 1.072017508909816 0.0487269722309803
29 38 0.9377655550839531 -1.1209380608009585
29 39 -0.7030259026553279 -0.934214877096767
29 40 0.4320494514943933 0.4056596200225536
29 45 -0.1257609996265282 -0.13181176309480291
29 46 0.2578031966128122 -0.057391764770799
29 47 -0.18766088166613915 0.7130674843447187
29 48 -0.5235618775279832 -0.6181408360192382
29 49 0.08898545146280577 -0.8744953767820949
29 53 0.44688488239158625 0.03902815287062703
29 54 -0.32924390748893 -0.4063699438495738
29 55 0.16198445284029306 0.5014902767680902
29 61 -0.03532592914534286 0.05955281818652038
29 62 -0.3409246432456259 -0.03324104549474652
29 63 -0.06527559205650879 0.04747537411449727
29 64 0.007088689756748718 0.44929123421197803
30 33 0.1525069896861945 1.195344245650168
30 34 -1.632271084395028 -0.8872808665683886
30 38 -0.05344768803800766 1.1731060338196044
30 39 1.1337159200233988 -1.0447798993676582
30 40 -0.7497004363446451 -0.7820591766290296
30 45 -0.19324036312185977 -0.06526393243724336
30 46 -0.1817204246587053 0.03490694627521524
30 47 -0.0008104876749352383 -0.24003872595687306
30 48 -0.39230545188246274 -0.7752227917064457
30 49 -0.9214886655727211 -0.3408394375338756
30 53 0.3648399760961612 0.31987337620272005
30 54 -0.11793301363038954 0.10658739908629764
30 55 -0.34386983239899116 1.1354945055340082
30 62 0.08781947184681745 -0.07140854464689178
30 63 -0.008662885056383091 -0.12172147286895645
30 64 -0.05729852462885621 0.17263680715527707
31 32 0.10778643913356935 -1.7990528446652467
31 35 -3.5392764533530476 -0.4727198387397106
31 36 -0.09924612470191108 0.9856840938499845
31 37 1.4774498609455486 1.274290802331248
31 41 0.38520860228844406 -0.2205741153361662
31 42 -0.5709448749506165 -0.13660933353010304
31 43 0.5663904350019258 -0.6497488869815495
31 44 -0.5461519786155521 0.29898438004415845
31 45 0.11867558274148116 -0.5112760213042575
31 46 0.03711667549490323 0.035104203085560094
31 50 -0.6159853982804665 -0.583251283235311
31 51 -0.6278859170410676 0.2325398899834551
31 52 0.10200551278890731 0.3313829746107749
31 56 0.18194541098241884 -0.0034305719939130156
31 57 0.4986229020669741 -0.3881340873880226
31 58 0.38796396056411897 -0.04296961814979323
31 59 -0.06921627391288754 0.0806370760458174
31 60 0.07888934889181347 0.0038014088538455386
32 33 0.171571984295234 -0.02715877317449275
32 35 -0.3484748262951675 -0.12301193098193966
32 36 -0.5087362578423011 -0.07540364898699209
32 37 -4.248206274636589 0.39580524849407256
32 38 -0.07533712415598014 -0.03916840202458753
32 41 0.27085863100986823 0.8213175541430162
32 42 1.143076512502604 0.499887665773173
32 43 0.15859193148049333 0.1491225033726892
32 44 0.8365581184984828 -0.17102704402735464
32 45 0.3160068881631683 -0.06270840134921188
32 46 0.08571635888535595 0.3106852951825997
32 47 0.10451146695356635 0.07431912153446933
32 48 0.07937269912242478 0.044143026905791895
32 50 0.12394736774629295 0.039416838385603226
32 51 -1.2641637581826695 -0.23107779723165914
32 52 0.02273490125393389 0.0976629825683319
32 53 0.11805929781738923 -0.11843712979477425
32 54 -0.02633587457779756 -0.032915889008122534
32 56 0.6108195896822054 -0.3501399496743674
32 57 -0.31908274913912216 0.2888882688069505
32 58 0.18788509578900614 -0.20250790020171014
32 59 0.1763821909003928 -0.08556534205618833
32 60 -0.11872861196129461 -0.026200759304893843
32 61 -0.06557247195382102 -0.06621189595193919
32 62 -0.05813808204365802 0.047348538096821616
33 34 -1.0638056049315603 -1.934376631361114
33 37 -0.07288192216174752 -0.026570696998155993
33 38 -1.883961413810978 -2.758493670130034
33 39 -1.1682987780033238 1.9490594472504608
33 40 -0.20080698555518267 -0.41318605656742124
33 42 -0.006417671419180327 0.05880484227468367
33 43 -0.0472011979808864 -0.008918939985310553
33 44 0.024463467024879962 -0.03160516416521354
33 45 -0.20638498692254084 -0.3168204462711636
33 46 0.28775996181512287 0.7283054056395695
33 47 0.8709478770792672 -0.6146587054738576
33 48 -0.043998178464476304 1.0011266232602187
33 49 1.0169442433330942 -0.07311321376501424
33 51 -0.059485520656643594 0.008587395205126771
33 52 -0.04956402067761889 0.03667663227962181
33 53 0.7143712784245473 0.04255502160291142
33 54 -0.4170712169513927 -0.6409138946248997
33 55 -0.375363433852756 -0.2451944806086188
33 58 -0.11275465666296416 0.02492642482852574
33 59 0.14863610898639737 -0.15544236549519327
33 60 0.37598748540614574 0.09449495083556181
33 61 -0.4697247840976296 -0.08271032719478158
33 62 -0.2024537325196834 0.211639958136117
33 63 -0.5803258382292091 0.08982924522207182
33 64 0.007955913206659962 -0.13357599309788973
34 38 1.9667728170508803 0.48294914509752085
34 39 2.764496363659149 -1.057768457226264
34 40 -1.6586602669004618 -0.8385775780711289
34 44 -0.018125821013131406 0.03167464248410098
34 45 0.09373278692942574 -0.06439580668048923
34 46 -0.17680820357012908 0.13291435092995918
34 47 -0.28135977723639394 -0.693205545517666
34 48 0.4359073662430692 -0.8899509393176473
34 49 -1.1333923978095743 1.166138231904041
34 53 -0.38275185122681127 0.24565327418149638
34 54 -0.44428655911182297 -1.053817116021349
34 55 -1.3528720776300267 -0.4239266764683362
34 60 0.11542835687951075 -0.07868068474252152
34 61 0.1547031218031022 0.36411150081871063
34 62 -0.7584910147205416 0.31275096507224476
34 63 0.6253110438651774 0.542609015511956
34 64 0.5113065851481091 0.27604955400260384
35 36 -0.015439130400789175 2.0661728048495
35 37 0.24818313117719318 -0.5706422050567578
35 41 -3.1419711996611865 -1.6225617955014382
35 42 -0.5811379929522834 0.84735270704643
35 43 -0.6468352056092623 0.5910470081823243
35 44 -0.3552579755445887 -0.8003042526817693
35 45 0.1758970528303859 0.3040753705348168
35 46 -0.0590775779779478 0.0409846185510991
35 50 -1.6417768844270295 0.21995828518276142
35 51 0.06129102736409245 0.7097920850007068
35 52 -0.41482467280777263 -0.19572502086678395
35 53 -0.05347816160032222 -0.050891195689820055
35 56 0.5239940623537377 -0.7597345603732637
35 57 -0.07609550092209161 0.37630439543696415
35 58 0.42151889617460897 -0.3028653241328092
35 59 0.1840182193819996 -0.06476292367746549
35 60 0.011281910328877397 -0.004010690402425231
36 37 1.544231754082419 1.5112248469153882
36 41 1.8656710418262248 -1.6195693899928465
36 42 -1.8017253512883242 -1.7451937625126956
36 43 0.5415124483745571 -0.3427822645423421
36 44 0.8905208127219916 -1.0883562959576452
36 45 -0.1556667964964429 0.8615450527816193
36 46 -0.28424836113557655 0.1895852342006703
36 47 -0.012222802191875163 -0.0727501184185906
36 50 -0.12914219460565088 -1.5756887489717164
36 51 0.1300065324201429 2.863732020879251
36 52 0.2821715475209696 0.014907196365464545
36 53 -0.13663323754296242 -0.06916610989400945
36 54 -0.053889538433855855 -0.06624405263188225
36 56 -0.0014856724922128663 -0.837418368798705
36 57 -0.03352490963798126 -0.08597090864061437
36 58 0.018717126328990856 0.6683051897093331
36 59 -0.1312841765090086 -0.19974635206372113
36 60 -0.0674377516999572 -0.037528162920613735
36 61 -0.1120341889289756 0.15811303807438903
37 38 0.07939694844688241 0.06323577842436365
37 41 -0.8238029259516076 0.6561471074622841
37 42 -0.1549885604328876 -1.8018480892246775
37 43 -3.5473611148260247 0.0770299672798801
37 44 -0.01674456102920715 1.133671252061587
37 45 -0.26758090097615733 -0.5812279807559655
37 46 -0.41817059843724275 0.15733688570798068
37 47 -0.21735506754303605 -0.12513443007789385
37 48 -0.2539439727474298 -0.03597413603795285
37 50 0.7923188189065316 0.40664602892088453
37 51 0.4407952105481109 -0.08187183017358332
37 52 0.7042458667285875 0.7190076552953317
37 53 -0.27251013361070914 -0.1412020099104775
37 54 0.13929300442773251 0.03601724422902992
37 56 -0.04108765820474238 0.21491622411122477
37 57 0.43211887666647925 -1.3974751100587588
37 58 0.269221852805767 -0.11642580244684796
37 59 -0.4801692413238589 1.0733473577946047
37 60 0.009895681870963778 -0.11502949365938717
37 61 0.19309036638021682 -0.01406779319389177
37 62 0.1337432024560035 0.038221589518136534
38 39 2.301381963088326 1.747151604640763
38 40 1.237861140574503 0.9699781577519555
38 42 -0.0015543510239016262 -0.21904706808662128
38 43 0.0996266649609217 -0.1019915858112547
38 44 0.034255126220375326 -0.5021821550237028
38 45 -0.42082508175721245 -0.04769758002152227
38 46 1.3446841584417315 -0.19631911557404425
38 47 -2.2172956578750744 -0.18052709485313015
38 48 -1.2951530593858356 -0.12387481181817367
38 49 -0.07559015937296688 1.6661285935438508
38 51 0.09793907404271683 -0.03886700648511838
38 52 0.00019340426579631843 0.46334374738086614
38 53 0.35980796941499393 0.7921820251401889
38 54 0.4011121674813014 -0.4892344055716836
38 55 0.5054907731501993 0.014050418619936063
38 58 0.10468481405165492 -0.2741879654729621
38 59 -0.11319924246754416 0.22071697484176056
38 60 0.11465100318750127 0.34197357474610485
38 61 0.11108787579957036 -0.18766414765457132
38 62 -0.08957859508691687 -0.9205791038738466
38 63 0.01678565902436959 0.2571699641659923
38 64 -0.3135098245691998 -0.5921605093340931
39 40 2.432060893223739 0.2002416542197074
39 43 -0.048352904854452025 0.008584937637449372
39 44 -0.031001007268237683 -0.24525177169170168
39 45 -0.6796737140041741 -0.4286362948644391
39 46 1.5756887857972544 0.30701233604226724
39 47 -0.484481298283898 -1.6637938531163383
39 48 -1.8138678833485498 -1.9463391927813252
39 49 1.6530843384392067 5.9208291451747455
39 51 0.024291157594160756 -0.07112729167476109
39 52 -0.032488193008470084 0.39730331501635796
39 53 1.166251049491936 0.1026906379478026
39 54 0.6389264344022177 -0.8285634230187746
39 55 -2.5241914716605045 1.4741439680968367
39 59 -0.03802274932913413 -0.23931610096712003
39 60 0.1778143870361911 -0.3926737651799202
39 61 -0.15713803162597537 0.1609101307097527
39 62 -0.31107971416190455 -1.1851107855951482
39 63 1.4164564231779042 1.2163435761234538
39 64 -0.7802186996270639 -0.7605745070169437
40 44 -0.027295774659291668 -0.11632570807099404
40 45 -0.20636882855556732 0.335208000285795
40 46 0.07478786328270388 -1.0002818407907919
40 47 0.4572275906454075 1.6761813849645233
40 48 0.28253004431652046 -2.416812363227263
40 49 -0.17542452647083473 -0.5285522001981315
40 52 0.06530443135326579 0.14998236350156474
40 53 -0.19806798334504308 0.25412220787644746
40 54 0.9610165870368065 0.10252914815923045
40 55 -1.5137053154887268 -0.14939068721758417
40 60 -0.28941677381127057 0.28172815293205644
40 61 0.05193071274665063 -0.3606538253133076
40 62 0.5660319641176317 -1.1552122157867266
40 63 -0.3557000037294572 0.31419349597215296
40 64 -1.301922107934631 -0.1625552163337071
41 42 -1.9627635402937733 0.72042043281946
41 43 1.763730180982359 1.387017689853183
41 44 0.9159867795875098 0.07834182062213524
41 45 -0.4385347809055544 0.2973571871659587
41 46 0.08607033817251732 -0.2785507275738305
41 47 0.08884504736278644 0.04930020152653591
41 50 -1.1896624231368782 -2.918346207569863
41 51 -0.7675404745592385 0.26587176590263334
41 52 -0.4418595874644274 -1.2420782932687426
41 53 0.07804214114495066 0.15831203144796974
41 56 -0.7523659679858454 -0.38001018394500347
41 57 -1.3574712216329732 0.4323783746680835
41 58 -0.46706239994724685 1.208210116845334
41 59 0.4350176357727393 -0.4492233548912042
41 60 0.26422667659723853 0.21366388012079895
41 61 -0.12315043374035484 -0.18815025968302362
42 43 1.5060789373582242 2.0155346319339866
42 44 1.717193147136534 -0.13475964553130163
42 45 -0.6425732315838066 -0.48511997640002325
42 46 0.329787399223361 -0.3633633263691142
42 47 0.21909490092995493 -0.2643432431244465
42 48 0.04859411343443248 0.08056781860208406
42 50 -0.6142646075733017 -0.27091219349899065
42 51 -3.154763028999365 2.056402600392745
42 52 0.20535305141506305 1.6780874020377567
42 53 -0.18595642713941432 -0.5126242172836397
42 54 0.10047324600211674 -0.1659806997232448
42 56 1.3136897109993972 -0.4502326390480541
42 57 0.7542093598365692 -1.16453469726717
42 58 -0.3255830649057585 -0.4756403046390366
42 59 -1.1712829360209442 0.2844007430407017
42 60 -0.07455395385291477 -0.25569746424021256
42 61 -0.44065880216731157 0.31697741605267493
42 62 0.2458330658820847 0.03997543241849336
43 44 1.4079763149642308 0.9560052271404729
43 45 0.8956707433819479 -0.15592295798911804
43 46 -0.01407838432663814 -0.09067705861531437
43 47 0.03608987514591645 -0.030170098835079484
43 48 0.04468856281285222 0.06686546840288564
43 49 0.03452813798908612 0.07066446481301505
43 50 -0.25745049853793 -1.3652974813457237
43 51 -2.1652364263489936 1.2536126158827154
43 52 -2.4408732152549835 0.6487853167950174
43 53 0.6162376348765926 -0.07864267275795711
43 54 -0.2764795256134794 -0.06176263314578502
43 56 0.16702024808670357 -0.241814368103905
43 57 -0.012609534724819002 -0.0826782865805796
43 58 0.7122247449192849 0.34100985077097007
43 59 -1.049991281483889 -0.2944260944988999
43 60 0.35687156503571726 -0.19429861530683662
43 61 -0.4080240058931665 0.6339357932696988
43 62 0.32832246849722924 0.015816865234555597
43 63 -0.06086266255353236 -0.14067723418222075
44 45 -1.3890021517893072 3.463354719597127
44 46 -0.40125634839623603 -0.010391536754560074
44 47 0.09402975018593403 -0.3012738385690947
44 48 -0.15496762413162898 -0.017837631891456533
44 49 0.05456762090392908 0.09325096106177796
44 50 0.10121628274361615 -1.4377061114775418
44 51 -0.06351085396791208 -2.0251028404547604
44 52 -3.5137394969905684 1.6770848577119102
44 53 -0.048047408624888426 0.08128263367608851
44 54 0.05779257779770178 0.10077886862979635
44 55 0.029791687223475548 0.15894509264564294
44 56 1.0536540489934723 0.11855907674796459
44 57 -0.4311484173970354 0.7596521160849681
44 58 0.2014154683895948 -0.22120491815303894
44 59 0.6640147625506035 0.060049659721543296
44 60 -0.9609592904599726 -0.33716103684368265
44 61 -0.11687476800749522 0.06003455994799946
44 62 0.08673271663658641 -0.34095974030688025
44 63 0.17747720263126238 0.027505954089518326
44 64 0.08882621296399708 -0.1575385321805086
45 46 0.6530076983847488 4.858827608530246
45 47 0.334677276798593 0.5939666166826043
45 48 -0.8796787052195503 0.23326394776573534
45 49 -0.5267765712183244 -0.037625025659375644
45 50 -0.6306866800194446 -0.11633137125292135
45 51 -0.42071353767271763 -1.0440825376117535
45 52 1.1337985877127705 -2.0167725565336183
45 53 0.5583316309000043 0.9813304050957905
45 54 0.6034960969400937 -1.4315042086867469
45 55 0.7647403526242585 -0.0316990695399314
45 56 -0.22803284448287992 -0.25131248360148284
45 57 0.8415650055000994 0.4080597918466725
45 58 1.3046444726161304 0.1149843673264781
45 59 -1.8567254646756326 -1.0415432521308479
45 60 -2.3793822015137276 0.8076838009404873
45 61 -0.3749284765720913 -0.6794045528766811
45 62 -0.0964345802055122 1.2949323043532315
45 63 -0.2308128400144165 -0.23208834582151025
45 64 0.16864882057629538 -0.04575685647017907
46 47 2.039955920011772 3.0242065967488547
46 48 1.4009297540451513 1.8206171871416066
46 49 -0.3941703051111785 0.26418592439590716
46 50 -0.01309903468345884 0.1102724869634241
46 51 -0.3188591391612115 0.3676355445220212
46 52 0.7504265920395096 -0.32010366363647375
46 53 -1.0058182086618055 -2.3033373669854273
46 54 -2.589615626716939 -1.7568256474799266
46 55 1.2544014659005172 -0.038663340027197846
46 56 -0.07344207798358406 -0.09594142447465602
46 57 -0.014286862349309686 -0.4884786449430119
46 58 -0.22104488075839795 -0.49809765205765033
46 59 0.38142657575340017 -0.556043972676557
46 60 -0.7800162618240449 0.3396433193587004
46 61 -1.88643122376394 1.2463639736173093
46 62 1.047787963625882 -1.308463466149461
46 63 0.1182597099003477 1.9019406013665814
46 64 -0.4094622477136813 -0.48239592761990785
47 48 0.3129140789382945 2.2231042696021346
47 49 0.046370650176462205 1.5839604000760927
47 51 -0.3396246469412371 0.2663969701358903
47 52 -0.28149698825754144 -0.7868522838743718
47 53 0.30694459609362307 -1.8028068821476102
47 54 -4.9808359509294355 -2.0830375515887285
47 55 0.5662347689752929 -1.2048445339811533
47 57 -0.1125842206021539 -0.2505506943967733
47 58 -0.08640837001155872 0.708520645827034
47 59 0.2558161608806398 -1.03808280087948
47 60 -0.5578497555804051 0.9246377011969855
47 61 0.046099648775250586 0.42640463209748464
47 62 -1.675985239621365 -1.3968366208802796
47 63 0.8523820860397225 1.0858164082881936
47 64 -0.23998080116356713 0.7259082536902447
48 49 0.4190930391220077 1.6192125939589919
48 51 -0.03569876426741907 0.4455390850288134
48 52 0.009452975020329882 -0.15962982642305557
48 53 -0.3978502416587944 -0.251998241264644
48 54 -1.8344621743361584 -0.5839408995433717
48 55 -1.8361458068121799 -0.3567309915166915
48 58 -0.12290294287988872 -0.014574231264234582
48 59 -0.3619330552669035 -0.0022823394180764038
48 60 0.4038038415222717 0.368139902070024
48 61 -0.2973337497462504 -0.49506429794180806
48 62 -0.34720725373484357 -1.314717175893841
48 63 0.2028642667231091 0.9578470351265566
48 64 -0.6068694930051474 0.662874290513511
49 52 -0.30761978654326694 0.01425238049139881
49 53 0.9746154205492014 -0.7985984702070265
49 54 0.3442800284099363 -1.0282885095371608
49 55 -2.0686234608059024 0.5968830394337388
49 59 -0.08169978167540523 0.16052404979359436
49 60 0.026921824550728737 0.5161113161058537
49 61 -0.5001211798670427 -0.13897588150821324
49 62 -1.9625029461169443 -0.5709576368530344
49 63 1.1059895141698644 -0.8063626175684878
49 64 -1.7069623884972567 -0.6593351750530675
50 51 -0.49676420019692635 1.1610289401843898
50 52 1.2420050877714988 -0.7015292480015032
50 53 -0.0832572641864211 -0.017486501569609535
50 54 0.11169065158756385 -0.10302785311588837
50 56 -1.9665609456389257 -0.13603331200485663
50 57 -1.3313700339439523 -0.2957948177019083
50 58 -0.8052993846200134 -0.12762709304560316
50 59 -1.1323831010871654 -0.19477846571575622
50 60 0.059826923432137295 -0.4149987281079717
50 61 0.009456043218083895 0.20063905829431194
51 52 -1.4260535285456224 -1.0640759753561952
51 53 -0.8816977730530485 0.872147067442089
51 54 0.029900994426672895 -0.09017724431051857
51 55 0.19213883495850148 0.05183661674746904
51 56 -0.5647658401696067 0.022674522650884606
51 57 -1.2781520717098056 -1.475517634357222
51 58 -3.4536920097351747 -0.3049871365415203
51 59 -0.5592913790769326 2.5098019617969074
51 60 0.4968263095380107 0.34234322447226184
51 61 0.3764710648352605 -0.22624415351930485
51 62 -0.5823570968329935 -0.0025019407000670055
51 63 0.12988662080335517 -0.14299004596720968
52 53 -0.7255380748879688 0.8533548852933409
52 54 1.0695942413206345 -0.8128191707796179
52 55 0.3777306470981903 -0.04759603855361252
52 56 0.4826385750337121 -0.5546525937069994
52 57 -0.7054398416471555 -1.5402938585000039
52 58 -1.477381605089929 -0.21702027773345178
52 59 -1.1345780888288794 -1.8449370713935949
52 60 -3.428129844581658 -1.0508255040343673
52 61 0.5001552209639012 0.9472840282791349
52 62 -0.18545611116020483 0.25178723700780575
52 63 -0.34520199710414057 0.12852125129009073
52 64 0.07726388478591613 0.26019358333128384
53 54 -1.6150799992390894 1.001986866885922
53 55 -0.34551988501995157 0.06790455743158776
53 56 0.12953276316435175 0.24285817513855978
53 57 0.47610004090208696 0.14474873023661228
53 58 0.24790945898409153 1.2057803387299784
53 59 -0.9094292035650504 0.40817340322547935
53 60 -0.09322320867490039 -1.8933812918311221
53 61 -2.758239582510742 -2.4161040302693277
53 62 -0.44799276079876726 1.202985016380896
53 63 -0.9910019980142374 0.3276126250356133
53 64 0.5859001743451053 -0.20349667953344144
54 55 0.10649463339194196 1.5059456143008236
54 57 -0.058401128630482184 0.1829647728682986
54 58 0.454037632760561 -0.4164036999419305
54 59 -0.6251154531631492 0.24860094450381875
54 60 -1.0518665391709983 -1.25102447332404
54 61 -0.5357116905411387 -1.62838616629419
54 62 -0.13181388384521728 -1.744868287734708
54 63 -0.31572339336159033 -0.23735655635577285
54 64 -2.0029944024326984 0.6699367023659806
55 59 -0.21239517088349696 0.10110221456498579
55 60 -0.9883271850504048 0.20190363679277856
55 61 -0.48763522539152426 -0.784712261955631
55 62 -0.358380966872575 -0.44618556807156334
55 63 -1.1176825562272696 -3.378255791579222
55 64 -1.5006574364717198 1.4461455604144453
56 57 -1.7113846800374481 0.7906828301769655
56 58 -1.6358876656663146 0.784391682830771
56 59 -0.5818791667214382 0.24335942835659902
56 60 -0.7370462501136109 -0.31878307128436817
56 61 -0.3521682797517142 -0.17126743994157873
56 62 0.2108888005514193 -0.13861388202984337
57 58 -1.6714879883942084 0.34877665362869525
57 59 -1.187876938015637 0.6236937841923742
57 60 -0.5641329824649388 0.6186528246911795
57 61 -1.108072595134159 -0.5075991497271293
57 62 0.11141165453213325 -0.007370049336407669
57 63 -0.17743457748359787 -0.1743186252642872
58 59 -1.7105646083195418 1.2651402805624614
58 60 -2.28789869152346 0.766522572720202
58 61 -0.8335529106956026 0.17005230643465327
58 62 0.1527035749287881 -0.03526294910383451
58 63 0.0675158604411295 -0.23143837567693168
58 64 -0.03365411614329124 -0.030150096967077614
59 60 0.19425257266760546 0.8356786217731079
59 61 -1.9366197038826851 3.165314447368248
59 62 0.074551737153434 -1.2192717475300867
59 63 -0.7066798150512108 0.374468313464096
59 64 -0.06038937274512612 -0.33163149908567346
60 61 -0.9049048914378176 0.41953636612306894
60 62 -1.6714946155814903 0.0906336495337573
60 63 -0.5738266735486628 0.47093383316509285
60 64 0.25950005322951175 0.5651650755910725
61 62 -4.116930634298441 1.7740375716175432
61 63 1.0535977880073113 -0.1392227235926516
61 64 -1.0573443857932274 -0.5547977331879892
62 63 -4.556807608912324 1.9321467160797494
62 64 -0.890401375152948 -1.2115379732809353
63 64 -2.1343290426606396 0.3086579873540802


==> anc/supplementary/carpet/M0=3/r=3.1/onsite.txt <==
1 4.746459114712513
2 3.533042810208748
3 6.469857653826478
4 7.959196926465518
5 10.412691642967118
6 7.997798551766099
7 9.211238708370631
8 8.560770134292415
9 7.558483962482471
10 8.94895950105271
11 12.57550813428772
12 15.61473313511706
13 10.658241577892811
14 16.865826036196523
15 8.651532481098883
16 10.702608392502777
17 14.315790705285696
18 14.132653216802703
19 13.64693567745047
20 11.049561712451217
21 12.776748189371782
22 14.475839789786425
23 13.72962299666714
24 12.028706857505249
25 10.202120476748885
26 14.123101139288663
27 13.479479839028935
28 12.203309977985679
29 11.29274899035076
30 11.840364364810641
31 11.596196695376868
32 9.658901432057068
33 9.85995931703577
34 11.032907951690786
35 12.248384830340889
36 11.094846104874895
37 10.949971754426183
38 8.68339051618617
39 18.977019467032907
40 8.978447975320881
41 10.871959962395342
42 12.623549439279442
43 10.366675824556486
44 10.103427482458917
45 10.759529288907194
46 11.60082483578562
47 13.725018365885685
48 12.249925119408474
49 12.108306774835453
50 9.765490484625337
51 14.129118169584325
52 12.822170794055223
53 10.609148801135568
54 13.668287608757403
55 10.546045489464928
56 7.783877728107723
57 9.813576649478227
58 10.930101040937915
59 10.270039903778912
60 10.581091646943664
61 13.332863344242174
62 13.190495324239894
63 10.165784652515423
64 7.138714365682283


==> anc/supplementary/carpet/M0=3/r=3.1/overlaps.txt <==
9.999999996739818986e-01
2.778229544482215821e-10
1.875769451323355733e-11
1.137313524711702902e-11


==> anc/supplementary/carpet/M0=3/r=3.1/spectrum.txt <==
  -9.2585253472619997E-007
   1.5209912325227906E-002
   1.7377675039308225E-002
   2.8365901023222454E-002
   9.8641839442272242E-002
  0.10641810077850261     
  0.14535828109112792     
  0.14948701150832888     
  0.18000071082802607     
  0.17803560163561100     
  0.19168622111737008     
  0.22045784315641304     
  0.25011164136557329     
  0.26393499240843449     
  0.26847853636286279     
  0.32494615065473431     
  0.48684483290182445     
  0.51255155445624423     
  0.51564364394354312     
  0.53285253422944456     


==> anc/supplementary/carpet/M0=3/wfn/anyondensity.txt <==
3.440190803735304961e-03
5.816088697826665016e-03
1.165754117345576060e-02
2.253468051872075176e-02
3.575254765422979791e-02
4.929525784585256365e-02
5.089244205602570098e-02
3.728686320960435119e-02
2.019806234060698633e-02
2.912285823234796438e-03
9.896962602220739022e-03
2.735931261099703096e-02
7.798723222717388048e-02
8.735419834566864050e-02
3.298946234663180377e-02
2.344724046903578531e-03
0.000000000000000000e+00
6.309045915488886193e-03
2.171653796506942471e-02
3.981777270454377876e-02
6.662194095045646802e-02
8.737835173084404494e-02
7.217302188869258173e-02
3.771930598076466551e-02
5.779626386179469860e-03
5.544073412928621908e-03
1.092549170435473845e-02
5.179254815029025322e-02
4.926091707403876946e-02
2.863676630616799126e-02
1.481324422268352932e-02
2.379350330460891505e-02
2.379350330460892546e-02
1.481324422268352758e-02
2.863676630616797045e-02
4.926091707403882497e-02
5.179254815029031567e-02
1.092549170435476100e-02
5.544073412928628847e-03
5.779626386179481136e-03
3.771930598076464469e-02
7.217302188869254009e-02
8.737835173084404494e-02
6.662194095045638476e-02
3.981777270454379958e-02
2.171653796506942125e-02
6.309045915488891397e-03
0.000000000000000000e+00
2.344724046903578097e-03
3.298946234663181765e-02
8.735419834566866826e-02
7.798723222717393599e-02
2.735931261099701362e-02
9.896962602220751165e-03
2.912285823234800775e-03
2.019806234060701755e-02
3.728686320960435813e-02
5.089244205602574955e-02
4.929525784585258447e-02
3.575254765422976322e-02
2.253468051872073441e-02
1.165754117345577968e-02
5.816088697826667618e-03
3.440190803735313635e-03


==> anc/supplementary/carpet/M0=3/wfn/density.txt <==
1.750485323494425233e-02
2.983851054143459372e-02
4.004456594397894781e-02
4.328026785211716576e-02
4.214453678267285341e-02
4.328026785211714494e-02
4.004456594397894781e-02
2.983851054143457984e-02
1.750485323494420375e-02
2.983851054143460413e-02
6.447038841622616812e-02
6.224641879613090206e-02
6.224641879613097145e-02
6.447038841622597383e-02
2.983851054143461454e-02
4.004456594397895475e-02
6.447038841622611260e-02
6.648804086204415653e-02
5.078709937025607801e-02
4.252806728004335235e-02
5.078709937025611271e-02
6.648804086204421204e-02
6.447038841622605709e-02
4.004456594397896169e-02
4.328026785211718658e-02
6.224641879613089512e-02
5.078709937025613352e-02
5.078709937025614046e-02
6.224641879613085349e-02
4.328026785211715188e-02
4.214453678267266606e-02
4.252806728004342868e-02
4.252806728004335929e-02
4.214453678267263831e-02
4.328026785211720739e-02
6.224641879613077716e-02
5.078709937025621679e-02
5.078709937025621679e-02
6.224641879613072165e-02
4.328026785211715188e-02
4.004456594397887148e-02
6.447038841622607097e-02
6.648804086204419816e-02
5.078709937025614740e-02
4.252806728004338011e-02
5.078709937025612658e-02
6.648804086204412878e-02
6.447038841622620975e-02
4.004456594397880209e-02
2.983851054143458678e-02
6.447038841622615424e-02
6.224641879613074941e-02
6.224641879613073553e-02
6.447038841622626526e-02
2.983851054143459719e-02
1.750485323494423498e-02
2.983851054143454515e-02
4.004456594397880903e-02
4.328026785211707556e-02
4.214453678267256198e-02
4.328026785211702004e-02
4.004456594397877434e-02
2.983851054143455556e-02
1.750485323494427314e-02


==> anc/supplementary/carpet/M0=4/NN/1partspectrum.txt <==
   2.1650724757113784E-003
   3.1084871879207721E-002
   4.5578193166298700E-002
  0.10701089671123507     
  0.16367368751357927     
  0.23947471050118099     
  0.26018572851656252     
  0.27596917394720255     
  0.30486766422616968     
  0.31366959271084893     
  0.33253908518536512     
  0.34520698579995202     
  0.46877160892417957     
  0.48811575383264882     
  0.49784282248986761     
  0.53069468023551525     
  0.65488287910373433     
  0.68602315941967107     
  0.68614989740354326     
  0.75660385040119738     
  0.79427521692573244     
  0.89049547673222662     
  0.89660185725027453     
  0.94588188135298867     
   1.0595561760568293     
   1.1624263694772292     
   1.1793554322387207     
   1.2736855158053486     
   1.3104454917717203     
   1.3191864064231789     
   1.3256336958924437     
   1.3695115305950007     
   1.4266995154786621     
   1.4569405746432036     
   1.4706441861111443     
   1.5105259664828885     
   1.5333798034281159     
   1.6320288186977057     
   1.6606858002427056     
   1.6926453649719539     
   1.6996318451714867     
   1.7234452453628641     
   1.8017251682238398     
   1.8096654255585427     
   1.8773204729852853     
   1.9078392023596618     
   1.9477333763646465     
   1.9491609788147293     
   2.0028599229048378     
   2.0093696054422598     
   2.0877948142653366     
   2.1495426856731878     
   2.3023112112500783     
   2.3729294902193323     
   2.3832358758396412     
   2.4399512774809877     
   2.5802600363218917     
   2.6331147704334810     
   2.6341641127517277     
   2.6813777493975621     
   2.9452197765172712     
   2.9692169761345255     
   2.9864073021728386     
   3.0046072833322421     


==> anc/supplementary/carpet/M0=4/NN/anyondensity.txt <==
   1.3356887737993381E-002
   3.1220029435713392E-002
   4.1284649314140082E-002
   5.1266564877333269E-002
   6.0424219558908546E-002
   6.1467239900955394E-002
   5.8500269047982514E-002
   5.1979361913937552E-002
   3.3663502119004596E-002
   1.0507758926457401E-002
   4.9256050454729139E-002
   6.3079760363622783E-002
   8.7376029551805540E-002
   8.3306440752486499E-002
   5.0931031544940115E-002
   4.9877727140633325E-003
   2.6348853853975966E-008
   2.5930936315570165E-002
   4.7940099250450938E-002
   5.5470011924282865E-002
   7.3957794893731138E-002
   8.5539869160269233E-002
   8.1453815595403323E-002
   5.5387409414413676E-002
   1.3116370893602056E-002
   1.0298159274572739E-002
   2.3873723701577185E-002
   6.8188570232202081E-002
   8.1918950809218460E-002
   5.1112689204830718E-002
   3.2491812485747347E-002
   4.0712192279103637E-002
   4.0712192278832576E-002
   3.2491812485593234E-002
   5.1112689205043270E-002
   8.1918950809557856E-002
   6.8188570232504672E-002
   2.3873723701457475E-002
   1.0298159274522546E-002
   1.3116370893554660E-002
   5.5387409414583470E-002
   8.1453815595655205E-002
   8.5539869160467852E-002
   7.3957794893911549E-002
   5.5470011924520023E-002
   4.7940099250680941E-002
   2.5930936315630114E-002
   2.6348853853972142E-008
   4.9877727140784783E-003
   5.0931031545046093E-002
   8.3306440752608443E-002
   8.7376029551958972E-002
   6.3079760363974058E-002
   4.9256050454991818E-002
   1.0507758926556036E-002
   3.3663502119054903E-002
   5.1979361914014102E-002
   5.8500269048073372E-002
   6.1467239901087121E-002
   6.0424219559130646E-002
   5.1266564877606176E-002
   4.1284649314413939E-002
   3.1220029436001995E-002
   1.3356887738136114E-002


==> anc/supplementary/carpet/M0=4/NN/anyonoverlaps.txt <==
4.621348968423622059e-04
3.835235549366414328e-04
2.581237321894326481e-05
9.499339981493945995e-05


==> anc/supplementary/carpet/M0=4/NN/anyonspectrum.txt <==
  0.14575902637339327     
  0.17806187948868157     
  0.23102243912227471     
  0.24974144552839073     
  0.24965400162676266     
  0.27107763167167925     
  0.28128906943751664     
  0.28132890552360867     
  0.31970670168563181     
  0.32026344416077879     
  0.34210295948589325     
  0.35201583861260788     
  0.36037046122682215     
  0.36453952163360093     
  0.36986597405386790     
  0.37055905650629450     
  0.39239079179465514     
  0.39591572410148074     
  0.40150211487223564     
  0.40045314206424704     


==> anc/supplementary/carpet/M0=4/NN/density.txt <==
   3.5863165902749974E-002
   6.0649658481746270E-002
   6.5746677373632989E-002
   4.8629773344466075E-002
   3.3869749004635963E-002
   4.8629773344466380E-002
   6.5746677373633641E-002
   6.0649658481746950E-002
   3.5863165902750314E-002
   6.0649658481746666E-002
  0.10669351670954530     
   7.7692646588998590E-002
   7.7692646588999159E-002
  0.10669351670954602     
   6.0649658481746922E-002
   6.5746677373633614E-002
  0.10669351670954581     
   9.1991384406276563E-002
   4.7632377120549879E-002
   2.4186401448452747E-002
   4.7632377120550309E-002
   9.1991384406276841E-002
  0.10669351670954588     
   6.5746677373633419E-002
   4.8629773344466595E-002
   7.7692646588999215E-002
   4.7632377120550150E-002
   4.7632377120550268E-002
   7.7692646588998937E-002
   4.8629773344466130E-002
   3.3869749004636185E-002
   2.4186401448452709E-002
   2.4186401448453000E-002
   3.3869749004635623E-002
   4.8629773344466359E-002
   7.7692646588999020E-002
   4.7632377120550164E-002
   4.7632377120550587E-002
   7.7692646588999298E-002
   4.8629773344466221E-002
   6.5746677373633280E-002
  0.10669351670954580     
   9.1991384406276897E-002
   4.7632377120550524E-002
   2.4186401448453135E-002
   4.7632377120550441E-002
   9.1991384406277063E-002
  0.10669351670954604     
   6.5746677373633544E-002
   6.0649658481746471E-002
  0.10669351670954594     
   7.7692646588999686E-002
   7.7692646588999298E-002
  0.10669351670954566     
   6.0649658481746964E-002
   3.5863165902749919E-002
   6.0649658481746430E-002
   6.5746677373633641E-002
   4.8629773344466533E-002
   3.3869749004635775E-002
   4.8629773344466096E-002
   6.5746677373633364E-002
   6.0649658481746471E-002
   3.5863165902749877E-002


==> anc/supplementary/carpet/M0=4/NN/hoppings.txt <==
#m=1
1 2 0.12527841819672478 0.46858247534584024
1 10 -0.4808557333422883 0.06357658357413266
2 3 0.48858672934834974 0.07309949812261853
3 4 0.11681392908233902 0.48511318970637074
3 11 -0.4831751503391097 -0.04160951179002359
4 5 -0.24664255761036014 0.43492815292762105
4 12 -0.47889744077932034 -0.09694361519510934
5 6 0.13313802124858107 0.4819432712795402
6 7 0.49288890225026244 0.07772278233101297
6 13 -0.47954225911679493 -0.09370189450187592
7 8 0.11943891644272531 0.4793692459473009
7 14 -0.4623189028072093 -0.14646094866469875
8 9 0.48085573334228826 0.06357658357413266
9 15 -0.41992306490545034 -0.2427526268189936
10 16 -0.4885867293483495 0.0730994981226183
11 12 0.03596634201359945 0.4984684195626709
11 18 -0.4935842988781122 -0.06972922928513485
12 19 -0.4844035724177749 -0.12381184818918792
13 14 0.47428849364858117 0.15752703847817923
13 21 -0.49491128906463466 -0.07098598931835991
14 22 -0.4826966521014294 -0.12446512590186973
15 24 -0.42342131225584284 -0.254509176747394
16 17 0.04160951179002371 0.48317515033910974
16 25 -0.4928889022502626 0.0777227823310129
17 18 0.3983228156983513 0.29971079394949046
17 26 -0.4984684195626709 -0.035966342013599495
18 19 -0.06177999119206023 0.49533764680826914
18 27 -0.48127449264932726 -0.13248024147916293
19 20 -0.2091348251369 0.45335357644180707
20 21 -0.01972448177156895 0.49887652297583823
21 22 0.4339901344876019 0.24663478024130717
22 23 0.06972922928513493 0.4935842988781122
22 28 -0.4953376468082693 -0.06177999119206017
23 24 0.37107879325420123 0.31223405735702675
23 29 -0.4742884936485812 -0.15752703847817923
24 30 -0.42562674747557716 -0.2604269046932443
25 26 -0.09370189450187587 0.4795422591167949
25 31 -0.49620723911640496 0.061428212427897054
26 27 0.29976045416713065 0.40014980299962694
27 32 -0.4684500412137404 -0.17268873514061092
28 29 -0.07098598931835999 0.4949112890646348
28 33 -0.4988765229758385 -0.019724481771568946
29 30 0.27283033827469927 0.4053448282993051
30 34 -0.43492815292762094 -0.24664255761036022
31 35 -0.4962072391164049 0.06142821242789701
32 37 -0.46845004121374034 -0.1726887351406109
33 38 -0.4988765229758383 -0.019724481771568995
34 40 -0.43492815292762094 -0.24664255761036014
35 36 -0.2728303382746992 0.4053448282993052
35 41 -0.4928889022502628 0.07772278233101294
36 37 -0.12381184818918801 0.4844035724177747
36 42 -0.49846841956267085 -0.035966342013599474
37 43 -0.48127449264932726 -0.13248024147916282
38 39 -0.29976045416713054 0.4001498029996271
38 47 -0.4953376468082693 -0.06177999119206025
39 40 -0.09694361519510937 0.4788974407793202
39 48 -0.47428849364858117 -0.15752703847817923
40 49 -0.42562674747557705 -0.2604269046932444
41 42 -0.37107879325420134 0.3122340573570268
41 50 -0.4885867293483495 0.07309949812261844
42 43 -0.253307941410515 0.42932821050341385
43 44 -0.30657155832156335 0.3939416597486652
43 51 -0.4935842988781123 -0.0697292292851349
44 45 -0.453353576441807 0.2091348251368999
44 52 -0.48440357241777454 -0.12381184818918783
45 46 -0.33881165755491494 0.3667062871870486
46 47 -0.3065715583215632 0.39394165974866524
46 53 -0.4949112890646347 -0.07098598931835995
47 48 -0.3983228156983513 0.2997107939494904
47 54 -0.4826966521014295 -0.12446512590186969
48 49 -0.22334530126587865 0.4304723612255255
49 55 -0.4234213122558429 -0.2545091767473939
50 56 -0.48085573334228854 0.06357658357413275
51 52 -0.3779024440123965 0.3270383553478148
51 58 -0.48317515033911 -0.041609511790023666
52 59 -0.47889744077932045 -0.09694361519510931
53 54 -0.37790244401239653 0.3270383553478149
53 61 -0.479542259116795 -0.09370189450187585
54 62 -0.4623189028072093 -0.1464609486646989
55 64 -0.4199230649054502 -0.2427526268189936
56 57 -0.41992306490545034 0.2427526268189937
57 58 -0.423421312255843 0.2545091767473939
58 59 -0.42562674747557716 0.2604269046932444
59 60 -0.434928152927621 0.24664255761036016
60 61 -0.4349281529276208 0.24664255761036025
61 62 -0.4256267474755772 0.26042690469324437
62 63 -0.4234213122558429 0.25450917674739404
63 64 -0.4199230649054502 0.24275262681899373


==> anc/supplementary/carpet/M0=4/NN/onsite.txt <==
1 1.2427820564447993
2 0.9556769370998
3 1.576562842897148
4 1.5764015260760447
5 0.9955500263425137
6 1.5764015260760456
7 1.5765628428971472
8 0.9556769370998
9 1.2427820564447993
10 0.9556769370998008
11 1.4325423012667178
12 1.3736605453434332
13 1.3736605453434318
14 1.432542301266718
15 0.9556769370998008
16 1.5765628428971472
17 1.4325423012667167
18 1.864815964614215
19 1.5065049027723019
20 1.0541538416875809
21 1.5065049027723019
22 1.8648159646142144
23 1.4325423012667164
24 1.576562842897148
25 1.5764015260760451
26 1.3736605453434332
27 1.5065049027723016
28 1.506504902772302
29 1.3736605453434332
30 1.5764015260760451
31 0.9955500263425137
32 1.0541538416875809
33 1.0541538416875813
34 0.9955500263425134
35 1.5764015260760451
36 1.373660545343433
37 1.5065049027723019
38 1.5065049027723019
39 1.3736605453434327
40 1.5764015260760442
41 1.5765628428971477
42 1.4325423012667178
43 1.8648159646142148
44 1.506504902772301
45 1.0541538416875809
46 1.5065049027723019
47 1.8648159646142148
48 1.4325423012667178
49 1.576562842897148
50 0.9556769370998008
51 1.4325423012667184
52 1.3736605453434332
53 1.3736605453434332
54 1.432542301266718
55 0.9556769370998004
56 1.242782056444799
57 0.9556769370998005
58 1.576562842897148
59 1.576401526076045
60 0.995550026342513
61 1.5764015260760447
62 1.576562842897148
63 0.9556769370998007
64 1.2427820564447987


==> anc/supplementary/carpet/M0=4/NN/overlaps.txt <==
5.458340462935822313e-01
2.026398004433568878e-02
4.358002731862217248e-27
1.650136673382287361e-28


==> anc/supplementary/carpet/M0=4/NN/spectrum.txt <==
  0.19184433409426049     
  0.26727373841638852     
  0.27561490120693966     
  0.27618703695961455     
  0.28728502447711701     
  0.28743067641046799     
  0.28969084809697193     
  0.29199340390933975     
  0.29789651591617228     
  0.31162341917508679     
  0.31538215437555311     
  0.32542467421960874     
  0.32835698286460341     
  0.35965483009542865     
  0.35991943733742965     
  0.36047309848741782     
  0.36061433927032721     
  0.37272499691633698     
  0.37714273018405720     
  0.38894846895277452     


==> anc/supplementary/carpet/M0=4/NNN/1partspectrum.txt <==
  -4.6796067463997719E-016
  -1.6083707074286186E-016
  -1.4900104383298181E-017
   4.2682141542503938E-016
   4.1564470998087867E-004
   2.2259225357339073E-003
   3.9501162704663152E-003
   1.6830349865099913E-002
   3.9310759798708496E-002
   4.7655739888919309E-002
   6.7333300149170647E-002
   9.4767535197621544E-002
  0.13569224351276007     
  0.15172753410205320     
  0.15858960400899216     
  0.17738370819828500     
  0.19009476805880052     
  0.19777181806669913     
  0.20963683791051604     
  0.21006576072724120     
  0.24906014442401739     
  0.27819628011583630     
  0.30087104679053456     
  0.36186233198553025     
  0.61440394551077759     
  0.65781404536442745     
  0.73020215073897554     
  0.82770757423003205     
  0.93219354832575940     
  0.94325087910534622     
   1.0180925094642244     
   1.0287121117628744     
   1.0713908754310282     
   1.0726060860191400     
   1.0768786067215730     
   1.0905275469762048     
   1.1324953436344494     
   1.1385274269707371     
   1.1733410066567656     
   1.2174635233057332     
   1.2570293400797892     
   1.2702193985602028     
   1.2755159027414564     
   1.2786366216724834     
   1.4848484286710206     
   1.4952180294504456     
   1.5685376893559011     
   1.5824464521623485     
   1.6237680624030737     
   1.6971648933523742     
   1.7143763459465571     
   1.7399680641434145     
   1.7479590950545740     
   1.7718174046161850     
   1.8077904601751813     
   1.8621303138819276     
   1.8992880555402123     
   1.9280424466637898     
   2.0029918906763107     
   2.0080358886329006     
   2.0692295868641124     
   2.0791562838579809     
   2.1058441146462465     
   2.1109366043165063     


==> anc/supplementary/carpet/M0=4/NNN/anyondensity.txt <==
   1.3199386397083127E-002
   2.2105522962470883E-002
   3.9252982728216874E-002
   5.8377653848827989E-002
   7.0070394531475538E-002
   6.5111794033512735E-002
   5.5470895171121262E-002
   3.8609929628461180E-002
   2.0333524432092725E-002
   1.1668458882636432E-002
   4.1617451298000818E-002
   6.8426630480843867E-002
   8.8892132431894283E-002
   8.4371206236730389E-002
   3.9202094061832393E-002
   9.0515524412894902E-003
   1.6819819475317030E-011
   2.4225945844826589E-002
   5.4352455801114578E-002
   5.6876534956321168E-002
   5.5652534470433508E-002
   8.3600147385973753E-002
   8.9533662128911840E-002
   5.4646274916763930E-002
   2.0946180100273642E-002
   1.7615480521571702E-002
   2.6398424996542165E-002
   5.9800713971820796E-002
   8.1441256102858087E-002
   5.5907754515377689E-002
   4.7033381672481965E-002
   4.6207643038121665E-002
   4.6207643024735116E-002
   4.7033381647431753E-002
   5.5907754533534540E-002
   8.1441256116045427E-002
   5.9800713978867791E-002
   2.6398424991663460E-002
   1.7615480513226530E-002
   2.0946180088882781E-002
   5.4646274920881317E-002
   8.9533662119211890E-002
   8.3600147374638598E-002
   5.5652534468631332E-002
   5.6876534967698511E-002
   5.4352455807421707E-002
   2.4225945845702840E-002
   1.6819819472635653E-011
   9.0515524363364505E-003
   3.9202094057883288E-002
   8.4371206211932309E-002
   8.8892132431688795E-002
   6.8426630498239382E-002
   4.1617451302656455E-002
   1.1668458876129082E-002
   2.0333524427354532E-002
   3.8609929618325482E-002
   5.5470895162551770E-002
   6.5111794039396917E-002
   7.0070394553795795E-002
   5.8377653866253355E-002
   3.9252982736713640E-002
   2.2105522964914415E-002
   1.3199386393910635E-002


==> anc/supplementary/carpet/M0=4/NNN/anyonoverlaps.txt <==
9.415413985417185883e-01
3.831669870243858578e-20
1.646932212478308122e-02
3.176920420101384578e-18


==> anc/supplementary/carpet/M0=4/NNN/anyonspectrum.txt <==
   3.6789612534529805E-003
   6.0137687423033100E-003
   9.1668550609471031E-003
   9.1294537918436714E-003
   1.7265037639345643E-002
   1.7543423523302536E-002
   1.9514401313604664E-002
   2.1025269959653842E-002
   2.1177736663987704E-002
   2.2868971268455718E-002
   2.5215122662693799E-002
   2.6476881338932327E-002
   2.7209625678028149E-002
   2.9935905864099187E-002
   3.4464732777013202E-002
   3.6204376007437741E-002
   3.7857123476676753E-002
   3.9566349649656662E-002
   3.9657840623801968E-002
   4.4459673528426752E-002


==> anc/supplementary/carpet/M0=4/NNN/density.txt <==
   3.0206255461036315E-002
   5.1274746499835447E-002
   6.0207562736867344E-002
   5.0000551068400144E-002
   3.8916776743014914E-002
   5.0000551068412023E-002
   6.0207562736887391E-002
   5.1274746499855563E-002
   3.0206255461054755E-002
   5.1274746499825524E-002
  0.10392430531619085     
   7.6397512907663695E-002
   7.6397512907666221E-002
  0.10392430531620900     
   5.1274746499847687E-002
   6.0207562736851190E-002
  0.10392430531618466     
   9.5014360612588028E-002
   5.7134799889871413E-002
   3.7983650345745232E-002
   5.7134799889868609E-002
   9.5014360612571638E-002
  0.10392430531618813     
   6.0207562736869100E-002
   5.0000551068377377E-002
   7.6397512907650844E-002
   5.7134799889873931E-002
   5.7134799889855703E-002
   7.6397512907640908E-002
   5.0000551068389097E-002
   3.8916776742986964E-002
   3.7983650345739764E-002
   3.7983650345739611E-002
   3.8916776742999676E-002
   5.0000551068392227E-002
   7.6397512907656090E-002
   5.7134799889861809E-002
   5.7134799889873397E-002
   7.6397512907670315E-002
   5.0000551068404994E-002
   6.0207562736878835E-002
  0.10392430531621473     
   9.5014360612586030E-002
   5.7134799889864300E-002
   3.7983650345732797E-002
   5.7134799889854808E-002
   9.5014360612585225E-002
  0.10392430531622460     
   6.0207562736887411E-002
   5.1274746499852836E-002
  0.10392430531620729     
   7.6397512907643877E-002
   7.6397512907631443E-002
  0.10392430531619067     
   5.1274746499856229E-002
   3.0206255461050657E-002
   5.1274746499841067E-002
   6.0207562736861404E-002
   5.0000551068370737E-002
   3.8916776742964461E-002
   5.0000551068363180E-002
   6.0207562736853237E-002
   5.1274746499836918E-002
   3.0206255461050564E-002


==> anc/supplementary/carpet/M0=4/NNN/hoppings.txt <==
#d=1.021906354867159472e-03
1 2 0.04560767718009476 -0.3289357316155036
1 10 -0.26484218420809147 -0.20034318859166883
2 3 -0.35231439214809057 0.25504683905214887
2 10 0.08014019740586505 -0.14332186143158762
2 11 0.09086041356771597 -0.1990630791148798
3 4 0.06460365060694359 -0.32931297041980256
3 11 -0.4119042881273066 -0.1670441921282193
3 12 -0.0076043785492458105 -0.0629810398539757
4 5 0.3957056607295313 0.04955031220997696
4 11 -0.06298568279175598 0.06439546681107501
4 12 -0.4520124779806113 -0.16539189259594148
5 6 0.04955031220997673 -0.3957056607295315
5 12 -0.10566451529107507 -0.18517110030675293
5 13 0.05621964541357109 0.20565183599978817
6 7 -0.27854111395011527 0.18717775508295342
6 13 -0.43657081716889157 -0.20267135955314744
6 14 -0.06439546681106159 0.06298568279175126
7 8 0.0687785463835634 -0.42946924521150026
7 13 0.007604378549250085 -0.06298103985397434
7 14 -0.4093783963463339 -0.1731422343229451
8 9 -0.26484218420809363 0.2003431885916699
8 14 0.19906307911488041 -0.09086041356771504
8 15 0.14332186143158757 -0.08014019740586649
9 15 -0.3289357316155023 -0.04560767718009154
10 16 -0.35231439214809007 -0.2550468390521502
10 17 -0.09086041356771367 -0.1990630791148821
11 12 0.27508425333379904 -0.11788391581619678
11 17 -0.19622985355618844 -0.19446778459895608
11 18 -0.27823250296671886 -0.11436524021068162
11 19 0.23555200441748866 0.11188801021517719
12 18 0.22805856700183835 0.062208387695601663
12 19 -0.2395144012888152 -0.10012078876453642
12 20 0.24664856257040185 -0.0669921040117466
13 14 -0.27787045719640957 -0.11115742466350359
13 20 -0.06699210401174645 0.24664856257040194
13 21 -0.24015834601629982 -0.0985661686699994
13 22 -0.062208387695605355 -0.22805856700183866
14 21 -0.2355520044174976 0.1118880102151602
14 22 -0.27760852647928536 -0.11587165270926827
14 23 0.0012459709085767823 -0.2762649493330706
15 23 -0.07651083855086029 -0.20500686770115156
15 24 -0.4294692452115001 -0.06877854638356337
16 17 0.4119042881273043 -0.16704419212821578
16 25 -0.2785411139501079 -0.18717775508295256
16 26 -0.007604378549245977 0.06298103985397259
17 18 -0.11436524021068672 -0.27823250296672186
17 25 0.0009968678400667785 0.09007207467949786
17 26 -0.2750842533337988 -0.11788391581619959
17 27 0.08744364888907252 -0.2456771904023086
18 19 0.25976903146207647 0.07034177339184386
18 26 -0.06220838769559731 0.22805856700184035
18 27 -0.23342358865515644 -0.1339452987230366
19 20 -0.03626964446468417 0.37218614405457856
19 27 0.022258095510528764 -0.28756873212004347
20 21 0.23752883477246234 0.2888218578768691
21 22 -0.13394529872303185 -0.23342358865517104
21 28 0.2875687321200434 -0.02225809551052832
22 23 0.2782325029667144 -0.11436524021067684
22 28 -0.25976903146208136 -0.07034177339185183
22 29 0.20524973202093333 0.11727378644843621
23 24 -0.16704419212822472 -0.4119042881273037
23 28 0.23555200441749083 0.1118880102151756
23 29 -0.27787045719641557 -0.11115742466352445
23 30 -0.06298568279175937 -0.06439546681108599
24 29 0.04991142800581225 0.03915721272805922
24 30 -0.3293129704197855 -0.06460365060693354
25 26 0.4365708171688935 0.20267135955315785
25 31 -0.3148435178293397 -0.24476879428216983
26 27 0.09856616867000101 -0.24015834601630204
26 31 -0.10566451529107523 -0.18517110030675296
26 32 0.12703630013078562 0.22177744219610623
27 32 -0.37218614405457884 0.036269644464684135
28 29 0.24015834601630864 0.0985661686700128
28 33 -0.23752883477246264 -0.28882185787686904
29 30 0.2026713595531612 -0.4365708171688902
29 33 -0.06699210401174648 -0.2466485625704019
29 34 0.0562196454135702 0.20565183599978837
30 34 -0.3957056607295312 -0.04955031220997695
31 35 -0.31484351782933995 -0.24476879428217005
31 36 0.1851711003067533 -0.10566451529107485
32 36 -0.06699210401174686 0.2466485625704018
32 37 -0.37218614405457867 0.036269644464683684
33 38 -0.23752883477246195 -0.2888218578768692
33 39 0.2466485625704023 -0.06699210401174614
34 39 -0.10566451529107428 0.18517110030675393
34 40 -0.39570566072953195 -0.049550312209976494
35 36 0.20267135955314852 0.4365708171688918
35 41 -0.2785411139501126 -0.18717775508295276
35 42 -0.09007207467948895 0.0009968678400635866
36 37 0.23951440128882312 0.1001207887645337
36 41 0.06298103985397543 0.007604378549249419
36 42 -0.27508425333378916 -0.1178839158161967
36 43 0.11727378644843586 0.20524973202093386
37 42 0.2355520044174889 -0.11188801021517826
37 43 -0.23342358865516288 -0.13394529872303368
37 44 0.2875687321200434 0.022258095510528583
38 39 0.09856616867000834 0.24015834601630678
38 46 0.21908065081109296 0.18760295026750762
38 47 -0.25976903146207886 -0.07034177339184866
38 48 -0.1118880102151741 0.23555200441749033
39 40 0.45201247798061317 0.16539189259593828
39 47 0.1172737864484413 -0.205249732020931
39 48 -0.2778704571964189 -0.1111574246635173
39 49 0.06298103985397936 -0.007604378549241869
40 48 0.0009968678400717468 -0.09007207467950655
40 49 -0.3293129704197954 -0.06460365060693862
41 42 -0.16704419212822258 0.41190428812731245
41 50 -0.3523143921480907 -0.25504683905214925
42 43 0.11587165270927294 0.2776085264792668
42 50 -0.19906307911488047 0.09086041356771513
42 51 -0.27626494933307055 0.00124597090857681
43 44 0.07034177339185127 0.2597690314620811
43 51 -0.2782325029667147 -0.11436524021067773
43 52 -0.06220838769561074 0.2280585670018357
44 45 0.03626964446468436 0.37218614405457867
44 51 0.11188801021517554 -0.23555200441749125
44 52 -0.23951440128881937 -0.10012078876453426
45 46 0.2888218578768688 0.23752883477246292
45 52 -0.2466485625704023 0.06699210401174618
45 53 -0.24664856257040163 -0.06699210401174685
46 47 0.07034177339185513 0.2597690314620835
46 53 -0.2401583460163047 -0.09856616867000745
46 54 -0.08744364888907867 0.24567719040230895
47 48 -0.11436524021068231 0.2782325029667193
47 53 0.11727378644843803 -0.20524973202093288
47 54 -0.27760852647927503 -0.11587165270926983
48 49 0.17314223432294165 0.40937839634632556
48 54 -0.27626494933307016 -0.0012459709085758525
48 55 -0.19906307911488097 -0.09086041356771521
49 55 -0.4294692452114998 -0.06877854638356126
50 56 -0.2648421842080922 -0.20034318859167136
50 57 0.14332186143158762 0.08014019740586802
51 52 -0.11788391581618579 0.2750842533337998
51 57 0.20500686770115195 -0.07651083855086166
51 58 -0.4119042881273106 -0.16704419212822957
51 59 -0.06439546681107515 -0.06298568279175393
52 58 -0.06298103985399106 0.007604378549244006
52 59 -0.4520124779806013 -0.16539189259594314
52 60 0.10566451529107465 0.18517110030675377
53 54 -0.11788391581618282 0.2750842533337978
53 60 0.20565183599978815 -0.056219645413570545
53 61 -0.4365708171688874 -0.20267135955315851
53 62 -0.039157212728052254 -0.04991142800581061
54 61 -0.09007207467950479 -0.0009968678400721076
54 62 -0.409378396346329 -0.1731422343229399
54 63 0.0908604135677154 0.19906307911488
55 63 0.1580115371418701 0.04467618307923836
55 64 -0.3289357316155031 -0.04560767718009401
56 57 -0.3289357316155036 0.045607677180091115
57 58 -0.4294692452115003 0.06877854638356183
58 59 -0.3293129704197924 0.06460365060693965
59 60 -0.39570566072953134 0.049550312209975966
60 61 -0.39570566072953234 0.04955031220997813
61 62 -0.32931297041979435 0.06460365060693865
62 63 -0.42946924521150026 0.06877854638356355
63 64 -0.3289357316155032 0.04560767718009419


==> anc/supplementary/carpet/M0=4/NNN/onsite.txt <==
1 0.6715880196797553
2 0.5504344877773408
3 1.0947499344679794
4 1.1108383953378804
5 0.5733457116306582
6 1.110838395337877
7 1.0947499344679934
8 0.5504344877773447
9 0.671588019679754
10 0.5504344877773433
11 1.1163718814593526
12 1.060013487965268
13 1.0600134879652414
14 1.116371881459346
15 0.5504344877773408
16 1.0947499344679783
17 1.1163718814593555
18 1.3066608802421196
19 1.003545614996308
20 0.5764977844392133
21 1.0035456149963111
22 1.306660880242135
23 1.1163718814593515
24 1.09474993446797
25 1.1108383953378818
26 1.0600134879652638
27 1.003545614996301
28 1.0035456149963187
29 1.0600134879652763
30 1.1108383953378684
31 0.5733457116306576
32 0.5764977844392141
33 0.5764977844392135
34 0.5733457116306591
35 1.1108383953378766
36 1.0600134879652616
37 1.003545614996318
38 1.0035456149963105
39 1.0600134879652732
40 1.1108383953378769
41 1.0947499344679925
42 1.1163718814593393
43 1.306660880242117
44 1.0035456149963178
45 0.5764977844392136
46 1.0035456149963173
47 1.3066608802421293
48 1.1163718814593515
49 1.0947499344679705
50 0.5504344877773439
51 1.1163718814593533
52 1.0600134879652676
53 1.0600134879652625
54 1.1163718814593497
55 0.5504344877773408
56 0.6715880196797526
57 0.550434487777343
58 1.0947499344679832
59 1.1108383953378627
60 0.5733457116306598
61 1.1108383953378722
62 1.0947499344679736
63 0.5504344877773419
64 0.6715880196797553


==> anc/supplementary/carpet/M0=4/NNN/overlaps.txt <==
9.405070523250735892e-01
2.954055160471731958e-02
8.519645150997142742e-26
3.439821516925956023e-26


==> anc/supplementary/carpet/M0=4/NNN/spectrum.txt <==
   5.0955735913614233E-003
   7.6157142676058168E-003
   1.1218767197868405E-002
   1.2057174950608590E-002
   1.2185900593832791E-002
   1.7821194858233094E-002
   2.0073612747471940E-002
   2.0544825192268426E-002
   2.1645818476942611E-002
   2.3173488213825137E-002
   2.3671864244917198E-002
   2.4469566435307694E-002
   2.5295258015704321E-002
   2.6640142149840527E-002
   2.6711108204038027E-002
   2.7192557091008100E-002
   2.9373833861602337E-002
   3.1611628812990150E-002
   3.1771404066909689E-002
   3.2021568194996464E-002


==> anc/supplementary/carpet/M0=4/r=1.1/1partspectrum.txt <==
   2.2826820725095742E-004
   2.9607835664548172E-004
   5.1809779155927388E-004
   9.7656812153634797E-004
   2.0575400352925459E-003
   6.8159022224520988E-003
   8.6166264399122686E-003
   3.4905292937851495E-002
   5.6478974109603189E-002
   9.7664071839590347E-002
  0.14200381473765150     
  0.15614235977062649     
  0.17197361016408871     
  0.21066612907492388     
  0.21775147394959557     
  0.24562303632765339     
  0.30673705894992198     
  0.32144511632432954     
  0.35988913673316658     
  0.37443095827960560     
  0.45482625358103074     
  0.56864832511118524     
  0.67704768531938664     
  0.73777276349558518     
  0.76829046126448819     
  0.81357707556131742     
  0.90957156434066744     
  0.94933739702685482     
   1.0306798291603005     
   1.0374488211277837     
   1.1892868941468404     
   1.2344830919437013     
   1.3644267958920127     
   1.4448311140135723     
   1.4501730872858385     
   1.5358052053384772     
   1.6064200400441628     
   1.6253309223534878     
   1.6382506286836074     
   1.6563635001761441     
   1.9178401145885691     
   1.9609741683772992     
   2.0732030722626873     
   2.1276931252543165     
   2.1722106035837259     
   2.1958905391778121     
   2.2203982999336231     
   2.2705896795715810     
   2.3631811449313145     
   2.3787662800553995     
   2.4181623476431087     
   2.4449184109430098     
   2.4567254320320262     
   2.4661467289154060     
   2.5777763499498021     
   2.6486498540162358     
   2.6573270056985105     
   2.6580400018078665     
   2.6778309913266996     
   2.6911969597460703     
   2.7431615292601470     
   2.7932169193601757     
   2.8271817131410151     
   2.8511271581838984     


==> anc/supplementary/carpet/M0=4/r=1.1/anyondensity.txt <==
   1.1628223495016394E-002
   2.1885769221631424E-002
   4.1679174719765261E-002
   5.8180019257661510E-002
   6.1997474550266524E-002
   6.2190385064697463E-002
   5.5542613993114984E-002
   3.9651229470925101E-002
   2.2398004668670309E-002
   9.9819483241832471E-003
   4.3332854135462659E-002
   7.2988742308484650E-002
   8.7348890927617662E-002
   8.9632908307826914E-002
   4.3025079539533252E-002
   8.3496216931308233E-003
   3.5106226818901247E-011
   2.4000734767275999E-002
   5.2774349140977048E-002
   5.0058837543802817E-002
   6.1849723620831659E-002
   8.4339552223886838E-002
   9.1274338962386001E-002
   5.9885298800510280E-002
   1.9865909203991117E-002
   1.7638077112205771E-002
   2.9462544292607609E-002
   6.3178426446925437E-002
   7.7312880163462758E-002
   5.7249360466257053E-002
   4.0108183428678605E-002
   4.1188844112523187E-002
   4.1188844112043183E-002
   4.0108183428125090E-002
   5.7249360466311121E-002
   7.7312880163257811E-002
   6.3178426446976757E-002
   2.9462544292272946E-002
   1.7638077111921328E-002
   1.9865909203640501E-002
   5.9885298799752261E-002
   9.1274338960723039E-002
   8.4339552222810574E-002
   6.1849723621509083E-002
   5.0058837544980639E-002
   5.2774349142110238E-002
   2.4000734767347924E-002
   3.5106226823503434E-011
   8.3496216930018258E-003
   4.3025079538606487E-002
   8.9632908306908246E-002
   8.7348890928699199E-002
   7.2988742310189120E-002
   4.3332854135957118E-002
   9.9819483240155445E-003
   2.2398004668148140E-002
   3.9651229470213989E-002
   5.5542613992940776E-002
   6.2190385065616319E-002
   6.1997474551815326E-002
   5.8180019258923750E-002
   4.1679174720308430E-002
   2.1885769221667722E-002
   1.1628223494893626E-002


==> anc/supplementary/carpet/M0=4/r=1.1/anyonoverlaps.txt <==
9.704021843120553825e-01
9.352493416768465408e-23
2.291995009336826551e-21
5.149012909745316960e-03


==> anc/supplementary/carpet/M0=4/r=1.1/anyonspectrum.txt <==
   7.2844355533338099E-003
   1.2404582559185700E-002
   1.7339034593708818E-002
   1.7771321210790881E-002
   2.4708632801205822E-002
   2.7027238915970093E-002
   2.9273503817007475E-002
   3.4668071076948505E-002
   3.9468210178506082E-002
   3.9808996782375379E-002
   4.0617055784308805E-002
   4.5112748290565177E-002
   4.8280076688876031E-002
   4.8466759094772764E-002
   5.6882664813659736E-002
   5.8448389787509727E-002
   5.9420133306774779E-002
   6.0317995381169082E-002
   6.1529822073630447E-002
   7.0675367083803467E-002


==> anc/supplementary/carpet/M0=4/r=1.1/density.txt <==
   2.7342840839082790E-002
   4.7528513873900786E-002
   5.8771010903365263E-002
   5.3292388321911507E-002
   4.6366364272951682E-002
   5.3292388321909821E-002
   5.8771010903363063E-002
   4.7528513873899274E-002
   2.7342840839081749E-002
   4.7528513873901168E-002
   9.7290353007891128E-002
   7.6906858836910369E-002
   7.6906858836907510E-002
   9.7290353007888256E-002
   4.7528513873900037E-002
   5.8771010903365555E-002
   9.7290353007890032E-002
   9.2769758574297242E-002
   6.0146636567941412E-002
   4.5649513289837663E-002
   6.0146636567940531E-002
   9.2769758574298491E-002
   9.7290353007891947E-002
   5.8771010903365555E-002
   5.3292388321912104E-002
   7.6906858836909023E-002
   6.0146636567939948E-002
   6.0146636567943328E-002
   7.6906858836912242E-002
   5.3292388321912486E-002
   4.6366364272953320E-002
   4.5649513289837663E-002
   4.5649513289838101E-002
   4.6366364272952043E-002
   5.3292388321912451E-002
   7.6906858836911007E-002
   6.0146636567941537E-002
   6.0146636567939102E-002
   7.6906858836907385E-002
   5.3292388321909738E-002
   5.8771010903365069E-002
   9.7290353007889990E-002
   9.2769758574296257E-002
   6.0146636567939629E-002
   4.5649513289837462E-002
   6.0146636567941197E-002
   9.2769758574295882E-002
   9.7290353007887700E-002
   5.8771010903362772E-002
   4.7528513873900162E-002
   9.7290353007888866E-002
   7.6906858836908815E-002
   7.6906858836911993E-002
   9.7290353007891114E-002
   4.7528513873899371E-002
   2.7342840839082238E-002
   4.7528513873900072E-002
   5.8771010903364763E-002
   5.3292388321912069E-002
   4.6366364272954541E-002
   5.3292388321914387E-002
   5.8771010903366873E-002
   4.7528513873901224E-002
   2.7342840839082588E-002


==> anc/supplementary/carpet/M0=4/r=1.1/hoppings.txt <==
#d=1.264806485640085267e-03
1 2 0.38199044678495586 -0.6005518294271908
1 3 -0.15239098253598418 0.09238022821816148
1 10 -0.6947623063120738 -0.15454623577183196
1 16 0.17307938296349773 -0.04243401132225236
2 3 -0.500711531402088 0.04701825518012592
2 4 -0.16965490799070196 -0.18685830186021057
2 10 0.08014019740586505 -0.14332186143158762
2 11 -0.07222130238155848 -0.317165568889253
3 4 0.25535824019998904 -0.5287104277758952
3 5 0.00340807848798335 0.2479681014809235
3 11 -0.3787582606889285 -0.3791796683226931
3 12 0.11325198709326699 0.10953683153462566
3 18 -0.03743527339207006 0.10345011642390452
4 5 0.4885152188597278 0.3717609385839982
4 6 0.1701213971512861 0.024908596851684436
4 11 0.10349818429335017 -0.018355321907863334
4 12 -0.46235488227723165 0.027965853262506432
4 19 0.08762012028064839 -0.07057574297323026
5 6 0.3717609385840004 -0.48851521885973426
5 7 -0.17774980148478414 -0.17293005066544537
5 12 0.02342701224840925 -0.3101013938599117
5 13 0.2358401976775351 0.20270939922995582
6 7 -0.5544202720416156 0.19328918548706553
6 8 -0.16965490799071004 -0.18685830186021318
6 13 -0.3071594280893591 -0.34670911705651775
6 14 0.018355321907851288 -0.10349818429333707
6 21 -0.07057574297322747 0.08762012028065205
7 8 0.32080959219530575 -0.38730344635018443
7 9 -0.1523909825359841 0.0923802282181611
7 13 -0.11325198709326609 0.10953683153462179
7 14 -0.535943049322571 0.0002979801954538716
7 22 0.10345011642390411 -0.037435273392071505
8 9 -0.6947623063120762 0.15454623577183282
8 14 0.3171655688892753 0.07222130238155494
8 15 0.14332186143158757 -0.08014019740586649
9 15 -0.6005518294271879 -0.38199044678495264
9 24 -0.04243401132225333 0.17307938296349823
10 16 -0.5007115314021243 -0.047018255180130364
10 17 0.07222130238155909 -0.31716556888926534
10 25 -0.012164636464541759 -0.2520929082681717
11 12 0.597505150820179 -0.07076623703058571
11 17 -0.1981698402868751 -0.19425089161236095
11 18 -0.31336575144724005 -0.22283798831504625
11 19 -0.010959123184974238 -0.19309651432273472
11 27 -0.14427657696435597 -0.11272691598150386
12 18 -0.14367444793315515 -0.00906301603210545
12 19 -0.49256498644067204 -0.08570476591190497
12 20 0.08021574562064032 -0.11103714194341319
13 14 -0.4725392300222212 -0.3724606578554543
13 20 -0.11103714194341299 0.08021574562063936
13 21 -0.40889846324357737 -0.28769362093094686
13 22 0.009063016032107046 0.14367444793315498
14 21 0.010959123184974523 -0.1930965143227354
14 22 -0.3791533004834951 -0.06401279519641168
14 23 0.0027711151828702513 -0.27748336060412787
14 28 -0.11272691598150307 -0.14427657696435525
15 23 -0.27533809718060853 -0.17320175186035494
15 24 -0.38730344635016445 -0.32080959219532607
15 30 -0.252092908268174 -0.012164636464534223
16 17 0.3787582606889069 -0.3791796683226637
16 18 -0.10345011642390006 0.0374352733920766
16 25 -0.5544202720416302 -0.1932891854870762
16 26 0.11325198709326759 -0.10953683153462244
16 31 0.0034080784879784998 -0.24796810148092155
17 18 -0.22283798831505436 -0.3133657514472341
17 19 -0.02230897922511631 0.1817289126506476
17 25 0.06020509536241048 -0.0861634405462176
17 26 -0.5975051508201867 -0.07076623703059057
17 27 0.12879058438113755 0.14428912502105018
18 19 0.3288698940670947 0.26357863672849835
18 20 -0.08878162531371663 0.03291567844632773
18 26 0.00906301603210824 -0.14367444793315312
18 27 -0.4189243736295831 -0.0461678908163165
18 32 0.08605298874084696 -0.039503189867337196
19 20 0.15569320895776517 0.5203733751248791
19 21 0.08113488677131861 0.1486780930774126
19 27 -0.046197791753833505 -0.23744429471010445
20 21 0.4780512661384635 0.2578678184610024
20 22 0.08878162531371636 -0.03291567844632844
21 22 -0.04616789081633038 -0.4189243736295756
21 23 0.11272691598149802 0.14427657696436147
21 28 0.2374442947101117 0.04619779175383449
22 23 0.31336575144723244 -0.22283798831505514
22 24 -0.10345011642390431 0.03743527339206792
22 28 -0.32886989406711176 -0.26357863672850446
22 29 -0.10800169651106872 -0.0951846563224684
22 33 -0.03950318986733849 0.08605298874084627
23 24 -0.3791796683226703 -0.3787582606889149
23 28 -0.010959123184978228 -0.19309651432274016
23 29 -0.47253923002221343 -0.3724606578554627
23 30 0.10349818429333504 0.018355321907847298
24 29 -0.1575354844243166 0.00262701168868619
24 30 -0.5287104277758683 -0.2553582402000205
24 34 -0.24796810148092635 0.00340807848799269
25 26 0.30715942808935803 0.34670911705652524
25 27 0.08762012028064946 0.07057574297322955
25 31 -0.6083071046215598 -0.08255774331552725
25 35 0.170121397151286 -0.024908596851684256
26 27 0.2876936209309495 -0.4088984632435735
26 31 0.023427012248407666 -0.3101013938599133
26 32 -0.021794018345472177 0.1352362137180488
27 32 -0.5203733751248776 -0.15569320895776648
27 37 0.04776025920212101 0.16250231645572516
28 29 0.4088984632435705 0.2876936209309455
28 30 0.0876201202806473 0.07057574297323074
28 33 -0.4780512661384616 -0.25786781846100265
28 38 0.16250231645572516 0.0477602592021209
29 30 0.34670911705652097 -0.30715942808934227
29 33 -0.11103714194341308 -0.08021574562064016
29 34 0.23584019767753295 0.2027093992299489
30 34 -0.4885152188597295 -0.37176093858401016
30 40 -0.02490859685168459 0.17012139715128594
31 35 -0.6083071046215729 -0.08255774331551848
31 36 0.3101013938599093 0.023427012248410622
31 41 0.003408078487990726 -0.24796810148092568
32 36 -0.111037141943413 0.0802157456206384
32 37 -0.5203733751248776 -0.1556932089577666
32 43 0.08605298874084677 -0.03950318986733731
33 38 -0.4780512661384591 -0.2578678184610019
33 39 0.08021574562064036 -0.1110371419434126
33 47 -0.039503189867339465 0.08605298874084548
34 39 0.02342701224840825 0.31010139385991375
34 40 -0.48851521885973204 -0.37176093858399867
34 49 -0.24796810148092308 0.003408078487983572
35 36 0.3467091170565182 0.30715942808934504
35 37 0.11186136766247749 0.012052194775177577
35 41 -0.5544202720416205 -0.19328918548706736
35 42 0.08616344054621776 0.06020509536241136
35 50 -0.01216463646455529 -0.25209290826816744
36 37 0.49256498644067387 0.08570476591190246
36 41 -0.10953683153461649 -0.11325198709326696
36 42 -0.5975051508201823 -0.07076623703058779
36 43 -0.09518465632246229 -0.10800169651107168
37 42 -0.010959123184976043 0.19309651432276312
37 43 -0.418924373629599 -0.04616789081626956
37 44 0.2374442947100946 -0.04619779175381709
37 51 -0.1442765769643395 -0.11272691598153214
38 39 0.28769362093094913 0.4088984632435795
38 40 0.11186136766247773 0.01205219477518224
38 46 0.13523169911859617 0.2005652427685236
38 47 -0.32886989406704725 -0.26357863672852966
38 48 0.19309651432274572 -0.010959123184972122
38 54 -0.11272691598152712 -0.14427657696434562
39 40 0.46235488227723354 -0.027965853262496967
39 47 -0.09518465632246904 0.10800169651106942
39 48 -0.47253923002221415 -0.37246065785545435
39 49 -0.10953683153462461 0.11325198709326702
40 48 0.06020509536240939 0.0861634405462234
40 49 -0.5287104277758748 -0.25535824020000897
40 55 -0.25209290826817315 -0.012164636464533266
41 42 -0.37917966832265637 0.3787582606889276
41 43 -0.04667954316677206 -0.0996210145089866
41 50 -0.5007115314021194 -0.04701825518015113
41 56 0.17307938296349792 -0.042434011322252455
42 43 0.06401279519644287 0.3791533004835503
42 44 0.11272691598150546 -0.14427657696436016
42 50 -0.31716556888927805 -0.07222130238155308
42 51 -0.27748336060415996 0.0027711151828579694
43 44 0.2635786367284796 0.32886989406705114
43 45 -0.03291567844632946 0.08878162531371618
43 51 -0.31336575144724305 -0.2228379883149868
43 52 0.009063016032104257 -0.1436744479331556
43 58 -0.0374352733920713 0.10345011642390287
44 45 -0.15569320895776756 0.5203733751248782
44 46 -0.14867809307741237 -0.08113488677131876
44 51 -0.19309651432271102 0.010959123184972233
44 52 -0.49256498644067737 -0.08570476591190138
44 59 0.08762012028064986 -0.07057574297323038
45 46 0.25786781846100315 0.4780512661384639
45 47 0.03950318986733771 0.08605298874084671
45 52 -0.08021574562063764 0.11103714194341291
45 53 -0.08021574562064035 -0.11103714194341327
46 47 0.26357863672851356 0.3288698940670425
46 48 0.18172891265065477 -0.022308979225092538
46 53 -0.40889846324356893 -0.28769362093094564
46 54 -0.12879058438113597 -0.1442891250210416
46 61 -0.07057574297323274 0.0876201202806456
47 48 -0.22283798831502227 0.3133657514472935
47 49 -0.046679543166779414 -0.09962101450898442
47 53 -0.09518465632245748 0.10800169651107436
47 54 -0.37915330048350737 -0.06401279519647295
47 62 0.10345011642390332 -0.03743527339207426
48 49 -0.0002979801954756667 0.5359430493225815
48 54 -0.2774833606041735 -0.0027711151828540143
48 55 -0.3171655688892502 0.07222130238156345
49 55 -0.3873034463501555 -0.32080959219532346
49 64 -0.04243401132225229 0.17307938296349773
50 56 -0.6947623063120743 -0.1545462357718336
50 57 0.14332186143158754 0.08014019740586714
51 52 -0.07076623703058714 0.5975051508201795
51 57 0.17320175186035078 -0.27533809718060914
51 58 -0.3787582606888915 -0.37917966832265565
51 59 0.018355321907844106 0.10349818429333028
52 58 0.1095368315346238 -0.11325198709326915
52 59 -0.46235488227723287 0.027965853262505155
52 60 -0.023427012248408846 0.31010139385991176
53 54 -0.07076623703059512 0.5975051508201872
53 60 0.20270939922994927 -0.23584019767753323
53 61 -0.3071594280893406 -0.34670911705652707
53 62 -0.002627011688676295 0.15753548442432347
54 61 0.08616344054621969 -0.060205095362413086
54 62 -0.5359430493225751 0.00029798019548574195
54 63 -0.07222130238156207 0.31716556888924974
55 63 0.1580115371418701 0.04467618307923836
55 64 -0.6005518294271908 -0.38199044678495564
56 57 -0.6005518294271913 0.3819904467849531
56 58 -0.04243401132225173 -0.17307938296349784
57 58 -0.3873034463501726 0.32080959219534866
57 59 -0.25209290826818165 0.012164636464520082
58 59 -0.5287104277758612 0.25535824020002024
58 60 -0.24796810148092202 -0.0034080784879807063
59 60 -0.48851521885972593 0.3717609385839936
59 61 -0.024908596851684076 -0.17012139715128607
60 61 -0.4885152188597244 0.3717609385840022
60 62 -0.24796810148092466 -0.003408078487986091
61 62 -0.528710427775887 0.25535824020001124
61 63 -0.2520929082681712 0.012164636464536693
62 63 -0.3873034463501531 0.32080959219531824
62 64 -0.04243401132225191 -0.173079382963498
63 64 -0.600551829427191 0.3819904467849555


==> anc/supplementary/carpet/M0=4/r=1.1/onsite.txt <==
1 1.3176715911343004
2 1.3090008374352673
3 1.4983397691206903
4 1.450846222806724
5 1.5058451857487902
6 1.4508462228066983
7 1.4983397691206657
8 1.3090008374353168
9 1.3176715911342978
10 1.3090008374353033
11 1.4590052195515104
12 1.2650311892875599
13 1.2650311892875652
14 1.4590052195514887
15 1.3090008374352973
16 1.4983397691206781
17 1.4590052195514975
18 1.0232758386232572
19 1.1594034796991506
20 0.8699539486918471
21 1.1594034796991617
22 1.023275838623259
23 1.4590052195514867
24 1.4983397691206992
25 1.4508462228067007
26 1.2650311892875745
27 1.1594034796991572
28 1.1594034796991588
29 1.2650311892875492
30 1.4508462228067163
31 1.5058451857487856
32 0.8699539486918447
33 0.8699539486918447
34 1.5058451857487904
35 1.450846222806699
36 1.265031189287558
37 1.1594034796991606
38 1.159403479699138
39 1.265031189287565
40 1.4508462228067176
41 1.4983397691206717
42 1.459005219551547
43 1.0232758386232437
44 1.1594034796991322
45 0.8699539486918473
46 1.159403479699131
47 1.0232758386232412
48 1.4590052195515246
49 1.4983397691206894
50 1.3090008374353128
51 1.4590052195514738
52 1.2650311892875656
53 1.2650311892875576
54 1.4590052195515277
55 1.3090008374352875
56 1.3176715911342989
57 1.3090008374353121
58 1.498339769120692
59 1.4508462228067016
60 1.5058451857487807
61 1.4508462228067192
62 1.4983397691206863
63 1.3090008374352824
64 1.3176715911343022


==> anc/supplementary/carpet/M0=4/r=1.1/overlaps.txt <==
9.822542767270948660e-01
3.844090965730811386e-03
7.807814125478107404e-28
6.261110556394944185e-07


==> anc/supplementary/carpet/M0=4/r=1.1/spectrum.txt <==
   7.9948908740169276E-003
   1.4695493920710094E-002
   1.9271772835112454E-002
   2.0854015919435188E-002
   2.1692785185497731E-002
   2.2497142126882610E-002
   2.5666744512850635E-002
   2.6945708939026720E-002
   3.0832102518961253E-002
   3.7811662663170417E-002
   4.3014560812547960E-002
   4.4232808455751067E-002
   4.3923027358686619E-002
   4.3988814989364917E-002
   4.5790834781643239E-002
   4.7636304818871190E-002
   4.6465400133490826E-002
   4.6390410768318159E-002
   5.1264749495728019E-002
   5.1985435064080918E-002


==> anc/supplementary/carpet/M0=4/r=3.1/1partspectrum.txt <==
  -2.5128475900815133E-006
  -2.0817108106619498E-006
  -1.0993720933678036E-006
  -6.2145627365968862E-007
  -3.4944169971143928E-007
  -6.2422873525276939E-008
   2.3529142503125702E-006
   5.3113906843603384E-003
   6.7749871234930162E-002
  0.10508912398773324     
  0.45636318381686797     
   1.0042286172080275     
   1.2557653934415016     
   2.4979964655233307     
   3.1827279034183431     
   3.6570005190001678     
   4.2903332140262380     
   4.6529171412807253     
   4.8637239661004488     
   5.1716417253797413     
   5.3979508386253219     
   5.5047514492576459     
   5.7592827551014700     
   5.9492337378182087     
   6.1717764152923440     
   6.3078855101317810     
   6.5679255098400748     
   6.8342974748591105     
   7.1643438010423779     
   7.3168688174605387     
   7.6019036541705125     
   7.8521039299375595     
   8.0558829162276595     
   8.3636361554606555     
   8.6424020449257277     
   9.1750537775216987     
   9.4551349330672085     
   9.9710401103978672     
   10.368230278339219     
   10.590685349911352     
   11.057933286290126     
   11.239246255841023     
   11.527413666579660     
   11.668600975522027     
   12.319843212002112     
   12.418660117254506     
   12.956777812350028     
   13.295515990675598     
   14.031760646361830     
   14.375669949710570     
   14.841512175187177     
   15.342354599894380     
   16.405744159516889     
   17.026950375814444     
   17.338337751851938     
   17.785973500975061     
   18.605890143393840     
   19.848017612115619     
   21.360293685761089     
   21.477714417818412     
   21.912303442297752     
   23.912328381999970     
   25.519563015619951     
   27.470310210957805     


==> anc/supplementary/carpet/M0=4/r=3.1/anyondensity.txt <==
   1.2168977594183119E-002
   2.0610009763625998E-002
   3.5958258742668524E-002
   5.2379203287512131E-002
   5.8909505952475689E-002
   6.4276806907649503E-002
   6.1485178048167485E-002
   4.6534563390910381E-002
   2.6724732643913039E-002
   1.1271017007476423E-002
   3.3909166379502781E-002
   6.5959821391042894E-002
   8.7054485803844547E-002
   9.5114972267856632E-002
   4.6040604470945740E-002
   8.8611362616578000E-003
   1.8585182032298512E-017
   2.1548628578459472E-002
   5.1345528287271271E-002
   5.4810417057083539E-002
   6.2706575192921207E-002
   8.7869349631387220E-002
   9.3513290892403511E-002
   5.8455449218797431E-002
   1.8480611865126485E-002
   1.7923945521695850E-002
   3.1220407126990979E-002
   6.2155241974321318E-002
   7.7905658104384434E-002
   5.3577052379162333E-002
   3.5937513975889263E-002
   4.5202165832286201E-002
   4.5198359267845947E-002
   3.5938118355204531E-002
   5.3575564606591179E-002
   7.7900723382994599E-002
   6.2148625374702844E-002
   3.1216773804375958E-002
   1.7923256587422557E-002
   1.8481912676738894E-002
   5.8455263124125634E-002
   9.3502981089217507E-002
   8.7852297206227628E-002
   6.2699653286190996E-002
   5.4812839055722484E-002
   5.1347615679174091E-002
   2.1549528385109658E-002
   1.3671517264188461E-017
   8.8630592041419893E-003
   4.6046840251400559E-002
   9.5116075953615931E-002
   8.7063038679669844E-002
   6.5977508734317097E-002
   3.3919291725126664E-002
   1.1276111846887883E-002
   2.6734985721039824E-002
   4.6550418691740918E-002
   6.1506720514111705E-002
   6.4303890930636959E-002
   5.8939192086263234E-002
   5.2408133265979436E-002
   3.5979583160893849E-002
   2.0623510897548072E-002
   1.2177850903669549E-002


==> anc/supplementary/carpet/M0=4/r=3.1/anyonoverlaps.txt <==
9.999999258841891780e-01
5.537577201185357672e-08
1.071896236567171125e-08
6.095915134309911460e-09


==> anc/supplementary/carpet/M0=4/r=3.1/anyonspectrum.txt <==
  -1.0246577140855781E-006
   2.9635778943859128E-003
   1.7892742849519505E-003
   1.3936896544912696E-003
   2.1020395725055922E-002
   2.2472899536763000E-002
   2.5131604128552906E-002
   2.7921134037790039E-002
   3.1563480702634955E-002
   3.4315013950031399E-002
   3.7873158560558388E-002
   4.5081411589421062E-002
   4.9462451298444940E-002
   5.1692182702375307E-002
   5.8947598174633978E-002
   6.3532497364297211E-002
   9.2674722907195847E-002
   9.0405126816417117E-002
  0.10624674705820543     
  0.10719090072937389     


==> anc/supplementary/carpet/M0=4/r=3.1/density.txt <==
   2.6432589751352834E-002
   4.5857256247828826E-002
   5.8021275942568437E-002
   5.5973550447606067E-002
   5.0757067616754373E-002
   5.5976896689955674E-002
   5.8028482662865061E-002
   4.5864553660749686E-002
   2.6436248944541597E-002
   4.5865111945596795E-002
   9.3974104635852831E-002
   7.8026370605382603E-002
   7.8026527113592911E-002
   9.3980341944432305E-002
   4.5868800648505029E-002
   5.8038974888637893E-002
   9.3986968276296823E-002
   9.0342909810800717E-002
   6.0771703543908789E-002
   4.7104360744002448E-002
   6.0767785675165865E-002
   9.0343272306182359E-002
   9.3991186797471732E-002
   5.8038318005659992E-002
   5.5993346000192894E-002
   7.8041219363765166E-002
   6.0774932286999379E-002
   6.0775069638539403E-002
   7.8039878210578645E-002
   5.5986037197696209E-002
   5.0771660316945050E-002
   4.7106976516949409E-002
   4.7109425013305402E-002
   5.0758196609833044E-002
   5.5985350219044404E-002
   7.8028215864661965E-002
   6.0766981068295194E-002
   6.0768887445766723E-002
   7.8016356956690069E-002
   5.5965571508834397E-002
   5.8031296822824846E-002
   9.3971204101843259E-002
   9.0330316749867245E-002
   6.0768340592000751E-002
   4.7107674505609251E-002
   6.0773904717793883E-002
   9.0335834129593451E-002
   9.3960575255580880E-002
   5.8012293092406998E-002
   4.5867174896202130E-002
   9.3979129127630706E-002
   7.8037942980487204E-002
   7.8052577706887574E-002
   9.3996411899249122E-002
   4.5857410683363298E-002
   2.6441722941422736E-002
   4.5873386698009444E-002
   5.8045469426077710E-002
   5.6004055369288527E-002
   5.0792214079278003E-002
   5.6017207937254683E-002
   5.8061561580673118E-002
   4.5879916820990775E-002
   2.6439614762319357E-002


==> anc/supplementary/carpet/M0=4/r=3.1/hoppings.txt <==
#d=7.227489768138321090e-09
1 2 -0.0245841216496427 -0.8556490385814544
1 3 -0.7564877343226082 -0.2467753136652611
1 4 0.45089957526993 -0.13201253234110785
1 5 -0.03235304544034466 -0.15821829312483587
1 6 -0.12196890068577948 0.08061140813064194
1 7 0.08256752842992807 -0.01637568875829737
1 10 -1.15001788165653 -0.6606823088693626
1 11 0.15525930060692172 -1.0563864675132497
1 12 -0.8829738071053406 -0.016784255177650434
1 13 -0.13430947604489438 0.0636274150278598
1 16 0.09561046928210772 -1.1416643102513726
1 17 0.41769893851967616 -0.048856096325932116
1 18 -0.16016963395011447 0.6651144741153043
1 19 -0.04992474142026208 0.020152849195524045
1 20 -0.14267843839104222 -0.05128700282826597
1 21 0.03540046043469377 -0.08373209485583714
1 25 0.11801437090936365 0.30364405013449114
1 26 -0.3078683566652655 -0.19110495193910246
1 27 -0.11558204945872978 0.23961634291019906
1 31 -0.033463641675727934 0.05342940754458622
1 32 -0.013583570488368585 -0.24124877757357063
1 35 -0.10946068681536178 0.11306500349873522
1 36 -0.07320164206333941 -0.04778888933920329
1 37 0.020522185159534002 0.02494880643469335
1 41 0.04096209335726169 -0.04106776568708565
2 3 -1.0898832503584606 1.1690246300668994
2 4 -0.34872612723827784 0.37098769383541336
2 5 0.20633142517590292 0.32125987368678566
2 6 -0.17862439931095914 -0.2089701770742558
2 7 0.09433625127995712 0.0987343384246868
2 8 0.11686406618623787 -0.0005524788962297748
2 10 -0.09943898568278242 1.2628242026578598
2 11 -0.5743339304284357 -0.24998400925880412
2 12 0.3133613908217883 -0.18856694552249442
2 13 0.146979846227442 0.09636409361601163
2 14 0.12729662318658524 0.036852738130981284
2 16 0.11109779824151124 -0.12022927581892019
2 17 -0.2928819516057246 -0.49295616166082895
2 18 -0.5017480299884453 -0.39759355868105134
2 19 -0.1691042161154055 -0.08982914747141059
2 20 -0.07447780688972255 -0.3264909652503514
2 21 0.06099277163818626 -0.14133513408003057
2 22 -0.06537414672086836 -0.045346827520300816
2 25 -0.20351296325804796 0.10913057491492202
2 26 0.3669003156204163 0.028674433031086383
2 27 0.023204709739759972 -0.20923344731165083
2 31 0.3433294557004886 0.019705247619360988
2 32 -0.019021783466201307 -0.0987182362431644
2 35 0.022194051225079087 0.08828964128718274
2 36 -0.04988673245271097 -0.01753016141039505
2 37 0.09374938383343943 0.029623243751388504
2 42 -0.026054183297556675 -0.03616231164261899
3 4 -0.22361491236838546 -1.2894478827201181
3 5 -0.1645583464091766 0.32013802798524177
3 6 -0.5418769810124392 0.22298647986619874
3 7 -0.2960544310567146 0.11855640721753721
3 8 0.17815965044243273 0.13825381228070543
3 9 0.03169910655897962 -0.0652265548237624
3 10 -0.4190119694127355 0.007339762150941797
3 11 -2.759971781540023 0.07981165571740459
3 12 1.1813683988106747 -1.3037901353003367
3 13 0.26148629978577187 -0.10403200060472056
3 14 0.5358163457819336 0.21942715662933174
3 16 -1.1762142861383342 0.25745455112467536
3 17 -0.23280730553854986 0.024813083691243718
3 18 -0.5225458792430305 -1.361389911635315
3 19 -0.501677570720355 0.09278674382369403
3 20 0.1302775560885122 -0.1872406178650654
3 21 -0.15228097221308734 0.3332094045419331
3 22 0.010533548040353644 -0.21981888515413747
3 23 0.00613193449234299 0.04750372555716965
3 25 -0.05486052314493718 0.30612190134460754
3 26 -0.4357498813692253 -1.0678761833677586
3 27 -0.16283029808319627 0.08816137504447011
3 28 -0.016174053509804 0.18539092360287696
3 31 -0.2880985930692466 -0.021877623754259123
3 32 -0.022900798572151736 -0.09311541608831542
3 33 0.013724307715151337 -0.02675162968681518
3 35 0.05210566414778363 0.06860265036724901
3 36 -0.001925070205585886 -0.03224835213306022
3 37 0.0522727669116024 0.0374596435074005
3 43 -0.012986312930369916 -0.0029144740953402698
4 5 2.5649794746597614 0.10537821111787399
4 6 -0.6079254553412446 1.0494073623027707
4 7 0.6915080463837527 0.21877505702328123
4 8 0.05848152735079722 0.2235928449436506
4 9 0.062410610698711594 -0.21976690360436762
4 10 0.4898959723424698 0.7082066311595638
4 11 0.6265129854405345 1.0998328186733386
4 12 -3.6626459098839104 -0.5017720829388226
4 13 -0.7218740703162344 -0.12396838151675571
4 14 0.5477197973222202 0.07958093934056232
4 15 0.13033804098822743 0.09293447310146397
4 16 -0.25186283654780417 0.10793050191577151
4 17 -0.7457005885793693 0.5307550424017707
4 18 -0.2835913750324194 0.8592683498987416
4 19 0.8606107322010484 -0.2063297434189488
4 20 -0.9114810109375961 0.8119649696165034
4 21 -0.31558125845394547 -0.8828987955832805
4 22 -0.6453681689858917 0.04755215951975954
4 23 0.21191629448213797 0.028261565759234067
4 24 0.06439407742546455 -0.11333887298513703
4 25 0.5939332331312469 -0.1125363083407637
4 26 0.07563895433795634 0.41888187980611363
4 27 -0.10703305699568759 -0.027718861641224862
4 28 0.11438780079010614 0.022255596660857517
4 29 -0.0631607599281735 0.08708104543293757
4 31 -0.08860633743554872 0.12178475461950088
4 32 0.025655343885384825 -0.012787921292910351
4 33 0.034464403630759574 -0.006083572144896087
4 36 -0.024134620467221504 -0.04545300040994187
4 37 0.017938106361120972 0.005800570747899344
5 6 -0.3513173289442865 -1.2199565745397132
5 7 -0.016527531092368885 -0.4030925814543831
5 8 -0.004297424740893209 -0.5508814816444367
5 9 -0.23149319269178092 -0.13650663315083938
5 10 0.5568979044241995 0.02721337427512064
5 11 -0.09713621978441421 -0.9602281443105406
5 12 0.19484041725602264 -0.43856535537473995
5 13 1.6656419395531663 -1.2581452501750028
5 14 0.3766875606443166 -1.1699924330533928
5 15 -0.010203648916370545 0.020026796529385167
5 16 0.2745252393179471 -0.004150493144339717
5 17 -0.41005568195313974 0.6382631493924289
5 18 0.1843043594222903 0.0759425687928494
5 19 0.39137861670717267 -0.46912649415663493
5 20 0.24127567777310346 -0.989789531550751
5 21 0.9762719774347207 0.19432108663880138
5 22 -0.36481643507615863 0.6129303025899924
5 23 0.08515637383573081 -0.3200588682262178
5 24 -0.0678152691651989 0.4305172854423953
5 25 0.07864408499444582 -0.17443124773721047
5 26 0.4561123110544478 0.4900332716044773
5 27 0.2670665667751665 0.2960448561830861
5 28 0.09463784208136283 -0.2695174342677206
5 29 -0.1684720893679576 0.11102404489519817
5 30 -0.027210108088691936 -0.1707740135746749
5 31 -0.045946183369539845 -0.08109723285917575
5 32 -0.13232290178110875 0.09396919855564137
5 33 0.08136405479226601 0.038712524557504485
5 34 0.024359643746550055 -0.0019760137777795894
5 37 0.020128595673446912 -0.03838641816920871
5 38 -0.007668581595838692 0.002366165421038211
6 7 -0.4679488426324674 -0.25116311819835746
6 8 -1.686092332718283 -0.3658254163277425
6 9 -0.23825686122881018 0.053637765559856915
6 10 -0.1086031805919923 -0.22528431004478677
6 11 0.2587646373294914 0.21175805299188477
6 12 0.4583337790914269 0.1706449481078475
6 13 -2.235051290037855 -0.34237514407832226
6 14 -1.4747932190471105 -0.6989659477246932
6 15 0.1535709898117954 -0.003102537609377804
6 16 0.1585298600944474 0.06985437725181651
6 17 -0.01525967150522017 -0.06777542268590293
6 18 0.08330506417404246 0.3014363271118229
6 19 -0.5029035774222865 -0.22875512486388766
6 20 0.5995623117950968 0.7003525516270838
6 21 0.28458984713790053 0.21629591590963465
6 22 -0.45557881101499026 -0.1863726346669334
6 23 0.43623375568120926 -0.10742463870172875
6 24 -0.08819177585518877 -0.08433024098482297
6 26 -0.03526424209291229 0.28976350584027455
6 27 0.2085070926738456 0.2394899184623036
6 28 0.33579135108014807 0.2413113305389885
6 29 -0.06268524973362663 -0.08528446829688868
6 30 0.2717227831114591 -0.09822949962527934
6 32 -0.0540939500646886 -0.040224858115971165
6 33 -0.009334881958314088 -0.03170280042033627
6 34 -0.06002887781804747 -0.107410746779379
6 38 -0.012606351104943122 0.004541945324564002
6 39 -0.011431456589142599 -0.026297907499483714
7 8 0.5136595174485589 -2.5330954634736784
7 9 -1.2826760975970155 -0.26479969004195997
7 11 -0.24183105133278013 -0.2628903633688654
7 12 -0.523792647755024 -0.5391521573804048
7 13 -0.014043301432007878 -1.201464562143188
7 14 -1.7856317719348391 -2.650010954481027
7 15 0.015512067655551354 0.05585048649982287
7 17 -0.017935712123848386 0.21566562229708783
7 18 0.10507038536337321 0.3422097924770298
7 19 0.05193738350681784 0.1181126844072696
7 20 -0.25383033728895654 0.14474543882314533
7 21 -0.6078874367695208 -0.9826020194191164
7 22 -1.6402688306018751 -1.5689653688043947
7 23 0.06878892573991935 -1.4026617089052145
7 24 0.6205341178231872 -1.731812802794442
7 27 0.18880544176173064 -0.04658240539378418
7 28 -0.41544680029264963 0.25312558139027824
7 29 0.5063995555709706 0.5614975056179695
7 30 -0.2621809437881565 0.7998121670617403
7 32 -0.06240195148385875 -0.03729671302853851
7 33 0.11424779395464099 0.0064450160941401935
7 34 0.32255153282223886 -0.15214189950364634
7 38 -0.12734926060068638 0.2100930436700663
7 39 -0.12857435023325892 0.001071991352343803
7 40 -0.1559093269580702 0.18520855462147656
7 47 0.08060599731988885 0.036387006421911956
8 9 -2.3654849808109235 1.8412439031926107
8 11 -0.1972197103503559 -0.3820887904155915
8 12 -0.4173412953243717 -0.7442810446501944
8 13 0.7862871653562763 1.6632602545263782
8 14 0.9035343305191615 1.84051650102834
8 15 -1.7097958110933413 0.5087709077177427
8 18 0.03845465354079519 0.17077724583954942
8 19 -0.39199193063774807 0.4724100154852338
8 20 -0.0244228840881909 -0.07539897348941632
8 21 -0.5282523538544954 0.03575740090755726
8 22 -0.15101512431316286 0.3813055076993848
8 23 -0.8250267920545801 -0.6849113300699646
8 24 -1.4818936787221637 -0.7425107184637566
8 28 -0.09377795421122485 0.30532611905529305
8 29 -0.2885540578726325 -0.4908179346840652
8 30 0.06909208903016817 0.25476090537975826
8 33 -0.19946665011565468 -0.13984401771660518
8 34 0.34208650694425746 -0.1740143601656643
8 38 -0.01726579469216533 0.11901971645106842
8 39 0.1513883744706799 0.18401382171888042
8 40 -0.027282797415396114 0.32200795504451357
8 48 0.10106065574477292 -0.06968463564313529
9 12 0.09433798786258213 0.16307263447001574
9 13 -0.09752015214248047 0.04447278072655596
9 14 0.6286742971342183 1.168710179395205
9 15 -1.5740132999626493 -0.3785661773818758
9 19 0.12096437600870771 -0.007068585601699215
9 20 -0.16800027899129397 0.2450026437727528
9 21 -0.2265929207903871 0.15842794615523562
9 22 0.3698573322939511 0.4550644146814298
9 23 -1.3528917062803285 0.22333787317619794
9 24 -0.9992737427465547 0.985829334531068
9 28 0.2843616609423685 -0.6109196107974114
9 29 -0.00285827850927535 0.3181933185029425
9 30 0.25680815997050166 -0.06993607889128611
9 33 -0.5427773699137226 0.046364300834160405
9 34 -0.35999891004663215 0.3660745326106981
9 38 0.04936810268010551 0.12300288584107937
9 39 -0.10432510889603705 0.057351861324728776
9 40 -0.16184228943030585 0.2084607990838081
9 49 0.1370308198259041 -0.045072852820675545
10 11 0.4362147027235789 -1.418959046126783
10 12 0.47188954727195953 1.0380199006427167
10 13 -0.0487065317825881 -0.1839554855671567
10 14 -0.01606175333437049 -0.08549334437351905
10 16 -1.3905355183101116 -0.41203765142385007
10 17 2.389745705720484 -0.0069381096887838455
10 18 1.2458719631541646 1.1140493431141218
10 19 -0.35364856086648033 -0.3436545829041833
10 20 -0.21023250256304468 -0.06428956512754853
10 21 0.0910831802555409 -0.14946866435128664
10 25 0.6147687392623168 -0.7846446730151776
10 26 0.3132673639447647 0.6956760355215614
10 27 -0.3936979350649741 0.053462649543239975
10 31 0.9041871292053327 -0.3703173102443911
10 32 -0.04676086656186698 -0.22453144497853506
10 35 -0.08147980716046425 0.1335991330422253
10 36 0.21053271259006365 0.08568806181236963
10 37 0.11716492253003045 0.07254102118599853
10 41 0.09028173762598012 -0.01977179141586046
10 42 -0.10062934069644186 0.0749360111415249
10 43 -0.028166197085809554 0.005631665884525957
10 50 -0.014178106278467658 -0.06279660066671242
11 12 1.6406794008695265 -2.668636426534113
11 13 0.2608642228602567 0.830845778181098
11 14 -0.13293143831308163 -0.03064366572618849
11 15 -0.005668911059644863 -0.12622319515255154
11 16 0.7477607797272293 1.29362626145735
11 17 -3.0843541294616124 0.9846276373712942
11 18 -5.25734470829053 -1.2937057483327004
11 19 3.0464814478945343 -0.011954478524944405
11 20 0.4881353723896261 0.6344408906404455
11 21 0.10949399416654503 0.08688573338857407
11 22 0.5200253546579743 -0.13832780323847588
11 23 0.250854918121692 -0.06930625495372499
11 25 -0.2380004652195376 0.050500852619545684
11 26 -1.209963607085768 0.6239766331955163
11 27 0.08627174929551232 -0.5072065534829794
11 28 -0.1566047254770207 -0.2013828833925888
11 29 0.056862765507705415 -0.08058556419135485
11 31 -0.5386478417397124 0.5151832043284696
11 32 -0.10564299593899353 0.4498504521837501
11 33 -0.0025705709163062977 -0.0035449283793979568
11 35 0.683072937905857 0.05335742061619574
11 36 0.2705350604528604 0.4742795909129682
11 37 0.06008130584796166 0.1417085168431546
11 41 0.01578535945799029 -0.05265252234768349
11 42 -0.10355115612316015 -0.21975919471641314
11 43 -0.018203651986354548 -0.13818620146333171
11 44 -0.12366469290965765 -0.030398364181383065
11 45 0.025814970516855648 -0.041199123280501376
11 51 0.02623986651054961 0.1750588651764186
12 13 -1.4737723827488571 0.022886900838569257
12 14 0.10349227544884443 -0.16620669075304229
12 15 0.15924455896210934 -0.18487547573771296
12 16 0.3957462463549064 -0.10583638611567661
12 17 0.4020931828146376 -0.5003172458558897
12 18 2.6710116522515763 -1.89583895171354
12 19 -3.841130553211471 -0.18945863630766785
12 20 0.7040797168895121 0.38210703726946377
12 21 0.2800848839970017 -0.5349115472321435
12 22 0.5079703935639557 -0.1805978532167078
12 23 -0.07500340179099615 -0.24139122087129428
12 24 0.07073961067745338 -0.04384746835833893
12 25 -1.0129465862478837 -0.8171124576870521
12 26 0.47702982703406865 -0.28306084697065076
12 27 0.3118062684905486 0.9915377590693482
12 28 -0.43950685553855096 -0.2912750187958368
12 29 0.3229298233521475 -0.07056705741989255
12 30 -0.0005626806351700943 -0.03985583402972481
12 31 0.21787347141640293 -0.5049653919849901
12 32 -0.18288799719153867 0.0324101318660436
12 33 0.05557592176810652 -0.016111496637604042
12 35 -0.31529342650088205 0.2926238791418021
12 36 -0.09095623994263487 0.24188686107750196
12 37 -0.11960179145214232 0.0859894206129857
12 42 0.09517702757517167 -0.07675179318451278
12 43 -0.002924823671792768 -0.027636531822141132
13 14 -1.5713449773964925 -0.4780625325899844
13 15 0.030907610387216542 0.3320744500611195
13 16 -0.11836875363950591 -0.09528767875812022
13 17 -0.5255571729291963 0.16004518276430418
13 18 0.4431222547978061 -0.10967014065898462
13 19 1.159716245510609 0.8446210108934665
13 20 1.2288669043193017 0.40574841288660074
13 21 -2.023176182328499 -0.5042618188457966
13 22 0.8922745173939348 -1.5249136513925385
13 23 0.07294908559028788 -0.04507104053746416
13 24 0.7672180135623973 0.5725122401848327
13 25 0.03662407014644202 0.037054465897077775
13 26 0.1319224108369003 0.017480825216582223
13 27 -0.1140218639131008 -0.07608063455323236
13 28 -0.25003357727167347 -0.13393130548542653
13 29 -0.4878450328806647 0.5691887005420015
13 30 -0.2339887857995116 0.06759601789230756
13 32 0.06558465629823097 -0.0031023404507502985
13 33 -0.028925582906919847 -0.03668093711025495
13 34 -0.031359640361387484 0.11854214118266519
13 38 -0.1572240616915748 -0.009625906709616444
13 39 0.062804960242226 -0.05026439006744418
13 40 -0.11624505734405033 0.0067120018477364925
13 47 0.00540336523349983 0.037512537823987335
13 48 -0.008917594611067645 0.009613478819025417
14 15 0.45695007774964724 -0.7964839792288186
14 17 -0.016131764928353207 -0.10702643564916511
14 18 -0.23335190669179193 -0.15997050690188228
14 19 0.10204631189362517 -0.5208481989684746
14 20 1.0917404467066107 0.44322314783479355
14 21 -1.33158823957374 1.5226320441626444
14 22 -1.682047624544299 0.2948675773810531
14 23 3.07398419084156 1.0741149959543665
14 24 1.5056126638158522 1.023541306524926
14 26 -0.020183434608926697 -0.05778324538421853
14 27 -0.06736303953511141 -0.004519888926768094
14 28 0.29471000059290947 -0.26056805597369725
14 29 -0.30090624549328004 0.33654662392670526
14 30 -0.9302943971589193 -1.0217943806017846
14 32 0.022699839879173886 -0.0026255115661155642
14 33 0.1956567201085033 0.4988847265801224
14 34 0.19172809517697553 0.5886008599519891
14 38 -0.01531694018023145 -0.08033836198102993
14 39 0.08679447136292409 -0.26473554874317323
14 40 0.24661425612071552 -0.35728224348247883
14 45 0.04400491786943633 -0.01337372121103484
14 46 -0.03635482255548493 0.11710318927166016
14 47 -0.14391674483070707 -0.06507312777008618
14 48 -0.18231886046178325 -0.191234874239128
14 49 -0.028501363365420543 -0.033204037664843256
14 54 -0.018176764652131663 0.08885821404091013
15 19 0.03263096956170698 -0.19575887131612554
15 20 -0.017380630732412715 0.27264583559548944
15 21 -0.7371577410907485 -0.008292917600277328
15 22 0.7302509627202061 0.4369466817712961
15 23 -0.17445035770086592 0.9022650587324992
15 24 -2.8998813204030176 0.36632119244267786
15 28 -0.7467183954428367 0.48441972155737045
15 29 -0.6448653754914376 -0.5671968378812537
15 30 0.18348538698886363 0.06497782988729196
15 33 0.7409030123206392 -0.05841913876515968
15 34 -0.3891989354714428 0.11585333441390591
15 38 -0.1492391578314578 -0.24439623268597133
15 39 -0.18910455177322222 -0.12930611382158289
15 40 0.12706975757487798 -0.5792871071930871
15 47 -0.0010908803706713276 0.06916079799822221
15 48 -0.13504604566743444 0.0382884060237623
15 49 -0.08302200814510519 0.10560740893675336
15 55 0.06575056430794429 -0.05979899071916092
16 17 1.230169151894237 -0.26199760921193166
16 18 1.873685492599085 0.883198086282347
16 19 -0.1681607188354439 0.26164367837521346
16 20 -0.1784298908302386 0.09189542511879717
16 21 0.02135733834644681 -0.06343128880372231
16 22 0.004099422533678414 -0.02034633011701925
16 25 -2.955754616861668 -1.985990790866591
16 26 2.012410545242992 1.6285426209402045
16 27 -0.4387861028095695 -0.05950530492652633
16 31 0.7873259673101827 -0.1444767750951945
16 32 0.7481551200930074 0.5676175023136834
16 35 -0.5945196438019338 -0.4727035288450538
16 36 -0.0897952769111231 -0.24965923506881268
16 37 -0.3055290762110535 0.052536324910584416
16 41 -0.11174925932468592 0.3074645396153911
16 42 0.14307922181182717 -0.07983224992852794
16 43 0.12286126701161297 0.025047901957478816
16 44 -0.08432998647406233 0.20591892308585333
16 45 -0.02109368390925735 -0.04494931359575091
16 50 -0.0387725103500186 0.08198674065950118
16 51 0.08727917672140677 -0.05326661894550992
16 56 0.01687735349363507 -0.04369048856769257
17 18 -0.10819949513016502 -1.8945697111645043
17 19 -0.7979321953779105 0.4530197982495485
17 20 -0.15767173779130506 -0.19443448328395213
17 21 0.028966239292944115 0.1282996437702601
17 22 0.09160324857110116 0.07271560042254117
17 23 -0.08792674028515758 0.02830268968789544
17 25 0.8240521761174664 0.9531420213691248
17 26 -3.168949105414088 -2.056754040367945
17 27 -0.3871077519497227 -0.9065425320049798
17 28 -0.023915633411946163 0.04409184485046902
17 31 -0.15371050724405266 -0.4341975460116566
17 32 0.7603429326907801 0.022717899737050518
17 33 -0.005631053311617456 0.014687343658152973
17 35 0.15410883183641988 -0.1640131487502695
17 36 0.33666411050878825 -0.2920620827721828
17 37 -0.27884141963726783 -0.33421553520648994
17 41 -0.2672766759974426 0.0701011348521383
17 42 -0.11543417746844953 0.12294093013128815
17 43 0.04012209209504839 0.060946406867375603
17 44 0.14224161868036886 0.057361477732441934
17 45 -0.05247923695313794 0.024424078346952878
17 50 0.08918127726375967 -0.03627376593482879
17 51 0.056834261571629706 -0.02232009016434207
17 52 -0.01600754316527144 -0.014011604522996216
17 57 -0.024718051532426597 -0.055268160156330015
18 19 0.24352703291238575 1.7300894859807068
18 20 0.33078822702860633 -0.2176753172387316
18 21 -0.23267328949950444 -0.060147356133854864
18 22 -0.10734950049883285 0.18506849975558995
18 23 -0.14279175045867762 0.14427249085688276
18 24 -0.044982040294027956 0.0532658664796206
18 25 -0.5963653439762753 -2.0907678246028367
18 26 2.4997025379189335 0.5407937432547542
18 27 -2.425280599501957 0.05100649708540858
18 28 0.0009634069190781816 -0.033832650358738954
18 29 -0.023837395866001317 -0.04844879866129471
18 31 1.131685416340655 -0.6193087792504243
18 32 -0.21480169926417822 -0.14608799612887866
18 33 -0.012041993435394398 0.02432363318576151
18 35 -1.0050458328702734 -0.09433321653160744
18 36 -0.21949131313004053 0.06219482298092028
18 37 -0.22895440470436232 0.20121908520851892
18 41 0.10780490307569142 0.029991226152484757
18 42 0.051179636343833684 -0.035870785051215937
18 43 -0.04417454824250723 0.03798576961817842
18 44 -0.28489026395240535 -0.03456300235427574
18 45 0.0462482620791975 -0.035946518861104185
18 50 -0.008985302332764181 0.07414237871702987
18 51 0.09128228199727768 0.03725388029920124
18 52 0.03207111727102999 -0.002722605018642141
18 58 -0.021742192295344506 -0.003984095949265138
19 20 -0.27914204383343943 2.365813977712715
19 21 -0.23572172390549742 0.3079671048945446
19 22 -0.323162191882033 -0.0037241137723847437
19 23 0.3935694011932894 0.11163982604465426
19 24 0.02718801908225131 0.2297541876016857
19 25 0.11995051133088003 0.10747290352362736
19 26 -0.040638561555990056 -0.5448815124623426
19 27 0.6894427964585259 -2.1471411752992315
19 28 0.3175927717346763 -0.18565150868485186
19 29 -0.28095736207724514 0.13084633809918095
19 30 0.04061316113714476 -0.044820184051998294
19 31 -0.5200973386412558 0.1724950799739973
19 32 -0.45843217177332485 0.08329778372545614
19 33 -0.042924250256311566 0.1285904783424925
19 34 -0.006070601442905212 0.008985183751525367
19 35 0.2785857565887355 -0.12047473083900845
19 36 -0.11346485246369606 0.21911992343510328
19 37 -0.109681537870042 0.16954011096800034
19 38 0.007834121704414172 -0.004806998455322805
19 41 0.04790211094599439 -0.04144590401059154
19 42 0.11198360985636342 -0.06345158104473095
19 43 0.02262009908135757 -0.2048196900915496
19 44 -0.12067518661731987 -0.05573372273619939
19 45 0.029600046634218877 -0.049790908729793616
19 51 -0.020287848749747362 0.22489318616814497
20 21 0.9960243788794791 3.3998631119538936
20 22 0.2625543915850311 0.3157227609895595
20 23 0.08964537655440899 -0.27728429228319434
20 24 0.403867095469066 0.5667194074104426
20 25 -0.06861064012929027 -0.0625763820133892
20 26 -0.2149097806709898 -0.0857133073832228
20 27 0.11004964560075402 -0.5837492350237438
20 28 0.045274622348063474 -0.3791997539316438
20 29 -0.07314718025472018 0.234651599593197
20 30 -0.3118263711289944 -0.2460225692040405
20 31 0.01980951496715753 0.2345043879758114
20 32 -0.01172927149902004 0.01785483594525896
20 33 0.14971196264030498 0.19044878239383345
20 34 0.14634457010036678 0.02616214058350868
20 35 -0.09968508582898757 -0.06323450152229171
20 36 -0.03510412945618642 0.08152802572246244
20 37 -0.08893680442411872 0.09307812040796504
20 38 0.00421670987079224 -0.05519048499533849
20 39 -0.00442278186549528 -0.09445674666245098
20 40 -0.04452087565388028 -0.023110511247320775
20 41 -0.023515792522591818 -0.031762809773290115
20 42 0.047158472036718954 -0.010191466712417807
20 43 -0.04224882825443804 -0.06041741851785557
20 44 -0.00809313213800537 0.07090465782011361
20 45 -0.04241710025651285 -0.030248632990813748
20 46 0.04740547399629667 -0.02108193706413787
20 47 -0.005763498865537661 0.04282453448834207
20 48 0.03933020850897425 0.12031140480306148
20 49 -0.028069830017465096 0.06956989815685419
20 51 0.06634846688674689 0.02321720239755755
20 54 0.026328695609193938 -0.029499367632202345
21 22 0.0050921857820668374 -2.861302876009919
21 23 0.6237987506950303 0.04394438347882406
21 24 1.6224439390624226 1.1287526322296122
21 25 0.016473637494602955 -0.002636083470857249
21 26 -0.20354481318282364 0.0697225560320164
21 27 -0.23815555558646978 -0.0862299240546237
21 28 1.9659128246030642 -0.2876079137616549
21 29 -0.4243816207157305 0.28243503096162137
21 30 -0.569002936044073 -0.7619707320248579
21 31 0.03640959739477617 0.049169452773415015
21 32 0.012354768820922693 -0.0027107907660491636
21 33 -0.24541545583270893 0.19632264558525275
21 34 0.2931745814417756 -0.13865809931241416
21 37 -0.004894797459869166 0.01743767475723204
21 38 -0.06752417249072076 -0.07766778353483288
21 39 0.16435745811813074 -0.22563195520857618
21 40 -0.11513629336756297 0.061134970472864855
21 45 -0.021394117046770553 0.006795730366580694
21 46 0.010311478772324021 -0.008351569205516256
21 47 0.02720283646851744 0.01285513515076019
21 48 0.1007541948111938 0.2736936446863217
21 49 -0.10184971091591363 0.12054500389321175
21 54 0.03888980486734382 -0.08204589186271183
22 23 0.42876193422579584 -0.2096467201752342
22 24 0.5740175913620895 1.7679938771425356
22 26 -0.030401681042899812 -0.019114192639802713
22 27 -0.04044637211761535 0.0037012157804945187
22 28 -2.8275564579668786 -1.89619703563256
22 29 -0.004333242994794299 0.23647510085378476
22 30 0.5299511259841507 1.1098597341485306
22 32 0.008224379077019112 0.01591163983931988
22 33 0.5606930501865658 -0.24241009687401435
22 34 -0.6032235019269698 -0.07888139714076542
22 38 -0.08749645761897785 -0.4839695585850664
22 39 0.05811212531537956 0.41443042188706875
22 40 -0.3723020898477755 -0.4450188368030317
22 45 0.010637553353500924 -0.019788518558370796
22 46 0.09525478088841195 0.004178049015261492
22 47 -0.11991555494476872 0.028937060974592563
22 48 0.11146011572099149 -0.019345905683579568
22 49 0.0743304814870588 0.08252599021999069
22 53 -0.04913261639681624 -0.003985508947368985
22 54 -0.04662361679561395 -0.016186624388750195
22 55 -0.039263947986637536 0.06113549216132959
22 62 0.05766240670454421 0.028959573921205062
23 24 -0.1079166128256609 -1.9345632115975748
23 27 -0.001315263078965085 0.05936851479115927
23 28 1.545007562048665 1.7308888089849617
23 29 -1.8583956005419335 -0.7288613256151069
23 30 -0.698502582051419 -1.6028790797935504
23 32 0.013207613654426836 -0.02206275509952684
23 33 1.2684486821351981 0.3516036555850216
23 34 -0.001397608936680997 0.06061820099031872
23 38 -0.09074450879030156 -0.20137816686657709
23 39 -0.6499629788664439 -0.15948692126429673
23 40 0.25649870246526546 -0.8256275195195977
23 45 0.05769988154982959 -0.0011072703285789388
23 46 -0.09964835256098138 0.14053998417068345
23 47 -0.1322397118707033 -0.048162059975233276
23 48 -0.0945368408188908 -0.1384598806612759
23 49 -0.2567327478815931 0.08504321423556908
23 53 -0.012374011304740497 0.01909606159926189
23 54 -0.020596054700898408 0.06473195777952884
23 55 0.09070891211579632 0.07313511316079863
23 63 0.03595750656258066 -0.0333053869076944
24 28 0.48672963569256983 -1.3765780646186414
24 29 -0.599086383032429 2.82025219259062
24 30 -5.18180375047285 -0.5402759428455628
24 33 -0.4780692367576501 0.4260692895085316
24 34 -0.14913865357172149 0.23250106655226943
24 38 -0.4307846845114278 0.116140988640698
24 39 -0.013795299541160367 -0.6506564704419561
24 40 -0.4507414376635688 -0.06599023563182765
24 45 0.007582527098192814 0.03841044363480342
24 46 -0.17626345708469335 0.0351062640197052
24 47 -0.1478054846100016 0.17422424423921692
24 48 -0.08436168709962721 -0.037809510347884455
24 49 -0.13299823488247287 0.573297969293777
24 54 0.17993301844375756 0.08970128328396439
24 55 0.04451305420266351 0.14038678350804018
24 64 0.09878770315183066 -0.05715563774873145
25 26 -0.1339443182802148 0.6833187119195339
25 27 -0.6313855922608265 0.23561943337319063
25 31 -2.1082408511307067 -0.6937790842862969
25 32 -0.37252867176616483 -0.1978736419357524
25 35 0.23112759059670088 -0.8341234718237646
25 36 -0.8144218477499399 -0.10219067690357866
25 37 -0.8154120513933772 -0.29582603646394673
25 41 0.31362875971521326 -0.09624862097767466
25 42 -0.182465954462666 0.6247665744974781
25 43 0.15318131883620487 -0.3408287360460155
25 44 -0.110684084624187 0.043668400024407195
25 45 -0.008363340093261427 -0.04180971529383011
25 50 0.00299408774630142 0.004893160494457574
25 51 0.13489127182029748 -0.044629800661707825
25 52 0.060246028864553484 0.03842193493819673
25 56 -0.04049087835313037 -0.02590826737645128
25 57 -0.10741631448057425 -0.00023950953950130772
25 58 -0.015756154635057636 0.035733378317771486
26 27 0.9542869034461459 -3.6113892003743144
26 31 2.864978948929489 -0.5473378429240066
26 32 1.2542138504127969 0.34916398631349455
26 35 -1.4968607502578104 0.40209826793175685
26 36 -1.229565069478885 -0.25264572200909147
26 37 0.3870031972573992 -0.3396641404983968
26 41 1.1545825352382986 0.43035842772218014
26 42 0.35489003486766546 -0.36851819405751635
26 43 0.4330784761759503 0.5358563960713053
26 44 -0.22158670612846537 0.08438968837874583
26 45 0.04603821072309921 -0.10044518646750518
26 50 -0.3117673170904204 -0.31484901962344924
26 51 -0.186769832525622 -0.25708063420516786
26 52 0.07184111417560402 0.11832717319149665
26 56 0.05343208975568615 -0.07857424864778446
26 57 0.04842330662574987 0.24027857901243732
26 58 -0.03783257144462483 -0.02081629742853273
26 59 0.02731185582878816 -0.00029448458912339896
27 28 0.07313931516069631 0.04107447388580684
27 31 -0.6565101321672144 0.641484291650133
27 32 -2.5364604844252767 1.224348502131953
27 33 -0.05006318069609081 -0.0058525505061480555
27 35 0.21387440830586749 -0.23899086802755637
27 36 -0.11083895086468266 0.3772048822060559
27 37 0.030530168384917428 0.33678864634153927
27 41 -0.44783411884324265 0.1364716232056492
27 42 0.4118024561495328 0.3239399855205797
27 43 -0.23701179769846703 -0.2692752391482301
27 44 0.3592236079968547 -0.1460409609489834
27 45 0.043712863839221766 0.12322645169753398
27 46 -0.0005408449967595158 0.016514213583189486
27 50 0.12923194358114556 -0.05061765280648047
27 51 -0.19479055174151796 -0.059025132631412874
27 52 -0.10102180207734594 -0.018363317151175982
27 56 0.016805170608614695 0.05391094000425126
27 57 0.02726613069561737 0.008415055333633367
27 58 0.03834985539181982 0.0744479363532338
27 59 0.02029018608292655 -0.00015313537637065187
27 60 -0.03458178699155003 -0.011838323772690555
28 29 1.0107016404840619 1.2203976065851256
28 30 -1.4241331194714197 -0.300737832370093
28 32 -0.02765899606658148 -0.017194922835391223
28 33 -1.2775555809197865 -2.7453891195256555
28 34 0.14776569163822653 0.30095590612191786
28 38 -0.18360862712007406 0.11868878062205154
28 39 0.29929188375032606 0.22858446580803216
28 40 -0.07808698771644926 -0.2468782184893209
28 44 -2.0527878671752168e-05 0.0090774812302413
28 45 -0.03704350269948751 0.08024906226799326
28 46 -0.18978493371721042 0.10534385491005231
28 47 0.25652535201915483 -0.256197951891778
28 48 -0.14963141010519948 0.3629150444440069
28 49 0.2019582793121439 -0.048469632306323625
28 53 0.15228185584167975 -0.1564146509887685
28 54 -0.030650517636519742 -0.005194424396550396
28 55 -0.12248182969911518 -0.33895617324108474
28 60 -0.01385628384335137 0.00278781801462061
28 61 0.034989614017104265 0.000587490407130352
28 62 -0.14498862249993602 0.1470087258731309
28 63 -0.027028136084340668 -0.10480793555849129
28 64 -0.07722038844849169 0.058317612494171764
29 30 0.8524196951749501 -0.9224405778499803
29 33 1.344210902495126 0.5998077332201572
29 34 0.8549794293817018 -0.5906123384858092
29 38 0.911387844078071 -0.6269435207145525
29 39 1.4194403982499202 -1.2166485915191154
29 40 2.1378369839556304 -0.1396157603903083
29 45 0.06500764387794465 -0.01800029844209591
29 46 -0.0396847362347441 0.3020714716239322
29 47 -0.1777734289695299 -0.4122853801301051
29 48 -0.7958284200896539 0.33969372912668633
29 49 -0.7310582184733391 -0.4306243243197083
29 53 0.011897728289528682 0.00318038623594209
29 54 0.04835398191098327 -0.06397903680090163
29 55 0.1699595296071432 0.5220722067415347
29 61 -0.05235602588762886 -0.01271457345712748
29 62 0.05105290587384641 -0.009818206231487908
29 63 0.17896012328144473 -0.039333031937144394
29 64 -0.06425762143651238 -0.0348624197118015
30 33 -1.017499035995554 -0.12840298271778747
30 34 -2.266971740757672 -0.7625897955281261
30 38 0.06672956650242579 0.1966989619875352
30 39 0.6262757972132047 1.5553205967997317
30 40 -0.579255028999317 2.0055742636506886
30 45 0.007937340899101643 0.017636049330478736
30 46 -0.07878073500322978 -0.1647103818999489
30 47 -0.07670554096802823 -0.6700372916743432
30 48 0.6068432830267142 -0.8468093012825972
30 49 0.34322639362639157 -1.0744954699914109
30 53 -0.06267414890224629 -0.05879506739556416
30 54 -0.41797826065359445 0.20383933995303752
30 55 -0.42506858326283464 -0.16356883994871943
30 62 0.12218951992089531 0.06131311035194796
30 63 -0.20346811881406635 0.1496620588264798
30 64 0.00587366641977235 0.2680202314544827
31 32 0.11104310962088465 0.34920519790815724
31 35 -4.061329496028436 -2.153538081645496
31 36 1.2129226338791446 1.3820947601474753
31 37 -0.11427842935117632 -0.307009162151607
31 41 0.9030509802697702 -0.11099417271441364
31 42 0.19173104512734088 -0.7275156658015393
31 43 0.7576614334258064 0.2639141499235854
31 44 0.042753400333218984 0.1674583608001947
31 45 0.11925656734033263 0.025938214391359633
31 46 0.009975686210404858 0.030128069034726184
31 50 -0.05880790507599212 -0.04396619857660406
31 51 -0.6963195340775568 0.4750719806078015
31 52 -0.39506349008325214 -0.282786849693261
31 56 -0.0008692653457548077 0.1328300450361793
31 57 0.40105340021011143 0.06411219279340628
31 58 0.059446219294754965 0.37860199215669105
31 59 0.0679417621591632 -0.19581831718105772
31 60 -0.017728631868827935 -0.027468035630357945
32 33 0.052542929112091484 -0.021102323257889348
32 35 -1.1618945255539768 -0.016909195663950084
32 36 0.9146303310728203 0.2216462952492622
32 37 -1.3056453158175187 0.8198825153598694
32 38 -0.05936816543810238 0.02244189082582269
32 41 -0.16164574162204165 0.6934054475952988
32 42 0.43411855835864505 -0.2771206335852617
32 43 0.02067537196603893 -0.09790082284738105
32 44 0.5441988693226952 0.0390244445625679
32 45 -0.26331512837598686 -0.019339298958071176
32 46 -0.010113826629687187 -0.10970134853386504
32 47 -0.010928346041560877 -0.05492916161741825
32 48 0.03323208545801099 -0.031051015419900685
32 50 0.37552524763006734 -0.14108077678262346
32 51 -0.0649607635576098 0.07097127700683468
32 52 -0.1630217337067972 -0.05583549110755249
32 53 -0.04125233580443584 0.05779142776897337
32 54 0.01741788877962039 -0.03348102356832404
32 56 0.020888258236937348 0.004288545554159181
32 57 -0.349421476992575 -0.1708170940572576
32 58 0.27801255151848636 -0.022162130829636507
32 59 -0.04639519982102588 0.05621107516745319
32 60 0.11058800835906478 0.09224479494776402
32 61 -0.00922643586628601 0.0006601115911982229
32 62 -0.08078541444390354 0.0053889075709900106
33 34 -0.6602196409071854 -0.498279011521949
33 37 -0.022364527895003067 -0.046140692118319775
33 38 -0.9291304382771041 -2.786293818131573
33 39 0.5546630247135499 0.5355535949424053
33 40 0.18491141627358418 -1.7242657012851719
33 42 -0.03635274661581108 -0.011462679554016794
33 43 0.06466939807632509 -0.015854619139807874
33 44 0.07131629731778533 0.010166484389817258
33 45 0.1770859361025229 -0.12052434169182799
33 46 -0.4359217961656748 0.3788141285709671
33 47 -0.3327034930255117 -0.422338567521581
33 48 -0.14824543152062983 0.3040169138721677
33 49 -0.5078823251246304 1.342039748345234
33 51 0.019138055167819933 -0.0392882308852671
33 52 -0.04999646472145672 0.09031646049901572
33 53 0.20369608111112242 0.03282949555445975
33 54 -0.09110949122442943 -0.19300662781033123
33 55 0.6715285694265412 -0.4706518088926966
33 58 0.10180821772815621 -0.008423533511395916
33 59 0.003155572796745414 0.036938533980343476
33 60 0.07301463627096193 -0.08477144741441694
33 61 -0.3175485328268209 0.2511492081101076
33 62 -0.21493756500816288 -0.12884195100072296
33 63 0.22333722163111755 0.17299929735478586
33 64 -0.16103024365517793 -0.20918882634783828
34 38 0.15347281209309105 -0.15411094710939113
34 39 2.379872797333037 0.1736499691063632
34 40 -0.8681788517847863 -0.6762213383575929
34 44 -0.0011987294135308738 0.00023644229598320118
34 45 0.026103863131874197 -0.004892712236227717
34 46 -0.21612276650638682 -0.12274569337791633
34 47 -0.13407442030451858 -0.959503166093477
34 48 0.02034099150825183 0.10029810971782344
34 49 -0.8109640623705971 -0.4192711112139204
34 53 -0.027191170818290474 -0.02660621809930317
34 54 -0.35345848266437124 0.7193872203679982
34 55 -0.9561902662725175 1.0748347975184382
34 60 -0.056862942534632165 -0.04721561489817887
34 61 0.10056930731215302 -0.15405072164160802
34 62 0.25437263379422154 0.427157547589729
34 63 0.8030868158622274 -0.18378747998760842
34 64 -0.3479298963279506 0.05351681560323502
35 36 0.5994971151246832 1.1260913102063725
35 37 -0.6027889142789634 -1.1877560287760152
35 41 -1.7049387297841545 -1.1332892649054154
35 42 -1.6812111922448094 1.492569034825492
35 43 0.09276880888885257 0.6695443000781148
35 44 -1.2942582428964113 0.23315359399454536
35 45 -0.002766687991988547 -0.11330681251535579
35 46 0.00844321184374814 -0.009253566951975644
35 50 -0.1355131796742553 -0.7865872313741492
35 51 -0.20313665591891372 -0.16159775588082523
35 52 0.7196037029155857 -0.6534435605199743
35 53 0.02276845482062642 -0.0005819319037375071
35 56 0.283043522510843 0.17435985052183692
35 57 0.05316451833426167 0.003466416342659302
35 58 -0.3131187042997876 0.03287090968652802
35 59 0.23234856092557554 0.12891766609916439
35 60 -0.1270040017526281 0.10058929968474546
36 37 2.4650001504204004 -0.6978736303894839
36 41 2.28004953416126 0.07083573054651617
36 42 -3.1686350117774658 -2.1062676447844435
36 43 0.5988979792083605 0.8697447112674953
36 44 -1.203889116023133 -0.8533256816093051
36 45 0.14084582719560057 -0.31243893833436953
36 46 -0.1252534069280187 -0.016789809094016984
36 47 -0.036114929802117626 -0.00208825872468852
36 50 0.13762257334507566 -0.6230109510729449
36 51 -0.7782842970937525 3.344253901583695
36 52 -0.7610834805652579 -1.0067546376094565
36 53 0.1440190288894136 -0.11309690744794199
36 54 -0.0019991906551096415 0.03036697664944353
36 56 0.3668319569707105 -0.2969255229145756
36 57 0.7199688359707407 -0.44724824198836666
36 58 -0.5728218037404664 0.5972248472666074
36 59 -0.035599523346979745 -0.5140131139118121
36 60 0.2568624324660259 0.014623993354958812
36 61 0.09430337536374739 0.0021902745752179417
37 38 0.010923296081716386 -0.13582819756591266
37 41 1.0781108488732805 0.7162088014444001
37 42 2.254405062481298 -0.8195334169377682
37 43 -2.4241083564637123 0.5973299742346913
37 44 1.5420875878425337 -0.9448777826122179
37 45 0.06131643551119278 -0.3557743820888676
37 46 0.15286193717921415 -0.08142139794688073
37 47 -0.004939682891568626 0.14779414516080872
37 48 -0.06496672341257499 -0.034727349854524
37 50 -0.30218605211172117 -0.32789990079110526
37 51 -0.8311085815915397 0.359952862393512
37 52 0.05463392251526742 0.4478579751300681
37 53 0.11564463988346618 -0.06385743580562664
37 54 -0.10702674421162772 0.12794581012154657
37 56 0.5220531974885428 -0.14077008966667806
37 57 0.2508635918393245 0.8877547636669708
37 58 -0.7346485296357621 -1.2524884137237353
37 59 -0.1905334632088506 0.06053793707364307
37 60 0.23819084384605432 -0.35936703661853253
37 61 0.1372026900833222 0.2950322031587054
37 62 0.16557736317686936 -0.05638661778788989
38 39 1.1255399373398143 1.6644152183638814
38 40 0.8955191704532846 0.4954344278477948
38 42 -0.053626040049018636 0.03191486334403263
38 43 -0.22678071310350306 0.029562751441592254
38 44 -0.2580780474476886 0.03735641267596804
38 45 -0.18625544283354648 -0.14501042834547165
38 46 0.8032991207762157 0.4061173409278931
38 47 -0.6380240146462832 -1.8246569155334846
38 48 -0.7518291155676335 2.631990704193675
38 49 -1.295897732372054 -1.2312644580445338
38 51 -0.00010693825979849608 -0.02077433400043586
38 52 0.014341424455773208 -0.28983535394694354
38 53 0.23644443276977647 1.402534866797384
38 54 -1.24083388240799 -0.15447412473068994
38 55 0.12387985441865836 0.2881894822077704
38 58 -0.14910477928593488 0.0919036790831114
38 59 -0.03153547061931958 0.2858975185840962
38 60 0.24368295535461548 0.013611312989779835
38 61 0.09679587151048928 -0.24419844536664384
38 62 0.4577464367861775 -0.700917969438395
38 63 -0.07949308357168955 -0.13927691315222396
38 64 -0.006063064536825577 0.3703945363090273
39 40 3.1589562375243747 0.7980644599794776
39 43 -0.015462671925493256 0.013013870228065801
39 44 -0.07701046122405963 0.010016898466198049
39 45 0.04374822127037476 0.27396822569018137
39 46 -1.2651769485716466 0.8355864150270595
39 47 -0.18339212157745705 -1.1665225293871986
39 48 -3.3876456068876353 -0.11546096032947159
39 49 -0.16103938844950266 0.4718454288798593
39 51 -0.04855462013094619 -0.06089120822102119
39 52 0.02678383467309475 -0.039848626486189004
39 53 0.4637996827604598 -0.13959705914386158
39 54 1.0312772392178875 0.47255950684057946
39 55 -1.3935022864333457 0.24641730275419158
39 59 0.060898039069640524 0.2661836388346633
39 60 0.052459301895500327 -0.05397536109408966
39 61 -0.6737821506700459 -0.18576392134658437
39 62 0.37668645843620424 -0.194263875849165
39 63 0.383643332401491 0.09777308610886301
39 64 -0.02439167005170082 0.23571093798737738
40 44 0.032332719096725825 -0.008004571096917849
40 45 -0.07860157576698308 0.26220237782643396
40 46 -0.6297962717511438 0.16634070538795548
40 47 -0.19104474795122378 0.19329717433544447
40 48 -0.8654891958129378 0.3363661762168252
40 49 -3.6754510242218092 -0.9982047505538353
40 52 -0.015535161660236944 0.03162915938039139
40 53 0.5384172313026933 -0.2323248964586133
40 54 0.7246252895552696 0.050519639460443334
40 55 -1.1907315613994471 0.2563914610935886
40 60 0.2068616912961227 -0.17017097567040643
40 61 -0.14110852606275984 -0.17636906066960717
40 62 -0.3002855579416062 0.629911426336445
40 63 -0.24210982036376014 0.5009702343687673
40 64 0.4393425143000538 -0.22175116937009662
41 42 -0.7061587922895373 1.7213650585302955
41 43 0.8413018972399199 -0.36701088016039385
41 44 -0.34738577804893855 -0.8524494431893952
41 45 -0.032813523896166596 -0.2000500961336689
41 46 -0.182294830769387 -0.08934097756807721
41 47 -0.05194412821189364 -0.02968865119552011
41 50 -0.9695257094956149 -1.0977331667015016
41 51 -0.8565706724195887 2.3967330451039346
41 52 -0.34463183632664524 -0.08895723724581957
41 53 0.03895078527366316 0.05098972685510533
41 56 -0.0511528943955885 -1.089229628278723
41 57 1.2342571625065895 -0.48187808281939515
41 58 -1.0901469486165203 0.9478056310473786
41 59 -0.5221289036078238 -0.4711770823583824
41 60 0.5653566745037969 -0.37462519948592465
41 61 0.09023597386323255 0.06472457993168748
42 43 0.10614396060416191 1.3267441588312123
42 44 1.4216358885517 0.0993505701231268
42 45 -0.32530211041643 0.4889575538877847
42 46 -0.27372476934300755 -0.12528049080337952
42 47 0.10724270616957629 0.13094411011711518
42 48 -0.20308261026235316 0.06722987941943803
42 50 0.38877130254556386 -1.114368598049801
42 51 0.04244852506152036 2.237929326666053
42 52 1.2066439524977366 -0.6928945894289716
42 53 0.46597775478918513 -0.10663685887381487
42 54 0.051037424958877066 0.20782912584546037
42 56 -0.21340579891519548 -1.0227870454606203
42 57 0.21689352538732623 -1.098727258903698
42 58 -1.9195582044236663 0.8019062366056262
42 59 -0.582788907645361 0.10323309649287957
42 60 -0.7287131589692925 -0.3962052439329746
42 61 0.2744653065602254 -0.18108255229118864
42 62 0.3096380363959289 -0.01226943943679135
43 44 2.7066932438599416 2.785250870082843
43 45 0.16023696561076084 0.039589365799455545
43 46 -0.06477241448428013 -0.37801110790101766
43 47 0.06592728791703956 -0.20565508841369703
43 48 -0.009030279964222874 -0.0497460480686406
43 49 -0.03802733766553831 -0.02956641929328833
43 50 0.9593178134464208 0.4067413617345865
43 51 -1.4958443516093796 -1.0861979110178739
43 52 -0.08125235908019132 -1.5135463968452387
43 53 0.3164605915027856 -0.08372979819564494
43 54 0.30761254738712007 -0.012882105026534568
43 56 -0.04861446771236955 -0.19099229126192002
43 57 -0.22400378722953082 -1.7718146527397822
43 58 -0.410829014148517 1.0549563485805185
43 59 -0.8640714946196756 -0.27797780677688316
43 60 0.38178525804534424 1.5778015182423355
43 61 -0.6472183508780391 -0.7553286518523596
43 62 0.15433025784449003 0.28503282173995015
43 63 -0.06548843500552998 0.04911148453117891
44 45 0.8690181618829862 1.8420184973531315
44 46 0.4052863507742911 -0.9801709831167997
44 47 0.29720199540386905 -0.06104828555843508
44 48 -0.16950886237665932 0.11655111368242548
44 49 -0.18575109035474094 0.01663523508478861
44 50 0.3052895191232173 -0.15676434241894371
44 51 1.4428958612296738 -3.8155317561147157
44 52 -3.1122420691407413 -1.2737604882157796
44 53 0.4066352588124817 0.4073683584335883
44 54 0.33591104265090477 0.2669861713403838
44 55 -0.15302759507623814 0.04261469924567633
44 56 0.4326885804940049 0.7016721773244261
44 57 -2.7521712253228814 -0.9478769307650063
44 58 1.2965250734084 -0.9324727754296852
44 59 -1.2093498598073447 1.0704806303137466
44 60 1.413522079807301 1.2732034662527563
44 61 -0.8571571154462138 -0.24792249216214785
44 62 0.12360221669824896 0.3084171318061907
44 63 -0.13277343098010114 0.22087858429856563
44 64 -0.015505529099973391 -0.08041697545692877
45 46 1.827678403744638 0.6224884986916692
45 47 0.196170105115615 -0.19814481966623804
45 48 -0.033485111228607894 0.09667104067805773
45 49 0.17483298861652877 -0.11482622083219281
45 50 -0.17363811664885995 -0.09145183610500428
45 51 -0.23562130653212054 -0.8090588844242814
45 52 -0.06817960149056466 -1.2731562343197773
45 53 -0.5750477013725804 0.5100308973232862
45 54 0.05049457905282991 -0.13566363744972879
45 55 -0.1711388902570332 0.2576932152271537
45 56 0.257969599595261 0.09758725562639693
45 57 -0.8727226516701089 0.11407568302377737
45 58 0.5731060727027677 0.0648643848378333
45 59 -0.36402264615021906 -0.664975867617226
45 60 0.3818023926345882 -0.08910300679830589
45 61 -0.7671407177786166 1.1793455523270184
45 62 0.6625106214545134 -0.3592254376989781
45 63 -0.20464583934490058 0.4050062382248753
45 64 -0.08894329628520133 -0.1294914704333324
46 47 1.5484792390587443 2.319235824594339
46 48 -0.41133369044264123 -0.21026453396735342
46 49 0.33370991265586464 -0.857381809998899
46 50 -0.060522497046812555 0.05886277137555828
46 51 0.3920578832149394 -0.4362666255694425
46 52 0.7474750418700006 -0.17880826674883252
46 53 -2.198214854700765 -0.6133388008134628
46 54 -0.8465816324712296 0.9306801953131789
46 55 -0.4582387359816388 -0.13703664354887815
46 56 0.01421155051676038 0.019487820828107204
46 57 -0.3819522347298211 -0.30400020113666915
46 58 0.9178206715984306 -0.057935978748004754
46 59 -0.10157950845814082 -0.30201780881552537
46 60 -0.2606129230971989 -0.39675785458756485
46 61 1.2220115806773792 1.1534539845516836
46 62 -0.672460747043207 -0.960787457654379
46 63 -0.5280485351751505 0.8324753049087446
46 64 0.7511219131376266 0.00299536186228877
47 48 -1.1324291220931002 3.080984039934706
47 49 1.3451980911675117 -0.5523386329168731
47 51 0.19358815792531292 0.034864951869435876
47 52 0.028666856223395987 -0.18341732916853484
47 53 0.5766916454391064 -0.1473136669387776
47 54 -0.6735001034089233 -3.7154046621205126
47 55 -0.22715623026663273 -1.0538635348450178
47 57 -0.025208528991082158 -0.11853655394203955
47 58 0.1227187028759998 0.09180008059809758
47 59 -0.05249513859053858 0.12780039298635273
47 60 -0.5269970792044214 0.2673081210899199
47 61 0.27015854396607325 -1.6190954201911807
47 62 -2.113529813769779 -0.14533551353690435
47 63 -0.3278837811237457 2.035763824544699
47 64 0.328076454847306 -0.2987879074421518
48 49 1.9975616046983464 3.807710362330498
48 51 0.2467587835692922 -0.057155197340885394
48 52 -0.646889466539991 0.3023957507367837
48 53 1.7214059600381846 -0.09387562344943576
48 54 -1.2177519900552707 -2.387190764065889
48 55 0.7764301129419595 0.9776971985278446
48 58 0.20604836027700946 0.2333706106439558
48 59 0.03200245744510585 0.37777311395987256
48 60 0.09049769234713298 -0.43115534400204436
48 61 -0.5406702839965789 -0.331951050774441
48 62 -0.8352944368034241 -0.07404954673598789
48 63 -0.9473796102941028 -0.5851848737795783
48 64 -0.4521478992536319 0.6586103923843951
49 52 -0.12200591567543284 0.14087828213334755
49 53 -0.2763560243292501 -0.5408569560763572
49 54 -0.06282022818361946 -1.134047109413372
49 55 -2.2466451260462925 -1.6265802584513764
49 59 0.156618080971534 0.2635567641858671
49 60 -0.13904283499691455 -0.10220009267460588
49 61 -0.0851389565551288 0.6495963364464304
49 62 -0.10970452035183732 -0.9009430447806994
49 63 -0.7270846323892991 -0.6389561732057355
49 64 -0.4710381258214429 0.8731222065683366
50 51 -0.17566069109030877 0.3679963342962423
50 52 0.40138404375866255 -0.5296613521469457
50 53 0.010989170462526452 0.048096711084614295
50 54 -0.04575912959127397 -0.02401793489887822
50 56 -0.7945337383235579 -1.4578708954170707
50 57 -2.2757523898646514 0.2595978409141707
50 58 -0.8205509784632872 0.19373810004986242
50 59 0.2107609879828578 0.006114071595154341
50 60 0.20768340373073557 -0.09143460324391946
50 61 0.06625212159782246 0.1198386125915648
51 52 -2.07113892107964 1.4802611292098717
51 53 -0.7429477656294711 -0.3315917611228325
51 54 0.15787958865087598 0.02231043771579381
51 55 0.005530921545823013 0.08995064717410209
51 56 -0.5978628414094843 -0.0015579160177631723
51 57 -2.2277497702690545 -4.973868557148728
51 58 0.7030883875950859 1.6078307466794357
51 59 -2.576424444824766 1.2894528738214466
51 60 -0.8577750937830058 0.6395665670229265
51 61 0.6092108797089693 -0.57730427487134
51 62 -0.4505833286048795 -0.14789878971626194
51 63 0.0346201987696777 -0.04375348232016142
52 53 -0.3069180701080706 1.2637796576355051
52 54 -0.41169291031885513 0.41710188122779956
52 55 0.11949807696261572 -0.0840419160394783
52 56 -0.27001525092739076 -0.2999614001697316
52 57 1.8273676221046966 0.19456748175809838
52 58 -1.1028673632902755 -1.254067699501435
52 59 -2.009469580830645 -1.9014905232717323
52 60 -1.5855332835849842 1.5106717889456787
52 61 0.3621259497559314 -0.9934843699983904
52 62 0.6033603206521247 0.47941192851571857
52 63 -0.3785626866858963 -0.05150723690627655
52 64 0.06860095782841658 -0.01742330466111283
53 54 -0.6213743722939795 3.1613501216675397
53 55 0.4522216787416178 -0.7698434703720031
53 56 0.061403219230498664 -0.027521077727479585
53 57 0.768763194687921 0.4287611337989563
53 58 -1.044180127553983 -0.054512660324211516
53 59 0.5317328728112196 0.320581224774272
53 60 -0.5863009764947287 -0.704753974492858
53 61 -2.0397612252622874 -3.0362706355636786
53 62 -0.973063065731628 0.1679431036835407
53 63 -0.5339197112113471 0.556917503859923
53 64 -0.3528501710072921 0.5638108477127713
54 55 2.066870511221581 1.770479435298839
54 57 0.054269133689854615 -0.006001887873687786
54 58 -0.39423012607790064 0.13044223682179049
54 59 -0.4095831335491271 -0.3822974585745225
54 60 0.028435261895403227 0.7094052180073367
54 61 -0.11158401723388875 -1.8112602142906569
54 62 -1.9711899616265074 -2.3144771797317465
54 63 -3.115697345808886 -0.4115837514817224
54 64 -0.3066575580413232 0.7672459333955132
55 59 0.036713857897327826 0.005479206021426151
55 60 -0.11528625002682855 0.45056056211567175
55 61 -0.3660870203290183 -0.21677777937036102
55 62 -0.38543882797297224 -2.119107507574872
55 63 -0.8933785410700326 -1.1743853476297705
55 64 -3.420333734098852 0.3070750716690177
56 57 -2.275151070721687 0.9133507592028273
56 58 -1.0722046458670103 -1.2984981960492945
56 59 0.46995732382289 -0.03916614271518106
56 60 0.08253765318888132 -0.15283151278311755
56 61 0.1366861058795092 0.015137258478762475
56 62 -0.02573239961638615 0.06207041206299911
57 58 -4.575659359526232 1.5330889124951979
57 59 -1.2064967687875727 -1.7180456322287017
57 60 -1.0044114109672617 -0.10193515718029772
57 61 -0.32561384517591385 -0.686788536735684
57 62 0.24212846793748188 -0.053461227145495345
57 63 0.1372676044314149 0.1203650093217071
58 59 -2.700789780834163 0.7875031694317082
58 60 -0.08097233411598305 0.49126032035283757
58 61 0.14773103746510743 0.5959385876569417
58 62 -0.49982288877637954 -0.003692507581143055
58 63 0.0887499265165515 -0.3256399248044108
58 64 0.06370186929900913 0.09515256337194793
59 60 -2.9970338774913357 -0.307992502174822
59 61 -0.724178153055477 0.6390212755046701
59 62 -0.41731420729156454 0.2751726280181132
59 63 -0.3134928320233851 -0.4809244756164166
59 64 0.16998910303915285 -0.19833667439402713
60 61 -2.5647077065652293 1.2498038545911987
60 62 -0.1855212064134414 0.12538193421785504
60 63 -0.0885926985791213 0.4702214841121238
60 64 -0.379789259976872 -0.4149600407720319
61 62 -2.937007494673066 0.1908402393811171
61 63 -1.5151535454118603 -1.2104042148683514
61 64 0.5981559905596769 0.42448202626276116
62 63 -1.2452157766691656 0.5454842965533402
62 64 -1.3992252318581424 -1.1941204467201267
63 64 -3.4448145404193506 0.03712311166370674


==> anc/supplementary/carpet/M0=4/r=3.1/onsite.txt <==
1 3.2554259025555496
2 3.946413688152173
3 6.825182808217963
4 8.499831572432285
5 6.857552390781346
6 5.770586378960439
7 7.965031526599088
8 10.201242206275161
9 5.826693274410919
10 7.245638612300032
11 16.337533530029784
12 12.916900288707199
13 10.684942964348586
14 12.62902010956115
15 6.0243378453738075
16 8.822232227435292
17 12.002895708632577
18 13.52646792959151
19 8.116600206704861
20 5.774023007313716
21 9.155727847323043
22 10.893990057435575
23 10.637741577465642
24 13.26724715831788
25 7.610279343111315
26 12.163605597598833
27 8.981222214753762
28 8.827219517133445
29 9.019526023789355
30 9.698976869320244
31 8.691673939371318
32 4.499576567894994
33 6.592933021783981
34 6.496219971152918
35 9.588076797126854
36 11.469453119810657
37 7.300759882510242
38 7.174377281420279
39 11.102849984089238
40 7.994142410113698
41 7.134248412338482
42 13.426525606274723
43 9.342526525357277
44 10.804893209698525
45 4.431955146768064
46 6.839387051138556
47 10.770883588699208
48 14.487303195497915
49 10.923879931450246
50 6.4093581145951894
51 15.124322086366925
52 10.454507972694563
53 10.588131253622741
54 14.994729963068258
55 9.693697139213391
56 4.324897411581226
57 11.865645643053425
58 9.776898352565517
59 9.964665023318787
60 7.51343699927732
61 9.297851900652612
62 9.665929561064546
63 9.258961496943792
64 6.511162040797406


==> anc/supplementary/carpet/M0=4/r=3.1/overlaps.txt <==
9.999998067435467153e-01
5.909438087674811539e-08
3.908358567033234981e-08
7.445146794531737907e-08


==> anc/supplementary/carpet/M0=4/r=3.1/spectrum.txt <==
  -2.0981118496649158E-006
   2.7776727943031126E-003
   1.2368017028263414E-003
   1.5200660800611650E-003
   1.7515998055013951E-003
   1.9915875798165245E-002
   2.0189319566151571E-002
   2.0618204078885285E-002
   2.0982991200467972E-002
   2.4602586405185787E-002
   2.5116104125515966E-002
   2.6829373572704446E-002
   2.7260600755051302E-002
   2.9271181721348020E-002
   2.9764938099304823E-002
   3.1087576504013517E-002
   3.3686515313222670E-002
   3.9165149648757967E-002
   4.0627870334263003E-002
   4.2113144590963179E-002


==> anc/supplementary/carpet/M0=4/wfn/anyondensity.txt <==
1.217338569870778271e-02
2.061619393936633265e-02
3.596741428569848881e-02
5.239064555488354147e-02
5.892009997876210964e-02
6.428510197254735936e-02
6.149121967804254546e-02
4.653968119808319509e-02
2.672899014980429505e-02
1.127392844143125343e-02
3.391339785927694611e-02
6.596663738433547475e-02
8.705607359124413469e-02
9.511327912356115633e-02
4.604457881131718971e-02
8.862587782217361959e-03
0.000000000000000000e+00
2.154880458608748189e-02
5.134557095640125690e-02
5.481173567941657193e-02
6.270478891556892365e-02
8.786374523610068765e-02
9.351250557089049731e-02
5.845956678529931616e-02
1.848272753543090188e-02
1.792410536612674271e-02
3.121810158076975331e-02
6.215402992082546402e-02
7.790812757536624833e-02
5.358164906997065630e-02
3.594135980241529305e-02
4.519996597004433819e-02
4.519996597004436595e-02
3.594135980241528611e-02
5.358164906997064242e-02
7.790812757536631772e-02
6.215402992082540157e-02
3.121810158076973943e-02
1.792410536612671149e-02
1.848272753543087760e-02
5.845956678529933004e-02
9.351250557089044180e-02
8.786374523610042397e-02
6.270478891556875711e-02
5.481173567941655805e-02
5.134557095640129160e-02
2.154880458608747495e-02
0.000000000000000000e+00
8.862587782217353286e-03
4.604457881131714114e-02
9.511327912356108694e-02
8.705607359124416245e-02
6.596663738433557189e-02
3.391339785927705713e-02
1.127392844143126384e-02
2.672899014980432628e-02
4.653968119808322285e-02
6.149121967804246913e-02
6.428510197254724834e-02
5.892009997876219290e-02
5.239064555488345820e-02
3.596741428569845411e-02
2.061619393936630143e-02
1.217338569870776016e-02


==> anc/supplementary/carpet/M0=4/wfn/density.txt <==
2.644047549040850348e-02
4.587135334299629469e-02
5.803619283086765279e-02
5.598163652589429468e-02
5.076013981051975127e-02
5.598163652589455141e-02
5.803619283086755565e-02
4.587135334299619061e-02
2.644047549040843409e-02
4.587135334299619754e-02
9.398789113036025433e-02
7.802853532418585480e-02
7.802853532418574378e-02
9.398789113036008780e-02
4.587135334299618367e-02
5.803619283086752789e-02
9.398789113035996290e-02
9.034682682797630371e-02
6.077015976105456380e-02
4.710102004038470985e-02
6.077015976105466094e-02
9.034682682797587350e-02
9.398789113036019882e-02
5.803619283086777075e-02
5.598163652589464162e-02
7.802853532418560500e-02
6.077015976105507727e-02
6.077015976105503564e-02
7.802853532418577154e-02
5.598163652589467632e-02
5.076013981051989699e-02
4.710102004038495965e-02
4.710102004038500129e-02
5.076013981051980678e-02
5.598163652589462080e-02
7.802853532418572990e-02
6.077015976105511891e-02
6.077015976105509115e-02
7.802853532418455029e-02
5.598163652589473877e-02
5.803619283086747238e-02
9.398789113035994902e-02
9.034682682797615105e-02
6.077015976105496625e-02
4.710102004038514006e-02
6.077015976105457074e-02
9.034682682797622044e-02
9.398789113035978249e-02
5.803619283086724340e-02
4.587135334299664163e-02
9.398789113036057352e-02
7.802853532418584093e-02
7.802853532418564664e-02
9.398789113036067067e-02
4.587135334299660694e-02
2.644047549040844797e-02
4.587135334299617673e-02
5.803619283086781933e-02
5.598163652589477346e-02
5.076013981052019536e-02
5.598163652589453060e-02
5.803619283086773606e-02
4.587135334299619061e-02
2.644047549040841327e-02


==> anc/supplementary/carpet/positions.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 1.000000000000000000e+00
0.000000000000000000e+00 2.000000000000000000e+00
0.000000000000000000e+00 3.000000000000000000e+00
0.000000000000000000e+00 4.000000000000000000e+00
0.000000000000000000e+00 5.000000000000000000e+00
0.000000000000000000e+00 6.000000000000000000e+00
0.000000000000000000e+00 7.000000000000000000e+00
0.000000000000000000e+00 8.000000000000000000e+00
1.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000000e+00 2.000000000000000000e+00
1.000000000000000000e+00 3.000000000000000000e+00
1.000000000000000000e+00 5.000000000000000000e+00
1.000000000000000000e+00 6.000000000000000000e+00
1.000000000000000000e+00 8.000000000000000000e+00
2.000000000000000000e+00 0.000000000000000000e+00
2.000000000000000000e+00 1.000000000000000000e+00
2.000000000000000000e+00 2.000000000000000000e+00
2.000000000000000000e+00 3.000000000000000000e+00
2.000000000000000000e+00 4.000000000000000000e+00
2.000000000000000000e+00 5.000000000000000000e+00
2.000000000000000000e+00 6.000000000000000000e+00
2.000000000000000000e+00 7.000000000000000000e+00
2.000000000000000000e+00 8.000000000000000000e+00
3.000000000000000000e+00 0.000000000000000000e+00
3.000000000000000000e+00 1.000000000000000000e+00
3.000000000000000000e+00 2.000000000000000000e+00
3.000000000000000000e+00 6.000000000000000000e+00
3.000000000000000000e+00 7.000000000000000000e+00
3.000000000000000000e+00 8.000000000000000000e+00
4.000000000000000000e+00 0.000000000000000000e+00
4.000000000000000000e+00 2.000000000000000000e+00
4.000000000000000000e+00 6.000000000000000000e+00
4.000000000000000000e+00 8.000000000000000000e+00
5.000000000000000000e+00 0.000000000000000000e+00
5.000000000000000000e+00 1.000000000000000000e+00
5.000000000000000000e+00 2.000000000000000000e+00
5.000000000000000000e+00 6.000000000000000000e+00
5.000000000000000000e+00 7.000000000000000000e+00
5.000000000000000000e+00 8.000000000000000000e+00
6.000000000000000000e+00 0.000000000000000000e+00
6.000000000000000000e+00 1.000000000000000000e+00
6.000000000000000000e+00 2.000000000000000000e+00
6.000000000000000000e+00 3.000000000000000000e+00
6.000000000000000000e+00 4.000000000000000000e+00
6.000000000000000000e+00 5.000000000000000000e+00
6.000000000000000000e+00 6.000000000000000000e+00
6.000000000000000000e+00 7.000000000000000000e+00
6.000000000000000000e+00 8.000000000000000000e+00
7.000000000000000000e+00 0.000000000000000000e+00
7.000000000000000000e+00 2.000000000000000000e+00
7.000000000000000000e+00 3.000000000000000000e+00
7.000000000000000000e+00 5.000000000000000000e+00
7.000000000000000000e+00 6.000000000000000000e+00
7.000000000000000000e+00 8.000000000000000000e+00
8.000000000000000000e+00 0.000000000000000000e+00
8.000000000000000000e+00 1.000000000000000000e+00
8.000000000000000000e+00 2.000000000000000000e+00
8.000000000000000000e+00 3.000000000000000000e+00
8.000000000000000000e+00 4.000000000000000000e+00
8.000000000000000000e+00 5.000000000000000000e+00
8.000000000000000000e+00 6.000000000000000000e+00
8.000000000000000000e+00 7.000000000000000000e+00
8.000000000000000000e+00 8.000000000000000000e+00


==> anc/supplementary/triangle/M0=2/NN/1partspectrum.txt <==
  -2.4004048916104595E-016
   2.5616167208808425E-016
   5.6674590434078911E-016
   2.5357891891974283E-002
   6.0225197338435239E-002
   8.5977692168503150E-002
  0.21583872845372534     
  0.25280937878656623     
  0.35107937647018633     
  0.52612390073956417     
  0.59845081978592862     
  0.67311306802737969     
  0.75346679798329885     
  0.85798874875465825     
  0.89602730327144531     
   1.1039726967285548     
   1.1420112512453422     
   1.2465332020167015     
   1.3268869319726209     
   1.4015491802140714     
   1.4738760992604361     
   1.6489206235298144     
   1.7471906212134332     
   1.7841612715462745     
   1.9140223078314973     
   1.9397748026615647     
   1.9746421081080252     


==> anc/supplementary/triangle/M0=2/NN/density.txt <==
   2.7328752851972556E-002
   6.0575571755938813E-002
   8.1658225454704428E-002
   6.6616203719821160E-002
   6.6616203719826947E-002
   8.1658225454717320E-002
   6.0575571755951511E-002
   2.7328752851979027E-002
   6.0575571755934650E-002
  0.11081895597681585     
  0.11081895597691330     
   6.0575571755949402E-002
   8.1658225454688940E-002
  0.11081895597681542     
  0.11081895597691306     
   8.1658225454710132E-002
   6.6616203719939301E-002
   6.6616203719876491E-002
   6.6616203719935069E-002
  0.11081895597677349     
  0.11081895597677345     
   6.6616203719866748E-002
   8.1658225454677269E-002
   8.1658225454688191E-002
   6.0575571755923943E-002
   6.0575571755926823E-002
   2.7328752851967217E-002


==> anc/supplementary/triangle/M0=2/NN/hoppings.txt <==
#d=7.697090299715421066e-03
1 2 0.2615420386623724 0.07946158588122057
1 9 -0.2729465867483141 -0.01478317966046333
2 3 0.47654756817392613 0.13127716952785168
2 9 0.3967658549011178 -0.09745221055741933
3 4 0.11185589680571019 0.3705208617952233
3 10 -0.013406732293800261 -0.30842082897529405
4 5 0.4957701677627641 0.06489946653463907
4 10 -0.2692437711737749 -0.06867655958495174
5 6 0.11185589680571037 0.37052086179522314
5 11 0.0114285601356688 -0.2776293683411887
6 7 -0.26243753470703507 0.41887685582832235
6 11 -0.2916188253760269 -0.10129959971742926
7 8 -0.27294658674831407 0.01478317966046283
7 12 -0.27794217112056846 -0.29944653357607237
8 12 -0.17485033062102817 -0.21010888486721938
9 13 -0.492707669603812 -0.03962868008536213
10 14 0.41916608160375685 -0.27257988926726157
11 15 -0.4871150865616779 -0.11277806721170965
12 16 -0.32601170149651304 -0.3715476422466917
13 14 0.29930901369993346 -0.07561258185366805
13 17 -0.23040766683538483 -0.3109819251004134
14 17 -0.10569416997716392 -0.25697747096806034
15 16 -0.013406732293799092 0.30842082897529377
15 18 0.011428560135668618 -0.2776293683411888
16 18 -0.3870357324955963 0.0008901950807455689
17 19 -0.488068493098398 -0.1085778340392691
18 22 -0.37854709289514626 -0.3266528715022012
19 20 0.2295176182122069 0.1566216494693427
19 23 -0.23040766683538413 -0.31098192510041345
20 21 -0.20042305574375283 0.45807270026310937
20 23 -0.29161882537602674 -0.10129959971742951
21 22 0.011428560135668672 0.2776293683411884
21 24 -0.013406732293798537 -0.30842082897529327
22 24 -0.38703573249559636 0.0008901950807448073
23 25 -0.49270766960381196 -0.03962868008536218
24 26 -0.326011701496513 -0.3715476422466918
25 26 -0.2779421711205675 0.29944653357607054
25 27 -0.2729465867483166 -0.014783179660461887
26 27 -0.17485033062102728 -0.2101088848672193


==> anc/supplementary/triangle/M0=2/NN/onsite.txt <==
1 0.8171170710686211
2 1.166732367158331
3 0.8547133752401476
4 0.8483626986127294
5 0.8483626986127311
6 0.854713375240146
7 1.166732367158329
8 0.817117071068623
9 1.1667323671583305
10 0.7216330234544814
11 0.7216330234544819
12 1.166732367158331
13 0.8547133752401455
14 0.7216330234544809
15 0.7216330234544818
16 0.8547133752401452
17 0.8483626986127315
18 0.8483626986127311
19 0.8483626986127313
20 0.7216330234544821
21 0.721633023454481
22 0.8483626986127313
23 0.8547133752401458
24 0.8547133752401455
25 1.1667323671583287
26 1.1667323671583278
27 0.8171170710686262


==> anc/supplementary/triangle/M0=2/NN/overlaps.txt <==
9.162644042097455310e-01
2.620914015388964606e-25
3.175606618131843006e-27
2.562214606324941054e-28


==> anc/supplementary/triangle/M0=2/NN/spectrum.txt <==
   4.5428633988971604E-003
   1.0425388887530307E-002
   1.9816336127098998E-002
   2.9731131607849133E-002
   3.5650988462712294E-002
   4.1457297468978090E-002
   4.7770941758821565E-002
   8.7386691668251110E-002
   8.8452339644158981E-002
   9.1396146981460757E-002
   9.4366752046897984E-002
  0.10783497322875639     
  0.12083788130593058     
  0.12755423373286465     
  0.14010044192491997     
  0.19022292864795548     
  0.19364533223299296     
  0.20142794437102063     
  0.19786982507534787     
  0.23396152539801859     


==> anc/supplementary/triangle/M0=2/NNN/1partspectrum.txt <==
   8.7164148767074855E-004
   1.9456106293767323E-003
   3.1803706600277040E-003
   4.3628382602802822E-002
   8.5221500997020042E-002
  0.13421173045250823     
  0.27509216416446380     
  0.39559856055806641     
  0.40729113910638176     
  0.58094805676263284     
  0.69774764400203582     
  0.71057451401565497     
  0.71371063478100283     
  0.76010347977454384     
  0.86069851330291236     
   1.1678402632431713     
   1.2851866792779012     
   1.4098955946791738     
   2.0873374553918489     
   2.1193049903845886     
   2.2731087146337141     
   2.6276476714404327     
   2.6910627657032413     
   2.6931869233627808     
   2.9754079969544849     
   2.9770237320577553     
   3.0221732695738024     


==> anc/supplementary/triangle/M0=2/NNN/density.txt <==
   2.7543955637637427E-002
   6.1559112750490926E-002
   8.1936729828181412E-002
   7.9136028458430430E-002
   7.9136028458437757E-002
   8.1936729828196483E-002
   6.1559112750500494E-002
   2.7543955637640668E-002
   6.1559112750500598E-002
   9.6929484477354250E-002
   9.6929484477370501E-002
   6.1559112750505275E-002
   8.1936729828209487E-002
   9.6929484477376010E-002
   9.6929484477376315E-002
   8.1936729828208793E-002
   7.9136028458466748E-002
   7.9136028458452634E-002
   7.9136028458463722E-002
   9.6929484477366407E-002
   9.6929484477349948E-002
   7.9136028458441809E-002
   8.1936729828206503E-002
   8.1936729828190502E-002
   6.1559112750503089E-002
   6.1559112750498357E-002
   2.7543955637642024E-002


==> anc/supplementary/triangle/M0=2/NNN/hoppings.txt <==
#d=3.408215273498736708e-04
1 2 0.2728991917495027 -0.21474030848191705
1 9 -0.18299584562066443 -0.2951269039413713
2 3 0.7199540190633711 -0.07424238481883606
2 9 0.7780003036948286 -0.13128373481825723
2 10 -0.18496787770118764 0.021662276384116993
2 13 -0.14109339833999787 -0.08902162253583017
3 4 0.11185589680571077 0.37052086179522253
3 9 0.16303161336049163 0.03539617746475565
3 10 -0.6604542480176192 -0.29454138930671775
3 14 -0.04726526547444999 0.23158121803399292
4 5 0.7469649694620026 -0.091733803678099
4 10 -0.20385956966650057 -0.3578451872704719
4 11 -0.17318500570368728 0.009305556879766384
5 6 0.11185589680571105 0.3705208617952226
5 10 0.058584645389978124 -0.16324055535913695
5 11 -0.28434435283824033 -0.29792648624493406
6 7 -0.13536171404497926 0.711001355582316
6 11 -0.09274714850944463 -0.7171836655854742
6 12 0.1021372371629145 -0.13190974610986061
6 15 -0.22844118849131265 0.06065055042746676
7 8 -0.18299584562066798 0.29512690394136987
7 11 -0.18496787770118786 -0.02166227638411619
7 12 -0.577868180055291 -0.5372041120995374
7 16 0.09707486354694192 0.13567854362935933
8 12 -0.3460056759156576 0.02945235438107719
9 13 -0.6511430879224233 -0.31600379795175304
9 14 0.03238055284386031 -0.18339539197305177
10 13 -0.20829654719279214 -0.1116978705886515
10 14 0.1251580217075482 -0.5588216749287236
11 15 -0.30873833878335855 -0.4823140397429706
11 16 0.1236202625693472 0.20144948882725872
12 15 0.16644202268078392 0.0835429415651176
12 16 -0.6423096647165418 -0.3335925896671164
13 14 0.47158797528789226 0.5482328203447077
13 17 -0.23040766683538547 -0.31098192510041334
14 17 0.16529943059823426 -0.3772108169726185
14 19 -0.1731850057036874 -0.009305556879766072
15 16 -0.6604542480176164 0.2945413893067169
15 18 -0.28434435283824083 -0.2979264862449343
15 22 0.14980744843629096 0.08739203614996544
16 18 -0.3870357324955963 0.0008901950807455689
17 19 -0.6705426611072229 -0.34167864430758
17 20 0.14980744843629087 -0.08739203614996549
18 21 0.14980744843629104 0.08739203614996545
18 22 -0.6744886762516392 -0.3338214821561568
19 20 0.06917507105355444 0.4059885610974606
19 23 -0.23040766683538394 -0.31098192510041334
20 21 0.2025095258766874 0.5356641547621885
20 23 -0.09274714850944316 -0.7171836655854738
20 24 -0.0877664052551528 -0.2194559727486733
20 25 -0.12783097165386473 0.1354312101601852
21 22 -0.2843443528382408 0.2979264862449339
21 23 -0.18506483155761322 -0.14701997819014404
21 24 -0.6604542480176169 -0.2945413893067171
21 26 0.16644202268078379 0.08354294156511777
22 24 -0.38703573249559636 0.0008901950807448073
23 25 -0.6511430879224269 -0.31600379795175343
23 26 0.16679999540976775 -0.0031556085534606843
24 25 0.09707486354694128 0.1356785436293593
24 26 -0.64230966471654 -0.3335925896671156
25 26 -0.5778681800552898 0.5372041120995386
25 27 -0.1829958456206682 -0.2951269039413688
26 27 -0.346005675915658 0.02945235438107515


==> anc/supplementary/triangle/M0=2/NNN/onsite.txt <==
1 0.593942866206635
2 1.4191672951597099
3 1.450947799449361
4 1.2117175821168606
5 1.2117175821168624
6 1.4509477994493591
7 1.4191672951597027
8 0.5939428662066388
9 1.4191672951597025
10 1.1211958901707573
11 1.1211958901707568
12 1.4191672951597036
13 1.4509477994493558
14 1.121195890170754
15 1.1211958901707555
16 1.4509477994493585
17 1.2117175821168638
18 1.2117175821168626
19 1.2117175821168622
20 1.121195890170756
21 1.1211958901707546
22 1.2117175821168626
23 1.450947799449359
24 1.4509477994493587
25 1.4191672951597039
26 1.419167295159702
27 0.5939428662066417


==> anc/supplementary/triangle/M0=2/NNN/overlaps.txt <==
9.977325386923402428e-01
1.474374683954409597e-26
8.309804480088900814e-27
4.852789321450550286e-27


==> anc/supplementary/triangle/M0=2/NNN/spectrum.txt <==
   3.4130543544201321E-003
   1.8221021433790757E-002
   2.5231472119343155E-002
   3.4175743454143932E-002
   4.6785860759415765E-002
   7.1634387662628390E-002
  0.10530782520608298     
  0.10125510327455070     
  0.10060475245991614     
  0.14459600105756532     
  0.19258514151640815     
  0.19343663519348636     
  0.20793211515287310     
  0.21019780275364056     
  0.21915640950724541     
  0.22697284830746189     
  0.23270241060815322     
  0.27452038591739708     
  0.28348231950750380     
  0.30296411047680910     


==> anc/supplementary/triangle/M0=2/r=1.1/1partspectrum.txt <==
  -4.1091644598314475E-016
  -8.5658560418814127E-017
   8.5445542550429797E-017
   1.1614185045332535E-003
   2.0932104074188017E-003
   6.5442003763875392E-003
   4.6242202626591102E-002
   5.5381710095200341E-002
   8.9210075023283861E-002
  0.12313232222843068     
  0.12948691445925736     
  0.13004329370548018     
  0.20841123449038851     
  0.21131675838677472     
  0.32808764228774584     
  0.42782639126295097     
  0.48002662559164583     
  0.53546811812372130     
   1.7650915024969371     
   1.8204700109314138     
   1.8324844975664329     
   2.2320649148392633     
   2.3703670528030210     
   2.5382497042284506     
   2.7854570013091173     
   2.8802253509514366     
   3.0011578473041158     


==> anc/supplementary/triangle/M0=2/r=1.1/density.txt <==
   2.7070889216948932E-002
   6.0314438007012687E-002
   8.1154016110835822E-002
   8.1155205711133382E-002
   8.1155205711053238E-002
   8.1154016110655258E-002
   6.0314438006844238E-002
   2.7070889216869089E-002
   6.0314438007000391E-002
   9.7174228896191067E-002
   9.7174228896060338E-002
   6.0314438006887988E-002
   8.1154016110798713E-002
   9.7174228896075174E-002
   9.7174228896067458E-002
   8.1154016110760063E-002
   8.1155205711054931E-002
   8.1155205711147510E-002
   8.1155205711009412E-002
   9.7174228895944390E-002
   9.7174228896057785E-002
   8.1155205711171907E-002
   8.1154016110707411E-002
   8.1154016110831562E-002
   6.0314438006946886E-002
   6.0314438006992731E-002
   2.7070889216942687E-002


==> anc/supplementary/triangle/M0=2/r=1.1/hoppings.txt <==
#d=1.813771740257578782e-06
1 2 0.47700214006927344 -0.4366438943421762
1 3 0.0689346515137865 -0.03827681183594239
1 9 -0.29889438379694294 -0.5734553857377257
1 13 0.028203146344002117 0.07363207887837021
2 3 0.3791200940930176 0.016788598602742295
2 4 0.009340066369873305 0.12394970320833193
2 9 0.18898671452432747 -0.4419041396842379
2 10 -0.052594881767449086 -0.08632758537463864
2 13 -0.029138473256290296 0.03397351262947379
3 4 0.2422349011245361 0.8679932610200088
3 5 0.00538805675672077 0.1082548014865438
3 9 0.015761582641070835 -0.041890603919499524
3 10 -0.27405769401179003 -0.6451756743193329
3 14 -0.09164338649089333 0.06344695252788632
4 5 0.3560657089062409 0.0248704772629176
4 6 0.005388056756719201 0.10825480148654458
4 10 -0.5686901610360747 -0.1086790116615767
4 11 -0.015453599251231308 -0.07090416196577541
4 14 -0.0029801102009396237 0.07941431484046636
5 6 0.24223490112454227 0.8679932610199657
5 7 -0.12142127695681401 -0.026601489947048557
5 10 -0.06349330132045636 -0.035139928874662225
5 11 0.05898882321553654 -0.5759687019019356
5 15 -0.07910668039099603 0.0075926000755882975
6 7 -0.12481616995948065 0.35837804969728954
6 8 -0.04222024704676664 -0.06659242631834264
6 11 -0.5394708970070361 -0.44758286569403916
6 12 0.03900083395873559 0.021958714320675123
6 15 -0.05801102129775595 0.09517745258509623
7 8 -0.29889438379681244 0.5734553857376963
7 11 -0.05259488176746802 0.08632758537463661
7 12 0.08493419569897578 -0.4730554188863941
7 16 -0.03222178328094978 0.03106455965065874
8 12 -0.6384692142065712 0.10269369312371897
8 16 0.06245000579139113 0.04813623666545247
9 13 -0.3619983937112186 -0.11389058669904147
9 14 -0.08312341236142486 -0.057525402233634
9 17 0.060307963132359005 0.10869091658483877
10 13 -0.03449789560791527 -0.10599019422201592
10 14 -0.003158916667923675 -0.22385871863015472
10 17 -0.06547966218100074 0.04503252490203614
11 15 -0.07359578034807363 -0.21143879912687652
11 16 0.10781674982649128 0.02827674891934058
11 18 -0.0791066803909941 0.007592600075592357
12 15 -0.0034954005591270668 0.10102700510100807
12 16 -0.30752473201506586 -0.2223565649744864
12 18 0.08682823938764553 0.08894730243278198
13 14 0.6966721621909358 0.07750592757133855
13 17 -0.5515848734024171 -0.7126318656449429
13 19 0.054985329588683435 0.09340635273110728
14 17 -0.2524242598600911 -0.521058173210116
14 19 -0.015453599251232415 0.07090416196577465
15 16 -0.27405769401180013 0.6451756743193447
15 18 0.058988823215531255 -0.5759687019019647
15 22 -0.0260511797659156 0.067731454632913
16 18 -0.9010021935356513 -0.01688477843787551
16 22 0.07371233602232255 0.07946461299620147
17 19 -0.3430985233721252 -0.09841104083407753
17 20 -0.026051179765917965 -0.06773145463291158
17 23 0.05498532958868907 0.09340635273110556
18 21 -0.02605117976591066 0.06773145463291878
18 22 -0.2838220093083872 -0.21644028444429808
18 24 0.07371233602232731 0.07946461299619932
19 20 0.4972235366941577 0.29662835567812207
19 21 0.015414420421564934 0.07796095241502629
19 23 -0.5515848734024006 -0.712631865644918
19 25 0.06030796313235347 0.10869091658483895
20 21 0.12565161208002112 0.18529537782401945
20 22 -0.05332943447051064 0.058919316674976435
20 23 -0.5394708970070368 -0.4475828656940516
20 24 0.04170226236444079 -0.10336801916590582
20 25 0.037837872876495066 0.0937388337933225
21 22 0.05898882321552329 0.575968701901962
21 23 -0.11098582192725592 0.010304047929235102
21 24 -0.27405769401180835 -0.6451756743193422
21 26 -0.0034954005591222373 0.10102700510101204
22 24 -0.9010021935356474 -0.016884778437858766
22 26 0.08682823938765108 0.08894730243277316
23 25 -0.36199839371127074 -0.11389058669906445
23 26 0.00567608904231936 -0.04439630837442808
23 27 0.028203146344017983 0.07363207887838827
24 25 -0.032221783280947144 0.031064559650647805
24 26 -0.30752473201504604 -0.22235656497446202
24 27 0.06245000579137878 0.04813623666544339
25 26 0.08493419569902713 0.47305541888634794
25 27 -0.2988943837969184 -0.5734553857376848
26 27 -0.6384692142065372 0.10269369312372335


==> anc/supplementary/triangle/M0=2/r=1.1/onsite.txt <==
1 0.8611793179537166
2 0.6900810308074525
3 1.3018474967701565
4 0.9795423135520547
5 0.9795423135520176
6 1.3018474967701634
7 0.6900810308075036
8 0.8611793179534948
9 0.6900810308074536
10 0.597939499893479
11 0.5979394998934976
12 0.690081030807613
13 1.3018474967701663
14 0.5979394998934899
15 0.5979394998935093
16 1.3018474967701725
17 0.9795423135520324
18 0.9795423135520327
19 0.9795423135520019
20 0.5979394998934909
21 0.5979394998935049
22 0.9795423135520385
23 1.3018474967701847
24 1.301847496770155
25 0.6900810308075368
26 0.690081030807511
27 0.8611793179535692


==> anc/supplementary/triangle/M0=2/r=1.1/overlaps.txt <==
1.000000000000001332e+00
7.574948394011808278e-25
5.052641175338623849e-25
2.197482507694618292e-27


==> anc/supplementary/triangle/M0=2/r=1.1/spectrum.txt <==
   6.8854998688217885E-016
   4.7278333757101552E-004
   6.7780312281270406E-004
   1.0622799464640618E-003
   1.5362733031065532E-003
   2.7508351919264375E-003
   4.0520710201962908E-003
   4.7397314081576445E-003
   5.3420659460029314E-003
   9.1030099021758796E-003
   1.1472541688873402E-002
   1.3806339148051983E-002
   2.4831455944929366E-002
   2.3445052896291459E-002
   2.3661009197940727E-002
   4.1292093545776606E-002
   4.1832947113952815E-002
   4.2334732136743755E-002
   4.8176904147001237E-002
   5.0240700011708640E-002


==> anc/supplementary/triangle/M0=2/wfn/density.txt <==
2.707088921691111483e-02
6.031443800693836454e-02
8.115401611076517030e-02
8.115520571110114434e-02
8.115520571110104719e-02
8.115401611076523969e-02
6.031443800693836454e-02
2.707088921691115299e-02
6.031443800693833679e-02
9.717422889607343905e-02
9.717422889607346681e-02
6.031443800693833679e-02
8.115401611076521193e-02
9.717422889607346681e-02
9.717422889607342518e-02
8.115401611076521193e-02
8.115520571110111658e-02
8.115520571110104719e-02
8.115520571110099168e-02
9.717422889607342518e-02
9.717422889607335579e-02
8.115520571110106107e-02
8.115401611076515642e-02
8.115401611076519806e-02
6.031443800693835067e-02
6.031443800693840618e-02
2.707088921691113217e-02


==> anc/supplementary/triangle/M0=3/NN/1partspectrum.txt <==
   1.2320271431148538E-002
   4.1576480579200804E-002
   8.1332520411666692E-002
  0.28815380781216970     
  0.32289823708181753     
  0.36403030329131053     
  0.46661988152184108     
  0.54509079495982538     
  0.59799198729801151     
  0.99999999999999933     
  0.99999999999999956     
   1.0000000000000000     
   1.0000000000000011     
   1.0000000000000018     
   1.0000000000000024     
   1.4020080127019883     
   1.4549092050401755     
   1.5333801184781588     
   1.6359696967086901     
   1.6771017629181832     
   1.7118461921878305     
   1.9186674795883341     
   1.9584235194207993     
   1.9876797285688501     
   1.9999999999999984     
   1.9999999999999998     
   2.0000000000000004     


==> anc/supplementary/triangle/M0=3/NN/anyondensity.txt <==
   2.4921346203152471E-003
   2.3873359731299130E-008
   3.9027271047462300E-002
   7.8716131306037176E-002
  0.10764594323711095     
  0.15980958859851208     
  0.11388439631971152     
   4.1578592156257380E-002
   1.7526637217776080E-002
   8.2906956982180646E-002
  0.10591338882558554     
   3.8175905246614079E-002
   5.7735814473455355E-002
   8.0561373766219704E-002
   3.0967577549213331E-002
   3.0518258430634447E-008
   5.4214944260668314E-002
   1.2939773172742317E-002
   6.9757324735229567E-002
  0.11444314538200387     
  0.10940986247766998     
   5.0126568487026991E-002
  0.13718571424964851     
  0.13019636219714903     
  0.14769795238125438     
  0.14619943473023678     
   7.0887152188301300E-002


==> anc/supplementary/triangle/M0=3/NN/anyonoverlaps.txt <==
3.384290995519466660e-01
2.977842753339499660e-01
4.486871289643326599e-03
7.514455561757741632e-03


==> anc/supplementary/triangle/M0=3/NN/anyonspectrum.txt <==
  0.15792737586049233     
  0.20471259487781396     
  0.29431634259328382     
  0.30908425113410809     
  0.42403972926657052     
  0.43682341916838263     
  0.48029626045739865     
  0.50159189299945350     
  0.51536058365580240     
  0.55011941377930085     
  0.59274653206938444     
  0.62242513169659408     
  0.63962618234513802     
  0.66256029391431126     
  0.68054861710005254     
  0.69829150771972004     
  0.74762027105279827     
  0.77234881201474703     
  0.79515887073811564     
  0.80894504469267137     


==> anc/supplementary/triangle/M0=3/NN/density.txt <==
   7.1501142250776403E-002
  0.14769907100558527     
  0.13506024789832893     
   6.9021778953800170E-002
   6.9021778953799864E-002
  0.13506024789832854     
  0.14769907100558577     
   7.1501142250776667E-002
  0.14769907100558310     
  0.11246833101692197     
  0.11246833101692028     
  0.14769907100558297     
  0.13506024789832208     
  0.11246833101691756     
  0.11246833101691499     
  0.13506024789832027     
   6.9021778953791135E-002
   6.9021778953788152E-002
   6.9021778953789692E-002
  0.11246833101691042     
  0.11246833101690944     
   6.9021778953786972E-002
  0.13506024789831783     
  0.13506024789831617     
  0.14769907100557647     
  0.14769907100557594     
   7.1501142250771352E-002


==> anc/supplementary/triangle/M0=3/NN/hoppings.txt <==
#d=1.028338589606213466e-01
1 2 0.08824774688790987 -0.2549129520854901
1 9 -0.2648849657036758 -0.05103168541107567
2 3 0.13724822895353542 -0.4802568990149579
2 9 0.05863877779835447 0.40740565464275336
3 4 0.022180778202025686 0.31637817425254183
3 10 -0.24652261261025538 -0.2719941815912402
4 5 0.01844845118135941 -0.49965953873513613
4 10 0.24152685169886037 -0.18990808130044012
5 6 0.022180778202025964 0.31637817425254233
5 11 -0.2919133894481507 -0.09584817419059186
6 7 0.035286385470664816 0.4982355230237615
6 11 0.13862799095513606 -0.33990662463596855
7 8 -0.2648849657036738 0.05103168541107567
7 12 -0.21695539703687775 -0.3497831176502749
8 12 -0.09625319102791866 -0.2519992087064485
9 13 -0.484538789366459 -0.12126799660929476
10 14 0.346104042379407 0.36084898759541195
11 15 -0.4855564113772258 -0.11931039925534644
12 16 -0.20356494103551773 -0.45611958978271455
13 14 0.3246829688983041 -0.1712752260400131
13 17 -0.3077200271737349 -0.07678229575374373
14 17 0.2289636484794841 0.20488032387162247
15 16 -0.24652261261025563 0.2719941815912403
15 18 -0.29191338944814993 -0.09584817419059169
16 18 -0.12905082210270047 -0.2897119627831009
17 19 -0.4419420793785219 -0.23385294198403406
18 22 -0.3070426270490051 -0.39461984893672725
19 20 0.0437017969407113 0.3041224299175093
19 23 -0.30772002717373476 -0.07678229575374351
20 21 0.03318182021149731 0.49889775185648205
20 23 0.13862799095513606 -0.33990662463596893
21 22 -0.29191338944815004 0.09584817419059194
21 24 -0.24652261261025576 -0.27199418159124095
22 24 -0.1290508221027003 -0.2897119627831003
23 25 -0.4845387893664591 -0.12126799660929477
24 26 -0.20356494103551764 -0.45611958978271444
25 26 -0.21695539703687797 0.3497831176502758
25 27 -0.2648849657036746 -0.05103168541107622
26 27 -0.09625319102791843 -0.25199920870644654


==> anc/supplementary/triangle/M0=3/NN/onsite.txt <==
1 0.8232080507297681
2 1.1111167712244594
3 1.098352035157938
4 1.2345475740659093
5 1.2345475740659098
6 1.0983520351579388
7 1.1111167712244587
8 0.8232080507297672
9 1.1111167712244598
10 1.1443795941868076
11 1.144379594186808
12 1.1111167712244614
13 1.0983520351579399
14 1.1443795941868087
15 1.1443795941868078
16 1.098352035157939
17 1.2345475740659086
18 1.234547574065908
19 1.234547574065909
20 1.1443795941868087
21 1.144379594186808
22 1.2345475740659095
23 1.0983520351579381
24 1.0983520351579388
25 1.1111167712244607
26 1.1111167712244607
27 0.8232080507297665


==> anc/supplementary/triangle/M0=3/NN/overlaps.txt <==
7.144864782132477332e-01
1.544163979094499185e-02
5.611631248643332380e-29
1.288701695678650153e-30


==> anc/supplementary/triangle/M0=3/NN/spectrum.txt <==
  0.12653224267713664     
  0.27055209505767863     
  0.28666710478000684     
  0.29915484447645702     
  0.33485052503946311     
  0.36536897401890800     
  0.37620405722476413     
  0.44998122187781442     
  0.46621760085616198     
  0.47438633567518629     
  0.53613444170416147     
  0.54039686698596978     
  0.55871502654945993     
  0.57748924792304912     
  0.57826031148688894     
  0.59539582485754605     
  0.62912990387959467     
  0.64537747129783518     
  0.64898335391111228     
  0.69490420447536605     


==> anc/supplementary/triangle/M0=3/NNN/1partspectrum.txt <==
   1.5035203462282649E-005
   4.0179929531625977E-004
   1.7060594414483570E-003
   1.0761638275196049E-002
   2.7039110557877843E-002
   4.5463774168444437E-002
   9.8518450356394782E-002
  0.13661538506034840     
  0.21379489373207775     
  0.31802084211605203     
  0.42391972813542445     
  0.50550890526139713     
  0.59386725396142948     
  0.74276532633774905     
  0.76649557204782626     
  0.91089613523596002     
   1.0597163212041407     
   1.1020192230042980     
   1.5727405749018901     
   1.5845465959256120     
   1.7301822324971221     
   2.1809484156829928     
   2.2590951504891303     
   2.2827808533348173     
   2.7990177508027601     
   2.8092745873918470     
   2.8238883855789854     


==> anc/supplementary/triangle/M0=3/NNN/anyondensity.txt <==
   3.9917801396802096E-003
   1.6418482808658685E-010
   2.9243624789622377E-002
  0.11197714233664988     
  0.15998955501011403     
  0.13758613100400280     
   5.7324352527108997E-002
   2.2120910635546113E-002
   1.1867019472078974E-002
  0.11412529537296488     
  0.18207989028905652     
   1.5779126443745500E-002
   4.1342406581517471E-002
   6.4571129460627513E-002
   2.6552321365154501E-002
   1.6933894640000413E-010
   7.6257888632637494E-002
   2.0418165723677887E-002
  0.11101568103894441     
  0.15172016606060879     
  0.12912151245752324     
   6.5647236661539127E-002
  0.13425780815162880     
  0.11000347175154543     
   9.7286916322705488E-002
   9.0696107325059824E-002
   3.5024360112734410E-002


==> anc/supplementary/triangle/M0=3/NNN/anyonoverlaps.txt <==
8.878158637010893361e-01
2.153620872816827680e-02
7.353562758101065550e-03
1.762305020209689209e-03


==> anc/supplementary/triangle/M0=3/NNN/anyonspectrum.txt <==
   8.5089585802136415E-003
   2.1348867474333760E-002
   2.4632892720356406E-002
   4.4724926411845126E-002
   4.5988714464190686E-002
   6.1924815102405939E-002
   7.4845501295530220E-002
   8.7226901343362459E-002
   9.9594801284410200E-002
  0.10848830580354596     
  0.12105823190230525     
  0.12954442413742032     
  0.14521614493887020     
  0.15557362464567284     
  0.18236779901149297     
  0.19645686571028187     
  0.20390832298154990     
  0.20859574961411256     
  0.22766673346015040     
  0.25666662718167915     


==> anc/supplementary/triangle/M0=3/NNN/density.txt <==
   5.6069544732455283E-002
  0.12205574862219550     
  0.13235537256700425     
   9.4902485636468636E-002
   9.4902485636529810E-002
  0.13235537256712238     
  0.12205574862223706     
   5.6069544732458766E-002
  0.12205574862223249     
  0.12265162080794975     
  0.12265162080807250     
  0.12205574862219704     
  0.13235537256711341     
  0.12265162080805637     
  0.12265162080792923     
  0.13235537256699675     
   9.4902485636519901E-002
   9.4902485636456368E-002
   9.4902485636461947E-002
  0.12265162080794170     
  0.12265162080807439     
   9.4902485636521178E-002
  0.13235537256700286     
  0.13235537256711796     
  0.12205574862219747     
  0.12205574862223427     
   5.6069544732455172E-002


==> anc/supplementary/triangle/M0=3/NNN/hoppings.txt <==
#d=2.095828364203428801e-03
1 2 -0.2037362015242109 -0.2796241226710344
1 9 -0.14029349298194965 -0.31625278752603014
2 3 -0.08132268631836204 -0.7160102612998807
2 9 0.056158123144759375 0.7861636254189763
2 10 -0.03191213693654939 0.2014541412852583
2 13 0.13652416831614975 -0.12262052714726779
3 4 0.3030266801412348 0.20902740161647956
3 9 -0.17445457569304823 -0.056923134418692956
3 10 -0.20923789070267487 -0.38211271395848945
4 5 -0.15027475772367632 -0.7157435664327576
4 10 0.1502988400569066 -0.4289525184247024
4 11 0.010398449656061518 0.1894357761719065
5 6 0.3030266801412348 0.2090274016164788
5 10 0.055019504907909925 0.1815678802233224
5 11 -0.2879451127456804 -0.35167828541327917
6 7 0.32130826042828664 0.6450155621202531
6 11 0.0659290566874692 -0.4306320709825592
6 12 0.03793040737689948 -0.17954366156596155
7 8 -0.14029349298194851 0.3162527875260299
7 11 -0.03191213693654933 -0.20145414128525851
7 12 -0.46231661943453356 -0.6383340223751789
7 16 0.025764624946529993 0.18168881724986474
8 12 -0.3358099064622003 -0.08324539934980413
9 13 -0.5794217324968495 -0.42843264290563704
9 14 -0.15393834110650073 -0.1338100992534439
12 15 0.10504611076991022 0.17483555169631176
12 16 -0.5225393163256745 -0.4962224667330728
13 14 0.3273095470767547 -0.2875049242479796
13 17 -0.15323177491292042 -0.3347202513457937
14 17 0.4485348855000941 0.07352863982669372
14 19 0.010398449656061612 -0.1894357761719065
15 16 -0.20923789070267487 0.3821127139584899
15 18 -0.28794511274568013 -0.3516782854132793
15 22 0.12973264433073256 0.13843222906555372
16 18 -0.3562435170898302 -0.09278027826765091
17 19 -0.5447147322642045 -0.48801354095263466
17 20 0.12973264433073248 -0.13843222906555375
18 21 0.12973264433073228 0.1384322290655537
18 22 -0.5751882393111041 -0.45169662945054684
19 20 0.2963343579446514 0.3446388728609666
19 23 -0.15323177491292028 -0.3347202513457936
20 23 0.06592905668746943 -0.43063207098255907
20 25 -0.20393508463862878 -0.003554824647340679
21 22 -0.2879451127456804 0.3516782854132797
21 24 -0.20923789070267496 -0.3821127139584898
21 26 0.10504611076991038 0.17483555169631165
22 24 -0.35624351708983043 -0.09278027826765071
23 25 -0.5794217324968503 -0.42843264290563654
23 26 0.18340253603352213 -0.006176729617104415
24 25 0.025764624946530285 0.18168881724986477
24 26 -0.5225393163256746 -0.49622246673307235
25 26 -0.4623166194345331 0.638334022375175
25 27 -0.1402934929819507 -0.3162527875260289
26 27 -0.33580990646219905 -0.08324539934980414


==> anc/supplementary/triangle/M0=3/NNN/onsite.txt <==
1 0.6029748533277892
2 1.3691984712734988
3 1.082660100157808
4 1.1863393657263837
5 1.1863393657263819
6 1.0826601001578078
7 1.3691984712734997
8 0.6029748533277897
9 1.3691984712735012
10 0.5603146361784135
11 0.5603146361784145
12 1.3691984712735006
13 1.0826601001578098
14 0.5603146361784135
15 0.5603146361784141
16 1.082660100157808
17 1.1863393657263828
18 1.1863393657263819
19 1.186339365726383
20 0.5603146361784144
21 0.5603146361784144
22 1.1863393657263834
23 1.0826601001578096
24 1.0826601001578078
25 1.3691984712734993
26 1.3691984712734961
27 0.602974853327793


==> anc/supplementary/triangle/M0=3/NNN/overlaps.txt <==
9.339727001016243646e-01
1.514678066627579700e-02
4.400876764813356752e-27
3.071684090749399330e-28


==> anc/supplementary/triangle/M0=3/NNN/spectrum.txt <==
   1.3677739601804666E-002
   1.9085748517831513E-002
   3.1825201426151611E-002
   3.2144726609311135E-002
   4.1600440066885097E-002
   4.8759072454972074E-002
   5.2309157261130161E-002
   5.9740299963210709E-002
   6.3225220532369911E-002
   7.1960707930753529E-002
   7.2683689929566753E-002
   7.4046069873421216E-002
   7.5650822786523630E-002
   8.4287272523623599E-002
   9.2871032474025145E-002
   9.5454351640782489E-002
  0.11932040525726556     
  0.12192730116003235     
  0.12396664281708258     
  0.12394810306371465     


==> anc/supplementary/triangle/M0=3/r=1.1/1partspectrum.txt <==
   7.1573994301340075E-006
   1.2917549971500656E-005
   9.3156968596543629E-005
   2.5199223674395943E-004
   4.3450199372693148E-004
   3.7587306875427710E-003
   3.4098005391530475E-002
   4.1072470309625894E-002
   8.2924497017841825E-002
  0.12597203060073126     
  0.13589308185259205     
  0.14656250146018682     
  0.18222452285174962     
  0.22511701134376677     
  0.32792504884231860     
  0.38923950139878388     
  0.46876734290244032     
  0.52009412641851771     
   2.1618005671132612     
   2.2467181537018983     
   2.3151939962882389     
   2.6293154654937765     
   2.6651120777271227     
   2.6857414132538522     
   3.1288077262895877     
   3.2149193189628051     
   3.2679426839433594     


==> anc/supplementary/triangle/M0=3/r=1.1/anyondensity.txt <==
   3.7305868431803096E-003
   6.4570047113689714E-013
   2.2770545874040322E-002
   8.8035689147045709E-002
  0.14296331501133933     
  0.12280021413509017     
   6.4064130856110221E-002
   2.5814897296789509E-002
   1.1864365231255411E-002
   9.5333959372618848E-002
  0.14731350659621639     
   2.1805320889136441E-002
   5.0694946368246938E-002
  0.10014226448266153     
   4.8068131608863925E-002
   2.3256722982523086E-012
   8.7149544929025213E-002
   2.3955252504413355E-002
  0.10842949985676600     
  0.13730954415692107     
  0.10578400868245977     
   5.2550226327000571E-002
  0.14821386323502200     
  0.10250715688660031     
  0.12624447893310659     
  0.11133086707694320     
   5.1123683696176342E-002


==> anc/supplementary/triangle/M0=3/r=1.1/anyonoverlaps.txt <==
9.785266623580310963e-01
7.538904533668220644e-03
1.090069497127894556e-04
1.085387815998626546e-04


==> anc/supplementary/triangle/M0=3/r=1.1/anyonspectrum.txt <==
   4.0559107323798725E-004
   1.3444841129725184E-003
   2.3142959498623434E-003
   4.7413942662679533E-003
   7.0588188667887290E-003
   1.6045729022641664E-002
   2.2581054965957047E-002
   2.4058833295711513E-002
   2.7617746075461750E-002
   3.3218654380614894E-002
   4.2377726590592461E-002
   4.5136516616839706E-002
   4.7435003184179113E-002
   5.2433473203286209E-002
   6.0038782466353982E-002
   6.1564607663483456E-002
   6.7414555478653410E-002
   6.9624785381528512E-002
   8.0427804838746758E-002
   8.3673641957975262E-002


==> anc/supplementary/triangle/M0=3/r=1.1/density.txt <==
   5.7434189819176619E-002
  0.12631004781959310     
  0.13117003026080259     
   9.3466543535432434E-002
   9.3466543535577790E-002
  0.13117003026106047     
  0.12631004781975627     
   5.7434189819227627E-002
  0.12631004781971647     
  0.12033628347414051     
  0.12033628347428107     
  0.12631004781968816     
  0.13117003026109478     
  0.12033628347434278     
  0.12033628347412156     
  0.13117003026087065     
   9.3466543535633800E-002
   9.3466543535470153E-002
   9.3466543535465338E-002
  0.12033628347420536     
  0.12033628347441702     
   9.3466543535639213E-002
  0.13117003026080559     
  0.13117003026108964     
  0.12631004781955807     
  0.12631004781967836     
   5.7434189819152499E-002


==> anc/supplementary/triangle/M0=3/r=1.1/hoppings.txt <==
#d=2.934656055498591947e-04
1 2 -0.6251379183163932 -0.7786526044977435
1 3 -0.07628700665263002 0.040066692317272834
1 9 -0.36176397705979524 -0.9307116203797973
1 13 0.0034447299339458483 0.08609983189849185
2 3 0.006422851753265645 -0.3617019530180978
2 4 0.08897476687191719 -0.09324031851931128
2 9 0.6059275908504282 0.25763731597238965
2 10 -0.10656241804423157 0.036539227040492596
2 13 -0.026876975213631728 -0.039156873475152135
3 4 0.7251542288343683 0.5054801658314374
3 5 0.0673931472964597 -0.08540569302161052
3 9 -0.020472359555437532 0.04285458004946385
3 10 -0.09896027063410935 -0.7267500444676265
3 14 -0.046630905955708124 -0.1106133466609657
4 5 -0.025867727242637438 -0.37133201569423124
4 6 0.06739314729645823 -0.08540569302161119
4 10 -0.29414913343670995 -0.5840948435434931
4 11 -0.08205127552429266 0.02633464393613409
4 14 -0.059667249487383195 -0.07608615028981537
5 6 0.725154228834366 0.505480165831435
5 7 -0.05171886476198259 0.11804840179022512
5 10 0.086109956829716 -0.003316718437063791
5 11 0.07663756799651551 -0.6494745430940622
5 15 -0.09461499958104497 0.019932003953262736
6 7 0.11767384741547833 0.3420854008521692
6 8 -0.08419361091109132 -0.018343475652578708
6 11 -0.15557091830490172 -0.7167680598878837
6 12 0.04734933476906702 0.0036977065743138623
6 15 -0.10682223508460525 0.05476097096763827
7 8 -0.36176397705978164 0.9307116203798014
7 11 -0.10656241804423133 -0.03653922704049333
7 12 0.29856138940350474 -0.5868443820065992
7 16 -0.04575851061413672 0.01271971868237373
8 12 -0.9793916749305578 -0.19465159255662623
8 16 0.026210889546705675 0.08208554371163916
9 13 -0.3164545057887586 -0.1752886237259838
9 14 -0.10511851059725807 0.0405063301468361
9 17 0.008224904272597963 0.12861810559637815
10 13 0.08165071090585609 0.08799383647936602
10 14 0.27599374477302463 -0.027184086407362702
10 17 0.06456912156238002 -0.07197299123960722
11 15 -0.11445476297906448 -0.2526096374627196
11 16 0.11910942118386514 -0.014923124171356168
11 18 -0.09461499958104476 0.019932003953262414
12 15 -0.058144585778953775 0.09648767380730064
12 16 -0.22757734390488363 -0.2812083007006448
12 18 0.036261101058717576 0.12367456766653384
13 14 0.34155539043660504 -0.6490752479962343
13 17 -0.3718790759401367 -0.801913216329081
13 19 -0.003271575280232787 0.10874403660987397
14 17 0.5241426694324935 -0.3911073523162717
14 19 -0.0820512755242926 -0.026334643936134085
15 16 -0.09896027063410813 0.726750044467628
15 18 0.07663756799651793 -0.6494745430940654
15 22 -0.04592734083855543 0.07291505091478338
16 18 -0.8543064765333048 -0.22697862850629616
16 22 0.040266926136300014 0.10106702411052626
17 19 -0.30864909520836636 -0.20806811677740816
17 20 -0.04592734083855441 -0.07291505091478484
17 23 -0.003271575280233946 0.10874403660987361
18 21 -0.04592734083855478 0.0729150509147841
18 22 -0.2585034474785197 -0.2678293726124169
18 24 0.04026692613630145 0.1010670241105249
19 20 0.6529155394465173 0.037306799714380764
19 21 0.0820918700731062 0.05109019274982456
19 23 -0.3718790759401374 -0.8019132163290801
19 25 0.00822490427260053 0.12861810559637887
20 21 0.2288970684422732 0.156581141157462
20 22 -0.036058914283447915 0.08971642897492575
20 23 -0.15557091830490577 -0.7167680598878831
20 24 0.03537954231465586 -0.11470850812121344
20 25 -0.054488483779712486 0.09859852528074736
21 22 0.07663756799651669 0.6494745430940638
21 23 -0.07247851522815733 -0.09569022248960822
21 24 -0.09896027063410949 -0.7267500444676257
21 26 -0.05814458577895293 0.09648767380730128
22 24 -0.8543064765333035 -0.22697862850629436
22 26 0.0362611010587165 0.12367456766653478
23 25 -0.31645450578875345 -0.17528862372597198
23 26 0.004580595593634187 -0.04727209198872294
23 27 0.0034447299339538003 0.0860998318984853
24 25 -0.0457585106141385 0.012719718682372731
24 26 -0.22757734390488796 -0.28120830070065495
24 27 0.026210889546702393 0.08208554371164531
25 26 0.2985613894035115 0.5868443820065792
25 27 -0.36176397705980223 -0.9307116203797852
26 27 -0.9793916749305471 -0.19465159255663741


==> anc/supplementary/triangle/M0=3/r=1.1/onsite.txt <==
1 1.509954425647046
2 0.8526365026318709
3 1.1832203233960694
4 1.0047426298918474
5 1.004742629891842
6 1.1832203233960708
7 0.8526365026318725
8 1.5099544256470772
9 0.8526365026318994
10 0.704423331256673
11 0.7044233312566729
12 0.852636502631873
13 1.1832203233960727
14 0.7044233312566753
15 0.7044233312566729
16 1.183220323396069
17 1.0047426298918447
18 1.0047426298918494
19 1.004742629891846
20 0.7044233312566748
21 0.7044233312566707
22 1.0047426298918471
23 1.1832203233960663
24 1.1832203233960734
25 0.8526365026318639
26 0.8526365026318723
27 1.509954425647086


==> anc/supplementary/triangle/M0=3/r=1.1/overlaps.txt <==
9.699845990408296759e-01
1.662673631997409196e-02
2.243791509895131660e-25
4.673902254632101344e-26


==> anc/supplementary/triangle/M0=3/r=1.1/spectrum.txt <==
   6.8809688074269657E-004
   1.8336693826448999E-003
   3.0378027856797531E-003
   3.9285868185042327E-003
   6.0097093291852505E-003
   8.2734132403339232E-003
   8.8729127058070276E-003
   1.2116009073708212E-002
   1.3524211879719750E-002
   1.3356310090201516E-002
   1.5456323069876118E-002
   2.2293729890735348E-002
   2.2972544265674119E-002
   2.3514902747857728E-002
   2.3641149230729300E-002
   2.5912665976662617E-002
   2.7965809421702955E-002
   3.0920875664712279E-002
   3.1689884613103708E-002
   3.3194954252524590E-002


==> anc/supplementary/triangle/M0=3/wfn/anyondensity.txt <==
4.237584499477514005e-03
0.000000000000000000e+00
2.607770856173221435e-02
9.567857140496453805e-02
1.341128136601875132e-01
1.047734986290946718e-01
5.295573137376673872e-02
2.050895609093746422e-02
1.355128453812729297e-02
1.067585159507649789e-01
1.277397464112812187e-01
1.868831032465230468e-02
5.463218394252209592e-02
1.063541149340113123e-01
4.381942095227892714e-02
0.000000000000000000e+00
9.142191116793552119e-02
2.529281355908108084e-02
1.123505021639310125e-01
1.367694270869833639e-01
1.203728264981563933e-01
7.103512562637763483e-02
1.398003236451047238e-01
1.175125128771937477e-01
1.170634749082363618e-01
1.113195506480260111e-01
4.717309054517482281e-02


==> anc/supplementary/triangle/M0=3/wfn/density.txt <==
5.174238667265228936e-02
1.197605238502320590e-01
1.306171715983348025e-01
9.714998111233145994e-02
9.714998111233145994e-02
1.306171715983344972e-01
1.197605238502321007e-01
5.174238667265232405e-02
1.197605238502321284e-01
1.266011301027767377e-01
1.266011301027765434e-01
1.197605238502320452e-01
1.306171715983344972e-01
1.266011301027766267e-01
1.266011301027767655e-01
1.306171715983346082e-01
9.714998111233137668e-02
9.714998111233136280e-02
9.714998111233145994e-02
1.266011301027765157e-01
1.266011301027766267e-01
9.714998111233141831e-02
1.306171715983348303e-01
1.306171715983347748e-01
1.197605238502321423e-01
1.197605238502320729e-01
5.174238667265224773e-02


==> anc/supplementary/triangle/M0=4/NN/1partspectrum.txt <==
   8.0754431702827950E-002
   8.2335770738592884E-002
  0.10411643198184635     
  0.16695264503252952     
  0.18983523051313861     
  0.29551483264237721     
  0.49669924190280523     
  0.63169428758236446     
  0.75803329634458649     
  0.99999999999999900     
  0.99999999999999978     
  0.99999999999999978     
   1.0000000000000004     
   1.0000000000000007     
   1.0000000000000007     
   1.2419667036554138     
   1.3683057124176361     
   1.5033007580971951     
   1.7044851673576238     
   1.8101647694868619     
   1.8330473549674713     
   1.8958835680181543     
   1.9176642292614068     
   1.9192455682971721     
   1.9999999999999993     
   2.0000000000000000     
   2.0000000000000009     


==> anc/supplementary/triangle/M0=4/NN/anyondensity.txt <==
   1.1997733911200263E-002
   6.4411050807256627E-009
   4.5662378023646200E-002
  0.10592346693665716     
  0.15679168601979965     
  0.21781246307592211     
  0.19912394078076723     
   8.8649106966515012E-002
   6.6386758239705648E-002
  0.10497226583202783     
  0.11960006427978467     
   7.6728465201120394E-002
  0.17671404718518299     
  0.16175537359891765     
   3.9610049154860695E-002
   6.6864051157680365E-009
  0.19082995010498027     
   3.2644695884740026E-002
  0.13504523822993145     
   5.5299048766485524E-002
   5.5206978743202469E-002
   8.1249033474808441E-002
  0.11817968863926349     
  0.16670234670709425     
  0.20109063073542566     
  0.24822895086553015     
  0.14379562551492328     


==> anc/supplementary/triangle/M0=4/NN/anyonoverlaps.txt <==
5.237183759451606857e-01
3.511800659905905259e-02
1.484373783492437884e-02
8.198994206996425282e-02


==> anc/supplementary/triangle/M0=4/NN/anyonspectrum.txt <==
  0.38757417838843466     
  0.46949879843736908     
  0.52907251759823404     
  0.54356752009417941     
  0.58039174425850559     
  0.59290282362280855     
  0.61407076184680842     
  0.64540943436555842     
  0.67805396031674647     
  0.68111275783805025     
  0.70653253507452274     
  0.73638965096412878     
  0.75258875387365687     
  0.77494236401351080     
  0.78907551161714495     
  0.80056374224842819     
  0.81561148154375673     
  0.82995459117542092     
  0.84585374068298935     
  0.86359303284384359     


==> anc/supplementary/triangle/M0=4/NN/density.txt <==
  0.12889440842669522     
  0.20936700384517268     
  0.16887138835679649     
  0.15665479194360979     
  0.15665479194360749     
  0.16887138835679638     
  0.20936700384517423     
  0.12889440842669547     
  0.20936700384517079     
   6.7326278307737117E-002
   6.7326278307729817E-002
  0.20936700384517087     
  0.16887138835679263     
   6.7326278307735160E-002
   6.7326278307738061E-002
  0.16887138835680141     
  0.15665479194360735     
  0.15665479194362536     
  0.15665479194360746     
   6.7326278307732329E-002
   6.7326278307742279E-002
  0.15665479194362730     
  0.16887138835679530     
  0.16887138835680415     
  0.20936700384517135     
  0.20936700384516968     
  0.12889440842669436     


==> anc/supplementary/triangle/M0=4/NN/hoppings.txt <==
#d=1.482526294273830703e-01
1 2 -0.26281353811301367 -0.08624648745997987
1 9 -0.25676502396617273 -0.10286464349967761
2 3 -0.49500104130531325 -0.07036136479896693
2 9 -0.404879794935297 -0.025925802411252474
3 4 0.24452573479127065 0.2520967278428333
3 10 -0.23662501874052932 -0.23255744894691535
4 5 -0.4999181131600033 -0.009048764254976804
4 10 0.31378347145039354 -0.007504951281276484
5 6 0.24452573479127077 0.25209672784283355
5 11 -0.25803822771059737 -0.17869713005296997
6 7 0.374903134980953 0.33079357903558354
6 11 0.32548972514664276 -0.06427134181434083
7 8 -0.2567650239661726 0.10286464349967814
7 12 -0.1841701838097613 -0.3614984633065458
8 12 -0.024902210740123998 -0.27548011237640974
9 13 -0.42442021052345325 -0.2642806036184745
10 14 -0.10562020927413768 0.4887170668115525
11 15 -0.3950510495843312 -0.30648763143448077
12 16 -0.13145295816885777 -0.4823866419568169
13 14 0.06990491291949646 -0.3243264862825275
13 17 -0.31163679258167737 -0.16195093292006313
14 17 -0.08280444936537909 0.30275371907623333
15 16 -0.23662501874052894 0.23255744894691582
15 18 -0.25803822771059737 -0.17869713005297
16 18 -0.06576885570298943 -0.34499283004693515
17 19 -0.3887759261468185 -0.3144094134225047
18 22 -0.18969872821286848 -0.4626168960537651
19 20 0.24519617434206242 0.19594700134784238
19 23 -0.3116367925816773 -0.16195093292006338
20 21 0.40691385467534336 0.2905531188496411
20 23 0.3254897251466428 -0.06427134181434088
21 22 -0.2580382277105976 0.17869713005297067
21 24 -0.23662501874052894 -0.2325574489469155
22 24 -0.06576885570298954 -0.34499283004693526
23 25 -0.4244202105234533 -0.26428060361847466
24 26 -0.1314529581688575 -0.4823866419568168
25 26 -0.18417018380976113 0.36149846330654595
25 27 -0.25676502396617246 -0.10286464349967792
26 27 -0.024902210740124386 -0.2754801123764099


==> anc/supplementary/triangle/M0=4/NN/onsite.txt <==
1 0.8114180071393922
2 1.0894694354504586
3 1.1335850584512677
4 1.167743892844215
5 1.1677438928442148
6 1.133585058451268
7 1.0894694354504584
8 0.8114180071393926
9 1.0894694354504588
10 1.203492609684363
11 1.203492609684363
12 1.0894694354504577
13 1.1335850584512668
14 1.2034926096843643
15 1.2034926096843634
16 1.1335850584512674
17 1.1677438928442152
18 1.1677438928442145
19 1.1677438928442145
20 1.2034926096843637
21 1.2034926096843637
22 1.167743892844215
23 1.1335850584512674
24 1.1335850584512672
25 1.0894694354504588
26 1.0894694354504582
27 0.8114180071393923


==> anc/supplementary/triangle/M0=4/NN/overlaps.txt <==
4.040909676288719776e-01
3.434541507341853124e-28
1.111681938583934169e-28
6.562289251955547027e-28


==> anc/supplementary/triangle/M0=4/NN/spectrum.txt <==
  0.51959939307939895     
  0.56083237969217115     
  0.59132735559442762     
  0.59592808198365643     
  0.60354536056805363     
  0.64103022011325550     
  0.67540175899766264     
  0.68192005668540157     
  0.68927788630064635     
  0.70173597629206330     
  0.74575919744908004     
  0.75686473001403443     
  0.76349546814945313     
  0.76627586451099960     
  0.77053532096818378     
  0.77680979165144881     
  0.80985496534533419     
  0.82102009920272412     
  0.82225401844598422     
  0.82929011233219874     


==> anc/supplementary/triangle/M0=4/NNN/1partspectrum.txt <==
   4.7354612195835318E-003
   8.8433771689313059E-003
   9.3736723508318007E-003
   2.0450150305817306E-002
   5.6104171957795712E-002
   9.4468711465416383E-002
  0.15583873012045452     
  0.26357139928681828     
  0.39282405443565727     
  0.52534962893052373     
  0.61139955288856440     
  0.76632401507598569     
  0.85781188679455633     
  0.88216717795095345     
  0.91777813009473863     
   1.0748528122825145     
   1.1975650874829875     
   1.2096729350386599     
   1.9173142182681773     
   2.1460110809446080     
   2.2545690457496677     
   2.7257744447487111     
   2.8551200375943218     
   2.8962098411659110     
   3.0060310820262202     
   3.0332326250986323     
   3.1166066695529673     


==> anc/supplementary/triangle/M0=4/NNN/anyondensity.txt <==
   1.9685422087823232E-002
   2.3919901866701484E-009
   3.8898051954407133E-002
   8.4083420389768043E-002
  0.14564083636938274     
  0.22426916132678729     
  0.15780403864941817     
   6.3051071006503631E-002
   5.3684012261645674E-002
  0.12446104515792367     
  0.19649671102658756     
   5.7106790037235802E-002
  0.18253083105860302     
  0.22676194639890040     
   5.6427040389988505E-002
   2.0847753752806575E-009
  0.18011408402521262     
   3.8093958610994426E-002
   8.9683692070574347E-002
   7.4427864917135780E-002
  0.12095202847441895     
   8.0952546703181888E-002
  0.11983916784928234     
  0.18613472912944931     
  0.18278452714491147     
  0.20926142260296177     
   8.6855595880138622E-002


==> anc/supplementary/triangle/M0=4/NNN/anyonoverlaps.txt <==
8.479027902911517867e-01
1.137600276638352963e-03
6.308614029581532945e-02
3.343789907798057001e-03


==> anc/supplementary/triangle/M0=4/NNN/anyonspectrum.txt <==
   8.7895602291727770E-002
  0.13766095374258944     
  0.16663917021077310     
  0.18439957898804560     
  0.19890954509368319     
  0.22705206836551203     
  0.23584220706144141     
  0.25898334980739185     
  0.27331633438802388     
  0.27920847099105289     
  0.29297320214858896     
  0.30249389808448851     
  0.32123027836479956     
  0.32912160764739007     
  0.33346404162101928     
  0.34734073682495453     
  0.35436319780396541     
  0.36906749987914989     
  0.38143899857721469     
  0.38883796593947245     


==> anc/supplementary/triangle/M0=4/NNN/density.txt <==
   8.3704798819492235E-002
  0.17319891552251745     
  0.17439284738258670     
  0.14925973474585483     
  0.14925973474585288     
  0.17439284738258445     
  0.17319891552251906     
   8.3704798819493456E-002
  0.17319891552251396     
  0.12796276960596226     
  0.12796276960595934     
  0.17319891552251751     
  0.17439284738258137     
  0.12796276960596029     
  0.12796276960595923     
  0.17439284738258243     
  0.14925973474585894     
  0.14925973474585605     
  0.14925973474586049     
  0.12796276960596037     
  0.12796276960596176     
  0.14925973474585960     
  0.17439284738258357     
  0.17439284738258656     
  0.17319891552251637     
  0.17319891552251834     
   8.3704798819495441E-002


==> anc/supplementary/triangle/M0=4/NNN/hoppings.txt <==
#d=1.442264623794593109e-02
1 2 -0.28399682293958534 0.19469441200342305
1 9 -0.0924070323653063 -0.331694211397446
2 3 -0.713550020535225 0.07677737088785937
2 9 -0.7818366528703746 -0.017905862330455935
2 10 0.18890054665628306 0.09209524509622184
2 13 0.08551406079964399 0.1747494213273031
3 4 0.3636184326504878 -0.00487671302699615
3 9 0.17783433391318895 0.07889844441004476
3 10 -0.4357769764420979 -0.659653143673041
3 14 0.10620950744809626 -0.2112753725144197
4 5 -0.7535079359813344 0.20151634139326133
4 10 0.43082236892470616 -0.23085095008889728
4 11 0.21394896484910042 0.02076335896447283
5 6 0.3636184326504873 -0.004876713026996236
5 10 -0.19016140456172295 -0.1002193436947276
5 11 -0.23309216845061498 -0.4296139147302288
6 7 0.6383521996061818 0.32795558501757666
6 11 0.7265716771727222 -0.3116688003075692
6 12 -0.0468191917449772 -0.18883320188203007
6 15 -0.13001893043242033 -0.1975166328000843
7 8 -0.09240703236530673 0.3316942113974462
7 11 0.18890054665628328 -0.09209524509622172
7 12 -0.3261111297491408 -0.7108028578523632
7 16 -0.06464867574889903 0.18349540477239823
8 12 -0.29125694020690146 -0.1836559399705056
9 13 -0.4972594854074177 -0.5174759904175483
9 14 -0.19831487411773957 0.06954251505403626
10 13 -0.20483446297098334 0.11815492068831823
10 14 0.1247015852569376 0.6299487245402
11 15 -0.3093962784380755 -0.5627253537953374
11 16 0.21716639467119475 0.09357616966401658
12 15 -0.009743653090147963 0.20992858766931832
12 16 -0.3531209437839813 -0.6247831588218289
13 14 0.0016010274507876066 -0.7905955222905352
13 17 -0.09961510202306516 -0.3497413020249099
14 17 0.09759154096137432 0.4789321098607052
14 19 0.21394896484910061 -0.020763358964472955
15 16 -0.4357769764420977 0.659653143673041
15 18 -0.233092168450615 -0.4296139147302288
15 22 0.06567560530763558 0.20467533193564094
16 18 -0.3064785660763673 -0.19573715903966338
17 19 -0.44768835980760086 -0.6387160385712546
17 20 0.06567560530763578 -0.20467533193564108
18 21 0.06567560530763568 0.2046753319356409
18 22 -0.48348479745901135 -0.6120665781280621
19 20 0.4784172120876341 0.10008519321626808
19 23 -0.09961510202306477 -0.3497413020249099
20 21 0.6278208400947767 0.13500693929612395
20 23 0.7265716771727224 -0.3116688003075693
20 24 -0.151929013168694 -0.18120518055800924
20 25 -0.14240356637821913 -0.15455152855646515
21 22 -0.2330921684506145 0.4296139147302287
21 23 0.22650871229200706 -0.06790836295546206
21 24 -0.43577697644209795 -0.6596531436730408
21 26 -0.0097436530901482 0.20992858766931827
22 24 -0.30647856607636753 -0.19573715903966382
23 25 -0.49725948540741793 -0.5174759904175481
23 26 0.19432812252531814 -0.009305678076176174
24 25 -0.06464867574889924 0.18349540477239795
24 26 -0.35312094378398057 -0.6247831588218289
25 26 -0.3261111297491402 0.710802857852363
25 27 -0.09240703236530705 -0.3316942113974459
26 27 -0.29125694020690146 -0.1836559399705055


==> anc/supplementary/triangle/M0=4/NNN/onsite.txt <==
1 0.6134891227815547
2 1.319985966242057
3 1.3387437996031242
4 1.2248874510145042
5 1.2248874510145038
6 1.3387437996031226
7 1.3199859662420572
8 0.6134891227815555
9 1.319985966242057
10 1.309638221749537
11 1.3096382217495384
12 1.319985966242057
13 1.3387437996031246
14 1.3096382217495375
15 1.3096382217495377
16 1.3387437996031233
17 1.2248874510145042
18 1.2248874510145047
19 1.2248874510145038
20 1.3096382217495373
21 1.3096382217495375
22 1.2248874510145045
23 1.3387437996031246
24 1.3387437996031237
25 1.319985966242057
26 1.3199859662420563
27 0.6134891227815554


==> anc/supplementary/triangle/M0=4/NNN/overlaps.txt <==
9.338093313357285208e-01
3.606105101046382405e-28
1.210490352270563654e-28
1.531547975556395276e-30


==> anc/supplementary/triangle/M0=4/NNN/spectrum.txt <==
  0.12661139369712252     
  0.15664465905117295     
  0.18207553256646553     
  0.19652743938286815     
  0.20843195240518564     
  0.22295883492160054     
  0.23605751836693370     
  0.25205521303377454     
  0.26619952953049741     
  0.27047730211416660     
  0.29139355973125058     
  0.29256894744352602     
  0.29273256728878577     
  0.29553141047909842     
  0.30191289579663488     
  0.30388047777250465     
  0.32148262776989728     
  0.32981109752351939     
  0.33011134609487947     
  0.33395791774767147     


==> anc/supplementary/triangle/M0=4/r=1.1/1partspectrum.txt <==
   1.7488159615876112E-005
   6.2199181578740805E-005
   9.3812148390839712E-005
   5.1276125453111985E-004
   2.2040343005074832E-003
   2.4481460962713151E-003
   1.1200666006554578E-002
   3.1464420805848312E-002
   7.0998936932122780E-002
   7.4056601744205294E-002
  0.12322926785764492     
  0.15238179967112156     
  0.17469947787937423     
  0.21474997366142418     
  0.26081484227287866     
  0.33743178753395109     
  0.44072312764713700     
  0.46456096697673843     
   2.1618735762403962     
   2.2022043778830618     
   2.3556020871221541     
   2.7216254814748746     
   2.7392892181587114     
   2.7828584847642501     
   3.1005310344966071     
   3.2825859858206812     
   3.2917794439093662     


==> anc/supplementary/triangle/M0=4/r=1.1/anyondensity.txt <==
   1.5222665590353636E-002
   2.5833960927717447E-011
   3.4237221833193429E-002
   9.3373395143876242E-002
  0.16933490974619714     
  0.21453007830599347     
  0.13354555934285894     
   4.8294455405181375E-002
   5.1537134284743748E-002
  0.11512636067608235     
  0.19221508763441922     
   4.5789694148108788E-002
  0.16049031208663839     
  0.19706126642108318     
   6.9666286285392079E-002
   4.2350541410019002E-011
  0.19756893383874380     
   3.9303143304762159E-002
  0.12998774831134524     
  0.12229542741666261     
  0.15654255608401563     
   9.1572295339841375E-002
  0.12779991361794735     
  0.18340094238619678     
  0.15429410954301312     
  0.18428302221575088     
   7.2527480969465846E-002


==> anc/supplementary/triangle/M0=4/r=1.1/anyonoverlaps.txt <==
9.558579536280987776e-01
6.609996959408602837e-03
5.361797225548759968e-03
5.822915642924972497e-04


==> anc/supplementary/triangle/M0=4/r=1.1/anyonspectrum.txt <==
   5.1662802990908906E-003
   1.0366334119143282E-002
   1.4199743730154259E-002
   1.5583567838639659E-002
   2.3523606684470153E-002
   2.6620253988454159E-002
   2.9200559746151180E-002
   3.0839466519870844E-002
   3.3675348200059164E-002
   3.4663888069212660E-002
   3.6709501459135617E-002
   3.9150997568215704E-002
   4.1125328652799720E-002
   4.5104128315060082E-002
   4.9033594398197621E-002
   4.9928388706028080E-002
   5.3011939204165720E-002
   5.6256673107836309E-002
   5.9750633648853108E-002
   6.0942500593256080E-002


==> anc/supplementary/triangle/M0=4/r=1.1/density.txt <==
   8.4034493991830106E-002
  0.17332591338440365     
  0.16668661336483920     
  0.14482415839557117     
  0.14482415839559692     
  0.16668661336490043     
  0.17332591338453107     
   8.4034493991933162E-002
  0.17332591338442255     
  0.13981273452589754     
  0.13981273452583706     
  0.17332591338448750     
  0.16668661336486235     
  0.13981273452587406     
  0.13981273452577594     
  0.16668661336482823     
  0.14482415839555640     
  0.14482415839556528     
  0.14482415839554480     
  0.13981273452584114     
  0.13981273452588064     
  0.14482415839558876     
  0.16668661336483065     
  0.16668661336488105     
  0.17332591338442796     
  0.17332591338445560     
   8.4034493991861275E-002


==> anc/supplementary/triangle/M0=4/r=1.1/hoppings.txt <==
#d=1.882639166851858689e-03
1 2 -0.806359845658742 0.590216458582288
1 3 0.08651078220164236 -0.037027108785503846
1 9 -0.23832365231139735 -0.9704501560725156
1 13 -0.021442144125734336 0.09162617899620698
2 3 -0.33149651334363284 -0.01370461493499612
2 4 -0.13576353922030807 -0.02208591998487106
2 9 -0.2922623558202231 0.5618719091287007
2 10 -0.002839211435001244 0.11132360833881824
2 13 0.045735013841320935 -0.01903583440497906
3 4 0.9041086950342306 -0.014996072164806543
3 5 -0.12007767863494795 0.008776438417361518
3 9 0.022799054713547973 -0.043980195392110503
3 10 0.13196169390532594 -0.712717740936178
3 14 0.10915803522835317 -0.02423561811025374
4 5 -0.4341104315811012 0.06889226494408973
4 6 -0.12007767863494798 0.008776438417361584
4 10 0.2977117719069417 -0.6629862265905087
4 11 0.0334205593382025 0.09963947064260564
4 14 0.10752732033229655 0.011792259752440654
5 6 0.9041086950342321 -0.014996072164806598
5 7 0.10129237093220958 0.09305580064742834
5 10 -0.08267525366600523 0.06488266584904377
5 11 0.1155823271063722 -0.7175122029912586
5 15 -0.10543126126045933 0.024195684676033818
6 7 0.26943048747670406 0.19361034901979135
6 8 -0.08162724228038917 0.04682003353108473
6 11 0.2813924106434672 -0.6679811210923488
6 12 0.04727105170467765 -0.014815605059973602
6 15 -0.11123353117659189 -0.011399271120845114
7 8 -0.23832365231139951 0.9704501560725176
7 11 -0.0028392114350014735 -0.11132360833881827
7 12 0.4001606314502191 -0.4909060968605695
7 16 -0.047635695527937755 -0.013597609868251473
8 12 -0.861329077827979 -0.5066398013976181
8 16 -0.03243475791712457 0.08833520646384893
9 13 -0.2627502186359482 -0.20258350731553773
9 14 -0.010103868400006488 0.11090049025366229
9 17 -0.03349354338565001 0.13340805445952597
10 13 -0.10451789769175246 -0.0397347568533739
10 14 0.07445124417595483 0.2696106118377314
10 17 -0.04213604424540186 0.099627986947759
11 15 -0.11626939884501594 -0.2543900482862522
11 16 0.09919826134283105 -0.05159987196359869
11 18 -0.10543126126045936 0.02419568467603412
12 15 -0.1033436844536451 0.041486019075016534
12 16 -0.11871526327603708 -0.3098135586038826
12 18 -0.04532547641272742 0.12986580624306587
13 14 -0.5018971843060778 -0.5229528499675313
13 17 -0.2449352165982119 -0.8704275698108709
13 19 -0.05561900597611929 0.10678108892439708
14 17 0.5497491532842702 0.47535134820879654
14 19 0.033420559338202156 -0.0996394706426057
15 16 0.1319616939053277 0.7127177409361785
15 18 0.11558232710637176 -0.7175122029912595
15 22 -0.07825335950149173 0.0701524741056741
16 18 -0.7636122711839153 -0.48428680956042564
16 22 -0.012208165476182059 0.11977744142098583
17 19 -0.2882647895033805 -0.3318153433903078
17 20 -0.07825335950149179 -0.070152474105674
17 23 -0.055619005976119434 0.10678108892439693
18 21 -0.07825335950149175 0.07015247410567414
18 22 -0.2352003454869263 -0.37132035826155174
18 24 -0.012208165476182371 0.11977744142098598
19 20 0.6542197803656281 -0.31651147650447137
19 21 0.1013822796850578 -0.03772022499633397
19 23 -0.24493521659821105 -0.8704275698108703
19 25 -0.033493543385650325 0.13340805445952597
20 21 0.2770494377497869 0.03842497647872489
20 22 0.007058814395373843 0.10794144314045923
20 23 0.281392410643469 -0.6679811210923473
20 24 0.020981754145506164 -0.10982990409300156
20 25 -0.10583255424379695 0.03464790552661322
21 22 0.11558232710637124 0.7175122029912585
21 23 0.04282251850912694 -0.1032912084769847
21 24 0.1319616939053273 -0.7127177409361772
21 26 -0.10334368445364513 0.04148601907501662
22 24 -0.7636122711839142 -0.4842868095604257
22 26 -0.04532547641272773 0.12986580624306585
23 25 -0.26275021863594705 -0.20258350731553576
23 26 0.0006357038235086255 -0.049534335194976055
23 27 -0.021442144125731918 0.09162617899620568
24 25 -0.047635695527936735 -0.013597609868253297
24 26 -0.11871526327603545 -0.3098135586038845
24 27 -0.03243475791712869 0.08833520646384853
25 26 0.4001606314502199 0.4909060968605653
25 27 -0.2383236523113998 -0.970450156072514
26 27 -0.8613290778279754 -0.5066398013976243


==> anc/supplementary/triangle/M0=4/r=1.1/onsite.txt <==
1 1.5707283425331313
2 0.800340382650532
3 1.0668775902509666
4 1.1185553904090613
5 1.1185553904090626
6 1.066877590250966
7 0.8003403826505309
8 1.570728342533141
9 0.8003403826505369
10 0.7288624654228718
11 0.7288624654228714
12 0.8003403826505285
13 1.0668775902509675
14 0.728862465422872
15 0.7288624654228724
16 1.066877590250965
17 1.1185553904090606
18 1.118555390409063
19 1.1185553904090593
20 0.7288624654228719
21 0.7288624654228718
22 1.1185553904090628
23 1.0668775902509673
24 1.0668775902509644
25 0.8003403826505291
26 0.8003403826505301
27 1.5707283425331426


==> anc/supplementary/triangle/M0=4/r=1.1/overlaps.txt <==
9.823329709598206394e-01
1.067744076286214236e-25
2.260792693341292549e-03
5.544479727554171051e-26


==> anc/supplementary/triangle/M0=4/r=1.1/spectrum.txt <==
   7.2614381199753936E-003
   1.4551495736692413E-002
   1.5219268556983429E-002
   1.9439843313660311E-002
   1.9584631375392257E-002
   2.2215716587613659E-002
   2.6769377513476800E-002
   2.7570969729837531E-002
   3.1328577615391033E-002
   3.5830260839448125E-002
   3.6506876532117837E-002
   3.8683208614445061E-002
   3.9197925448291801E-002
   3.9780332239639921E-002
   4.0364896517505355E-002
   4.3543491119059599E-002
   4.3686220555546336E-002
   4.4848844337253363E-002
   4.6207889740041488E-002
   4.8972890350400734E-002


==> anc/supplementary/triangle/M0=4/r=3.1/1partspectrum.txt <==
  -1.0045898564962839E-006
  -2.8202391253552442E-015
  -1.6296932952745700E-015
  -8.0623095137345763E-016
  -4.1476064435518929E-019
   1.5606553268292137E-015
   2.1416106001063270E-015
  0.29742415144909717     
   1.7109967889627153     
   3.1552461430276937     
   3.7025814034011599     
   4.1627005126486365     
   4.6283688952665756     
   5.1071560428971736     
   6.2523285953322727     
   6.5241369514411707     
   6.7951052463740718     
   7.7693604737026325     
   8.4524938637356488     
   8.7020685075172786     
   9.3922428254500101     
   9.5355902501422136     
   10.415716683446725     
   11.546547759749265     
   12.419710418096747     
   13.996174725301019     
   15.434046955453219     


==> anc/supplementary/triangle/M0=4/r=3.1/anyondensity.txt <==
   9.6992753453745660E-003
   4.0145638288253888E-020
   4.1421816652873117E-002
  0.11150253653203226     
  0.17378586648097150     
  0.19361760768748526     
  0.12434370999766098     
   4.7138349037374024E-002
   3.4996570046354855E-002
  0.12992623114912322     
  0.16883425300645213     
   4.6038951401659853E-002
  0.13380589574196419     
  0.19052309977522150     
   6.8720803880494494E-002
   4.9065880233121517E-019
  0.18414924520950327     
   4.4577200443698117E-002
  0.14847995476344161     
  0.13395382495113184     
  0.14980644739387977     
  0.11249070188334954     
  0.14922860560479886     
  0.17765073859051000     
  0.16595110219238973     
  0.18073686261776775     
   7.8620349614491367E-002


==> anc/supplementary/triangle/M0=4/r=3.1/anyonoverlaps.txt <==
9.999999999933675277e-01
3.947006180327221237e-12
2.100798953098773161e-12
4.202550928908716200e-13


==> anc/supplementary/triangle/M0=4/r=3.1/anyonspectrum.txt <==
  -1.6989129313835584E-007
   5.1856798893468566E-002
   6.0075005346243743E-002
   9.7827636009367835E-002
  0.32589194924080200     
  0.40194015162383379     
  0.42945810082071884     
  0.45970403967457246     
  0.46560752371822800     
  0.50667011710066279     
  0.60495829618812380     
  0.68972446161375878     
  0.76612343395140070     
  0.83792743101698575     
  0.92681830025633138     
  0.99899223198200293     
   1.0309094328043562     
   1.0923550509100104     
   1.1312695395472789     
   1.1885872736241236     


==> anc/supplementary/triangle/M0=4/r=3.1/density.txt <==
   7.8577809656677627E-002
  0.16828361769323552     
  0.16543848020290605     
  0.14907778101269906     
  0.14907853074308308     
  0.16543916186361077     
  0.16828293199842281     
   7.8577383397797060E-002
  0.16828390003099766     
  0.14457705305653709     
  0.14457770962871952     
  0.16828290528985901     
  0.16543895144484699     
  0.14457722774172233     
  0.14457769844266394     
  0.16543916787028756     
  0.14907742997663068     
  0.14907932281372144     
  0.14907777136586903     
  0.14457747161272461     
  0.14457717109296381     
  0.14907837986039219     
  0.16543940790156270     
  0.16543824448802538     
  0.16828378798757399     
  0.16828305098709070     
   7.8577651839379897E-002


==> anc/supplementary/triangle/M0=4/r=3.1/hoppings.txt <==
#d=1.061308141066414608e-07
1 2 -0.7673163155386175 0.30077555312303533
1 3 -0.2192680621511405 0.3343814065494488
1 4 -0.15574099449920284 -0.6796182988374949
1 5 -0.14368118670249816 -0.12995661163281047
1 6 0.03961213145720524 -0.10040287315534405
1 7 0.06727321855095446 0.11242706250719285
1 9 -1.1884241031051705 -1.9376043268474625
1 10 -0.3628219235963168 -0.4515943041406594
1 11 -0.2041962027412806 0.3035105988599629
1 13 -0.3562615689332135 0.17152422279602972
1 14 0.16456001594496136 -0.05129365409619399
1 15 0.12145464699678435 -0.06853135558003624
1 17 -0.10678260964367826 0.4069146005422417
1 19 0.1114020140825592 0.2559314985307521
1 20 -0.19069035419734787 0.15051212617194903
1 21 -0.050633900580954294 -0.04872577400220946
1 23 -0.0457774482700178 -0.08972226516253534
1 25 0.06661328878569729 0.08043253716569065
2 3 -2.3255432564150347 0.7103472357907944
2 4 -0.5196277868486213 -0.3171511734909643
2 5 0.2240490737320494 -0.12597788790937273
2 6 0.1473929983247904 0.0027505732412950313
2 7 -0.06104128154692989 0.07054663720798474
2 8 0.10026214799570651 0.06292225547810693
2 9 -1.2485582736554437 -0.7708493862646735
2 10 0.16553628957841135 -0.16196685365564223
2 11 -0.2073069194171604 -0.04269425294125637
2 12 0.06621538491867442 -0.03790043745584483
2 13 -0.4806206682237487 0.2832534454157951
2 14 0.159335822780256 -0.30698016713723125
2 15 0.10895835483716897 0.049440733737900304
2 16 -0.016907267340278878 -0.019629360117915017
2 17 0.3133591712470258 0.15892422876581608
2 18 -0.016372378202009957 -0.020374416960565106
2 19 -0.061518264748336535 -0.04884418229772809
2 20 -0.03453917077897725 0.12354532003224374
2 21 0.046059200238929496 0.04951959627940267
2 23 -0.0407300518484159 0.16555053004768763
2 25 0.12255917872565744 -0.0006437980527327011
3 4 2.002682490445236 0.202159209217461
3 5 0.7139996848292196 -0.6605844428432501
3 6 0.2320716230392657 0.009585182428603503
3 7 0.017958067704377495 -0.06176489503497736
3 8 0.04260400894961105 0.004425939563881326
3 9 -0.3512363509385472 0.0995352473793538
3 10 -1.6404601317101437 -2.356644852736485
3 11 -0.4201199224258108 0.054725952677122325
3 12 -0.15326467916683048 -0.051820815375641816
3 13 -0.14090496243300238 -0.47998878272149414
3 14 -0.894869083733635 -0.053601113933314085
3 15 0.11879858321905684 -0.04870987074301957
3 16 0.0279113713028083 0.04382846999165087
3 17 -0.9127236635197149 0.11552743226696816
3 18 -0.11602619776647467 0.04805502476464138
3 19 0.3015933679406246 -0.2732305780139932
3 20 0.3473828372103596 -0.10153410924642539
3 21 0.08491320570990224 0.03728471154990513
3 22 0.04973499598497673 -0.012579633511857174
3 23 0.25971216932199787 0.1784942254879352
3 25 -0.1566673381314445 -0.2455271372013843
4 5 -1.2804904376004602 0.3625209319913263
4 6 0.5314053892045747 -0.280551601149918
4 7 -0.03142493523274176 0.4769399243440977
4 8 0.24517047502673006 -0.17911588335318787
4 9 0.9064533230949269 0.2500647765377934
4 10 2.75953235074701 -1.159083846987867
4 11 -0.622295075450708 -1.0267222048864983
4 12 -0.1262056064504872 0.19631636045446063
4 13 0.8366741273798439 -1.0949002889089878
4 14 -0.4476844566390816 0.5179430548336423
4 15 -0.2578427361820823 0.33571208429626365
4 16 0.4367412986783181 -0.23501242836216035
4 17 -1.0744657317679756 -0.28310274939928426
4 18 0.11398456597457794 -0.02784694798176321
4 19 0.036044392250776464 -0.05145481880502411
4 20 -0.023334746306491717 -0.3179252277676035
4 21 0.43110200481281696 -0.19785682799835858
4 22 -0.170708098713333 0.12351786159034789
4 23 0.012812152679479001 0.1269570248549054
4 24 -0.015745240262033618 -0.1275344295445036
4 25 -0.059523904063832414 -0.10064495284276657
5 6 1.9907623240714378 -0.017105567847037147
5 7 -0.3255212459857379 -0.06057222178175777
5 8 0.1081391774800587 0.18129697586286636
5 9 0.03876000928250446 -0.487231429199351
5 10 0.2309341753480247 -1.1646254965347362
5 11 -0.5206450717659984 -1.7556365776356773
5 12 0.5381163117313297 -0.29254478223758223
5 13 -0.48881224719594735 -0.22707530339801774
5 14 0.10556259710923233 0.13816644573030473
5 15 0.5632933289840679 -0.035781331559831576
5 16 -0.6400295035798372 0.30066677319126917
5 17 0.02645105305881635 0.3788180927142696
5 18 -0.0924283303912038 -0.25123897815623175
5 19 0.021917705131333367 -0.06656610784673847
5 20 0.13218813977598437 0.18341089614198305
5 21 0.02930700232736778 0.18940206524218786
5 22 -0.14360529124884905 0.07022124844693067
5 23 0.13548736783174378 0.0743881007659634
5 24 0.050285199816197945 0.07799920894923322
5 26 0.012600748188822942 0.007268628827493347
6 7 1.5228869742151327 0.24123057531477698
6 8 0.4323210510247977 -1.4288207758476552
6 9 0.12718044841936488 -0.10568307506813876
6 10 0.07750024874172907 -0.2669174537216918
6 11 2.594964482018147 -0.9665601262477359
6 12 -0.38185905213838844 0.6377246562561113
6 13 -0.19553665307659177 -0.09208508695462332
6 14 0.06991949741872297 0.06917420997577284
6 15 0.9541499271728469 0.25970250991304306
6 16 -1.0731288009762643 -0.5076575266230681
6 17 0.14300706122853885 -0.04998966326511854
6 18 -0.13870120293990293 -0.40608871481851
6 19 -0.06124954320226472 -0.05718910918706081
6 20 0.27207848217719577 0.25280636402308115
6 21 -0.08533819561039795 0.38410837824930627
6 22 0.0017838995524995654 0.1575819121389353
6 24 -0.16324738342643427 -0.13725014741308267
6 26 0.015560225453015789 0.17440996049184918
7 8 -0.8607221773013936 2.188447137143648
7 9 -0.06542809104423152 -0.026150633498208627
7 10 -0.10078529242584242 -0.25400734583006734
7 11 -0.5218405312131283 0.4896867338250394
7 12 -1.36942635301429 -1.8017175953561047
7 13 -0.10409329204773857 0.04438982559501565
7 14 0.09892843958046715 0.053673119213845155
7 15 -0.14212046342991258 0.8193788267114955
7 16 0.6694172165027625 -0.3180544949769061
7 17 0.04527304392623349 0.046849715364417524
7 18 -0.35136457389135256 0.12475216962038345
7 20 0.035369739688149486 0.14352210429526105
7 21 -0.08356736260018234 0.0818870663401703
7 22 0.39646869845052124 0.1406404719984727
7 24 -0.14825681663895285 -0.33087388165808373
7 26 -0.1051292020514251 0.14139128575540771
8 10 0.1465135385636214 -0.23274301783276266
8 11 0.16833433881929405 1.0301704372161895
8 12 -2.3085226155476235 -2.060858714062214
8 14 0.02502977485855569 0.06935995140412257
8 15 -0.04199061117566275 0.18979010592221512
8 16 -0.3422290672843381 -0.8150936735050381
8 18 -0.1392450056116918 0.03359294308431761
8 20 -0.049832771215992465 0.05075056911734567
8 21 0.06562558793303247 -0.02759640997651653
8 22 -0.2690145269867738 -0.1459333689441107
8 24 -0.24044375707054053 -0.13327744142534714
8 26 -0.10499957742411253 0.13362000263773952
9 10 0.9727656629175729 -1.0569344861510708
9 11 0.1436696916759792 -0.42225685277592473
9 13 -1.222022572765063 -2.843653040575243
9 14 -0.16176417867681933 -0.1340324483278768
9 15 -0.13065266270712345 0.11072537987787022
9 17 -0.11860808161852511 -0.31030193276772255
9 19 -0.38833922669915927 0.44682602090194384
9 20 -0.011130669639743834 -0.06502862112442698
9 21 -0.03404902552273045 0.18500417178652825
9 22 -0.052515324958785345 -0.034890500589394156
9 23 -0.05439704214564222 -0.3031629794974855
9 24 -0.019171649699447416 -0.00027552721994367896
9 25 -0.07494013326069678 0.04390088557923782
9 26 0.009468742391367413 0.0032915541304510097
9 27 -0.020786350902770492 0.2202750261322993
10 11 -0.8987394643992606 -0.8736608404757973
10 12 0.16283091049025228 0.005805191718994119
10 13 1.360441193007081 -0.2260217837094883
10 14 0.3426880941330505 2.0750414687223393
10 15 -0.41147189770455916 0.3808324050694024
10 16 0.261284187042565 -0.25464964444931903
10 17 -0.46853714686101333 -0.5382122249571922
10 18 0.3813705786689512 -0.28562494779521763
10 19 0.02191828141339957 -0.17670217961203016
10 20 -0.01635488094804528 -0.04802880864635574
10 21 0.2183676176976144 -0.7061446321073099
10 22 -0.17748136261912983 0.33773766774920305
10 23 -0.16124428801256596 0.22456073701342902
10 24 -0.19944170197676306 0.007626878388995721
10 25 0.1476133190612551 -0.0034658407427146064
10 26 -0.008423618600589697 0.05742211135095492
10 27 0.1566648117125014 -0.015929578942675583
11 12 0.32328261951075316 0.8603750228823599
11 13 0.12001661340428449 0.21053198892077277
11 14 0.03760743634235213 -0.20622687283536603
11 15 -0.4253630666920847 -1.7180904578970408
11 16 -0.6171087170124825 0.4447922517374012
11 17 0.46191463116181297 -0.2996731458958424
11 18 0.304129217173271 -0.22435244605180876
11 19 -0.05851683259750213 -0.28945964460762225
11 20 0.23279492762960785 0.2171506736081499
11 21 -0.4466909043936622 -0.028929693835761945
11 22 0.05196206979625952 -0.3731579144737708
11 23 -0.09811101078968415 0.15190995402320498
11 24 -0.3618463614488364 0.18297957698794434
11 25 0.027577837661119407 0.012832063638930795
11 26 -0.0033227053922903777 0.07932743470374101
11 27 0.13630715010534494 0.000845214478113341
12 14 0.0398205164772189 0.06064882763290161
12 15 0.5521318579815544 0.25059996630160075
12 16 -2.147783746220309 -2.1473939440504526
12 18 -0.3284494959368186 -0.36518407140005327
12 19 0.036040337394006014 0.03966509470518577
12 20 -0.06237083357989731 -0.10037624774832114
12 21 -0.44525987656203503 -0.09634473838999466
12 22 -0.22539832277894545 -0.05705955155170256
12 23 0.0796431533706573 -0.09988411485413565
12 24 0.15403276678537256 0.21069103737595346
12 25 0.10352336249697458 -0.14314376702441262
12 26 -0.09670385442662599 -0.1237089369668648
12 27 -0.2367477943752298 -0.019978150281293183
13 14 -0.2648688715148795 -1.9464645878415636
13 15 -0.04797342788190767 0.08516067942262118
13 17 -1.2453952063943692 -2.2804014854445
13 18 -0.024967826420706555 -0.013242096226954056
13 19 0.25074606158285706 -0.199996275832634
13 20 -0.2652623090271532 -0.020747201573492677
13 21 -0.1867641357404932 -0.12641474016433565
13 22 0.14803271310061455 0.021867448207380864
13 23 -0.3498663191590131 0.4652581031831161
13 24 -0.0011692825605395824 -0.04355861210992283
13 25 0.20153824399843262 -0.2840368600451121
13 26 0.14536180478952168 -0.04380620487518002
13 27 -0.3160132450692975 -0.18068218662423152
14 15 0.4263552752265984 0.11865486184517476
14 16 -0.13129132518467385 -0.014042419863343768
14 17 0.8020194264324422 1.6536083687396297
14 18 -0.2913286240804892 -0.0923851082553375
14 19 -0.12237687657533591 0.561103227126255
14 20 -0.6078425237981244 -0.31815070164526765
14 21 -0.4592532372200203 -0.08406851960980706
14 22 0.17443634772166625 -0.07879088167548204
14 23 0.23856958138642925 -0.3289105865856646
14 24 0.3921296219973917 0.1885654144875646
14 25 -0.0327836040993214 0.34592301447070056
14 26 -0.1310819762984356 -0.11631299194184977
14 27 0.10032105573096818 -0.4089770741450702
15 16 -2.669229986555632 2.3997805241636825
15 17 -0.20774169339454096 0.10494722886033332
15 18 -1.0098958525404824 -1.2618421670098647
15 19 0.09153338369124464 0.14505108808005396
15 20 0.3076631637414092 0.2626941611633508
15 21 -0.04311895180269449 1.7894105765575847
15 22 0.6800450783180464 0.5348381073993929
15 23 -0.221447208576944 -0.2571079213349395
15 24 0.600695948285013 -0.42398145956330313
15 25 -0.1911726120259434 -0.304778732060806
15 26 0.488272956239247 0.11030029783149256
15 27 -0.21195988347250255 0.15174295058295825
16 17 -0.014605112812551349 0.04481388698581189
16 18 -1.2372462110873919 -1.3679294608565309
16 19 -0.15209435729072832 -0.07897967744163376
16 20 0.050576088819564276 -0.31572238722147217
16 21 0.8009870470375922 -0.6770232246012854
16 22 -0.031328702840511286 -0.26708174628408193
16 23 0.15864838096045858 0.2919798604586899
16 24 -0.37700180097287744 -0.5071092120952798
16 25 0.16875040477154005 0.09400088022510239
16 26 -0.16430298072080557 -0.1203350544721203
16 27 0.05860355201555367 -0.3845306915842987
17 18 0.05090655665308284 -0.144612110102243
17 19 -1.4326460513493402 -1.8031260695952918
17 20 0.5727879893706641 -0.16673304914212225
17 21 0.08498813026029907 0.42721208147494627
17 22 -0.17229114610716906 0.1571488949778078
17 23 0.24082369877684756 -0.6269242052266215
17 24 -0.059873658289518454 -0.5399067250301437
17 25 -0.1714705224003573 0.2784224386523508
17 26 -0.07157443095198887 0.3958469930366096
17 27 -0.1516684569684857 -0.16122397726705215
18 19 0.1354014686202869 -0.10644175537520065
18 20 0.047269871688074144 -0.2546146438880854
18 21 0.3130896163521839 -0.7619277241387105
18 22 -1.416017895743453 -1.7381619236836765
18 23 0.0747826502913785 0.16515967053207892
18 24 -0.15258230535907505 0.43052454951114216
18 25 0.3579831457806778 0.611239051872418
18 26 -0.8215067988032363 -0.27516573455663085
18 27 0.31425036343913215 -0.11117816612655741
19 20 1.8764952323675572 0.6032366290954312
19 21 -0.31552000096733285 0.3325792725851999
19 22 -0.23079936621756422 -0.07591197724627179
19 23 -1.2066472312843524 -1.420128342063925
19 24 0.5993211601328844 0.2042361489400949
19 25 1.2126188197002494 -0.5204329336767285
19 26 0.16222589006452673 0.2376126068749317
19 27 -0.5312003844919537 -0.35831652469724307
20 21 2.238956964604628 0.38980948760158723
20 22 -0.06866001464699074 -0.2403865819467526
20 23 1.8693529703280907 -0.15499659922437387
20 24 -0.14851092227036466 0.5962163359260813
20 25 1.0337137536211531 -0.2535596827143776
20 26 0.03914737855527637 0.05887531453515653
20 27 0.36048788716255326 -0.9432151360694402
21 22 0.062436914859268416 1.494548459281311
21 23 -0.37840281639845963 0.4980346416586442
21 24 -1.8797202544180949 -2.3686240456162437
21 25 -0.7769462833550331 1.4438090271197632
21 26 0.2335280391764559 -0.3459311926241409
21 27 1.0029428458304608 0.2520759589419237
22 23 -0.32623207823316314 0.15396490715100752
22 24 -2.1995910132144076 -1.4954990529137657
22 25 -0.5750412264795555 0.468855573087782
22 26 0.3632163127272669 -0.3409504803531495
22 27 0.06972349534841978 0.0691255481663491
23 24 0.9706605269489393 0.28636389221582165
23 25 -1.3696028943430005 -2.3089030154804338
23 26 -0.5764386607507896 0.7308173692614504
23 27 0.8037066603358427 -0.2641400118727332
24 25 0.9529448292035322 -1.8766259683751738
24 26 -1.173290418557725 -1.383370153431992
24 27 -1.5987261565491966 -0.3503105524608439
25 26 -0.9207123941059405 1.223241534464808
25 27 -2.2074269241657216 -3.3528082136228097
26 27 -1.4246448584661549 -1.4693772759275499


==> anc/supplementary/triangle/M0=4/r=3.1/onsite.txt <==
1 3.340506550460059
2 3.5082088887292637
3 6.1777042192474605
4 5.139312338142996
5 4.425965399375555
6 5.712564209528071
7 5.192143399653812
8 5.812496788371395
9 5.456423729537142
10 6.863923451721781
11 5.775876002955737
12 6.6505264536460285
13 6.0199231821476005
14 4.628416432620266
15 6.0398017642336645
16 7.54009423444823
17 5.374409653003981
18 4.56892804279371
19 5.336382578729311
20 5.157001750906504
21 6.182882278365118
22 4.674669637770399
23 5.915372089027394
24 6.319672790203698
25 7.676426495485916
26 4.592430447545548
27 5.9179333801548335


==> anc/supplementary/triangle/M0=4/r=3.1/overlaps.txt <==
9.999999999642541493e-01
2.366341358661291714e-11
7.903044592477483444e-12
2.455040674671650084e-12


==> anc/supplementary/triangle/M0=4/r=3.1/spectrum.txt <==
  -5.6816767322791143E-007
   5.2361807253050008E-002
   5.7677735411345382E-002
   6.3820250200178397E-002
  0.10680706059020309     
  0.31681272805598054     
  0.34275342190236013     
  0.36056857928345082     
  0.43172226098413813     
  0.45016349135288430     
  0.45778438280240974     
  0.47934575790009193     
  0.51536701623774406     
  0.53419713789598944     
  0.53909598100508016     
  0.57363173550745217     
  0.57981960282486622     
  0.65290711565453108     
  0.68445602265692118     
  0.71368506073686477     


==> anc/supplementary/triangle/M0=4/wfn/anyondensity.txt <==
9.699272729089547518e-03
0.000000000000000000e+00
4.142171942021551784e-02
1.115023600847567242e-01
1.737860412464027615e-01
1.936180205349407046e-01
1.243438808455100408e-01
4.713836126707349194e-02
3.499658255531937906e-02
1.299259641645190422e-01
1.688343155947749363e-01
4.603889361387372009e-02
1.338060537512884007e-01
1.905232062659924785e-01
6.872063176273146556e-02
0.000000000000000000e+00
1.841495082210417855e-01
4.457689407453219871e-02
1.484798839920204450e-01
1.339536655888899919e-01
1.498063211686179452e-01
1.124903750961312038e-01
1.492283537432117779e-01
1.776508709235232741e-01
1.659511608947197570e-01
1.807371982898401674e-01
7.862046417098265960e-02


==> anc/supplementary/triangle/M0=4/wfn/density.txt <==
7.857778402495863013e-02
1.682836303819935098e-01
1.654388647245464139e-01
1.490779398717143878e-01
1.490779398717142212e-01
1.654388647245467747e-01
1.682836303819934265e-01
7.857778402495868564e-02
1.682836303819933710e-01
1.445773396759326146e-01
1.445773396759326146e-01
1.682836303819934265e-01
1.654388647245469968e-01
1.445773396759327534e-01
1.445773396759329754e-01
1.654388647245470245e-01
1.490779398717144988e-01
1.490779398717143045e-01
1.490779398717144988e-01
1.445773396759326701e-01
1.445773396759328089e-01
1.490779398717145265e-01
1.654388647245465249e-01
1.654388647245468580e-01
1.682836303819929546e-01
1.682836303819930657e-01
7.857778402495865788e-02


==> anc/supplementary/triangle/M0=5/NN/1partspectrum.txt <==
  -5.5822506154740342E-016
  -1.9600209081663324E-016
   4.8194634350324952E-017
   4.2645319673899756E-002
   6.4577418193980884E-002
  0.14553869662264124     
  0.19083960083255994     
  0.25037469871440921     
  0.34061177608997073     
  0.52494091877494642     
  0.64639198143227772     
  0.69191667797535272     
  0.74720567527688841     
  0.80429893991218504     
  0.97982917011613047     
   1.0201708298838692     
   1.1957010600878151     
   1.2527943247231108     
   1.3080833220246475     
   1.3536080185677231     
   1.4750590812250532     
   1.6593882239100295     
   1.7496253012855909     
   1.8091603991674405     
   1.8544613033773583     
   1.9354225818060193     
   1.9573546803260993     


==> anc/supplementary/triangle/M0=5/NN/anyondensity.txt <==
   1.6786817234009605E-003
   3.2465715046008770E-009
   4.8023864937229779E-003
  0.16607085592112367     
  0.12256507070330022     
   7.2223267718742393E-002
   4.5268551329492202E-002
   1.6417704842725134E-002
   1.1940748082747091E-002
  0.33451614357236165     
  0.31311586626008397     
   1.4708937236703450E-002
   4.1752549108405333E-002
  0.31074190849130900     
  0.30587577886301814     
   6.4660454080669476E-009
  0.14980536613339590     
  0.16001541236656108     
  0.18593840523888239     
  0.32573984121639726     
  0.31268674301807248     
  0.14483446595033461     
  0.13981145537147655     
  0.15916599532547510     
  0.25095400694660153     
  0.25537039370986381     
  0.15399945466319162     


==> anc/supplementary/triangle/M0=5/NN/anyonoverlaps.txt <==
4.301474520104960064e-02
9.240872590133812625e-02
2.436404317898655664e-02
8.279921582778332345e-02


==> anc/supplementary/triangle/M0=5/NN/anyonspectrum.txt <==
  0.22300981384547605     
  0.23168610880742480     
  0.28815219820457361     
  0.31123077408834071     
  0.31812508229295278     
  0.33429956151709661     
  0.35397615989774828     
  0.36614705804070619     
  0.37386695959045546     
  0.38684906929500479     
  0.40859244568794767     
  0.41413815057875464     
  0.41997494322650097     
  0.43014476320588962     
  0.44348340261711838     
  0.45002395877104390     
  0.46023731725727829     
  0.46604075629020170     
  0.47164331490263323     
  0.47836802113220983     


==> anc/supplementary/triangle/M0=5/NN/density.txt <==
  0.14707199203898169     
  0.24769926736645947     
  0.14845079645117032     
  0.14607229229363586     
  0.14607229229363519     
  0.14845079645117115     
  0.24769926736646075     
  0.14707199203898230     
  0.24769926736646047     
  0.21757498120257723     
  0.21757498120257518     
  0.24769926736646075     
  0.14845079645117273     
  0.21757498120257887     
  0.21757498120257315     
  0.14845079645117182     
  0.14607229229362897     
  0.14607229229363425     
  0.14607229229363075     
  0.21757498120258692     
  0.21757498120258414     
  0.14607229229363627     
  0.14845079645117226     
  0.14845079645117057     
  0.24769926736646133     
  0.24769926736646017     
  0.14707199203898252     


==> anc/supplementary/triangle/M0=5/NN/hoppings.txt <==
#d=7.730768403430970936e-02
1 2 -0.08299926682829109 0.2717986285771078
1 9 -0.2382899179159203 -0.15485892873855972
2 3 -0.011333884294677587 0.49759615536960955
2 9 0.11015529269113872 -0.3832039406309947
3 4 0.27507880547881414 -0.22384622951488078
3 10 0.15119938967229626 -0.2575022252865832
4 5 -0.008278223226172367 0.49993146632335267
4 10 0.3172725028501695 -0.11826019555371003
5 6 0.2750788054788145 -0.22384622951488065
5 11 0.09961236262380266 -0.3236119468278585
6 7 0.4974133081931037 -0.01761793416419729
6 11 0.24827510963273774 -0.16591600706884538
7 8 -0.23828991791592072 0.15485892873856008
7 12 -0.15389772418125347 -0.3678246037377376
8 12 0.05088416063156023 -0.27959645024079294
9 13 -0.32853090238213417 -0.37389548934401756
10 14 -0.46035471008144363 0.19512442416527453
11 15 -0.22722860532087935 -0.4453842845497897
12 16 -0.0465101391106867 -0.49554737183414266
13 14 -0.26585803492046617 0.13597116140213497
13 17 -0.025950682900121168 -0.3536976756337218
14 17 -0.13170625291356977 0.31193072606057787
15 16 0.15119938967229635 0.2575022252865831
15 18 0.0996123626238027 -0.323611946827858
16 18 -0.23946192720443196 -0.2615979149596178
17 19 -0.3276912391463826 -0.3776485823973238
18 22 -0.04981625194619287 -0.49751215165263396
19 20 0.16702864934179076 -0.29453139937240946
19 23 -0.025950682900120935 -0.3536976756337217
20 21 0.47989451923841564 -0.14036114278862907
20 23 0.24827510963273783 -0.1659160070688452
21 22 0.09961236262380253 0.3236119468278586
21 24 0.15119938967229637 -0.2575022252865826
22 24 -0.2394619272044319 -0.2615979149596177
23 25 -0.32853090238213406 -0.3738954893440177
24 26 -0.04651013911068628 -0.4955473718341428
25 26 -0.1538977241812533 0.3678246037377374
25 27 -0.23828991791592125 -0.1548589287385598
26 27 0.05088416063155998 -0.27959645024079255


==> anc/supplementary/triangle/M0=5/NN/onsite.txt <==
1 0.7974445400728316
2 1.0536373140525288
3 0.8604083010282106
4 0.9021368231094684
5 0.902136823109469
6 0.8604083010282106
7 1.053637314052528
8 0.7974445400728324
9 1.0536373140525286
10 0.7850952917733758
11 0.785095291773376
12 1.0536373140525281
13 0.8604083010282113
14 0.7850952917733764
15 0.785095291773376
16 0.8604083010282112
17 0.902136823109468
18 0.902136823109468
19 0.9021368231094696
20 0.7850952917733768
21 0.7850952917733754
22 0.9021368231094702
23 0.8604083010282106
24 0.8604083010282091
25 1.0536373140525277
26 1.0536373140525288
27 0.7974445400728325


==> anc/supplementary/triangle/M0=5/NN/overlaps.txt <==
3.460306371067928821e-01
3.789224707065563849e-28
9.077876918318842929e-30
1.873710574679151841e-29


==> anc/supplementary/triangle/M0=5/NN/spectrum.txt <==
  0.21493707193537659     
  0.25180688568464976     
  0.28020314676134073     
  0.29720342200342420     
  0.29959561258486395     
  0.30672005781075545     
  0.33933098966280195     
  0.35307952702851902     
  0.36596016827347538     
  0.39358740710591378     
  0.39772725968572087     
  0.39752880953718356     
  0.40721780071849589     
  0.42399941017514786     
  0.42776558655451824     
  0.43503868203207025     
  0.44070146175575869     
  0.44481066421054516     
  0.44860533331579922     
  0.45429061356655037     


==> anc/supplementary/triangle/M0=5/NNN/1partspectrum.txt <==
   1.5602180820277322E-002
   1.9039517446746246E-002
   2.5736912805273161E-002
   4.2183351825535592E-002
   4.2768953118545575E-002
   5.9727568798934989E-002
  0.13161717694273406     
  0.22880297367058053     
  0.24314407416943545     
  0.45524795353294151     
  0.62553650421134355     
  0.72579782343302379     
  0.79858342472801758     
  0.91400173950263341     
   1.0032173866229519     
   1.2255085975061224     
   1.2651930831769223     
   1.2796390418742831     
   1.8011101965421785     
   2.0089954793220741     
   2.1944395776488390     
   2.6290926984245226     
   2.7191546400144633     
   2.7977217230881197     
   3.1603479962069327     
   3.2915712410474276     
   3.2962181835191267     


==> anc/supplementary/triangle/M0=5/NNN/anyondensity.txt <==
   2.9976272789419525E-002
   1.2257156123759362E-009
   8.8384036749431572E-002
  0.11022731564840185     
  0.10048791016243579     
  0.24809989386574266     
  0.24808383085334959     
  0.10173833765112872     
   7.7155982943696730E-002
  0.20729421755142255     
  0.16379089530551671     
   9.5798378266140155E-002
  0.18461629870735119     
  0.23071984030399956     
   5.7134426200034137E-002
   6.8093077935336484E-009
  0.11894698927617965     
   8.5647219173837205E-002
  0.16469260460515237     
  0.19002648060292990     
  0.20234923770779178     
  0.21035051881533931     
  0.21540872191872454     
  0.20471128241782596     
  0.24929386441858703     
  0.22935498822876507     
  0.18571044780174678     


==> anc/supplementary/triangle/M0=5/NNN/anyonoverlaps.txt <==
6.738521643443616815e-01
3.759188998078750316e-02
9.442842877040198701e-02
1.733315659840619022e-03


==> anc/supplementary/triangle/M0=5/NNN/anyonspectrum.txt <==
  0.22468244089932238     
  0.29609477131249529     
  0.31369346596778547     
  0.33467140114851629     
  0.34913113267317741     
  0.36830890920231502     
  0.38758372213856218     
  0.39861136842905109     
  0.40902349352945050     
  0.42302628791703067     
  0.43738439104026788     
  0.45015427336191288     
  0.45546099316813610     
  0.46655745810083771     
  0.47164519956773948     
  0.48077992404186615     
  0.48898262048205343     
  0.49687415774581356     
  0.50254879622940141     
  0.50741191617446701     


==> anc/supplementary/triangle/M0=5/NNN/density.txt <==
  0.15218144148790627     
  0.24812640701715460     
  0.18140069872120335     
  0.16473537641352812     
  0.16473537641352826     
  0.18140069872120312     
  0.24812640701715513     
  0.15218144148790705     
  0.24812640701715638     
  0.16298013043749085     
  0.16298013043749152     
  0.24812640701715599     
  0.18140069872120393     
  0.16298013043749032     
  0.16298013043749154     
  0.18140069872120404     
  0.16473537641352562     
  0.16473537641352573     
  0.16473537641352676     
  0.16298013043749271     
  0.16298013043749310     
  0.16473537641352670     
  0.18140069872120437     
  0.18140069872120515     
  0.24812640701715488     
  0.24812640701715455     
  0.15218144148790591     


==> anc/supplementary/triangle/M0=5/NNN/hoppings.txt <==
#d=2.707139526010336056e-02
1 2 0.18835276289344194 0.28749849605330796
1 9 -0.04051388370595398 -0.34130744754483144
2 3 0.09368989099469302 0.6996036991716496
2 9 0.10873269986093656 -0.7796348098923881
2 10 0.1292895073610267 -0.16184433854186953
2 13 -0.20247913992610492 0.03179634296540458
3 4 0.2750788054788142 -0.22384622951488092
3 9 -0.17554631527940834 -0.10579367052433365
3 10 -0.27306868594466804 -0.7668266735102917
3 14 0.20124945284284607 0.10644148990445537
4 5 0.2037348582904432 0.7342166714432086
4 10 0.5272418390079797 0.12331946862984422
4 11 0.08374956824939117 -0.205697416832879
5 6 0.27507880547881425 -0.2238462295148807
5 10 0.20047980504240148 -0.09556811834413807
5 11 -0.15376721813041472 -0.5191794398587993
6 7 0.6929724977572878 -0.1342097199210195
6 11 0.7814068561704041 0.2280196912117317
6 12 -0.13466972469639663 -0.1545084942046406
6 15 0.03479865211682458 -0.22498930386460042
7 8 -0.04051388370595334 0.3413074475448315
7 11 0.12928950736102646 0.1618443385418693
7 12 -0.1985075652766014 -0.7617401022284083
7 16 -0.1464167421848084 0.1434257547973027
8 12 -0.22045572710588965 -0.26368811294542777
9 13 -0.3779259691454975 -0.5961502272201946
9 14 -0.05261275742287512 0.20035284971288492
10 13 0.09455979274629249 -0.20709799284011282
10 14 -0.6212112961364227 0.31422376809399266
11 15 -0.27389631660820957 -0.6400162955981165
11 16 0.22258529589815607 0.04782174288496388
12 15 -0.10962631706853458 0.17575960069851457
12 16 -0.17427542563821946 -0.6839964967657881
13 14 -0.7496517921202812 -0.317193702682222
13 17 -0.02595068290012117 -0.3536976756337217
14 17 -0.4515146341279024 0.2988748622952589
14 19 0.0837495682493913 0.20569741683287934
15 16 -0.2730686859446681 0.766826673510292
15 18 -0.15376721813041466 -0.519179439858799
15 22 -0.0593032710814609 0.21402929592165024
16 18 -0.23946192720443196 -0.2615979149596178
17 19 -0.31587542316596084 -0.6934008437747217
17 20 -0.05930327108146104 -0.21402929592165018
18 21 -0.05930327108146079 0.21402929592165015
18 22 -0.2875946290503561 -0.7055999875631801
19 20 0.483158907420286 -0.24443632775039698
19 23 -0.025950682900120866 -0.3536976756337215
20 21 0.6534900405107267 -0.23998086972917354
20 23 0.7814068561704035 0.22801969121173138
20 24 -0.18753157329125358 -0.12908540607494123
20 25 0.028997462602508434 -0.20510610374712968
21 22 -0.15376721813041522 0.5191794398587998
21 23 0.13977100524270542 0.17970865069903785
21 24 -0.2730686859446675 -0.7668266735102908
21 26 -0.10962631706853482 0.1757596006985147
22 24 -0.2394619272044319 -0.2615979149596177
23 25 -0.37792596914549736 -0.5961502272201946
23 26 0.2048013785305845 -0.008074954065566117
24 25 -0.1464167421848084 0.14342575479730246
24 26 -0.17427542563821893 -0.6839964967657879
25 26 -0.1985075652766016 0.7617401022284083
25 27 -0.040513883705954164 -0.3413074475448318
26 27 -0.22045572710588987 -0.26368811294542727


==> anc/supplementary/triangle/M0=5/NNN/onsite.txt <==
1 0.6171994153355104
2 1.2745122850440924
3 1.29661563730455
4 1.2155482559780408
5 1.2155482559780397
6 1.2966156373045514
7 1.2745122850440924
8 0.6171994153355091
9 1.2745122850440918
10 1.4047241140055615
11 1.4047241140055606
12 1.2745122850440929
13 1.2966156373045512
14 1.4047241140055626
15 1.4047241140055595
16 1.2966156373045519
17 1.2155482559780386
18 1.2155482559780397
19 1.2155482559780408
20 1.4047241140055626
21 1.4047241140055609
22 1.215548255978042
23 1.2966156373045503
24 1.2966156373045483
25 1.2745122850440929
26 1.2745122850440933
27 0.6171994153355096


==> anc/supplementary/triangle/M0=5/NNN/overlaps.txt <==
8.720331469518545209e-01
1.702738460852033074e-28
5.466000665351221756e-29
7.612215938357732276e-28


==> anc/supplementary/triangle/M0=5/NNN/spectrum.txt <==
  0.26409029353119573     
  0.30058866334361933     
  0.32924841123925752     
  0.35638895542343435     
  0.37259299638947002     
  0.37904925040625709     
  0.42826478286826136     
  0.42936596981271574     
  0.45140170348304670     
  0.45821120211674460     
  0.46209430768381521     
  0.46910018822984756     
  0.47397501632164374     
  0.48758989241968104     
  0.49202111634001022     
  0.50176818680604918     
  0.50428148129604256     
  0.51087450052812389     
  0.51456378891524457     
  0.52324390782824781     


==> anc/supplementary/triangle/M0=5/r=1.1/1partspectrum.txt <==
   2.6267302199078679E-005
   3.0321611568008149E-004
   4.2647060808845820E-004
   6.0974793943494173E-004
   2.1954945331694752E-003
   4.0017500499767312E-003
   5.9208847264301499E-003
   2.2315919955034361E-002
   2.5061911245867239E-002
   6.2611759096192293E-002
  0.13113215265180697     
  0.15605662531097780     
  0.18268869743860758     
  0.20170924617516903     
  0.22184510331416693     
  0.32153750619936605     
  0.40083674258314433     
  0.42532229939279431     
   2.0595044944203571     
   2.2779574502986222     
   2.3505324471258149     
   2.7001899873426503     
   2.8245373667056723     
   2.9049901129297186     
   3.1046404742421796     
   3.2596278591710597     
   3.3534180131258160     


==> anc/supplementary/triangle/M0=5/r=1.1/anyondensity.txt <==
   4.0757238247930032E-002
   1.1901897421519970E-010
   8.4495826778866523E-002
  0.17986810731361708     
  0.15733966481345324     
  0.21713996043569928     
  0.22403223018543195     
  0.10118473307861135     
  0.12340149244975793     
  0.21082031883066565     
  0.17196888458314741     
   8.5749148438592160E-002
  0.19065323937357523     
  0.19530460147717263     
  0.10915482982955230     
   2.3803423181585297E-010
  0.15451917043705124     
   8.8240083333508468E-002
  0.17065253529465382     
  0.18560202404588635     
  0.19738651376457017     
  0.16163730534996729     
  0.20040502027793625     
  0.19430927301941558     
  0.22706645479760867     
  0.20933180094713072     
  0.11897954253957602     


==> anc/supplementary/triangle/M0=5/r=1.1/anyonoverlaps.txt <==
8.710868274059241356e-01
8.883944299888106924e-03
2.271721521639942271e-04
4.771835293130128556e-04


==> anc/supplementary/triangle/M0=5/r=1.1/anyonspectrum.txt <==
   2.2182923751788895E-002
   2.8366728711770796E-002
   3.6214864027637607E-002
   3.9545913912970812E-002
   4.1445902013858886E-002
   5.0128866764280036E-002
   5.3101260688205018E-002
   5.4527145470724590E-002
   5.7077936746702806E-002
   5.9543235248868530E-002
   6.0927895186209398E-002
   6.2235432411971783E-002
   6.4873472370186910E-002
   6.7367931691686117E-002
   6.9851728831513638E-002
   7.1618522275681454E-002
   7.2320441589701023E-002
   7.4799376205352791E-002
   7.5892474107091296E-002
   7.7807930446791046E-002


==> anc/supplementary/triangle/M0=5/r=1.1/density.txt <==
  0.13640084813802833     
  0.23976295967017505     
  0.18374730392282879     
  0.16366674290119754     
  0.16366674290119515     
  0.18374730392282851     
  0.23976295967017677     
  0.13640084813802736     
  0.23976295967016859     
  0.17795590277016601     
  0.17795590277016274     
  0.23976295967016617     
  0.18374730392282673     
  0.17795590277016482     
  0.17795590277016377     
  0.18374730392282479     
  0.16366674290119979     
  0.16366674290119976     
  0.16366674290119690     
  0.17795590277016285     
  0.17795590277016590     
  0.16366674290119856     
  0.18374730392282673     
  0.18374730392282593     
  0.23976295967017250     
  0.23976295967016734     
  0.13640084813802514     


==> anc/supplementary/triangle/M0=5/r=1.1/hoppings.txt <==
#d=5.919740569233063188e-03
1 2 0.5682631388941155 0.8259080635149311
1 3 -0.09404339230851361 0.03785741194664647
1 9 -0.09556865018841368 -0.9979547873054855
1 13 -0.05361273649002447 0.08604079126927001
2 3 -0.004147772465556204 0.3170713880260839
2 4 0.07108898824374818 0.11916654657999694
2 9 -0.5194309095397984 -0.34169642685520146
2 10 0.11256695758880747 0.02342784513335628
2 13 0.0068051549365636815 0.05218478093641843
3 4 0.7042298442194705 -0.5502647669795493
3 5 0.08931652667959043 0.08719701513042986
3 9 -0.028330679476417597 0.044350130726945186
3 10 0.28658572771168 -0.6767630088275094
3 14 0.023149609911364045 0.11329767012734955
4 5 0.09268643282638953 0.4612645343655356
4 6 0.08931652667959045 0.08719701513043013
4 10 0.7316921135220695 -0.2444582462757488
4 11 0.11642786038986894 -0.028129360464583867
4 14 -0.07891461370450899 0.09076465640458263
5 6 0.7042298442194708 -0.5502647669795488
5 7 0.11483147858497247 -0.07789763538973014
5 10 0.021312092015965643 -0.11786645972884856
5 11 0.201500548857882 -0.7446681891772866
5 15 -0.11992897556911208 0.009098347504743608
6 7 0.3167761249412021 -0.014295306518166457
6 8 -0.025792511569816247 0.09804126489959054
6 11 0.6589545548227335 -0.32545113937989234
6 12 0.038756781723854265 -0.03560159217650393
6 15 -0.0770547004411182 -0.08622551614959223
7 8 -0.09556865018841235 0.9979547873054866
7 11 0.11256695758880736 -0.023427845133356266
7 12 0.47625016961191446 -0.3996882458311468
7 16 -0.0377948663597054 -0.036621162897219006
8 12 -0.6603028207334489 -0.7543522448672284
8 16 -0.08277792047759243 0.05852485931291333
9 13 -0.2069869376578396 -0.24022463812074396
9 14 0.08601234380373786 0.07630242841338986
9 17 -0.08444270159546864 0.11010785721546375
10 13 0.1117599582936195 -0.02969811808082276
10 14 -0.26792792637584706 0.14908882440211318
10 17 -0.011865324894767555 -0.11968689641525247
11 15 -0.10941225008819783 -0.2864294168277813
11 16 0.09055996859718558 -0.07191076819928159
11 18 -0.11992897556911211 0.009098347504743642
12 15 -0.11452562690471992 -0.010201208284991398
12 16 -0.03269001470970448 -0.31540899172264064
12 18 -0.10501166571095878 0.09070204042871471
13 14 -0.692281511034694 0.24675060065746393
13 17 -0.08302375434595305 -0.8898528212478407
13 19 -0.09883555586796416 0.0762384042463704
14 17 -0.32430510959286674 0.6999709844376167
14 19 0.11642786038986888 0.028129360464583412
15 16 0.2865857277116798 0.6767630088275098
15 18 0.20150054885788188 -0.7446681891772866
15 22 -0.11237499742022898 0.041455609390199856
16 18 -0.5902811298907147 -0.6710433480509136
16 22 -0.07036264444651949 0.10310121072157752
17 19 -0.2254932006588206 -0.412926823965427
17 20 -0.11237499742022883 -0.041455609390200064
17 23 -0.09883555586796418 0.07623840424636943
18 21 -0.1123749974202289 0.041455609390199724
18 22 -0.1456092643025545 -0.44738539051113857
18 24 -0.07036264444651966 0.10310121072157721
19 20 0.4033739458458112 -0.6575885058114913
19 21 0.016056204306647323 -0.11919705286472888
19 23 -0.08302375434595247 -0.8898528212478404
19 25 -0.08444270159546846 0.11010785721546398
20 21 0.28342444967509633 -0.11697620535832942
20 22 0.07568235846564446 0.0934768405833847
20 23 0.6589545548227334 -0.32545113937989395
20 24 -0.009840023842046748 -0.11521909748874959
20 25 -0.09428893037450232 -0.06580107504612003
21 22 0.20150054885788163 0.7446681891772873
21 23 0.11559631151444208 0.003123981368396346
21 24 0.2865857277116803 -0.6767630088275082
21 26 -0.11452562690471982 -0.010201208284991674
22 24 -0.5902811298907141 -0.6710433480509144
22 26 -0.10501166571095921 0.09070204042871481
23 25 -0.2069869376578407 -0.24022463812074424
23 26 -0.0007008576214765604 -0.052621956384070974
23 27 -0.05361273649002418 0.08604079126927125
24 25 -0.03779486635970525 -0.0366211628972188
24 26 -0.03269001470970438 -0.3154089917226397
24 27 -0.08277792047759155 0.058524859312913395
25 26 0.4762501696119144 0.3996882458311469
25 27 -0.09556865018841607 -0.997954787305488
26 27 -0.66030282073345 -0.7543522448672249


==> anc/supplementary/triangle/M0=5/r=1.1/onsite.txt <==
1 1.609312579352199
2 0.7701194915941402
3 0.9970047784539808
4 1.1501387635474207
5 1.15013876354742
6 0.9970047784539808
7 0.7701194915941386
8 1.6093125793521965
9 0.7701194915941372
10 0.7780806767283601
11 0.7780806767283599
12 0.7701194915941411
13 0.997004778453982
14 0.7780806767283608
15 0.7780806767283597
16 0.9970047784539827
17 1.1501387635474185
18 1.1501387635474196
19 1.1501387635474205
20 0.7780806767283612
21 0.778080676728359
22 1.1501387635474223
23 0.997004778453981
24 0.9970047784539803
25 0.7701194915941418
26 0.7701194915941385
27 1.609312579352196


==> anc/supplementary/triangle/M0=5/r=1.1/overlaps.txt <==
9.330600063361119689e-01
1.752173564159249633e-28
6.347942932824301156e-27
1.195041454950666535e-02


==> anc/supplementary/triangle/M0=5/r=1.1/spectrum.txt <==
   2.5757396322656362E-002
   3.6607305593768576E-002
   4.4153182362302354E-002
   4.6894240744335472E-002
   4.7592042877701010E-002
   5.1958182059621966E-002
   5.5922415105103533E-002
   6.2850257782626345E-002
   6.4056985820937870E-002
   6.8110441135491612E-002
   6.9284101976979984E-002
   6.9624258327215818E-002
   7.4758757389208064E-002
   7.6229690326131805E-002
   7.7295798673948896E-002
   8.0113251509203870E-002
   8.2632862451505418E-002
   8.2684568281303661E-002
   8.3582145153588319E-002
   8.6091786553989372E-002


==> anc/supplementary/triangle/M0=5/r=3.1/1partspectrum.txt <==
  -3.9233219195384341E-006
  -3.8657385440058904E-006
  -3.8177802143889852E-006
  -5.9282791891487151E-007
  -5.6054588689484518E-007
  -5.5426341797126991E-007
   4.8015134675075210E-010
   9.2435489324661761E-010
   1.5146228559044443E-009
   7.8537158778293301E-002
  0.70039139183594457     
   1.7299421385645792     
   2.3756262383954687     
   3.3032367662344408     
   3.9721164907711430     
   4.3014565510125156     
   4.8980238533046121     
   5.6351161296078951     
   5.8033607125958655     
   6.8114646080562213     
   7.4055190095929317     
   7.9148190873114688     
   8.6390481463539395     
   8.9655777881457972     
   9.5123717015171803     
   10.187075213792326     
   12.766290849911240     


==> anc/supplementary/triangle/M0=5/r=3.1/anyondensity.txt <==
   2.1995277828675299E-002
   5.2984009929418827E-017
   8.5152920728105999E-002
  0.16523848509460837     
  0.18726380995252281     
  0.23902173249836897     
  0.20483134085072724     
   8.5138495475080581E-002
   7.2594169389082641E-002
  0.20369485008813840     
  0.16912281661662920     
   8.3041533833497549E-002
  0.19018374482634182     
  0.20787384271436438     
   8.9501146506925464E-002
   1.5785962282500917E-016
  0.18854324258868399     
   7.6465891344895176E-002
  0.18990830675769546     
  0.18532482379065429     
  0.20034319381502877     
  0.18362091490937893     
  0.20036977642792134     
  0.20761866905553286     
  0.22323402879968751     
  0.22281862105909564     
  0.11709836504847804     


==> anc/supplementary/triangle/M0=5/r=3.1/anyonoverlaps.txt <==
9.999999790384105358e-01
3.619987398156698962e-10
1.624171913665965767e-08
1.447516227387887433e-09


==> anc/supplementary/triangle/M0=5/r=3.1/anyonspectrum.txt <==
  -6.4940368218911342E-006
   2.6110696739482443E-002
   1.3034351776691136E-002
   1.6639921494684660E-002
   1.4413766377132558E-002
  0.11384741751207533     
  0.12243618081880599     
  0.13194793368489932     
  0.14655775894834552     
  0.15548430339234950     
  0.17927387950394191     
  0.17724165241410494     
  0.19002613478030905     
  0.20713413518748586     
  0.25100100601050013     
  0.36380775114846281     
  0.37447115209422677     
  0.39340839713315640     
  0.40382621154467818     
  0.41527585528327021     


==> anc/supplementary/triangle/M0=5/r=3.1/density.txt <==
  0.11352041597338822     
  0.22441900160028519     
  0.19159499568765820     
  0.18331195628209948     
  0.18331434707057129     
  0.19159856159395222     
  0.22441983315087713     
  0.11351980156122360     
  0.22442194002893659     
  0.17724253541930676     
  0.17724345840980257     
  0.22441873560901224     
  0.19159785838036941     
  0.17724259427800373     
  0.17724407794610125     
  0.19159804696005428     
  0.18331323934057711     
  0.18331482838020552     
  0.18331343067613454     
  0.17724308170477679     
  0.17724151406908539     
  0.18331245943220614     
  0.19159690734684445     
  0.19159776228123168     
  0.22441929838370744     
  0.22442027013209079     
  0.11351904830150804     


==> anc/supplementary/triangle/M0=5/r=3.1/hoppings.txt <==
#d=3.787258963027401559e-08
1 2 1.334019448474225 1.9860109702556163
1 3 -0.33638246315233794 0.36119594742689665
1 4 0.17908991297969423 -0.14297278539537248
1 5 0.027944438095275023 0.09315737743545922
1 6 0.003936601597175099 -0.023831305401756493
1 7 -0.0009025949717502684 -0.013950775050352845
1 9 -0.29113960170348296 -2.154463195096179
1 10 0.114687561454487 -0.21930020187130106
1 11 0.07049993021510581 -0.028884887591367515
1 13 -0.29945815662883013 0.5009918440075394
1 14 0.43875521282570873 -0.17683418701472042
1 15 -0.05021976556992445 -0.003647784392695419
1 17 -0.23542118269048798 0.3129023593227215
1 19 -0.1174787827478111 -0.09360627475067083
1 20 -0.3768570017949819 0.2586785169411853
1 21 -0.09217947951796748 0.0641623029865285
1 23 -0.2537570054261545 0.3371162253534564
1 25 0.07771924813995051 -0.009536972463819373
2 3 1.261784518195007 1.5051411524403242
2 4 -0.4444061979198313 -0.19423425067117
2 5 0.024409653647164957 -0.6183017580917679
2 6 -0.124922061588451 -0.03273683298497347
2 7 0.004375650461632543 0.05175045128013214
2 8 -0.009967382386098799 0.01113559912032272
2 9 0.6033102234108316 -1.8359408153694374
2 10 -0.7771127013641059 -0.16899086942031236
2 11 -0.20806418137955712 0.23595029270563198
2 12 0.020592780764077827 -0.046814479710424496
2 13 0.3008493305909336 -0.6009908521919595
2 14 -0.4070035065179614 -1.0058582598704129
2 15 0.017475665676274395 -0.0033558254474459117
2 16 -0.04727878577557331 -0.004440598698688282
2 17 0.1942822080243033 0.09161850286514103
2 18 0.013332894135112197 0.009706063381235705
2 19 -0.1123658363522975 -0.13748832826502558
2 20 -0.2636066968634568 0.0061406924997155915
2 21 -0.07741499770310567 -0.03316785132252475
2 23 -0.11271503143757895 0.07615531474967102
2 25 0.005098219139882282 0.0034962766972029095
3 4 1.1333327938276345 -1.0428921222556375
3 5 -0.2013599702252251 0.10695673786339806
3 6 -0.08190550382392373 -0.03056954067481927
3 7 0.0939043322709038 -0.2282160591756911
3 8 0.01624082899860821 0.002883531525177674
3 9 0.5415626606932701 0.26364055065334335
3 10 -0.700882554412109 -1.3030143538939054
3 11 0.08627446440524858 0.2292429543775397
3 12 -0.20854228218761314 -0.09374610666922518
3 13 0.9493234671888828 -0.7754028263515119
3 14 -0.3506139809549199 -0.6965303825401983
3 15 0.03544253965796632 0.035483094299295
3 16 -0.17741418736273423 0.11061327181475938
3 17 0.11354203166092247 0.13664067898277177
3 18 -0.00655588432681938 0.10866062735490867
3 19 -0.053126701131279826 -0.4915795696902926
3 20 -0.3964638136329984 0.06573531911102146
3 21 -0.1500697804621608 0.018454005452040526
3 22 0.08720309331685924 0.04474816093008357
3 23 -0.3873828086481038 0.19549021723156754
3 25 0.046908051373023514 0.050755076558640616
4 5 1.2219111887873124 2.006143990244552
4 6 0.19419111336489397 0.26781585347530296
4 7 0.17322934345167285 -0.16460969318605023
4 8 0.07240118853516624 0.39416175577045215
4 9 -0.2539268011939125 0.28686152829683886
4 10 1.4554036054669155 0.22074810299431988
4 11 -0.6094847329524082 -0.5936280452869335
4 12 0.06385899949776397 -0.010886873420452137
4 13 -0.18030964233029345 0.33913599963784297
4 14 0.5870936505785372 0.1970744307521451
4 15 0.30517186381337186 0.3448695214043939
4 16 0.030821851460005864 0.0728534970155987
4 17 0.06220308975272766 0.08516318404761095
4 18 0.09037452816114316 -0.12761162730445416
4 19 0.12559469265157575 -0.48684379224079233
4 20 0.1080584006369079 -0.6551134107843666
4 21 0.20512353307285305 -0.2650571539806232
4 22 0.13670749188417836 0.12829384227904728
4 23 -0.17301698342109276 -0.22707722379411419
4 24 -0.021660290722183666 -0.12521902806682744
4 25 -0.00834382457131326 0.024583265592145357
5 6 0.9084257758724049 -1.0197601253487727
5 7 -0.08613118087721673 -0.29572679671315977
5 8 0.38968201481250503 0.3261836543920374
5 9 0.041427897323016355 0.04158160532518161
5 10 0.458678404929275 0.22644589524006026
5 11 -0.9033312499483901 -1.309057909763495
5 12 0.26504714987314765 0.06391818673188188
5 13 -0.1911804520933775 0.4841073824891464
5 14 0.6124831705406817 -0.2036218119554591
5 15 0.5219418026478421 0.027497896657962973
5 16 0.46975270289896875 0.13030755531274835
5 17 0.17864121718224668 -0.20724326289266543
5 18 -0.11556838675273494 -0.599667880968455
5 19 -0.24748907824212701 -0.2908654373783176
5 20 -0.11057906481362184 -0.637439312392616
5 21 0.015087606675658692 -0.4393262086514686
5 22 0.2106692163459514 0.05566014320578504
5 23 -0.10115499166200217 -0.13865093952303567
5 24 -0.1444217609984772 -0.11879755549088003
5 26 -0.0053593197155578955 -0.009286639144869924
6 7 1.602193096761199 -1.5561090546708252
6 8 0.22165889926850155 0.6202647587253779
6 9 -0.17805158420288517 -0.05433631871891484
6 10 0.27221558269954393 -0.2305186390191136
6 11 1.3112069636217367 0.6094479710506848
6 12 -0.36793670510875953 0.27645558055340524
6 13 -0.1426427197457815 0.20011440414782697
6 14 0.03750022449026227 0.1272720458592377
6 15 0.32107479686498985 0.42416750766142086
6 16 -0.039907326083677835 -0.3216869992484687
6 17 0.022242173377404507 0.03155925369315986
6 18 0.17644292205915943 -0.31026602091444194
6 19 0.012070394387620762 0.010537218140587307
6 20 -0.016001450674865317 -0.056585979048956174
6 21 0.15326954320966102 -0.1752016809622699
6 22 -0.15213181554271535 0.2800202493727948
6 24 0.07992378089749588 -0.06796177449874923
6 26 -0.008785846273855723 -0.034843175587433405
7 8 -0.1426179958950619 2.428889747251775
7 9 -0.04789927273481841 -0.03054511290777378
7 10 0.24715113218915513 -0.023991132603351208
7 11 -0.2624329906342661 0.3752152578516126
7 12 -0.7958404503558071 -1.735320717726564
7 13 -0.053580771817659294 0.04981945314767765
7 14 -0.020977716571801207 0.023641573049299085
7 15 -0.7022681246171562 0.00870343055828187
7 16 0.8399861892748427 0.4525973399443587
7 17 0.007452198294814826 0.014260638609202729
7 18 0.19456889948578548 -0.06734047748063858
7 20 0.009252030153235837 -0.02550085952483323
7 21 0.15319674876875478 0.08256651464224729
7 22 -0.1985633364316103 0.01919454125239002
7 24 0.17406801831694416 -0.01538886648509305
7 26 -0.001415647863761995 -0.05983261132494887
8 10 0.25485611433921396 0.049965844787146885
8 11 -0.2037973934137514 0.30586138270188756
8 12 -1.0794069162469933 -1.7024079572050363
8 14 -0.06852792377205734 -0.05997177064815991
8 15 0.4612495307210576 -0.055735307575056604
8 16 -0.247327358712994 -0.4707776204153409
8 18 -0.7634955837258841 -0.5193354014675619
8 20 0.0007287082336860009 -0.08206382085301643
8 21 -0.010788115141817404 -0.21129876861447366
8 22 -0.1850114131677638 0.2581376837876149
8 24 -0.17055650483385404 0.08021125448086688
8 26 0.0021101908050303545 0.03708352379853794
9 10 -1.0858669603691251 0.27567364188340077
9 11 -0.2693010421094867 -0.006095001159082736
9 13 -0.38788577080759695 -2.937167060198179
9 14 -0.5618403790307613 -0.0782766208885789
9 15 0.08273603386970262 0.056133976538180336
9 17 -0.12269237636092864 0.24113154390311867
9 19 -0.014866540473972423 -0.2542385863958876
9 20 0.1376450218339569 -0.3230233944396535
9 21 -0.004553745328948467 -0.06724935009450665
9 22 -0.02529921045256477 -0.01976532789038478
9 23 0.11105030325770629 -0.10680728009109021
9 24 0.04218249937636698 0.08576354327747972
9 25 -0.015225423455232263 -0.017724915140236167
9 26 0.047086520929740944 -0.001359899443573961
9 27 0.01841747547567863 -0.055647743234203205
10 11 -0.18867172693037243 0.710688454417342
10 12 0.09556089159716963 -0.2980005225598465
10 13 -0.5754010531673803 0.7503094025990378
10 14 -0.26975498410380827 0.7577794936564307
10 15 0.08326592612154253 -0.14526112687098566
10 16 -0.12036883752930419 -0.3392580129257405
10 17 -0.3856053425486402 0.04486446371017074
10 18 -0.2722999289065223 -0.039942313040924486
10 19 0.26669497878327925 0.39028270330818376
10 20 -0.1828592556818319 -0.07206797181009356
10 21 -0.12914916630782527 -0.24364982968339394
10 22 0.002805018872852151 0.09753118936862913
10 23 -0.0076154049063168056 -0.18084413249866188
10 24 -0.05855587131958277 0.038942880292318544
10 25 0.011488486849579262 -0.0817527914598972
10 26 0.048048172627602484 -0.01669688600433645
10 27 -0.09865096254907711 0.013576060666139478
11 12 -0.13509422600656282 -0.22809604126505134
11 13 0.04834792852942786 -0.07773141938025065
11 14 -0.2904686881914789 0.2104552597375734
11 15 -0.1697679019846642 -1.2495378690908308
11 16 -0.5738051336403989 0.7909783500979208
11 17 -0.17444616028650678 0.24252014567350516
11 18 0.1130107942778429 0.17483559688094877
11 19 0.18576228553539423 0.2997493129631305
11 20 -0.08346990806835312 0.5052737171365028
11 21 0.023966716437380388 0.22335385898006171
11 22 -0.19771952265784976 0.12793578277841297
11 23 -0.028266467311874703 0.06409826237664248
11 24 0.15795309000537833 0.059599525774164205
11 25 0.05563039082773505 0.10794315149979315
11 26 0.015460772297133616 0.012651301864519515
11 27 0.0022616532215402863 -0.100104010255705
12 14 -0.022542601801560185 -0.07834690866511956
12 15 0.8136147830831029 0.7837400572643218
12 16 -1.266564932009934 -1.933443174067704
12 18 -0.10383037411068713 -0.6180930658196653
12 19 -0.01607072721741607 0.0011788010419238428
12 20 0.04459073262474755 -0.01316068512656395
12 21 0.08878663115634106 -0.08048019405768493
12 22 -0.46531276841230557 0.018846239145839327
12 23 0.003990995739824035 0.03915859062176031
12 24 -0.1860212047028378 0.07925023054989512
12 25 0.0015804188459746429 -0.04163853731811874
12 26 -0.00413299416869386 0.03468668855113623
12 27 -0.049193987274415166 0.047175160359447986
13 14 -1.253417900810709 -1.0365452493963163
13 15 -0.047795648448604816 -0.013542662235562972
13 17 -0.46606912003109613 -1.6981137929416832
13 18 -0.07579775114310283 -0.0324707851081517
13 19 0.07579279701711955 0.06211559459492952
13 20 -0.3034650079257243 0.12700169327398927
13 21 -0.005151614059525431 -0.10309591316251042
13 22 0.11489388962853568 0.05105996093181696
13 23 -0.5800776355148362 0.06398578499056323
13 24 -0.21403839860719268 -0.07612779477933826
13 25 0.09606229000241047 0.10069142842925356
13 26 -0.07884658429496615 0.04318147947490692
13 27 -0.036685615034924964 0.1979059302737023
14 15 0.009684744658436767 -0.11799600390979595
14 16 0.08600061536294894 0.08637879240639643
14 17 -0.6299022030595616 0.8080718707266953
14 18 0.11793138632809967 0.034844428276505246
14 19 -0.37206281085143034 -0.1763514088572475
14 20 -0.5116988506855114 -0.5741909579253942
14 21 -0.003670381002238135 -0.10826611549427538
14 22 -0.09509432421074564 -0.06217450293190291
14 23 -0.18101251273621274 -0.07127814047241013
14 24 0.08958384372307751 0.026787990883149322
14 25 -0.011958673347135308 0.23117658994491433
14 26 -0.04632353178683635 0.09397428855797128
14 27 0.2696608408929243 -0.2061162167587185
15 16 -0.8891836051050801 1.4942392289237882
15 17 0.0955271480985159 -0.23997701852428127
15 18 -0.5483774933229314 -1.809205398781252
15 19 -0.14051312777681277 0.14170670949677383
15 20 0.09138325453921092 -0.3405640954685934
15 21 -0.652229378600626 -0.789223333782345
15 22 0.6516123286273607 0.47499576902765683
15 23 0.5147305177257876 -0.1446001322863936
15 24 -0.2984915977801494 0.07222304883219535
15 25 -0.2399296002654846 -0.13713318587355847
15 26 0.0566130733519979 0.021352619254237894
15 27 0.1740379928293793 0.045834691614771966
16 17 -0.06957503717762634 -0.11630183352010434
16 18 -0.8086346877292153 -1.6682661792657472
16 19 -0.018378283197158517 0.19755179485781993
16 20 0.01478166083485397 -0.16523210218960244
16 21 -0.3289740513491849 0.06200317224402901
16 22 -0.4194931798119508 -0.5575213561221283
16 23 0.19069904114790642 -0.22979401340485422
16 24 -0.19051222749854155 0.2347668555548655
16 25 -0.020957252482184236 0.033350004222216775
16 26 0.06426570522986622 -0.006683130333961698
16 27 -0.02893574859709272 -0.19319293909767354
17 18 0.29644891960745323 -0.05762438912487504
17 19 -0.276070557933838 -1.3043516767707088
17 20 0.6741007931914997 -0.3419008029651478
17 21 0.34588032429891047 0.14241812294439948
17 22 -0.10686230056774589 -0.08108364422984037
17 23 0.27853936732542245 0.07157235343127957
17 24 0.06694347275023217 -0.12549195025706267
17 25 -0.22517483493342189 -0.24703316487473728
17 26 -0.03964456273775742 -0.1859325852385881
17 27 -0.1513154525298247 0.2082110755329232
18 19 -0.3800706823543814 -0.4015825512656626
18 20 0.4305612420610497 0.21424004229437602
18 21 0.8562489725305861 0.2061675822047392
18 22 -0.9599951931605839 -1.7636524957929722
18 23 -0.04509335553739481 0.7928345331443145
18 24 -0.5967198196190749 -0.09297809413475575
18 25 0.3054942105675601 -0.16893595100385195
18 26 -0.06050722670687008 0.24043912611601112
18 27 0.0037949825256690627 0.05910788188896463
19 20 1.1971707671856975 -0.9644763266928702
19 21 -0.039114572387320946 0.4513991315760207
19 22 0.11584387945311844 0.1434250328798638
19 23 -0.3651353373769592 -2.57881564903933
19 24 0.29327758362363177 -0.07153787008758866
19 25 -0.34353254441157693 0.07415194811904914
19 26 0.3248694335390096 -0.12900509755625786
19 27 -0.4617340460505902 -0.09435872323801396
20 21 0.7745411861576428 -0.9388034421651953
20 22 -0.20293410402840273 -0.3986093071716903
20 23 2.0861392308334192 0.7950779958945635
20 24 -0.2513127501577164 0.703920930035886
20 25 0.8811048374619808 -0.08269632474283095
20 26 -0.3349082581704676 -0.009122781244253782
20 27 0.13522344493541483 -0.1500831925615243
21 22 -0.22572201543351567 1.3678618800987283
21 23 -1.1447491694272909 -0.10097848545322963
21 24 -0.6748161614451821 -1.5874480184004265
21 25 -1.0216222282003362 0.9606919407883192
21 26 -0.1724100277335073 -0.05219259113223247
21 27 0.5295691250345926 0.6500337674178996
22 23 -0.804670144296232 0.1430149945766498
22 24 -1.2929448790309355 -1.6539184345540332
22 25 0.1434000299729434 0.7806023687180381
22 26 -0.6125948807914559 0.2992960525275582
22 27 0.43069293290556077 0.013469306355845857
23 24 0.6837635712754074 0.3140234722882015
23 25 -0.21085489706692906 -3.4857153725064682
23 26 0.23189691424616904 0.9864918067867938
23 27 -0.39999976615888366 0.15962187917432233
24 25 0.09802891127301522 -0.4770792463824556
24 26 -0.9717353586718919 -1.791749117453504
24 27 -0.996750825239973 0.4344350431870312
25 26 -0.6905973072592461 1.8744663179914887
25 27 -0.3261676348103891 -2.586333821443193
26 27 -1.49760336784154 -1.4564830179638306


==> anc/supplementary/triangle/M0=5/r=3.1/onsite.txt <==
1 3.275684609582774
2 4.561629375780007
3 3.4994764241318976
4 3.7878830355699873
5 3.5520095241394127
6 3.042863987552904
7 4.372476355317811
8 3.4397321443038886
9 4.930925641708417
10 3.123129498872405
11 3.4558895473830202
12 4.503701219108839
13 4.588198154630916
14 2.9402297731303206
15 3.7624855718420536
16 4.585036795888952
17 2.918169125616402
18 4.097776823197366
19 3.6366617638516265
20 3.821565809050635
21 3.395862196102014
22 3.787659822995025
23 5.794491534935025
24 3.774380245591956
25 5.432698970846672
26 3.8114995688103885
27 3.107843004282372


==> anc/supplementary/triangle/M0=5/r=3.1/overlaps.txt <==
9.999999907995480442e-01
1.053320862493034045e-11
1.128577086834717785e-10
1.138084680938104887e-10


==> anc/supplementary/triangle/M0=5/r=3.1/spectrum.txt <==
  -7.2083591666519221E-006
   2.3154229695611435E-002
   1.5382120846752329E-002
   1.1337009652415443E-002
   1.2293073208358410E-002
   1.3598980831729245E-002
  0.10662591891910063     
  0.11181147567272121     
  0.11733096286942593     
  0.12086814261976279     
  0.12475641231534861     
  0.13538020426363670     
  0.13987308466560824     
  0.14768265959916130     
  0.15718318776997642     
  0.20544609178022574     
  0.16915371714030675     
  0.18699006656182607     
  0.17633301129193116     
  0.17910827093339052     


==> anc/supplementary/triangle/M0=5/wfn/anyondensity.txt <==
2.199791105073981012e-02
0.000000000000000000e+00
8.515768055949538007e-02
1.652191641472430528e-01
1.872351040686433821e-01
2.390308003310905038e-01
2.048565116902541505e-01
8.514807803933600872e-02
7.260176348389831003e-02
2.037028702922104861e-01
1.691158288322291703e-01
8.304639714873611467e-02
1.901852963065088220e-01
2.078731628753593408e-01
8.949248224505433613e-02
0.000000000000000000e+00
1.885208412335606376e-01
7.645446035777833660e-02
1.899033973557333610e-01
1.853327817129992450e-01
2.003497554967725025e-01
1.836113537258494410e-01
2.003723786796847428e-01
2.076192428927123579e-01
2.232402849404370448e-01
2.228249337658833318e-01
1.171075187677892010e-01


==> anc/supplementary/triangle/M0=5/wfn/density.txt <==
1.135284126548287420e-01
2.244289619549634518e-01
1.915927897651291401e-01
1.833047166241108250e-01
1.833047166241106862e-01
1.915927897651293621e-01
2.244289619549633685e-01
1.135284126548289363e-01
2.244289619549645620e-01
1.772426586617244226e-01
1.772426586617250055e-01
2.244289619549643122e-01
1.915927897651289735e-01
1.772426586617247002e-01
1.772426586617243949e-01
1.915927897651290568e-01
1.833047166241121018e-01
1.833047166241119075e-01
1.833047166241117132e-01
1.772426586617244781e-01
1.772426586617245892e-01
1.833047166241114911e-01
1.915927897651286960e-01
1.915927897651292511e-01
2.244289619549624804e-01
2.244289619549627579e-01
1.135284126548288530e-01


==> anc/supplementary/triangle/M0=6/NN/1partspectrum.txt <==
   1.6443495707545878E-002
   1.9190284334625485E-002
   8.3169270847936599E-002
  0.30098697981626821     
  0.30932252938316412     
  0.33030694279053929     
  0.45431226883426895     
  0.55332689103839006     
  0.59406631877854488     
  0.99999999999999933     
  0.99999999999999978     
   1.0000000000000002     
   1.0000000000000004     
   1.0000000000000009     
   1.0000000000000013     
   1.4059336812214547     
   1.4466731089616101     
   1.5456877311657311     
   1.6696930572094613     
   1.6906774706168348     
   1.6990130201837321     
   1.9168307291520637     
   1.9808097156653746     
   1.9835565042924543     
   1.9999999999999980     
   2.0000000000000000     
   2.0000000000000013     


==> anc/supplementary/triangle/M0=6/NN/anyondensity.txt <==
   4.9002548032110974E-002
   1.0399960051180510E-007
   8.8222099719408018E-002
  0.22251704606966849     
  0.25024899148639074     
  0.20704297300943444     
  0.33212523976812158     
  0.29215319479554447     
  0.14452121491540562     
  0.18503586999539506     
  0.20222456792257401     
  0.20858403614224819     
  0.23441288509890812     
  0.22678359647110818     
   7.6241539547485970E-002
   1.0311822161482407E-007
  0.21038276961833496     
   5.9024233198263304E-002
  0.17396242922823443     
  0.21936233320809512     
  0.23973606464367506     
  0.17509889398656386     
  0.20038590343732576     
  0.21269093823241053     
  0.28722841057964765     
  0.28035406741139257     
  0.22265794636444319     


==> anc/supplementary/triangle/M0=6/NN/anyonoverlaps.txt <==
1.707971236991163155e-01
2.616579026322777071e-02
2.217198596768513164e-03
4.135077023368099319e-02


==> anc/supplementary/triangle/M0=6/NN/anyonspectrum.txt <==
  0.88981005494217169     
  0.96998366578737172     
   1.0767332781639471     
   1.0935195229704215     
   1.1350511434899178     
   1.1711218497969544     
   1.1955062425721288     
   1.2246177583369315     
   1.2608923474836140     
   1.2725842532242877     
   1.3043917287890809     
   1.3233238313970717     
   1.3322293226512765     
   1.3437408877626287     
   1.3499223970763172     
   1.3786087252108541     
   1.3884655729487931     
   1.4128669036399675     
   1.4212434209391629     
   1.4351847237452049     


==> anc/supplementary/triangle/M0=6/NN/density.txt <==
  0.22215259277514279     
  0.28453146199650581     
  0.20713247962903611     
  0.16595557542034370     
  0.16595557542034364     
  0.20713247962903583     
  0.28453146199650686     
  0.22215259277514540     
  0.28453146199650542     
  0.23130418656653526     
  0.23130418656653515     
  0.28453146199650653     
  0.20713247962903661     
  0.23130418656653640     
  0.23130418656653787     
  0.20713247962903689     
  0.16595557542034578     
  0.16595557542035447     
  0.16595557542034445     
  0.23130418656653604     
  0.23130418656653937     
  0.16595557542035538     
  0.20713247962903633     
  0.20713247962903791     
  0.28453146199650708     
  0.28453146199650681     
  0.22215259277514687     


==> anc/supplementary/triangle/M0=6/NN/hoppings.txt <==
#d=2.344050461488432213e-01
1 2 0.2831636325615386 0.07459764811336245
1 9 -0.20618527460951322 -0.20792807516949294
2 3 0.49237758486086053 -0.06448733298994844
2 9 0.33617903058826915 0.1978843801732922
3 4 0.29840783582659014 -0.14539826163727063
3 10 -0.18074124202218403 -0.28727777594829307
4 5 0.4995993726435313 -0.020011667951221095
4 10 0.0354554165488668 0.3264468858435606
5 6 0.29840783582659053 -0.1453982616372707
5 11 -0.18267558861526942 -0.2728631253278422
6 7 0.3357314541713365 -0.3658943739244566
6 11 0.046202770824351896 0.33624577482798357
7 8 -0.206185274609513 0.2079280751694933
7 12 -0.13650119576318578 -0.3654339777292973
8 12 0.12263519099437561 -0.2659079950645792
9 13 -0.19034112383882848 -0.4586551632385077
10 14 -0.33519539063974446 -0.3710041106158652
11 15 -0.1537012893819195 -0.47578977883339985
12 16 0.02199284483555115 -0.49609537083670674
13 14 -0.3231144190113842 0.10388931296555229
13 17 -0.23068250702645715 -0.23869116431455523
14 17 -0.14496860398229375 -0.2946332630560198
15 16 -0.18074124202218383 0.28727777594829235
15 18 -0.18267558861526897 -0.27286312532784185
16 18 0.13513346336772042 -0.30319438986909786
17 19 -0.23246907350390913 -0.4426715823996773
18 22 0.06704687487402218 -0.4954843252511901
19 20 0.26498358785240916 -0.19392873435485808
19 23 -0.23068250702645737 -0.23869116431455517
20 21 0.3071616557869566 -0.3945272071913611
20 23 0.04620277082435209 0.3362457748279843
21 22 -0.18267558861526906 0.2728631253278419
21 24 -0.18074124202218375 -0.2872777759482924
22 24 0.13513346336772042 -0.30319438986909825
23 25 -0.1903411238388283 -0.45865516323850775
24 26 0.021992844835551494 -0.4960953708367068
25 26 -0.13650119576318523 0.3654339777292982
25 27 -0.20618527460951358 -0.20792807516949377
26 27 0.12263519099437464 -0.2659079950645782


==> anc/supplementary/triangle/M0=6/NN/onsite.txt <==
1 0.7801911779143273
2 1.0515460542254134
3 1.215253837659389
4 1.1788503653631648
5 1.1788503653631657
6 1.2152538376593882
7 1.0515460542254131
8 0.7801911779143272
9 1.0515460542254134
10 1.1642541537948696
11 1.1642541537948699
12 1.0515460542254127
13 1.2152538376593887
14 1.164254153794869
15 1.1642541537948679
16 1.2152538376593895
17 1.1788503653631661
18 1.1788503653631657
19 1.1788503653631666
20 1.164254153794869
21 1.1642541537948692
22 1.1788503653631661
23 1.2152538376593878
24 1.215253837659388
25 1.0515460542254145
26 1.0515460542254131
27 0.7801911779143266


==> anc/supplementary/triangle/M0=6/NN/overlaps.txt <==
4.135549395617208468e-01
7.768306311183037233e-04
9.188497685759909266e-31
1.209697710318903829e-31


==> anc/supplementary/triangle/M0=6/NN/spectrum.txt <==
  0.81928330291109064     
  0.90374326821567796     
   1.0321893024374771     
   1.0368440826799696     
   1.1291562947245410     
   1.1336280059016062     
   1.2327732533912312     
   1.2435554312355386     
   1.2639749210517608     
   1.2668603730532371     
   1.2688484001264395     
   1.2867554192168484     
   1.3099715002816530     
   1.3617983752754770     
   1.3674396371815316     
   1.3677228485431436     
   1.3873249954967315     
   1.3879735685802126     
   1.3933891598943022     
   1.4158945385440027     


==> anc/supplementary/triangle/M0=6/NNN/1partspectrum.txt <==
   2.0962049352653740E-002
   2.2975083140939996E-002
   3.5035495994726218E-002
   7.6048957501211573E-002
   8.4119902461684534E-002
   9.1488475343579539E-002
  0.10675628234519052     
  0.11882662743590280     
  0.19025430201153959     
  0.45044726356870340     
  0.49984009589745976     
  0.62150756607548441     
  0.75204863577763159     
  0.87917088572954827     
  0.93492310808625523     
   1.4765414832830885     
   1.5152443870157193     
   1.5586879413356529     
   1.7534957610241755     
   1.8071014423954441     
   2.2037012786713386     
   2.3557575360519154     
   2.5151091941978523     
   2.6873455726478572     
   3.3649333331458577     
   3.3778379131216498     
   3.4998394263869397     


==> anc/supplementary/triangle/M0=6/NNN/anyondensity.txt <==
   6.4103819131680839E-002
   1.7294427915747754E-008
   7.0210078258113331E-002
  0.23887649313720194     
  0.28476504125364122     
  0.15984492675579226     
  0.36373413120006964     
  0.29475725022837901     
  0.12668636815791662     
  0.13312164414633151     
  0.18304424178023934     
  0.22369993002610100     
  0.32831979664650612     
  0.24241727094506219     
   7.3381244559006673E-002
   2.5397967831692786E-008
  0.16775315290904150     
   6.5686383431039053E-002
  0.13858586515398533     
  0.22708649319291682     
  0.24965536702948471     
  0.18107940279763945     
  0.22018517774618962     
  0.21737929153805163     
  0.28356715446516301     
  0.26153324401989841     
  0.20052618879822931     


==> anc/supplementary/triangle/M0=6/NNN/anyonoverlaps.txt <==
4.441020451257722823e-01
9.523826622018162491e-02
1.079098513747389493e-01
2.845834772494253151e-02


==> anc/supplementary/triangle/M0=6/NNN/anyonspectrum.txt <==
  0.43027532223234172     
  0.47720526847634859     
  0.51981006781193473     
  0.54853324956154836     
  0.57109184949193703     
  0.59723487388900653     
  0.60931246905821657     
  0.62786372313215011     
  0.63886869231803611     
  0.65539848403800738     
  0.66247214922730857     
  0.67146183568528961     
  0.67519353236790391     
  0.69832488354719857     
  0.70812509400488477     
  0.71924392315408403     
  0.72717355406845308     
  0.73177006888557017     
  0.74020911081971952     
  0.74595549254832227     


==> anc/supplementary/triangle/M0=6/NNN/density.txt <==
  0.20554792804740657     
  0.27386621723222876     
  0.22464270421251500     
  0.15107342146467961     
  0.15107342146467340     
  0.22464270421251081     
  0.27386621723223559     
  0.20554792804741240     
  0.27386621723222976     
  0.24764369306686784     
  0.24764369306686318     
  0.27386621723222881     
  0.22464270421251498     
  0.24764369306686623     
  0.24764369306687253     
  0.22464270421251434     
  0.15107342146468081     
  0.15107342146468949     
  0.15107342146467656     
  0.24764369306686029     
  0.24764369306686979     
  0.15107342146469041     
  0.22464270421252083     
  0.22464270421252364     
  0.27386621723222837     
  0.27386621723222365     
  0.20554792804740601     


==> anc/supplementary/triangle/M0=6/NNN/hoppings.txt <==
#d=4.258114743309107664e-02
1 2 0.2873853682065262 -0.19031695234852464
1 9 0.021126631401390983 -0.3440415057170595
2 3 0.6729329880651123 -0.14012512256879692
2 9 0.7566574212550377 0.22609927340223798
2 10 -0.13309348233597965 -0.15427298132481437
2 13 0.04433400773148882 -0.20682882077135867
3 4 0.06749334933403811 -0.3497443536068921
3 9 0.1569520091570308 0.1418087873327243
3 10 -0.13875397330412015 -0.8392420447084514
3 14 -0.06044628691649569 0.20390385725230253
4 5 0.6922961841950461 -0.19213341743354329
4 10 0.3224252866651742 0.48169127764430575
4 11 -0.1737590193199406 -0.13301576691179884
5 6 0.0674933493340382 -0.34974435360689193
5 10 -0.04760624432798627 0.21358613378013458
5 11 -0.06263308579293911 -0.5762479058563057
6 7 0.4254258835056988 -0.5398950583627861
6 11 0.43316267765628913 0.7320860396153835
6 12 -0.2012860168885196 -0.06502003343863436
6 15 0.1903097119213801 -0.09493550522728567
7 8 0.02112663140139175 0.34404150571705905
7 11 -0.13309348233597929 0.15427298132481437
7 12 -0.09127213507785506 -0.7844238216243007
7 16 -0.1959881065907619 0.07957592235202018
8 12 -0.13752166472527855 -0.3160675306665011
9 13 -0.21511457817956944 -0.6528396239933559
9 14 0.128817787421996 0.15786071535016458
10 13 0.08476233080951617 0.19505354106013245
10 14 -0.5210389594745735 -0.49602224003442047
11 15 -0.16904838097458447 -0.6992440952836009
11 16 0.20680906376837777 0.049603908592022974
12 15 -0.17504066875597313 0.10428227120956762
12 16 -0.021142720028068607 -0.6870420960836212
13 14 -0.6457460980768893 0.5537073699460525
13 17 0.0561966116266515 -0.35173627325869083
14 17 -0.4677287824526753 -0.3423657963422486
14 19 -0.17375901931994073 0.13301576691179873
15 16 -0.13875397330411987 0.8392420447084508
15 18 -0.06263308579293891 -0.5762479058563053
15 22 -0.16116789558570466 0.14802128385687252
16 18 -0.17310843185150976 -0.311303607280964
17 19 -0.17975567168415396 -0.6956127911727129
17 20 -0.16116789558570482 -0.14802128385687272
18 21 -0.16116789558570477 0.1480212838568727
18 22 -0.06899850831004567 -0.7151422673823037
19 20 0.25594423988876636 -0.5200741278966741
19 23 0.05619661162665113 -0.3517362732586909
20 21 0.3980090818461472 -0.5992565649762194
20 23 0.4331626776562887 0.7320860396153812
20 24 -0.21130248706094376 -0.024120438765045354
20 25 0.17783143040981095 -0.09944853023330602
21 22 -0.062633085792939 0.5762479058563059
21 23 -0.14636277685188173 0.15429994866027932
21 24 -0.13875397330411957 -0.8392420447084508
21 26 -0.17504066875597335 0.10428227120956768
22 24 -0.17310843185150987 -0.31130360728096385
23 25 -0.2151145781795693 -0.6528396239933563
23 26 0.21138514589325086 0.007745026720126863
24 25 -0.1959881065907618 0.07957592235201996
24 26 -0.02114272002806841 -0.6870420960836208
25 26 -0.09127213507785473 0.7844238216243008
25 27 0.021126631401391156 -0.34404150571705894
26 27 -0.13752166472527858 -0.3160675306665009


==> anc/supplementary/triangle/M0=6/NNN/onsite.txt <==
1 0.6112574293210891
2 1.2307715068587552
3 1.2963894954950952
4 1.1884439453539315
5 1.188443945353932
6 1.2963894954950963
7 1.2307715068587548
8 0.611257429321089
9 1.230771506858756
10 1.4787663376316722
11 1.478766337631673
12 1.2307715068587552
13 1.2963894954950943
14 1.478766337631674
15 1.4787663376316709
16 1.2963894954950965
17 1.1884439453539324
18 1.1884439453539326
19 1.188443945353933
20 1.478766337631673
21 1.4787663376316733
22 1.1884439453539326
23 1.296389495495093
24 1.2963894954950947
25 1.2307715068587564
26 1.2307715068587552
27 0.6112574293210887


==> anc/supplementary/triangle/M0=6/NNN/overlaps.txt <==
7.070306296806675439e-01
4.960796628974236365e-03
7.237501926979516268e-32
7.985728891695313235e-30


==> anc/supplementary/triangle/M0=6/NNN/spectrum.txt <==
  0.38984631639150658     
  0.53318325666743271     
  0.58027043259698363     
  0.58506401520685436     
  0.61760871095667302     
  0.63424204952327889     
  0.63466616609306725     
  0.65138970729446333     
  0.66871262275592869     
  0.67216017888726387     
  0.68378001350877737     
  0.68586716336363029     
  0.69374235024720332     
  0.71955523637112684     
  0.71982859399570154     
  0.73562877706199858     
  0.73702943061729975     
  0.74135228849605384     
  0.75181380271810594     
  0.75178675579648357     


==> anc/supplementary/triangle/M0=6/r=1.1/1partspectrum.txt <==
   2.2425513074296580E-004
   6.2513801088626652E-004
   7.6038488711205343E-004
   2.2922296272538684E-003
   4.4299264331741691E-003
   5.0094718988973269E-003
   5.5415496088649929E-003
   8.5788245524351138E-003
   1.8231475048011429E-002
   5.5145025060735091E-002
   5.6773633422652618E-002
  0.12860137791200102     
  0.21121502717178495     
  0.22094075409376351     
  0.23467192588075492     
  0.28977802822486082     
  0.30537185201609135     
  0.37762478966847851     
   2.0883670550131694     
   2.1235499985468542     
   2.5477477311017087     
   2.6763792884825524     
   2.8866066673968751     
   3.0370858107596326     
   3.1791874450586883     
   3.1994826733385584     
   3.3357776616534589     


==> anc/supplementary/triangle/M0=6/r=1.1/anyondensity.txt <==
  0.11751546334289997     
   3.9904141207904446E-010
   8.5803195084210998E-002
  0.27173749513352774     
  0.20464000680501426     
  0.17179151863518918     
  0.36579518537428657     
  0.17839338858822029     
  0.35546825542391741     
  0.21645638532377234     
  0.18598729966934108     
  0.12873185197282186     
  0.29887825561598735     
  0.12153703746048593     
  0.12430675114218426     
   5.9703263768206552E-010
  0.13134952677058404     
   9.0873759753375971E-002
  0.12715033839077874     
  0.24669764271918657     
  0.25391096050660183     
  0.16796196262939864     
  0.21054308723740295     
  0.20974073596665102     
  0.28644635268149304     
  0.27225451644328558     
  0.17602902633346029     


==> anc/supplementary/triangle/M0=6/r=1.1/anyonoverlaps.txt <==
6.471461708802610513e-01
1.023925176546628124e-01
1.243486984886780014e-02
4.500797739008619014e-02


==> anc/supplementary/triangle/M0=6/r=1.1/anyonspectrum.txt <==
   5.2355152256944926E-002
   6.1571415804658289E-002
   7.0889802955257181E-002
   7.6068100051218862E-002
   8.1671397052546821E-002
   8.4781778056540080E-002
   8.7339633905591685E-002
   9.2972146790146648E-002
   9.5531193217197122E-002
   9.8919545138088885E-002
  0.10025255081012997     
  0.10430892068639395     
  0.10751633337252202     
  0.10902793715871388     
  0.11137279688345665     
  0.11264343900648557     
  0.11414781628725378     
  0.11501043856248894     
  0.11614271444652310     
  0.11888789224587913     


==> anc/supplementary/triangle/M0=6/r=1.1/density.txt <==
  0.20026258763230964     
  0.28081890790751629     
  0.22029294998917348     
  0.14866871123767667     
  0.14866871123775174     
  0.22029294998920981     
  0.28081890790751696     
  0.20026258763224825     
  0.28081890790746006     
  0.25008813704949362     
  0.25008813704948235     
  0.28081890790743819     
  0.22029294998919335     
  0.25008813704951144     
  0.25008813704951122     
  0.22029294998919166     
  0.14866871123773517     
  0.14866871123769085     
  0.14866871123767095     
  0.25008813704945937     
  0.25008813704953270     
  0.14866871123775532     
  0.22029294998920163     
  0.22029294998919552     
  0.28081890790753755     
  0.28081890790743058     
  0.20026258763223320     


==> anc/supplementary/triangle/M0=6/r=1.1/hoppings.txt <==
#d=1.405826165523196315e-02
1 2 0.8337968007633112 -0.5586307591315212
1 3 0.1044488418908504 -0.04071709936907828
1 9 0.06689002836163005 -1.001404590620977
1 13 -0.08748646336746192 0.07009680078880097
2 3 0.30768297152148755 -0.013331294032968743
2 4 0.03849177920664153 -0.13190760952622071
2 9 0.4106040263111056 -0.4664992595182964
2 10 0.03603970571552381 -0.1093235687260612
2 13 -0.05740849109509387 -0.009791867522431642
3 4 0.21792099424925326 -0.8769892151539195
3 5 0.008019169919483538 -0.12720876308057566
3 9 0.037184251572464806 -0.04482127792006817
3 10 0.40000535184811337 -0.6427495114003872
3 14 -0.10807259425048345 0.045165540331712724
4 5 0.44542807991646355 -0.09777462761828697
4 6 0.008019169919483364 -0.12720876308057558
4 10 0.7248690161301257 0.3546008876772755
4 11 -0.007770314185019823 -0.12335736822874782
4 14 -0.051414827540699294 -0.11563330351709841
5 6 0.21792099424925343 -0.8769892151539201
5 7 -0.05530216345981431 -0.12578913003148867
5 10 0.0733401818582563 0.09949188813091595
5 11 0.32734882481280164 -0.7375768617443512
5 15 -0.12280466491755417 -0.030554208348514727
6 7 0.22712963995088986 -0.20798716551908902
6 8 0.05823586619260423 0.09579157918193178
6 11 0.7195732990613448 0.235256207549432
6 12 0.02022423952262931 -0.05461314544249986
6 15 0.02571276524032182 -0.11427364247796273
7 8 0.06689002836162923 1.0014045906209785
7 11 0.03603970571552396 0.10932356872606114
7 12 0.5307127284597 -0.3233592822308806
7 16 -0.019611986913830835 -0.05483598716795454
8 12 -0.4053566076667516 -0.9181347671403652
8 16 -0.11207587413648377 0.0025379499432211633
9 13 -0.14229624646287206 -0.2731269166659751
9 14 0.11392092728954112 -0.01650834311960025
9 17 -0.12321960922833808 0.06081251860456356
10 13 -0.05375656056901239 0.10406653572246588
10 14 -0.2411530960699323 -0.2087364842285508
10 17 0.0878630530811136 0.09107485534758045
11 15 -0.06019455000360852 -0.31321294951210493
11 16 0.09315080242815553 -0.07101084190795044
11 18 -0.12280466491755422 -0.03055420834851513
12 15 -0.10140446884723454 -0.05447602009025226
12 16 0.040299825582499046 -0.30532353073896235
12 18 -0.13348123040550636 0.03261894613329702
13 14 -0.10672954505914596 0.7494931755019765
13 17 0.09516922685165857 -0.8986336636757648
13 19 -0.12388366188992422 0.02998691060163563
14 17 -0.8024347119206123 -0.08529603268530882
14 19 -0.007770314185020145 0.1233573682287479
15 16 0.4000053518481141 0.6427495114003862
15 18 0.3273488248128021 -0.7375768617443504
15 22 -0.12283259352098057 -0.013768516541962377
16 18 -0.3967806346460589 -0.811889629937927
16 22 -0.11417560537151619 0.05665957667275117
17 19 -0.13803872859523125 -0.43463934657572656
17 20 -0.12283259352098105 0.013768516541962011
17 23 -0.12388366188992424 0.02998691060163565
18 21 -0.12283259352098101 -0.01376851654196224
18 22 -0.018941436967197096 -0.45563941241905265
18 24 -0.11417560537151619 0.056659576672751205
19 20 -0.05534113113202706 -0.8050554262235595
19 21 -0.11371369769938701 -0.05553143550143251
19 23 0.09516922685165755 -0.898633663675765
19 25 -0.1232196092283382 0.06081251860456402
20 21 0.16368951233350576 -0.2737361487714568
20 22 0.1258487921396733 0.013290104977108093
20 23 0.7195732990613445 0.23525620754943008
20 24 -0.06324598333499007 -0.09858781493407456
20 25 0.0035246171283872946 -0.1150568561240992
21 22 0.3273488248128016 0.7375768617443521
21 23 0.01492179182232857 0.11617638223966281
21 24 0.40000535184811437 -0.6427495114003865
21 26 -0.10140446884723474 -0.0544760200902523
22 24 -0.39678063464605906 -0.8118896299379255
22 26 -0.1334812304055062 0.032618946133297355
23 25 -0.1422962464628731 -0.2731269166659767
23 26 -0.0003257728087120229 -0.058236667070407255
23 27 -0.08748646336746238 0.07009680078880189
24 25 -0.01961198691383051 -0.05483598716795437
24 26 0.04029982558249886 -0.305323530738961
24 27 -0.11207587413648298 0.002537949943221235
25 26 0.5307127284597003 0.32335928223088123
25 27 0.06689002836162672 -1.0014045906209808
26 27 -0.40535660766675413 -0.9181347671403622


==> anc/supplementary/triangle/M0=6/r=1.1/onsite.txt <==
1 1.6138434857137596
2 0.7545535892067252
3 0.9780191258988171
4 1.1487094197354546
5 1.1487094197354557
6 0.9780191258988175
7 0.754553589206723
8 1.61384348571376
9 0.7545535892067204
10 0.8117961223021257
11 0.8117961223021242
12 0.754553589206723
13 0.9780191258988149
14 0.8117961223021262
15 0.8117961223021231
16 0.9780191258988183
17 1.148709419735456
18 1.148709419735456
19 1.1487094197354564
20 0.8117961223021252
21 0.8117961223021262
22 1.1487094197354553
23 0.9780191258988152
24 0.9780191258988158
25 0.7545535892067259
26 0.7545535892067206
27 1.613843485713759


==> anc/supplementary/triangle/M0=6/r=1.1/overlaps.txt <==
8.184701415397026558e-01
1.362800729482086665e-02
2.206233169775839238e-27
3.032025783167318576e-26


==> anc/supplementary/triangle/M0=6/r=1.1/spectrum.txt <==
   6.4421280502425834E-002
   8.1649823915099118E-002
   9.1152103173760074E-002
   9.4331460794136499E-002
   9.7003154372495112E-002
  0.10000376368422824     
  0.10785842870846198     
  0.10812815209888890     
  0.11975937426551457     
  0.11976249555293979     
  0.12130683201553752     
  0.12416640532737336     
  0.12493124052416442     
  0.12576746514403059     
  0.12807927215580497     
  0.13049229948445176     
  0.13192156084134832     
  0.13504883972891352     
  0.13673949563771379     
  0.13666445531051336     


==> anc/supplementary/triangle/M0=6/r=1.8/1partspectrum.txt <==
   9.3936882004184671E-005
   4.3289815571073893E-004
   7.8973169531914656E-004
   1.8364577574146767E-003
   2.3152207663870513E-003
   2.4782950540751425E-003
   2.8014598760975548E-003
   6.4002239903764302E-003
   8.5599202915688059E-003
   2.0256249744505322E-002
   4.8150129135424692E-002
  0.14812776537995007     
  0.54944788128921085     
  0.79715821375334628     
   1.0916407998841007     
   1.8102210104858807     
   2.0359981446399797     
   2.1199794756754899     
   2.5865590095851552     
   2.8119190329988530     
   2.9509235461234828     
   3.3505509700316356     
   3.5054450579127323     
   3.5363506860108247     
   3.7498235054578726     
   3.9134246351656659     
   3.9483157422569302     


==> anc/supplementary/triangle/M0=6/r=1.8/anyondensity.txt <==
   4.2539995058029863E-002
   3.1074175045235571E-010
  0.12566293148375848     
  0.26721041562544379     
  0.19623919477348870     
  0.20011210888731040     
  0.33488996482059347     
  0.16913959729296071     
  0.13331893841561779     
  0.22865388723801480     
  0.17692309742524950     
  0.16529833174494893     
  0.29525703307530266     
  0.22600493589157053     
  0.11345736597524241     
   3.1283374529646017E-010
  0.23808692734147185     
   8.5003666212813342E-002
  0.15724705614223025     
  0.21645242351505647     
  0.26644636922273135     
  0.20873905851680971     
  0.20326339251256539     
  0.21650761861388854     
  0.29364859506487889     
  0.26895408493175083     
  0.17094300959471087     


==> anc/supplementary/triangle/M0=6/r=1.8/anyonoverlaps.txt <==
9.368191305580599870e-01
9.146109040173050139e-03
9.652118448071952538e-05
1.602647522584914330e-02


==> anc/supplementary/triangle/M0=6/r=1.8/anyonspectrum.txt <==
   2.7811065588549417E-002
   4.7610443505858711E-002
   6.2149474014230183E-002
   6.4642344676177674E-002
   6.8518969298078145E-002
   7.4585298225014224E-002
   9.3474816055259008E-002
   9.7743168609827111E-002
  0.10858678385331338     
  0.11224657435523316     
  0.12262511634521361     
  0.12713685319698423     
  0.12972635980417130     
  0.13907799008647739     
  0.14025839254457920     
  0.14318520999714721     
  0.14809157909546444     
  0.15403731600880735     
  0.15863332654360920     
  0.17023508622711278     


==> anc/supplementary/triangle/M0=6/r=1.8/density.txt <==
  0.17236695815668029     
  0.28089756033089197     
  0.21627925914286761     
  0.17744238084414249     
  0.17744238084419642     
  0.21627925914288490     
  0.28089756033087215     
  0.17236695815668757     
  0.28089756033087165     
  0.23919732060371035     
  0.23919732060374890     
  0.28089756033089919     
  0.21627925914287749     
  0.23919732060374937     
  0.23919732060370108     
  0.21627925914287138     
  0.17744238084419983     
  0.17744238084413869     
  0.17744238084415559     
  0.23919732060372473     
  0.23919732060374693     
  0.17744238084418382     
  0.21627925914286128     
  0.21627925914286952     
  0.28089756033089402     
  0.28089756033088115     
  0.17236695815668907     


==> anc/supplementary/triangle/M0=6/r=1.8/hoppings.txt <==
#d=4.049111174893793227e-03
1 2 0.9053856740885535 -0.3308531581389908
1 3 0.2691134283178088 0.06686805879204988
1 9 -0.1661655971736295 -0.9495135730527255
1 10 -0.021601698132772667 -0.0723272992019723
1 13 -0.07664727654326861 0.26649309481878414
1 14 -0.004438436907595461 -0.07535364523292191
2 3 0.9888125866623678 -0.4924685133255263
2 4 0.05740430434986627 -0.15726300782318792
2 5 0.07173870463179517 -0.008663579658737808
2 9 0.5978671741646427 0.2542014911623134
2 10 -0.3773046130445147 -0.07180050949674587
2 13 0.348395536106627 -0.011862670458620647
2 14 0.04265916133944375 -0.011012135789596728
2 17 -0.011138929966240139 -0.058985417220328726
3 4 0.24521778550964468 -0.6537284503534879
3 5 0.025019593756635504 -0.18446714148875817
3 9 -0.16392439407944134 0.30765072006275906
3 10 -0.2708478041709657 -0.5904249117811382
3 11 -0.010206015311472803 0.060387492049253165
3 13 -0.04967365746755828 0.194729738104049
3 14 0.26993086590864446 0.15542172767933193
3 17 0.06622428343148115 -0.07001575108512813
3 19 -0.057794488850385614 -0.026653772672824413
4 5 0.8771316103890447 -0.3982532784565359
4 6 0.025019593756636867 -0.18446714148875712
4 7 0.049386194379571785 -0.05274943752737529
4 9 -0.0600235510830367 0.0007269943817796
4 10 0.3908839771868079 0.4586114296977518
4 11 -0.2966709292532156 -0.20533545233277528
4 13 -0.03828367323620744 0.08844332354435337
4 14 0.005803234425599324 -0.12111902518354534
4 15 -0.06141048322561378 0.0639409732875971
4 16 0.0058144001838311855 -0.06337838187958297
5 6 0.24521778550964948 -0.6537284503534881
5 7 -0.057112464532456955 -0.15736922882990312
5 10 -0.09527603220047898 0.34799247971300484
5 11 0.004644753957854075 -0.602572114631484
5 12 0.029382179938487275 0.05234541725415339
5 13 -0.03628474964328366 0.052288081648652916
5 14 0.052305747726998295 -0.07158075348645232
5 15 -0.1182712339554551 0.02674716825879747
5 16 0.027523277389027143 -0.09235978734164876
6 7 0.4409217287724415 -1.01284924705276
6 8 -0.019121126314183376 0.2766365072004741
6 10 -0.04663459298504554 -0.03969920253173589
6 11 0.1720363624270401 0.6263893353808562
6 12 -0.1844711420271795 0.2957880496041229
6 15 0.19993352536624634 0.23884130974277093
6 16 0.0871176336183642 -0.18110124533259392
6 18 -0.03828367323620901 -0.0884433235443522
6 22 -0.057794488850385725 0.026653772672824892
7 8 -0.1661655971736381 0.9495135730527369
7 11 -0.3773046130445134 0.07180050949675988
7 12 -0.14652105404331384 -0.6329258540893627
7 15 -0.03086637001343895 0.031437849529295736
7 16 0.04881580011314985 0.34516255618004793
7 18 0.05665233474875009 -0.019846112288421838
8 11 0.0734381275624236 -0.017456030253115484
8 12 -0.16860818285262102 -0.9490828792948085
8 15 -0.00443843690760283 0.07535364523292215
8 16 -0.2300136796926952 -0.1548776347372939
9 10 0.018252522330211646 -0.04009883551198859
9 13 -0.06791605022733449 -1.1025710762942036
9 14 0.005191439942121873 0.38404053580318265
9 17 -0.14490567652570296 0.08384063870293693
9 19 0.06052387769990931 -0.03947606341718567
10 11 -0.06328075989658247 0.11417129921617018
10 13 0.30668220068396 -0.054448265249330635
10 14 -0.6006239413719563 -0.08145572376424119
10 17 0.03597188978631449 0.11579947727175535
10 19 0.08607974882256808 -0.021212551888261516
11 12 -0.03632012685851522 -0.02493831521605217
11 15 0.2297692446224957 -0.5608834532313617
11 16 -0.0003662684839603886 0.3114778509820848
11 18 -0.11827123395545304 0.026747168258798734
11 22 0.05230574772699887 0.07158075348645151
12 15 -0.1362279569031346 0.35910448054383853
12 16 -0.3132813063093175 -1.0593065615184858
12 18 -0.1648959120253706 0.02891791805803441
12 22 -0.06444921261064375 0.03267718391507149
13 14 -0.5869992730593319 0.2781941101170515
13 17 -0.00684104524290691 -0.6981732229409905
13 19 -0.1773200642523215 0.056671872867700646
13 20 -0.06124232631514556 -0.0004352149421295824
14 17 -0.5241651358619049 -0.2972635823939144
14 19 -0.29667092925321703 0.20533545233277664
14 20 -0.06723486555598701 0.11188839524930902
14 23 -0.011063221409944037 0.06023634348606502
15 16 -0.27084780417096666 0.590424911781133
15 18 0.004644753957852257 -0.6025721146314788
15 21 0.13051562545256845 -0.002282903966860819
15 22 -0.2537323116571609 0.2565077041139011
15 24 0.057400109841220556 -0.02135507749347787
16 18 -0.23236082604319225 -0.6584080009024442
16 21 0.057400109841220695 -0.021355077493477915
16 22 -0.17226302757108086 0.07056596695876366
17 19 -0.09366834891072262 -0.958744896287535
17 20 -0.25373231165716165 -0.2565077041139027
17 21 -0.0736333847305453 0.04937428650716999
17 23 -0.1773200642523202 0.056671872867700236
17 24 0.06342518184453011 0.005279474136715288
17 25 0.0605238776999087 -0.03947606341718615
18 20 -0.07363338473054581 -0.0493742865071691
18 21 -0.2537323116571615 0.2565077041139018
18 22 -0.2398906105684071 -0.9329619663770721
18 23 0.045192927545071454 -0.04481323285680129
18 24 -0.17226302757108072 0.07056596695876363
18 26 -0.06444921261064379 0.03267718391507135
19 20 0.20172715999075183 -0.5678211690249434
19 21 -0.07340827320144643 -0.09651280338272367
19 23 -0.006841045242907677 -0.6981732229409856
19 24 -0.038283673236206864 0.08844332354435278
19 25 -0.14490567652570246 0.08384063870293655
19 26 0.0561550413034423 -0.021212414800247922
20 21 -0.024079024592126116 -0.6056437521000507
20 22 0.10199053547775364 0.06558526102845888
20 23 0.17203636242703405 0.6263893353808575
20 24 -0.10618751944406421 0.2928187093054981
20 25 0.3791075812153535 0.06157536888815576
20 26 0.042659161339444 -0.01101213578959679
20 27 -0.07497958052380732 -0.008714016097399004
21 22 0.004644753957853909 0.6025721146314817
21 23 -0.26956459742468963 -0.15605612330275387
21 24 -0.2708478041709695 -0.5904249117811381
21 25 -0.030866370013436006 0.031437849529295764
21 26 -0.13622795690313377 0.3591044805438435
21 27 -0.004438436907601749 0.0753536452329181
22 23 0.066224283431482 0.07001575108512674
22 24 -0.23236082604319475 -0.6584080009024436
22 25 0.05665233474874964 -0.019846112288423277
22 26 -0.1648959120253685 0.02891791805803587
23 24 -0.019923523566400432 -0.1999754893905143
23 25 -0.067916050227334 -1.1025710762941987
23 26 0.07218069979128466 0.34104269396525044
23 27 -0.07664727654326038 0.266493094818784
24 25 0.04881580011313738 0.34516255618006125
24 26 -0.3132813063093282 -1.0593065615184927
24 27 -0.23001367969268813 -0.1548776347372837
25 26 -0.1465210540433404 0.6329258540893921
25 27 -0.16616559717362467 -0.9495135730527151
26 27 -0.16860818285262677 -0.9490828792947923


==> anc/supplementary/triangle/M0=6/r=1.8/onsite.txt <==
1 1.7155147473830934
2 1.7382536577072456
3 1.563177034541964
4 1.3250418028319213
5 1.3250418028319195
6 1.5631770345419762
7 1.7382536577072822
8 1.7155147473831327
9 1.738253657707303
10 1.0157701312272882
11 1.0157701312272809
12 1.7382536577072476
13 1.563177034541974
14 1.0157701312272895
15 1.015770131227274
16 1.5631770345419715
17 1.3250418028319209
18 1.3250418028319175
19 1.3250418028319155
20 1.0157701312272835
21 1.015770131227283
22 1.3250418028319182
23 1.5631770345419695
24 1.5631770345419753
25 1.7382536577072925
26 1.7382536577072667
27 1.7155147473830943


==> anc/supplementary/triangle/M0=6/r=1.8/overlaps.txt <==
9.317676607911432596e-01
3.692373989979821740e-03
7.246343001610635716e-26
6.037541030629375411e-26


==> anc/supplementary/triangle/M0=6/r=1.8/spectrum.txt <==
   2.6786674626314289E-002
   5.0147418229661386E-002
   6.3547339712015649E-002
   6.3830704165656726E-002
   6.6334929442311549E-002
   7.6032324096946852E-002
   7.7931260921828241E-002
  0.10375238979429173     
  0.10825187436110419     
  0.10944809222484707     
  0.11032909351586018     
  0.12318054087016903     
  0.13615371722229952     
  0.13917850690835001     
  0.13949719300885219     
  0.14047884290439608     
  0.14198958974946937     
  0.14335617319048949     
  0.15019963845342335     
  0.15432972243372992     


==> anc/supplementary/triangle/M0=6/r=2.1/1partspectrum.txt <==
   8.0872318218675785E-007
   8.4186145022345816E-007
   1.3777294310227868E-006
   1.0155648188600374E-005
   1.0653340300381127E-005
   1.0996891851184935E-005
   1.2849797036315511E-005
   6.0165118505422845E-005
   6.3905074537707961E-005
   7.7729022817869692E-005
   1.8322163340059360E-004
   8.5621626318823120E-003
   3.6471789691906079E-002
   9.6860299873954600E-002
  0.33909595631940226     
  0.43853281714588788     
   1.2193674680393916     
   1.2200492321826044     
   2.6406499018433038     
   2.8282800009247042     
   3.3641891505530968     
   4.2318332628466857     
   4.2395775531362654     
   4.5234896050922542     
   5.5124641766825793     
   5.6210931337795049     
   5.6790507844158649     


==> anc/supplementary/triangle/M0=6/r=2.1/anyondensity.txt <==
   4.0865229730174486E-002
   6.2064984087468353E-013
  0.12301307893245512     
  0.26385370935717234     
  0.22186921767453691     
  0.22463620784284277     
  0.29932640780705511     
  0.14922416769636854     
  0.12129797335366906     
  0.22829529764787951     
  0.19116006252967008     
  0.14442401594838863     
  0.26945782105741889     
  0.22342284114207211     
  0.12410722462647852     
   1.0830365603857458E-012
  0.24744184639363148     
  0.10494901068121371     
  0.20163958374838761     
  0.21528592354927675     
  0.24353089516136667     
  0.22548593810961973     
  0.22160276866143228     
  0.22384596209474297     
  0.27627798696025319     
  0.26159609613636059     
  0.15339073315766127     


==> anc/supplementary/triangle/M0=6/r=2.1/anyonoverlaps.txt <==
9.974028481726481266e-01
8.378997813898677628e-04
1.872338640943313807e-04
8.282085725516306549e-05


==> anc/supplementary/triangle/M0=6/r=2.1/anyonspectrum.txt <==
   1.7281200848560122E-004
   1.3950666427595031E-003
   1.7590806247540273E-003
   1.9435398031453124E-003
   2.0897055108108176E-003
   2.9886576510460821E-003
   7.1068690938203534E-003
   7.4805286499110705E-003
   7.6962696512132209E-003
   8.8323379543500113E-003
   9.3384531677941831E-003
   9.7346000345073253E-003
   1.0231242768498133E-002
   1.0452525011826143E-002
   1.0541877828074721E-002
   1.0893225475951394E-002
   1.1829407328424631E-002
   1.2723954776730566E-002
   1.3846959966403985E-002
   1.4266728674895849E-002


==> anc/supplementary/triangle/M0=6/r=2.1/density.txt <==
  0.14976239794928428     
  0.26748646965750705     
  0.22689786182366942     
  0.20559311155698898     
  0.20559311155802557     
  0.22689786182463539     
  0.26748646965767575     
  0.14976239794928600     
  0.26748646965722978     
  0.22514135798655618     
  0.22514135798657012     
  0.26748646965678519     
  0.22689786182386124     
  0.22514135798703935     
  0.22514135798656343     
  0.22689786182395072     
  0.20559311155797025     
  0.20559311155773269     
  0.20559311155726251     
  0.22514135798607443     
  0.22514135798695734     
  0.20559311155869381     
  0.22689786182450322     
  0.22689786182435978     
  0.26748646965781619     
  0.26748646965667783     
  0.14976239794941962     


==> anc/supplementary/triangle/M0=6/r=2.1/hoppings.txt <==
#d=4.187029980424093951e-05
1 2 0.8831198351447279 -0.7920724965422374
1 3 0.3122872819444014 -0.19541333948176004
1 4 0.0882227432005061 -0.1188348391112138
1 5 0.01123993186708303 -0.012400296849126288
1 9 0.24439498607002008 -1.1608404600969289
1 10 0.061088552627547796 -0.055198272762298495
1 13 -0.3253765572065586 0.17274204970290732
1 14 -0.076283383279285 -0.030975894071130175
1 17 0.1439681043655966 0.03432428193020561
1 19 -0.0063209297277818524 -0.015496750552953537
2 3 1.0831213842671965 -1.0646941983485732
2 4 -0.12375492765763499 -0.35021094606390263
2 5 -0.021018576991689797 -0.07971490963088244
2 6 -0.009911609540316963 -0.0029530219642351185
2 9 1.023649373296677 0.60817233785395
2 10 -0.3695520510114498 0.17896248068143722
2 11 -0.005365970730815427 0.013945504769537344
2 13 0.6193890091981487 0.28507629526201267
2 14 -0.21872442502569658 -0.37082053668057563
2 17 0.1211333205397613 -0.06135051701444119
2 19 -0.011312224286858356 0.011016591912723216
2 20 -0.005000727036997204 0.006509638857764961
3 4 0.12432691944874194 -0.9822965709003046
3 5 -0.04125105910751345 -0.32472235102821967
3 6 -0.08049668617271816 -0.03164938529839914
3 7 -0.00949089934046801 0.004108913738456005
3 9 -0.5565778183166624 0.39386846915884416
3 10 -0.4038608277646916 -0.8093605457642834
3 11 -0.05833451381428981 0.027788186232986605
3 13 -0.22037956593822888 0.5661929120272688
3 14 0.4467245146406096 -0.08334394551807398
3 15 -0.0021982199504598935 0.004724736090126433
3 17 -0.023337671859840675 0.010647150857320806
3 19 -0.022808489332264807 0.017121817085602422
3 20 -0.010923914795391542 0.0020636776040714976
4 5 0.6098571076281284 -0.27224365500997355
4 6 -0.04125105910781521 -0.3247223510281908
4 7 -0.06734092032447772 -0.04755468269321528
4 8 0.014163702162858487 0.00891588309549041
4 9 -0.039383884440136595 -0.12994643869633551
4 10 0.6060267797424715 0.09039538885146885
4 11 -0.07083505205259537 -0.22697712387615096
4 12 0.006862117341339621 0.014221218697764028
4 13 0.018288697970869468 -0.01798700296852442
4 14 -0.177004694234502 0.09382666747961305
4 15 -0.04373324215491744 -0.021463823484534683
4 16 0.02623217322156359 -0.011191822639969866
4 17 0.06000524234439068 -0.053513273548862705
4 18 -0.011193800132098794 -0.004631308038098391
4 19 -0.006504731056431438 -0.010219522954785
4 20 2.9765527593173424e-05 -0.003335641558451874
5 6 0.1243269194486083 -0.9822965709009633
5 7 -0.3199130315458165 -0.18872901501829778
5 8 0.1323491894731352 0.06624698823989134
5 9 -0.01574699533638762 0.001167841407063372
5 10 0.09163528490662656 0.21940645825098498
5 11 0.4061384110774583 -0.4587933904714842
5 12 0.13222885925803418 -0.030865774925867978
5 13 0.012901045603974405 0.025435149463937743
5 14 -0.02873193758016501 -0.03934168210466514
5 15 0.061664686981278596 -0.19060842502781822
5 16 0.0024481328095787673 0.025534592128691
5 17 0.012102732021637337 -0.0005235008623405545
5 18 -0.038083865950142876 -0.07080902985545144
5 21 0.0011128861572749782 -0.0031446581680713206
5 22 -0.006504731056452525 0.010219522954767113
6 7 0.14534687884423048 -1.5118200798582673
6 8 0.24667268918763158 0.27360976613842564
6 10 -0.06254873195556052 0.016209717048729828
6 11 0.2108715876863697 0.8796028846877337
6 12 -0.06281119088071775 0.6789447644118506
6 14 0.004271239843984395 -0.002985265862046965
6 15 -0.004504865823286278 0.45441028973723435
6 16 0.19512124667228323 -0.5753861884019814
6 18 0.018288697971741822 0.017987002968363947
6 21 0.009559302813358298 0.005675421520214805
6 22 -0.022808489332095144 -0.017121817085586088
7 8 0.24439498607050497 1.1608404601031577
7 10 -0.005365970730837661 -0.013945504769428158
7 11 -0.36955205100933186 -0.17896248067815232
7 12 -0.4211779852327579 -1.113705857364908
7 15 -0.21177779249619733 -0.37483117683974826
7 16 0.3883011184877141 0.5604761192153652
7 18 -0.007435554001160159 -0.13557979134032014
7 21 -0.003137149101744008 0.0075855760802864955
7 22 -0.0015843377721062022 -0.01571055662622248
8 11 0.017258830145673906 -0.08050337483714298
8 12 -0.62668698551112 -1.0072452060982189
8 15 -0.07628338328051422 0.030975894069559272
8 16 -0.3602893527871689 0.07681993218497435
8 18 -0.04225835206638008 0.1418421766797862
8 22 0.014163702162599386 0.008915883095699208
9 10 0.32720584168268263 0.27979381997702885
9 11 0.006925573910288446 0.004406710220715057
9 13 0.38049153089583393 -1.4703577333386075
9 14 -0.2404156786825671 0.33286121633615573
9 17 -0.36638027254174155 -0.06106131964586817
9 19 0.03513859211179295 0.07457564442050457
9 20 0.009812006639158946 0.011269217846715425
9 23 0.00830387334969573 -0.006164903064379468
10 11 -0.0805708136871918 0.028033773760461927
10 12 0.005542375679483491 -0.006055141681474814
10 13 0.28863837652264607 -0.3509941492874797
10 14 -0.53699566710992 0.3483011641363109
10 15 0.004601101823732874 0.013402217182995259
10 16 -0.010923914795369066 -0.0020636776042653915
10 17 0.13423939475670363 -0.14870739795416044
10 18 0.002166910781118195 0.002536116767789587
10 19 0.0032784046780335984 -0.04860601043786929
10 20 0.004601101823774341 -0.0134022171828551
10 23 -0.004720935995575202 -0.00220636927952358
11 12 0.3323618212850298 -0.27364916276040374
11 13 -0.003929243601490702 -0.010399602128481891
11 14 0.009306109635562157 0.01068577965623117
11 15 0.5701354898656464 -0.2909013073723661
11 16 -0.2955402313917492 0.3452028054146961
11 17 -0.0032797969384174273 -0.0006085414003087397
11 18 0.061664686981212774 -0.1906084250257856
11 21 0.009306109635525962 -0.01068577965618872
11 22 -0.02873193757998215 0.039341682104621106
11 24 0.005190851455456435 -0.00045865372485797383
12 15 0.11207159826091119 0.3950142336161797
12 16 -0.860437046546109 -1.2515485439947343
12 18 -0.2414141121474499 0.28228038422595175
12 21 0.0002727195589843547 -0.014939758003543732
12 22 0.04701510651580342 0.06771873563189028
12 24 0.0075131968091223765 -0.007107194672188413
13 14 -0.8296222734876879 0.3604094124365697
13 17 0.21913612519475215 -0.9655791499081258
13 19 -0.3269522601098849 0.015763081675401906
13 20 -0.03749570326338922 0.052622913572619556
13 21 0.0051908514554566505 0.00045865372485967234
13 23 0.01719045715781917 0.08476961871603897
13 25 0.008303873349696112 -0.006164903064378743
14 17 -0.6003959367719036 0.12232948620976301
14 19 -0.07083505205268248 0.22697712387519256
14 20 0.016007446603269346 0.08379325833689634
14 21 0.013997580336242195 0.0022039301578592073
14 22 0.0028738675637468318 0.0016935984822600324
14 23 0.045312392730011836 0.0460639323238806
14 24 -0.0039292436014597325 -0.010399602128387673
14 25 0.012801850177880422 -0.007706061067830634
14 26 -0.005000727036936297 0.006509638857623526
15 16 -0.40386082776311677 0.8093605457628815
15 18 0.40613841107597987 -0.45879339046937845
15 19 -0.001168827050533742 -0.0031242973480386503
15 20 -0.005090130663170989 0.01322422524157926
15 21 0.064563367083867 0.055759484576660995
15 22 -0.23582920905292268 0.030344744513300298
15 23 -0.010923914795311535 -0.0020636776040312
15 24 0.05323253211021382 0.036625077764016
15 25 -0.0031371491016746944 0.007585576080298823
15 26 0.00027271955889688736 -0.014939758003543573
16 18 -0.5361681190373367 -0.8323986330056651
16 20 -0.004720935995575533 0.0022063692795223832
16 21 0.05323253211012711 0.03662507776408985
16 22 -0.26059227561375126 0.19808564063409992
16 24 0.06481741469829269 0.05727218195937045
16 26 0.007513196809123088 -0.0071071946721883135
17 19 -0.06915863255654787 -0.6642735753897644
17 20 -0.2358292090536141 -0.03034474451275038
17 21 0.01354354197308112 0.04679598977213113
17 22 0.0026171650683130595 0.011827959356772104
17 23 -0.32695226011098205 0.015763081674302803
17 24 0.015576962782711224 -0.023890207960158463
17 25 0.03513859211065208 0.07457564442056985
17 26 -0.012813572259608559 -0.009227355072156825
17 27 -0.006320929728011664 -0.015496750552734563
18 19 0.001586069652484982 0.012009769298238328
18 20 0.013543541972647195 -0.04679598977206547
18 21 -0.2358292090529242 0.030344744513044402
18 22 -0.1622070867850262 -0.6478666223959088
18 23 0.02728897545022851 0.00828828237913569
18 24 -0.2605922756142429 0.19808564063439657
18 25 -0.0015843377723084155 -0.015710556626449552
18 26 0.04701510651629139 0.06771873563207922
18 27 0.014163702162598258 0.008915883095606092
19 20 -0.2247286867424317 -0.5700322810586248
19 21 -0.07528284311077475 0.18565182154994567
19 22 -0.07468910092880077 0.029763026680962153
19 23 0.21913612519794065 -0.9655791499119245
19 24 0.018288697970728306 -0.017987002967620708
19 25 -0.3663802725410345 -0.06106131964944139
19 26 0.08145304517622233 0.10863962773892842
19 27 0.14396810436464155 0.034324281927817446
20 21 -0.43625800583162416 -0.46835563387168044
20 22 0.007246069528030865 -0.20020389553501106
20 23 0.21087158768858136 0.8796028846891745
20 24 0.15965066159872088 0.4254652412159858
20 25 0.28605656204153657 0.29456396794371864
20 26 -0.21872442502973585 -0.37082053667622333
20 27 -0.04375177112793053 0.06974555972433473
21 22 0.40613841107598964 0.45879339046947365
21 23 -0.1511842832515297 -0.42854675092731503
21 24 -0.40386082776013454 -0.8093605457629544
21 25 -0.21177779249455067 -0.37483117683851785
21 26 0.11207159825821013 0.39501423361408206
21 27 -0.07628338328111078 0.03097589407005366
22 23 -0.02333767185961093 -0.010647150856151835
22 24 -0.5361681190374277 -0.832398633007791
22 25 -0.0074355539987884 -0.135579791340263
22 26 -0.24141411214966768 0.28228038422766516
22 27 -0.042258352065761146 0.1418421766797845
23 24 0.013439670960056084 -0.6074215520974928
23 25 0.3804915308981205 -1.4703577333344635
23 26 -0.17318957305813293 0.6594820775604506
23 27 -0.3253765572012983 0.17274204969922383
24 25 0.3883011184857493 0.5604761192214406
24 26 -0.8604370465477296 -1.2515485439986596
24 27 -0.3602893527865197 0.0768199321859439
25 26 -0.42117798524235067 1.11370585736682
25 27 0.24439498607356752 -1.160840460093185
26 27 -0.6266869855090199 -1.0072452060965258


==> anc/supplementary/triangle/M0=6/r=2.1/onsite.txt <==
1 1.401438720323215
2 2.3379504867447296
3 2.0391064497222766
4 0.9889584545138739
5 0.9889584545148582
6 2.0391064497215114
7 2.337950486750005
8 1.4014387203298833
9 2.3379504867525362
10 0.933265248853436
11 0.9332652488550686
12 2.337950486743017
13 2.0391064497252067
14 0.9332652488514762
15 0.9332652488521055
16 2.039106449719645
17 0.9889584545134645
18 0.9889584545138929
19 0.988958454516682
20 0.9332652488540363
21 0.9332652488499186
22 0.988958454514759
23 2.039106449726896
24 2.039106449721805
25 2.337950486745869
26 2.337950486747578
27 1.4014387203222538


==> anc/supplementary/triangle/M0=6/r=2.1/overlaps.txt <==
9.953400499752507180e-01
2.648790851649474726e-03
6.549597846338001526e-26
2.500476598655566899e-23


==> anc/supplementary/triangle/M0=6/r=2.1/spectrum.txt <==
   1.8744258348567667E-004
   1.3059240498322358E-003
   1.6422393820856936E-003
   1.7395186950322880E-003
   1.8620605764364630E-003
   1.9772183884655633E-003
   2.7660550694522043E-003
   7.2060449595740608E-003
   7.1589627168077100E-003
   7.1721159838866975E-003
   7.8930845892599723E-003
   8.6197847575941455E-003
   8.8697806142888531E-003
   8.8976290646361027E-003
   9.0120894648518350E-003
   9.6636123192608905E-003
   9.6980215588710738E-003
   9.8990628096347726E-003
   1.0094536231103020E-002
   1.0113205601639610E-002


==> anc/supplementary/triangle/M0=6/r=2.7/1partspectrum.txt <==
  -2.6023985401078584E-005
  -1.0128892383611807E-005
  -7.2055240218734998E-006
  -9.6777594424994318E-007
   1.6414102983742477E-006
   1.9663201534046550E-006
   3.4751245271619215E-006
   4.9834740307337972E-006
   7.5691178404491845E-006
   1.2220605427979856E-005
   1.7004710206481385E-005
   3.0074206970359617E-003
   7.5588983717591665E-002
   9.4724237014738824E-002
  0.46224312602983775     
   1.1829133766567530     
   1.5346883337616866     
   2.1156846363190307     
   3.3794477525118984     
   3.5427024577310728     
   3.7503161959862350     
   4.7928843785261970     
   5.3192116953650102     
   5.7854369496627474     
   7.7211018510281599     
   8.0083764215740558     
   9.2316266823920294     


==> anc/supplementary/triangle/M0=6/r=2.7/anyondensity.txt <==
   3.9696188695616037E-002
   1.2517971030651559E-013
  0.12243165025981680     
  0.25992217729218542     
  0.22582906315240936     
  0.23001465585058697     
  0.29511612680204818     
  0.14688068599136134     
  0.11929679481148736     
  0.22705225348567318     
  0.19402458680419341     
  0.14296018592808166     
  0.26889178186482976     
  0.22466328027069304     
  0.12551669475128038     
   6.3546072354461236E-014
  0.24721408439133227     
  0.10786917892800917     
  0.20538531281877770     
  0.21537724759383420     
  0.24191954713823324     
  0.22718605823637064     
  0.22098710699921356     
  0.22224435730167949     
  0.27572679843513143     
  0.26198275516699054     
  0.15181142703426515     


==> anc/supplementary/triangle/M0=6/r=2.7/anyonoverlaps.txt <==
9.994333599227589460e-01
1.029022396223420679e-04
3.849750029936969071e-06
2.339798202146750391e-05


==> anc/supplementary/triangle/M0=6/r=2.7/anyonspectrum.txt <==
  -4.0455384612303880E-006
   4.4004752408624364E-004
   1.4494964280849232E-003
   9.5702113668505429E-004
   8.5233137990728457E-004
   7.8279298823315398E-004
   9.7867998352779949E-003
   1.0231492921694021E-002
   1.0806924578828049E-002
   1.1549734679491802E-002
   1.1725686486796942E-002
   1.2738621883809328E-002
   1.3137904414252447E-002
   1.4178237251008401E-002
   1.4834827162296820E-002
   1.5665513917329298E-002
   1.6373351170624960E-002
   1.6695533898837371E-002
   1.7311025895881339E-002
   1.8250508197515086E-002


==> anc/supplementary/triangle/M0=6/r=2.7/density.txt <==
  0.14821650018724070     
  0.26781658993784080     
  0.22357251459952562     
  0.21047821298807090     
  0.20995888728693476     
  0.22303318219358803     
  0.26849333488846144     
  0.14833938534529498     
  0.26844735005005910     
  0.22411486863148219     
  0.22386592770869945     
  0.26829619424534362     
  0.22395045803091179     
  0.22387920222605803     
  0.22416102022192463     
  0.22304178526202800     
  0.21040389811133245     
  0.21035370625370872     
  0.21022092445077628     
  0.22415262570705877     
  0.22392572891750809     
  0.21010094289505260     
  0.22306438243807877     
  0.22303126312699376     
  0.26826682715296596     
  0.26847288648383005     
  0.14834140066266571     


==> anc/supplementary/triangle/M0=6/r=2.7/hoppings.txt <==
#d=2.062537632683333961e-06
1 2 0.8509682148786811 -1.1064128707656438
1 3 0.15744453698477665 0.1074165692787128
1 4 0.43484050064283963 0.05558390741966736
1 5 0.21634956549292042 0.01890867322173627
1 6 0.027891206326744827 -0.03079992180196285
1 9 0.4378206016829228 -1.770443328974351
1 10 0.2198748762533804 0.0648017886647585
1 11 -0.021001364490587707 -0.04675960933842689
1 13 -0.5965377994134217 -0.08841318007436755
1 14 0.09087945923957273 0.050357013532838245
1 15 -0.0027546875021548247 0.005875024519140589
1 17 -0.0011632207499690309 -0.066664052330408
1 19 -0.14811833242182001 0.06104497191619992
1 20 -0.0246672796176892 0.05713370928546381
1 21 -0.00032582578961780367 0.008399289230992646
1 23 0.020356061147976147 0.038081966864172354
2 3 1.0993464603537866 -1.1906812159796965
2 4 0.04666698567473526 -0.23011277808678018
2 5 0.18873667606551903 -0.08307475868659658
2 6 0.00397765729066504 -0.05621218082111651
2 9 1.5921233232750616 0.86445245606852
2 10 -0.40584288968191634 0.3711501642460022
2 11 -0.053305638593185024 -0.05593758063634437
2 13 0.7556186817635003 -0.024380640911384973
2 14 -0.24810786198123697 -0.4356414617662942
2 15 -0.0014521266033559093 0.01067127368847548
2 17 -0.07301455914595595 0.030232510417619707
2 19 0.08247822318777878 0.14849253883956104
2 20 0.06386341195177357 0.02661340326600213
2 21 0.008209838451174666 -0.001126805188693223
2 23 0.04226953733854259 -0.020507223430225832
3 4 0.34163995386133267 -1.2601430704153591
3 5 0.09496421526416338 -0.4331860231054689
3 6 -0.011690789384403816 -0.10429841223123223
3 7 -0.03218105352109951 -0.05068841161867988
3 8 0.0085362288591248 0.023793398694991186
3 9 -0.9488553495799703 0.6390846739302414
3 10 -0.40160580004595886 -0.9140898617160211
3 11 -0.08335155816336488 0.05834677188561793
3 12 0.02699123493513507 0.03782868254028927
3 13 -0.22605559403700062 0.7328381686329472
3 14 0.5035445400342556 -0.2563200425873693
3 15 0.027713358070372084 0.015992910737156085
3 16 0.014968495209726923 -0.02943904792544811
3 17 -0.18478614741845395 0.11563565266999698
3 18 -0.009282801247458864 -0.014658125919850535
3 19 0.039301249832170274 0.20101317962340756
3 20 0.05979347427974972 0.051123657792066214
3 21 0.010822532465894076 0.0016260562246093843
3 22 -0.0022392196445267815 0.0039325541416770655
3 23 0.051344877093343726 -0.008050801927144836
4 5 0.9658793440972412 -0.5012117501853066
4 6 0.08225138782510984 -0.2564928540741162
4 7 0.073417035816822 -0.22154238878087945
4 8 0.01297758623488206 0.021568312533440402
4 9 -0.1868492567059991 -0.43071474558762746
4 10 0.7020144855687541 0.40834776226935166
4 11 -0.3881003117151686 -0.2057564507658586
4 12 -0.13988003082412448 0.08493812779714188
4 13 -0.1998645479457984 -0.004553089119667626
4 14 0.08935002887343074 -0.12351093129393886
4 15 -0.05902814521714956 0.11362521355383853
4 16 0.08589869686169058 0.017299439721889468
4 17 -0.17953710971369188 -0.054201156166342884
4 18 0.04749865998324249 -0.014412983389782922
4 19 -0.0973737366952716 0.1425565493297151
4 20 -0.007718812198737907 0.06694552495763856
4 21 0.005433256432788726 0.013022117183344284
4 22 -0.017122796982230234 -0.013395194763566444
4 23 0.03019358399617204 0.025955542712058355
4 24 -0.0002981446848237558 0.002607312301487204
5 6 0.2045719788878591 -1.0812782694726117
5 7 -0.1387780038478665 -0.46365211537356077
5 8 0.41888842222511646 0.09422677512876494
5 9 -0.03579104753958527 -0.09815602806455251
5 10 -0.08646679707111186 0.3844743435462631
5 11 0.2983249241532348 -0.7371189238555945
5 12 -0.059610487538963905 -0.2899749130419975
5 13 -0.06582209494245461 -0.0037662191140197896
5 14 0.2009538382170573 -0.04479133265660651
5 15 -0.17075271409220627 -0.1582064700436004
5 16 -0.11222780075991842 -0.013936490677354182
5 17 -0.08358599716602887 -0.059767394579725616
5 18 -0.04407381015633166 0.11151806789112599
5 19 -0.05274290950661514 0.02232485819732357
5 20 -0.018155296129218776 0.011788672240058933
5 21 -0.020843454386362065 0.022995259057272722
5 22 0.018868498932337337 -0.037207180864564725
5 23 0.0019354271929095312 0.009225836860573712
5 24 -0.008176341927030838 0.008631645191100032
6 7 0.40189329202577634 -1.7778911238608575
6 8 0.2681263165463542 0.551279529405041
6 9 -0.003987083887035119 -0.013016347406765359
6 10 -0.020569851193382307 0.028233703237575406
6 11 0.33745372865930107 1.1063042727492585
6 12 0.05087663878364379 0.7437905489665663
6 13 -0.002853116558496528 -0.004348617540830632
6 14 0.02373801560266954 0.03126541866503432
6 15 0.03913421826707089 0.28032343384218716
6 16 0.40882169636671034 -0.7446656393799784
6 17 0.004155780578591187 -0.018366696490794022
6 18 -0.135876082252691 -0.06608741739613888
6 19 -0.0035399481727681602 -0.0032958122849450354
6 20 -0.00746021726167957 -0.0018233620496589092
6 21 -0.04389986365169643 0.006307365884332332
6 22 -0.016353031904792058 -0.048226159099145426
6 24 -0.026455351983267063 0.011954750772415815
7 8 0.54268142931818 1.6905869068034343
7 10 -0.044325331332963895 0.05608566559254886
7 11 -0.16813816587161004 -0.1778434645899141
7 12 -0.4366436873371035 -1.9692842176160439
7 14 0.010836044768582619 0.0029909823173158477
7 15 -0.03639807735424834 -0.6719176226600625
7 16 0.19498716553908885 0.8309845489785324
7 18 -0.13017802443237708 -0.07137352858505025
7 20 -0.003805117256829003 -0.010844483095946414
7 21 -0.05737729674774185 -0.07392942659330846
7 22 0.17411638355474418 0.015522905872170117
7 24 -0.028879007763495057 -0.04412942727228389
8 10 -9.997841332659747e-05 -0.04084576684742927
8 11 0.2517748746331182 -0.4982322030744757
8 12 -1.2285104209859952 -1.5432165119149626
8 14 -0.0056604686068762785 -0.0004966834006993857
8 15 -0.28681703540261433 -0.2631813424941265
8 16 -0.3960592983082601 0.40543148764262515
8 18 -0.046020900083527 0.3116866498249256
8 20 -0.002868977809269515 0.003033345278034713
8 21 -0.031019359848759132 0.025116212844778746
8 22 0.08142457266183052 -0.04032258406872182
8 24 -0.007837319167607952 0.006095951385516321
9 10 0.2947718989788331 0.4581564990062642
9 11 -0.0007746730985681246 -0.006455257852326066
9 13 0.5328999771453004 -1.999609377832791
9 14 -0.4934310816800013 0.5681826327877805
9 15 0.00094404785472175 0.0013048852405661436
9 17 -0.18615788224194718 0.07199342627184174
9 19 0.22654093311499637 -0.16471405800570657
9 20 0.018099997866324345 -0.11270289790658233
9 21 -0.005276764225916749 -0.014331314350685137
9 23 -0.04933590703083962 -0.06016030099206076
10 11 -0.051097813562147314 0.21847229881396815
10 12 0.055302424921326594 0.06011079307523588
10 13 0.24024459685066699 -0.32674860655524074
10 14 -0.7599394209220453 0.14212259497595206
10 15 0.06466437563800634 0.0006555359095816528
10 16 0.024878121569645764 -0.042913929556865425
10 17 0.039440607039585796 0.03708477803683609
10 18 -0.02008362835866886 -0.030906560580710653
10 19 0.10433927055682889 0.10025929357931995
10 20 0.0692341741968916 0.03455572325486932
10 21 0.012222602418685516 -0.005897273410817244
10 22 -0.002883590071008791 0.012171607491717149
10 23 0.024768687740999235 -0.024546281704375342
10 24 0.001058274709825659 0.004571662471373343
10 25 -0.007700605614125062 0.008218618555021102
10 26 0.006099281164133516 -0.007708712106960685
10 27 0.00033585599234175356 -0.0038313893750710083
11 12 0.7102211249249811 -0.6964190464303898
11 13 0.017162499907861686 0.00172236211453872
11 14 -0.0559892796133884 0.06138895338168146
11 15 0.5663900729621254 -0.6718783624609032
11 16 -0.41385801997801885 0.13412574535858776
11 17 0.030551484794798484 -0.00548414940894295
11 18 -0.25037212690843585 -0.09174495107912074
11 19 0.010246945063052003 -0.009598252544476014
11 20 0.0060765999000937385 -0.008201195527821054
11 21 -0.02813506667733751 -0.04662555162260008
11 22 0.08359790689481843 0.1089190922426908
11 23 -0.0077050011980212 0.0022278782376839983
11 24 0.011357193384673737 -0.016178777424923414
11 25 0.003917312152335587 0.010232427540800705
11 26 -0.0016387527469870883 -0.011185548146898256
11 27 -0.0015722525054658403 -0.005882877147121145
12 14 -0.008368084067693796 -0.004006580016393037
12 15 0.502128861559412 0.4564510013918833
12 16 -1.192852434675518 -1.6699627582941323
12 18 -0.4069534677384349 0.11500522612904748
12 20 0.005443278343238461 0.0037892573076199858
12 21 0.05842638975527749 -0.011002831546993249
12 22 -0.07440030453224414 0.2214794312799961
12 24 0.04727755304920154 0.010160538624021895
13 14 -0.994106060264498 0.2700938490370783
13 15 -0.0032809752845735798 0.0007029808957981202
13 17 0.12277277901752519 -0.9244910214923978
13 18 0.004849497595350409 -0.0012461295220340999
13 19 -0.2261886982025224 0.1538345434517349
13 20 -0.02750379838944289 0.052317988433215126
13 21 0.008231293453178891 0.05046590718263742
13 22 -0.012792875712035622 -0.008327776201376168
13 23 0.1154766034811819 0.020939958475122648
13 24 -0.022522165105465227 -0.02150402594505036
13 25 0.003997557071737177 -0.07004593598274046
13 26 0.007675419719924975 0.06317865135535178
13 27 0.016346933210152605 0.012466446742310403
14 15 -0.00540036799870956 0.01110464463119473
14 16 0.0037325483133922198 0.005643660033529009
14 17 -0.6902964377111742 -0.23639423022289582
14 18 0.013896954574984736 -0.002983129670987711
14 19 -0.4400250395846661 0.22001381932186653
14 20 -0.1942567452705305 0.16338506146403847
14 21 0.019440466549604248 0.0843580183855106
14 22 -0.025465962935942433 -0.01071985913217374
14 23 0.0864895215383695 0.06167544014978493
14 24 -0.041139873022466175 -0.00799236918025388
14 25 -0.03300710173995023 -0.08635704910479196
14 26 0.05314032226069599 0.07567288071037967
14 27 0.029591672904922563 -0.0008354091612903917
15 16 -0.42725578996236324 0.7930917420709227
15 17 -0.00819032412489704 0.014339442456146266
15 18 0.23486106167659726 -0.7445089303938497
15 19 0.026072150662251718 0.028918560585419174
15 20 0.03406148126432178 0.037271535669266005
15 21 0.2196048048910767 -0.05544431056845715
15 22 -0.29094847990763023 0.2764606034459272
15 23 0.019712259250177014 -0.07508263973636213
15 24 0.01050765165603524 0.03734463255514279
15 25 -0.09156852582780237 -0.03576320181495896
15 26 0.07120238918683305 0.03904107095654772
15 27 0.03421609573333189 0.031708462940716886
16 17 -0.00513228208571027 0.0019727405295150097
16 18 -0.5175117633753117 -0.8913792334331415
16 19 0.007454963194743022 0.01987278078241922
16 20 0.0032598215430112826 0.024500060180823194
16 21 0.07864903466131212 0.004275790342661111
16 22 -0.24045068769887895 0.1435919256915014
16 23 0.024312273579530173 -0.043004304924528475
16 24 -0.029235346942510697 0.049711163954341116
16 25 -0.050017522491499766 -0.036683889013622
16 26 0.04492994575605156 0.03806811889156189
16 27 0.01991999769426821 0.02140730943758014
17 18 0.010585263137209328 0.04312395333346873
17 19 -0.0416509736395233 -1.1277076469012766
17 20 -0.2318044109749849 -0.40622322371888486
17 21 -0.23649862311626427 -0.006448179388168742
17 22 0.04667222836721926 -0.07886920217209219
17 23 -0.3172951358216967 0.2426062907229941
17 24 0.0715572800119331 -0.06378856858572017
17 25 0.28843178821349136 0.06946725803873635
17 26 -0.22578335992123152 0.02548613478402024
17 27 -0.03918283825489275 0.03023247744149157
18 19 -0.10848465869625012 -0.020824793991729
18 20 -0.11547362084742509 -0.026514829416525144
18 21 -0.22173534995369631 0.3702561756920279
18 22 -0.3216065350640164 -0.8016653874084463
18 23 0.11205467826297458 0.1754447592494886
18 24 -0.13625025122125775 -0.010754548654159085
18 25 0.2299585257005415 -0.11340958639295153
18 26 -0.18338263752315057 0.13475590378369456
18 27 -0.0813186999075577 0.025452212514609114
19 20 0.11914502348105069 -0.5289773434413173
19 21 0.11932144484420908 -0.16894313054135904
19 22 0.16293753451938817 0.11640239983358659
19 23 0.004482324159557161 -1.060469948440381
19 24 -0.1116259960276974 -0.10391185905722836
19 25 -0.4414687585762804 0.09587575093089265
19 26 0.08427293558558605 -0.014475909632796463
19 27 0.0841216342628152 0.035396986037679344
20 21 -0.4740115525505295 -0.6398331418288982
20 22 0.012914605704509583 0.013626030274161979
20 23 -0.18878488463937873 1.007823036596139
20 24 0.5452390744881405 0.5727210901559954
20 25 0.3025983251277854 0.8163269712583769
20 26 -0.40134531501630377 -0.8178468122005822
20 27 -0.03756654277809884 0.07394911568600579
21 22 0.09546207122136442 0.5432313725286204
21 23 0.09879884132699375 -1.0197765699764954
21 24 -0.8333769860786714 -0.620518126287751
21 25 -0.6487999705208957 -0.7046350450185044
21 26 0.6409049748086574 0.7176755329538704
21 27 0.041654397039032315 -0.007697163805852884
22 23 -0.20726519261249107 -0.19125431726334607
22 24 -0.35785462791988826 -0.5404999858570593
22 25 -0.08344231950480278 0.1793982248787112
22 26 -0.1464258281652576 0.08759409426547439
22 27 0.08867764713055487 0.012843736151430835
23 24 0.0938376544238662 -1.1188258004342315
23 25 0.805814594625055 -2.169519804473581
23 26 -0.16334517133688448 1.247568780161217
23 27 -0.38096967028029355 -0.038609667253835994
24 25 0.40246118531461383 0.8720330986741984
24 26 -1.4752341934228177 -1.5955055811656282
24 27 -0.3491373210569196 0.5178935504539609
25 26 -0.9610660301723084 2.0237361756424486
25 27 0.6469799573480348 -1.4797892586805044
26 27 -1.143949605188869 -1.3718062508782327


==> anc/supplementary/triangle/M0=6/r=2.7/onsite.txt <==
1 1.7633947967090526
2 2.769099562930228
3 2.513585706832648
4 1.6712432326485165
5 1.4345061281622393
6 2.4959874146099565
7 3.263274629596023
8 1.962703298989214
9 3.4716922689486998
10 1.3679716972988027
11 1.4804379788078477
12 3.5616575617826745
13 2.34539051007435
14 1.3995639525029784
15 1.3509736692606518
16 2.323540197385569
17 1.4957871000488627
18 1.3308749719991493
19 1.4670816491064882
20 1.2858233084119086
21 1.3226156171959924
22 1.0621525884844079
23 2.70626390095638
24 2.2085898021530292
25 3.5627489404242496
26 3.6900082540122647
27 1.692990294226646


==> anc/supplementary/triangle/M0=6/r=2.7/overlaps.txt <==
9.994224725193460168e-01
3.268322481643146636e-04
1.666677155185456059e-06
1.016597419262350660e-06


==> anc/supplementary/triangle/M0=6/r=2.7/spectrum.txt <==
   4.9279443924553581E-007
   3.9316754873756357E-004
   1.3321076748318969E-003
   9.0881932749543664E-004
   8.2070373979422240E-004
   7.1426929376400955E-004
   7.5760092401956592E-004
   9.8020713586515033E-003
   1.0117503679814425E-002
   1.0359953043465179E-002
   1.0814022891538945E-002
   1.1448895238548602E-002
   1.1667531646140010E-002
   1.2214938266362755E-002
   1.2387474736585241E-002
   1.3008768076905769E-002
   1.3258270077169744E-002
   1.3421917506904957E-002
   1.4366501591193860E-002
   1.4948827878191613E-002


==> anc/supplementary/triangle/M0=6/r=3.1/1partspectrum.txt <==
  -2.4066786430348180E-005
  -1.8199485990316014E-005
  -9.4407861891316739E-006
  -6.0911650867715200E-006
  -2.7271910595321317E-006
  -1.7724995558093799E-006
  -1.7619045556064116E-007
   1.2858868690864587E-006
   2.4097781168437621E-006
   3.6432587019237381E-006
   1.7820293877731634E-005
   2.6127483896585188E-002
  0.39708238152993847     
  0.66980909160489943     
   1.7563699340756311     
   2.9588153758628239     
   4.0485549949685389     
   4.6731159913199800     
   5.0316274747126490     
   6.0958990508474411     
   6.5124982958007340     
   6.7186532989935239     
   6.9957007506936799     
   8.0736213976596076     
   9.8188174568415736     
   11.419668816205499     
   11.803576829617956     


==> anc/supplementary/triangle/M0=6/r=3.1/anyondensity.txt <==
   4.0721320547048342E-002
   4.5243908673297688E-014
  0.12230991944085219     
  0.25667399280286890     
  0.22518409082824337     
  0.23115665674143263     
  0.29612872710887855     
  0.14711171373144069     
  0.12247883539938977     
  0.22669194578527449     
  0.19474089997068633     
  0.14261242271610439     
  0.27154109403880461     
  0.22450619312129408     
  0.12567198352997216     
   6.5923935985726448E-014
  0.24323395159062508     
  0.10714219493776514     
  0.20362228683578842     
  0.21624697585191469     
  0.24162250337816382     
  0.22518016433671764     
  0.22190880441073885     
  0.22319281942885394     
  0.27571878146530443     
  0.26261901639034096     
  0.15198270561212446     


==> anc/supplementary/triangle/M0=6/r=3.1/anyonoverlaps.txt <==
9.999753615918366423e-01
1.272695637898176012e-06
7.012831736834364870e-07
1.613903551441645132e-07


==> anc/supplementary/triangle/M0=6/r=3.1/anyonspectrum.txt <==
  -2.0949717939835337E-005
   7.4173802363775342E-003
   3.4872917511774419E-003
   4.8649584624035616E-003
   4.2993471412872877E-003
   3.9393184462696469E-003
   4.8055161642482580E-002
   5.1856235834718004E-002
   5.4554510379345236E-002
   5.5603417660956625E-002
   5.9170613711082079E-002
   6.2837157132873370E-002
   6.3284311552529809E-002
   6.7173157618968277E-002
   7.2068893342731061E-002
   7.8175073350572971E-002
   8.2240396152649858E-002
   8.6146506211630655E-002
   9.1823585082522086E-002
   9.8328574063462987E-002


==> anc/supplementary/triangle/M0=6/r=3.1/density.txt <==
  0.14893615491267104     
  0.26875073762000562     
  0.22466086914737712     
  0.20747126872180935     
  0.20750707768671200     
  0.22476549903566367     
  0.26865608919240141     
  0.14882167527637821     
  0.26864524084625385     
  0.22472821717587663     
  0.22468442193476890     
  0.26857944431750846     
  0.22458846013893499     
  0.22470816327482052     
  0.22474218418196729     
  0.22472584923508293     
  0.20750553636837127     
  0.20747009558858420     
  0.20764278707944531     
  0.22473894676814213     
  0.22464913431558625     
  0.20740725167214852     
  0.22474657446978083     
  0.22479937728015631     
  0.26850858230173730     
  0.26874230782471142     
  0.14881805363309358     


==> anc/supplementary/triangle/M0=6/r=3.1/hoppings.txt <==
#d=1.478839334207447996e-06
1 2 0.9933185696243083 -1.4666371182023963
1 3 0.050235000850809286 0.002841429859995269
1 4 -0.1483051828648435 0.16546138802957064
1 5 -0.3299676801656958 0.211555427909054
1 6 -0.036912209896835885 0.20447516864935028
1 7 0.003950342726240477 0.03499092649215638
1 9 0.12825541659836867 -2.8959348310638213
1 10 -0.04056784427501579 -0.13094153281726456
1 11 0.039855723692734886 0.1288596100914682
1 13 -0.9564636718322921 0.19597232369197307
1 14 0.3681776740525586 0.14755650809446222
1 15 0.014453626622079907 -0.005510329668622754
1 17 -0.05370770823564673 -0.331159968096903
1 19 -0.2738666823504464 0.22234630517936554
1 20 -0.025240134299938655 0.07238592418163203
1 21 0.0017834046933575603 0.0096744998336432
1 23 0.07403007525906435 8.53281231859588e-05
1 25 -0.016985911704209704 0.01326684106052116
2 3 1.3541923468575812 -1.6843075532890526
2 4 0.054395130695772925 -0.25325161747398667
2 5 0.25008911491734975 -0.12045706704143797
2 6 0.005937829672942303 -0.06545797021463001
2 7 -0.0038489898359120684 0.022820419063629273
2 8 -0.03321282144684058 -0.013377184931301833
2 9 2.0814422522327276 1.2521482907907524
2 10 -0.5834125517317932 0.6419969641661665
2 11 -0.0685241503576952 -0.04231177060325611
2 12 -0.0043059449691830315 0.015821307675240932
2 13 0.9926416546041296 0.2323144290895861
2 14 -0.4681337504693548 -0.6065861838210557
2 15 0.017820474551355138 0.0055397676727489634
2 16 0.0013804126919027316 0.018672159252646175
2 17 0.3571149720165883 0.14581739777948383
2 18 0.0050026353030021755 -0.005626054334566366
2 19 0.19444032011021734 -0.23372557146083112
2 20 -0.05579423098258933 -0.10630457419332713
2 21 -0.015651168753572343 0.0016977646022819663
2 23 -0.10692918942711042 -0.09628220510738154
2 25 -0.0061723006915309925 0.025003350866558856
3 4 0.3803494296443951 -1.221511440869297
3 5 0.3402976458965014 -0.20093714688829628
3 6 0.1600527717728319 -0.15980220076983534
3 7 0.03646775273199833 0.05441274181953037
3 8 -0.14783941286353322 0.019944931392164834
3 9 -1.1626566266703076 0.997061414261451
3 10 -0.7448617199092222 -1.1222698915065903
3 11 0.06930187699516369 -0.025924313632453608
3 12 0.03650817915894079 0.044966758083555255
3 13 -0.1923082296423217 0.9863780746123714
3 14 0.5726375026378837 -0.15660262963915023
3 15 0.04281482956879509 -0.0007842506718055099
3 16 -0.039049971277227355 0.06395814062674399
3 17 0.022943734848750574 0.2083091796871339
3 18 0.05917452985522862 0.01641383582368886
3 19 0.26963784355151493 -0.010473326187739138
3 20 0.03481081776934439 -0.10693547271210385
3 21 -0.0014014811266656365 0.004869973795275833
3 22 0.0016665009962427823 -0.02201568850598555
3 23 -0.028916967813920044 -0.14862998596665347
3 25 -0.01591326761777831 0.02478869988880016
4 5 1.5563703165620835 -0.6810778561349051
4 6 0.19112527370546917 -0.49628216534834474
4 7 -0.09521514900790808 -0.10026663840050129
4 8 -0.2081028310393347 -0.09388234326232585
4 9 -0.06612470978122112 0.24201236075272925
4 10 0.8478754636488675 0.7757288791502234
4 11 -0.468298256772342 -0.2238997507383311
4 12 -0.02485666214188739 0.26149014980916774
4 13 0.036949389586408275 0.108563793592018
4 14 -0.3250534079464747 -0.2961123522146841
4 15 -0.050631626358691735 0.09479646602407164
4 16 -0.006749584236591253 -0.11277710857026425
4 17 0.1131393082190382 0.3455016286039066
4 18 -0.05514930053282528 0.17710625612973163
4 19 0.2422522700195245 -0.028979253312363003
4 20 0.0707266900559341 -0.059777231942216826
4 21 -0.047944334173189634 -0.04901061087443448
4 22 0.15281441277950045 -0.009415644876856939
4 23 0.014951507685144744 -0.05572609503836959
4 24 -0.018837871987094006 -0.02746927711126216
4 25 -0.0071658506421023276 -0.004614181579649
5 6 0.4875621402759521 -1.4799025858052404
5 7 -0.11133572476881916 -0.3832884163339822
5 8 -0.014715529759469766 0.03769966797075378
5 9 -0.04846845050878189 0.5745575673494638
5 10 -0.35072549370060196 0.48465053054874424
5 11 0.15932484585352166 -1.17473246881161
5 12 -0.10572710178786691 0.015046178986548463
5 13 0.12936677481658443 0.024709935556959828
5 14 -0.014561494669765014 -0.1450295024617072
5 15 -0.10519562580293326 -0.13309453368945925
5 16 -0.0026432189290872517 0.05288025451235055
5 17 -0.05844010014174484 0.26664613476125776
5 18 -0.16317559395538112 0.11507970540544091
5 19 0.2068798980364719 0.04926305860744104
5 20 0.09871144210128624 -0.005044914108878688
5 21 0.027098450153041218 -0.11620465873470724
5 22 0.1888002751844396 0.12399088337322538
5 23 0.010846275586424616 -0.03002065967777981
5 24 -0.01335204929484458 -0.07007562766565235
5 26 -0.003517959501075429 0.007780236404012242
6 7 0.25665302663428174 -2.298224099095424
6 8 0.4509279890173633 0.28107554850564764
6 9 -0.21097291551666597 0.1153731932332843
6 10 -0.1100731058451355 -0.10874724743743426
6 11 0.15954907658623688 1.1400804454292732
6 12 -0.2847031741419176 0.9294212658987495
6 13 0.05925642728144418 0.03896721949832384
6 14 0.0010168904726150863 0.01282656558755725
6 15 0.11253971001025635 0.8034502380708318
6 16 0.30016533979448434 -0.6936461776858388
6 17 -0.06003261754626189 -0.010344344267176796
6 18 0.04769169945990422 -0.12077150269699806
6 19 -0.0018569562478770547 0.03490532222492836
6 20 0.0011939544243359918 0.015157559234516563
6 21 0.11012714022473727 -0.05116054502496039
6 22 -0.024132990653229155 0.11523228501090346
6 24 0.05002841952144907 -0.09128569464794611
6 26 -0.020595860717745097 -0.016599044142552543
7 8 0.8984500396292685 2.6390048127059793
7 9 -0.026032958315859844 0.004168316462718176
7 10 -0.013373909614311211 -0.14034702052554035
7 11 -0.4493840026252084 -0.7677665622907053
7 12 -0.4044872345189447 -3.0049644659932135
7 13 0.013707330024742937 0.0039056021391576405
7 14 -0.028762411804466186 0.006663433972479072
7 15 -0.45964732720382706 -0.38330507218634524
7 16 -0.06292966799749246 1.084326926365442
7 17 0.0023579534884411563 -0.006089866435074443
7 18 0.2635367148513129 -0.03401217918120427
7 20 0.017519463893859798 0.0048846639269027586
7 21 0.061225595488192126 0.049115405114491174
7 22 -0.06331812925063425 -0.08439811203606223
7 24 0.0189615581012706 -0.0013928789244370202
7 26 0.0011289289526268472 -0.004389505848691903
8 10 -0.058483434487622804 0.006230653877160748
8 11 0.10418989521017455 -0.10157178424991709
8 12 -1.8000215559813986 -2.5200164236701452
8 14 0.005348804176183164 -0.0031441363530620367
8 15 0.1400248038981038 -0.23156114205850237
8 16 -0.4677254359874765 0.6197110555916421
8 18 -0.1379098824647956 -0.1948140098327954
8 20 0.0007878415663807223 0.00045435929145028913
8 21 0.003985952978601482 0.04647910490832179
8 22 -0.261569174362127 0.062096619532646495
8 24 -0.027660723090370425 0.11227510798669174
8 26 0.008796125431070598 0.023267656388601052
9 10 0.8557258156519127 0.4170329677680498
9 11 -0.20477270869135264 0.024026506714817167
9 13 0.701532699818571 -2.848445077927579
9 14 -0.9756708340147123 1.0559757776513234
9 15 0.01047289935366511 0.023504968560534686
9 17 0.32837697562646356 -0.10775952719187555
9 19 -0.09482857903900474 -0.6744444429667837
9 20 -0.1734680608224035 -0.06975814415196059
9 21 0.0009207188878417094 0.018162760437164135
9 22 0.004707230188265583 0.005549953628249644
9 23 -0.20915869326995087 0.10426864996334852
9 24 0.0024635165846777717 -0.019284011543318647
9 25 0.025199234309983404 -0.015889332300296533
9 26 -0.006454053674749679 -0.009771277695322114
9 27 -0.028776660074432622 0.0059046425638760065
10 11 0.07109565339172493 0.319687655724194
10 12 0.08787214542250119 -0.056332346089907975
10 13 0.5224887846286098 -0.4332818930181623
10 14 -1.5130912719867822 0.13302688077561986
10 15 0.016033762210575404 0.015649054035824558
10 16 -0.14726308164373328 0.008335079315966668
10 17 0.3916193520685052 0.03776424988925316
10 18 0.08480058380283816 0.07475201488239623
10 19 -0.014150846801727486 -0.015291920090902278
10 20 0.011544789304741614 0.07659152355264308
10 21 -0.022139454782164465 0.06736676444503505
10 22 -0.023738555938970812 -0.07978626453736236
10 23 0.04051344392103075 0.043424150089049374
10 24 -0.013218247771189968 0.009122652738741396
10 25 -0.001591298872338341 -0.005960423982345947
10 26 -0.01999169728621259 0.014129539666656582
10 27 0.008175526362711454 0.008684574086373681
11 12 0.743711733998252 -0.895637895325904
11 13 0.016249088948147198 0.04982900573206855
11 14 0.010634421665495705 -0.018538792170724027
11 15 0.7680318515667245 -0.9890292127529877
11 16 -0.568865753850165 0.3836265755724265
11 17 -0.0653608808405251 -0.08135271742691219
11 18 -0.2267896164640167 -0.21237006251971388
11 19 -0.09592682692982359 0.029712238100986308
11 20 -0.06387636673368213 0.04710616149331141
11 21 -0.04547809472759159 0.02694107556615431
11 22 -0.032170296688274765 0.028032733770240806
11 23 -0.0017123722493202456 0.027945972430897928
11 24 -0.05820949058074202 0.002851197819094009
11 25 0.015363572422033591 -0.004844181472979417
11 26 -0.02594536948961856 0.04085755940970264
11 27 0.006516813729306533 0.0037853878193037965
12 14 0.02590140561299412 -0.0064901664807596095
12 15 0.5379083440249983 0.5769667975694117
12 16 -1.5082660213644734 -2.4087095649692603
12 18 -0.35506428616910285 0.21009377727815146
12 19 0.0026431184611452854 0.007260803832987518
12 20 -0.010403953993382595 -0.0012899230565899418
12 21 -0.10580306807641635 0.044461420505646006
12 22 -0.08313881888838238 -0.10818350959322853
12 23 0.02208278275027103 0.0008426852082915575
12 24 -0.09167233348548882 0.050078040685620134
12 25 -0.010489130154202005 -0.009257532830383788
12 26 -0.025542787764485344 0.022091682447151515
12 27 0.005053326422631633 0.028183845227092486
13 14 -1.5718402259609627 0.5357170363185402
13 15 0.005039257038641004 0.013029215499213043
13 17 0.4110926387002207 -1.2850195467243886
13 18 -0.02442175092346327 -0.0041039064536480836
13 19 -0.11130912940466887 0.006717524019437301
13 20 -0.06180825658266191 -0.16198324139208276
13 21 -0.06948724642083894 0.00810794245007238
13 22 -0.003531070523010667 0.047414517726460714
13 23 0.06413396817846387 -0.16474716308606505
13 24 0.07980661935914478 0.031881405657255134
13 25 -0.06845780839672744 0.06933541859007814
13 26 0.019298078495315375 -0.019631506409776487
13 27 0.08261776232204826 -0.05122594770308667
14 15 0.023386815823738437 -0.05426937924082884
14 16 0.006747130187922065 -0.03650009115091717
14 17 -1.4081379243273497 -0.5721578186447758
14 18 -0.07131548403832604 0.051879526909666324
14 19 -0.6501849451326857 0.3255238468613965
14 20 -0.3711887094470384 0.09432051836156059
14 21 -0.08714729643701687 0.017325964862742498
14 22 0.12977187544563762 0.030262201734725082
14 23 -0.043114615673702034 0.05352093346538564
14 24 0.07489740012234998 -0.11316095783755938
14 25 -0.023575476917496837 0.07154666962697666
14 26 -0.09988033437252582 -0.08096673913396088
14 27 -0.018935181366497574 0.016476662334889137
15 16 -0.34818222252945363 1.1665876495530485
15 17 0.021058391531531627 -0.025288778262839408
15 18 0.30999167542918904 -1.3432498633881826
15 19 0.03335896126221783 -0.007480161257708793
15 20 0.14556606859833343 -0.045706299871491954
15 21 0.24487658024142625 -0.33268938229382655
15 22 -0.2732995829155905 0.401372245338752
15 23 -0.03973273800053866 -0.01764248457306368
15 24 0.052053639660678504 -0.041962640766245424
15 25 -0.11445147051784492 0.019472100352861715
15 26 0.021733364804624136 -0.1658274402724079
15 27 -0.07809555120413009 0.03369914920343298
16 17 0.002421202927168634 0.0011412464963134507
16 18 -0.7655371042463897 -1.6901176811155585
16 19 -0.009995751131794236 0.030678100061877905
16 20 0.09295127571101093 -0.015685548077605676
16 21 0.012427362205419063 -0.14541068489304998
16 22 -0.48497668228459345 0.12092095469115466
16 23 0.03476576982515057 0.04937762672185992
16 24 -0.14829472284255601 0.13676065889930367
16 25 -0.053747231412113204 -0.06274365722561862
16 26 -0.0021774890759946133 -0.021220060265433265
16 27 -0.08682560761207968 0.09388208091735725
17 18 -0.03815084622516407 -0.05145657171397515
17 19 -0.0758815073699467 -1.8815459729552875
17 20 -0.19709769101329075 -0.5393953019642667
17 21 -0.05812118212730411 -0.14842222986219203
17 22 -0.035469128741113215 0.09465446905723095
17 23 -0.38815240229342196 0.22513209614456658
17 24 0.0914005979159324 0.10068330088846296
17 25 -0.019241188317650485 -0.18338845702917728
17 26 0.053193015202103476 -0.1896499781550522
17 27 -0.1864544713819711 0.1453445965985367
18 19 -0.12333777919957643 0.027975820508141926
18 20 -0.16976046572855338 0.24132331632685505
18 21 -0.21770958228041948 0.5885301400027705
18 22 -0.5033979081728461 -1.8884385215347286
18 23 0.05861256003334052 0.14891453077615274
18 24 -0.6751302486686817 -0.0034125569141444994
18 25 0.2882877152527224 -0.24908321281456597
18 26 -0.042705004483411524 0.3766194542784471
18 27 -0.11276062646453199 -0.08234673422853335
19 20 0.2183855923412114 -1.1989585180293083
19 21 0.02916465746615687 -0.014746697583727705
19 22 -0.03360093590364559 0.21815879696434884
19 23 0.15293435380748982 -1.7746927663095053
19 24 0.03650127430016797 0.05046159040512629
19 25 -0.29414722984972563 0.012472068458331723
19 26 0.38453185316570393 0.15097301388397283
19 27 0.11510032274077417 -0.3405188781588273
20 21 -0.2737190443364339 -1.2417702868772977
20 22 -0.07434023698976132 0.11777928805005171
20 23 0.3701807392730031 1.3967388288330522
20 24 0.2740218930713359 0.891571387216449
20 25 0.4606626553973252 0.6236639794444261
20 26 -0.03362399621805678 -0.6573746162922312
20 27 0.030971072530425733 -0.13272130885897981
21 22 0.017894233400321945 1.2908267882777922
21 23 -0.29853777173460705 -0.9045195281362578
21 24 -0.5806467269863724 -1.0025390163244412
21 25 -0.7428742108186728 -0.5618357684171419
21 26 0.6367863512682415 0.6169786562914503
21 27 0.07124398503309733 0.0038743602344655584
22 23 -0.3275518855667359 -0.017680040661069072
22 24 -0.4984009886626757 -1.7506436344228857
22 25 0.05436033834294643 0.34040509650851747
22 26 -0.7764918763980223 -0.09488361243403555
22 27 -0.08345643953661004 0.11491009206408186
23 24 0.16241990290857883 -0.820117879113557
23 25 0.44886294868850657 -2.4690880175804435
23 26 -0.2665148419040409 0.993870729153439
23 27 -0.493709155028481 0.37799944881717096
24 25 0.3138063079077462 0.658108515685887
24 26 -1.1329042143804604 -2.302059240962327
24 27 -0.7365872649875879 0.2005587636571911
25 26 -0.3827541249466881 2.1144128049109563
25 27 0.3967496874977383 -2.378172739981221
26 27 -1.2413775500987843 -2.140691945694352


==> anc/supplementary/triangle/M0=6/r=3.1/onsite.txt <==
1 2.828876003568384
2 3.636778460421188
3 3.031190042100493
4 2.3262597581116053
5 2.5694429272430463
6 3.0472342256230847
7 4.669417186315768
8 3.298971500076122
9 5.414783816832921
10 2.3189518794964954
11 2.1143638630551016
12 5.302254833803252
13 3.4164973630670703
14 2.6714999794735905
15 2.191699139697467
16 3.4897627522736694
17 2.702347196277546
18 2.849101589172955
19 2.75618052113284
20 2.335672578510315
21 2.356092467476922
22 2.904058199708266
23 3.589604903971556
24 3.46167673940466
25 4.318776522033852
26 4.427500620900503
27 2.9709062399951978


==> anc/supplementary/triangle/M0=6/r=3.1/overlaps.txt <==
9.999832994893809168e-01
3.416793487922351866e-08
7.215364388154865973e-06
5.211102443464240055e-08


==> anc/supplementary/triangle/M0=6/r=3.1/spectrum.txt <==
  -2.7143128104768124E-005
   6.7450526135101095E-003
   3.2209324454173160E-003
   4.6080793953582203E-003
   4.1722789849195537E-003
   3.6232012205550941E-003
   3.8538025547106961E-003
   4.8631740183766752E-002
   5.1353054862774354E-002
   5.3741492984227660E-002
   5.4197322678062876E-002
   5.6578744546851661E-002
   5.7050770161051721E-002
   5.9469731081104760E-002
   6.0299906126316347E-002
   6.2701902924527250E-002
   6.3176809012313262E-002
   6.6925266981262485E-002
   6.6713043954359508E-002
   7.0397866336363427E-002


==> anc/supplementary/triangle/M0=6/r=3.47/1partspectrum.txt <==
  -2.8876034743693219E-005
  -1.8828926251203849E-005
  -1.5548019723954154E-005
  -6.2175261549694478E-006
  -1.3987560764710344E-006
  -3.9038322618732518E-007
   3.1881983065560964E-008
   3.1862037645656560E-007
   1.7104035564267284E-006
   1.0275628886043543E-005
   1.6740019934622057E-005
  0.14155901731248668     
   1.0529322429852839     
   2.8997206566792926     
   3.4658849773834417     
   3.8560444197662163     
   4.6874860404809162     
   4.9140273895293820     
   5.7766361744856676     
   6.4117650262530343     
   7.1328782222557985     
   8.0532703380110977     
   8.5743174015223786     
   9.2482910922070474     
   10.293462255932802     
   11.045462949430139     
   11.446201544647565     


==> anc/supplementary/triangle/M0=6/r=3.47/anyondensity.txt <==
   4.0625612126745085E-002
   4.9906071743355925E-012
  0.12243638297567069     
  0.25719302651864118     
  0.22503279864099757     
  0.23045458814271533     
  0.29637954791384125     
  0.14754528882070611     
  0.12220964400527548     
  0.22672151976941871     
  0.19445105961429049     
  0.14311897265639795     
  0.27119070251538852     
  0.22451822877898553     
  0.12553355994412893     
   5.1155164875544489E-012
  0.24348920534202706     
  0.10703204506609384     
  0.20379852293646109     
  0.21637369924129760     
  0.24167079536980757     
  0.22474937572157863     
  0.22142962121848375     
  0.22285183371195100     
  0.27572585487982681     
  0.26311576761896793     
  0.15235234646021648     


==> anc/supplementary/triangle/M0=6/r=3.47/anyonoverlaps.txt <==
9.999999383017207366e-01
2.614120468447161847e-09
1.399997146857238979e-08
7.482358094613124000e-09


==> anc/supplementary/triangle/M0=6/r=3.47/anyonspectrum.txt <==
  -1.4862282074227312E-005
   4.0179011166639328E-002
   1.8190189895044860E-002
   2.2519164334646236E-002
   2.0627459228381398E-002
   2.5212973571303244E-002
  0.12882257608973574     
  0.13761538048957503     
  0.14485325591829706     
  0.14826871728193389     
  0.15797482426691431     
  0.16809425015907886     
  0.17799375608100160     
  0.19185944112966016     
  0.20007459072069478     
  0.20999171440421185     
  0.20745974398359060     
  0.22132061937213418     
  0.23370743229935848     
  0.24705154298874449     


==> anc/supplementary/triangle/M0=6/r=3.47/density.txt <==
  0.14909206153423168     
  0.26886454662361375     
  0.22428651929097249     
  0.20764629408559879     
  0.20763562385052761     
  0.22431643662195344     
  0.26887977776521060     
  0.14908594425025742     
  0.26887337287002072     
  0.22464184458940542     
  0.22461779395299133     
  0.26884785267312561     
  0.22428605947898941     
  0.22462961940868731     
  0.22464488885019665     
  0.22431598195255034     
  0.20764351495736103     
  0.20766527678065363     
  0.20768039134474109     
  0.22464571953372903     
  0.22461765708535950     
  0.20761827055439988     
  0.22430118506891406     
  0.22429807194293083     
  0.26886011815090544     
  0.26889231700051464     
  0.14911285978216998     


==> anc/supplementary/triangle/M0=6/r=3.47/hoppings.txt <==
#d=1.461062230173367657e-07
1 2 0.7661808634190339 -0.9863370072288057
1 3 -0.02582965964204391 0.032187377808732966
1 4 -0.19470260215620183 0.10128187009810474
1 5 -0.10849114124555942 0.16926048395684012
1 6 -0.002961142556435545 -0.015467898547002432
1 7 -0.003797220638856549 -0.03610920391336829
1 9 0.05199625380911059 -1.913766816431878
1 10 0.17132962740444724 -0.14412882611789055
1 11 0.006584200455223288 -0.15413085332297666
1 13 -0.45715862082685416 -0.027587878436217857
1 14 0.22733883885227707 -0.09476145670550215
1 15 0.00941401449195877 0.18423407391782015
1 16 -0.012402307473719822 0.012604835161203172
1 17 -0.41891737986192923 -0.16722574846078886
1 18 0.05614344853067871 -0.08215552049418509
1 19 0.08590897376972881 0.21227564965460077
1 20 -0.19795032718698735 -0.2026701420739372
1 21 -0.1347500296152655 -0.0700553229552764
1 22 0.017857445840436248 0.001683283921307602
1 23 0.034766091028528553 -0.25861551510121933
1 24 -0.003090677721185861 -0.015520075631064036
1 25 -0.04647776916590779 0.009933518932556746
2 3 1.6008366860013543 -1.458379327240924
2 4 -0.07946170923680801 -0.38663380211533216
2 5 0.04985153546504251 0.17971016172575913
2 6 0.14611350436657772 0.06095605250412882
2 7 -0.021554492656691925 0.01952240276234506
2 8 -0.019119345426084428 -0.07450527379454329
2 9 1.7840656228797418 1.4386858843767047
2 10 -0.433616767282657 0.10297714343120709
2 11 0.1063257792983096 0.05173885890253996
2 12 -0.02917751110068075 0.006093660711939476
2 13 1.2747570399257462 0.011793515952407841
2 14 -0.5216832667299314 -0.18806420022124112
2 15 0.02654405681915927 -0.003866396158038153
2 16 -0.04090811091899839 0.007751610047475063
2 17 0.3177040933076819 -0.2169485774935165
2 18 -0.007424671588463836 0.0015114003529360606
2 19 -0.22791869195626968 -0.19498966248009872
2 20 -0.006253614596670044 0.13992565607025714
2 21 0.03101814210664881 0.007804549890348992
2 22 -0.026148669491788012 0.01108688308660294
2 23 -0.10024113275980744 0.24585733444729485
2 24 0.0012010958881428766 0.023533775783454162
2 25 0.0734190433324307 -0.007839337024835354
3 4 0.43146223239352327 -1.5726121893222893
3 5 0.11581987954409534 -0.10814309942675586
3 6 0.2849699030204216 0.02570363237473556
3 7 -0.0289998664866842 -0.10790007949886998
3 8 0.001739667633992071 -0.15719464057269664
3 9 -0.6959179703324534 1.0244551904895434
3 10 -0.3194641754652111 -1.3104480600626833
3 11 0.08850055315269734 0.06313108998774698
3 12 -0.09957189897540245 0.07255746046268668
3 13 -0.2527078422787428 0.7044524058000462
3 14 0.4833577737985783 -0.13803954927402837
3 15 -0.05450033591319842 0.0882095770443042
3 16 -0.036780881415475905 -0.06892770858094546
3 17 0.2901330367790548 0.1124785321777865
3 18 -0.02574051859641799 0.0352111989116274
3 19 -0.2345365926400322 -0.5176399884234636
3 20 -0.21033291485814284 0.031291358600614314
3 21 -0.027567781629411814 -0.08533698328195188
3 22 0.024321971381675963 0.010619567300245285
3 23 -0.3011699029519746 0.2130175278444891
3 24 -0.04534021725771746 0.03646721518025077
3 25 0.06683443559648909 0.029424537679229222
3 26 0.017332301257538305 -0.0009028207973987698
3 27 0.004174484131624668 0.0037157359233659353
4 5 1.7138075535068045 -1.1882089895928936
4 6 0.02944049706846252 -0.4353391040241568
4 7 0.1596035935737337 -0.22249040483006266
4 8 0.0726947339076753 0.05905582216926124
4 9 0.053678627036085176 0.09432155990442476
4 10 0.5904819307259298 0.913512997366291
4 11 -0.7815005116533845 -0.01554414566615112
4 12 -0.08251718279983682 -0.09198491275002704
4 13 -0.14027129946381597 -0.26667204664534166
4 14 0.02125659716119088 0.2471012603173659
4 15 0.1106790063327306 -0.04330249490048614
4 16 0.02258725514889154 -0.07259676138858662
4 17 0.17410885944555732 0.34682451936819914
4 18 -0.1564988917148344 -0.08460241648864077
4 19 0.4160106389399804 -0.22383236100651488
4 20 0.12210720289118364 -0.02175200008198691
4 21 0.11830199297295767 0.2255089194876981
4 22 -0.24361678743275447 0.10546564641868783
4 23 -0.10569031583008155 -0.10275019323824029
4 24 0.08526507876811495 0.09790281583202678
4 25 0.035029273966924644 0.02162623630149025
4 26 0.02467651498329005 0.035142784452263785
4 27 -0.001155114994247584 -0.01678470984010721
5 6 0.6219564855766675 -2.4916681605083797
5 7 -0.1241517499967639 -0.5348118617828752
5 8 0.10017615913273704 0.5169352730774736
5 9 -0.04652831886384903 0.1714973199311698
5 10 -0.5415431323679337 -0.05376291346063876
5 11 -0.36545720722485203 -2.3059992984524333
5 12 0.5157783389992032 -0.047627446432506625
5 13 0.13605487537629113 0.0002642843706977529
5 14 -0.4726113546835744 -0.0742093855414378
5 15 0.09034155935414943 0.641081208140854
5 16 -0.06223452228067039 -0.20179934544873715
5 17 -0.2186340675803931 0.3383207310301894
5 18 -0.017599613999960434 -0.3503912562275397
5 19 0.2836894829618252 0.2918128735350457
5 20 -0.09435868082918471 -0.1674438951157844
5 21 -0.3165847747473491 -0.16516294446687904
5 22 -0.054088809920168186 0.10253990004535077
5 23 0.1744085207916524 -0.17119257232662344
5 24 0.013181433937816798 0.11313905144592631
5 25 -0.0842198914540295 -0.006738979342447672
5 26 0.011324590760346732 0.015268944084640763
5 27 0.10034803088289984 0.05921930303637446
6 7 0.4550627645218891 -2.409885400938541
6 8 -0.30743142684840086 0.5432272198353376
6 9 0.018267645920277617 -0.11350966567269714
6 10 0.10761726778147619 -0.16327353703701986
6 11 0.8987295213729682 1.4019898494306982
6 12 0.01143353835994908 1.6877712889311611
6 13 -0.19409212581235474 0.1375234916203459
6 14 0.08657447002869269 -0.2485704113132511
6 15 0.07882309404111298 1.0563417643870572
6 16 0.5569112005465865 -0.8104172003715229
6 17 -0.0033348285930741243 -0.06838894467571095
6 18 0.2910376306200953 -0.4515529777800769
6 19 -0.20384015938634717 0.10771342947509882
6 20 0.18158146671247444 -0.04954936097065805
6 21 0.20221879518334407 -0.12828736147155587
6 22 -0.41819943963022727 0.1282898355634478
6 23 0.11712018771366374 0.15094910860152988
6 24 0.06922904418257439 0.12614469963671776
6 25 0.006041266923592817 -0.0013981696612363169
6 26 0.020964516923221654 -0.02727249103336276
6 27 0.004345430559820045 0.01784693998150968
7 8 0.5434412581297615 1.9590785330853826
7 9 0.048059001301519085 -0.04698250851034905
7 10 0.09621175101867777 0.08211984284487955
7 11 -0.5761622229827558 -0.5623888682301866
7 12 -0.5781802145890873 -2.126322113579242
7 13 -0.06100758308005913 -0.05025701751175366
7 14 0.048492530185427686 -0.08799298314390108
7 15 -0.5839423286108623 -0.07928428656638307
7 16 0.21034563978433132 0.9822001635512911
7 17 -0.05807973161431924 0.03715293045750129
7 18 0.616687457494339 -0.12895340757198687
7 19 0.02051990910811955 0.013396838821080293
7 20 0.049527744083889325 0.01248780503568846
7 21 0.06614543509555543 0.08965185822448908
7 22 -0.194335981612453 -0.37131676290512955
7 23 -0.0036073893237972216 0.0014122001649793407
7 24 -0.09113051825814794 0.010404500344987869
7 26 -0.012500682060892323 0.013669305568410176
8 10 0.04294645028452645 -0.052621292016681344
8 11 -0.02074718289455455 -0.21711759675941905
8 12 -1.2297077669881877 -2.7268797688514463
8 13 0.003000493337758054 -0.027203162047241693
8 14 -0.08792837137704385 0.04875515376473026
8 15 0.4702946649407819 -0.3916351947044773
8 16 -0.525750362176129 0.4780468917941787
8 17 3.211946024796967e-05 0.03919739826720758
8 18 -0.3676894736404782 -0.4366301162536532
8 19 0.009260515785445272 0.004620413027562856
8 20 -0.048361653560568665 0.04750625784814873
8 21 0.01636646948743345 -0.017899389775747655
8 22 -0.20575186636880255 0.11799335761662703
8 23 -0.015451738346101546 -0.02202860930057555
8 24 -0.12269703590836639 -0.01609484380161855
8 26 -0.05000389643099218 0.06223859721568949
9 10 0.24282456782998946 0.32297983613064796
9 11 0.04121412772247216 0.2021149352085307
9 13 0.7285198628388239 -2.8342944835315516
9 14 -0.2711377788776065 1.50699811351362
9 15 -0.10416395574731355 -0.13372296178195228
9 16 0.00541969446299861 -0.021034178200983723
9 17 0.10856981841137477 -0.5148501853848764
9 18 0.010121368872848297 0.08807577911402498
9 19 -0.22047252674754717 -0.3192957187445892
9 20 0.3261434686638333 -0.09636624911382119
9 21 0.13789413241097964 -0.08469435610304141
9 22 -0.02349143898628763 -0.004077218650285156
9 23 0.15176452328070927 0.3314401719244466
9 24 -0.016399000868039075 0.0345551695599937
9 25 0.08662597538394924 -0.1380377929798793
9 26 0.031018202222808502 0.029047580105516925
9 27 -0.0207999399204091 0.007647036499780452
10 11 0.5336942713540128 -0.13020424554917598
10 12 -0.10985855684377714 0.06603443841070246
10 13 0.28972787744136724 -0.00408806657062381
10 14 -1.0976261554297015 -0.655383813266928
10 15 -0.38028959385714495 0.12252147669492996
10 16 0.06606475837087566 0.047607174316610865
10 17 0.052592601820440746 0.16653654754219538
10 18 0.008767048644733856 0.04577875330499122
10 19 0.12345754692718248 -0.042248069430844644
10 20 0.02581544568113195 -0.16871082609064575
10 21 0.36565368739087745 -0.3973048114797064
10 22 0.19171392056266506 0.42952116876718355
10 23 -0.018898474401513203 -0.1348962470136483
10 24 0.04255422388429716 -0.15977523198641114
10 25 -0.1518425207223063 -0.06567694708875796
10 26 0.08276025501376169 -0.00011486315686985455
10 27 0.05421362712524928 0.11998359259585407
11 12 0.6781349117832869 -0.5417280229345081
11 13 -0.04058819180295658 0.16941496869510372
11 14 0.5198936871565353 -0.20873971577305295
11 15 -0.20980718018791272 -1.8502573620719447
11 16 -0.3310786616434508 0.2881336931580662
11 17 -0.01069927848614458 -0.5133441947529305
11 18 -0.23124998372205893 0.2986963721883433
11 19 -0.19367289273815175 0.15304274229646755
11 20 0.48038248583898285 -0.1491657900372729
11 21 0.38417473942264024 -0.07285546121061846
11 22 0.013539467722005007 0.10361543767639814
11 23 0.18228048722858065 0.20241478035852215
11 24 0.07025103527288995 -0.07464928098818648
11 25 0.20456893589205383 -0.09442452798882287
11 26 -0.03061295648211687 -0.03751126347725391
11 27 -0.24188927048056952 -0.04840961785020691
12 13 0.009103258030627089 0.000266385214420131
12 14 -0.04171024858351526 -0.009053456219165455
12 15 0.8167486647670069 0.8787816175015289
12 16 -1.378712849310213 -2.1154688350893216
12 17 -0.02773654830973688 -0.01485460755853897
12 18 -0.11659942734851396 -0.07567742958196717
12 19 -0.05042267645579878 -0.004190372685556447
12 20 -0.1279652344121803 -0.02938511148432177
12 21 -0.08665116931772132 0.0008510741564495272
12 22 -0.045876954195976746 -0.008862023152921932
12 23 0.013304643258822337 -0.0023902276247299258
12 24 0.026642138979936753 -0.09691796476889233
12 25 -0.017836624774721768 -0.004088548344258213
12 26 -0.1039633312034185 -0.05453707101505362
12 27 -0.021856481282713718 0.05995019630723782
13 14 -2.0574261198252146 1.3372350854851283
13 15 0.006006108534199375 -0.16453569483659966
13 16 0.10511944428245734 0.04637334477481907
13 17 0.44330368197590014 -1.632554881071155
13 18 0.03269775648754626 0.022431491496047732
13 19 0.14986759846619144 0.48772372298027644
13 20 0.39959040781261557 -0.05040424588120868
13 21 0.05371556722906574 -0.021062673565768547
13 22 0.16851767202787615 -0.16359092091478386
13 23 0.19980612646265158 -0.167460346176876
13 24 -0.0837652547095717 -0.28969696104723947
13 25 0.12247133533181218 0.2696255076810646
13 26 -0.29743687555238674 0.09027801829755604
13 27 0.09377089539033087 -0.10632789927073057
14 15 -0.47435138707730945 -0.000931655673387486
14 16 -0.07727298644250544 -0.0665265360290903
14 17 -1.6323795142256763 -0.9717985863320413
14 18 0.15687209359102072 -0.052896388778567845
14 19 -0.6388442443520429 -0.14588716786242567
14 20 -0.5214280707702075 -0.5979532202832443
14 21 0.12614515615463925 0.07643568748434583
14 22 -0.4595372940015296 0.01593005163066577
14 23 0.13842773340107403 -0.10683696690184667
14 24 -0.15368500993479084 -0.005000914365974712
14 25 0.15532624298757453 -0.2781602168641202
14 26 -0.09276924052101067 0.379577077656093
14 27 -0.09526002985592168 0.14195782434091217
15 16 -0.5096272395277409 1.0427139125752616
15 17 0.08057237630497026 0.25812214837978653
15 18 -0.4296726775623896 -1.678230387049619
15 19 -0.09942734820607939 0.12316244649000227
15 20 -0.28458377625909903 0.2876776637258538
15 21 -0.07813835363174927 -0.4013847772697298
15 22 0.16850870639167012 0.6693707398760206
15 23 -0.07529620564678231 -0.1468116301736485
15 24 -0.14453636978850376 -0.20403978830893385
15 25 -0.14060060287411352 0.2012633604786113
15 26 0.0456869291423324 0.1446091137211117
15 27 0.32227752804214294 -0.16595135373505543
16 17 -0.047836549643150365 -0.0026271160034393878
16 18 -0.5066058787929322 -1.3209072534507287
16 19 0.16499177940907003 0.03886482973052728
16 20 0.048713890537940265 -0.058511306862293895
16 21 0.021858351401853438 -0.10829091423900337
16 22 -0.31603995597125084 -0.13325399963173784
16 23 -0.050384593357240645 -0.09906319538983978
16 24 -0.2730525988572303 -0.03770364785325528
16 25 0.09114747505276825 -0.0076731061059616135
16 26 -0.025640482205834952 0.042464499182544295
16 27 -0.1688891354253421 -0.10811488790145443
17 18 -0.05144875652497024 0.18802981161365726
17 19 -0.5167602039804869 -1.9987756821556952
17 20 0.19865326190362811 -0.17856591064436128
17 21 0.006220580889185695 0.10268067361974369
17 22 0.063811420917801 0.07132796735882893
17 23 -0.2583115677702045 0.8941387300393453
17 24 0.4848454480306423 -0.06777217202067404
17 25 -0.027736031584292446 -0.11089523969864126
17 26 -0.32711152015153583 -0.5640949085373212
17 27 -0.23137622931663016 0.37739775091691496
18 19 -0.01139552283274244 0.07500494547793989
18 20 0.009732980921007547 -0.1405945979201539
18 21 -0.18273648652741534 0.7056140257526081
18 22 -0.7181544934094967 -1.8087435438999429
18 23 0.158808574177533 0.058471540342883474
18 24 -0.0781226602954144 -0.09558315862373722
18 25 0.14336205924062245 0.029385871018771936
18 26 -0.38357436883227364 -0.13492832708111707
18 27 -0.15519346668862272 0.016905181122339366
19 20 0.4560060701628048 -1.3618393867094338
19 21 -0.05300042725603208 -0.21837320532773985
19 22 -0.0013899367642147857 -0.18044893465012815
19 23 -0.31348736754055084 -1.9713637904993657
19 24 -0.23762323593368617 0.05035279902708511
19 25 -0.03740789546218866 0.11817130380480535
19 26 0.3297114378944884 -0.03701297694541249
19 27 -0.3952063200536791 -0.4397773210018072
20 21 0.2128020719613571 -1.3627283254891036
20 22 0.11055652952857116 0.051260170237326645
20 23 0.4640195036013685 1.4902236886992188
20 24 0.3014321273840977 0.6487743451042842
20 25 0.7318592659591562 0.622435894352853
20 26 0.025454622254442914 -0.808831931360027
20 27 -0.29348414101448 -0.4838810060163612
21 22 0.07105979593274957 2.0163050535530704
21 23 0.02211016837005857 -0.7447883462678767
21 24 -0.4729786024631393 -2.060882371569113
21 25 -0.45798708098200813 -0.6104586264916403
21 26 0.08860668516633152 1.030132813208216
21 27 0.18099214728530222 0.08470701057276
22 23 -0.0020934531112891553 -0.34677601653588724
22 24 -1.0780722773983367 -1.8321720238640005
22 25 -0.27783501540301375 0.10293579193073488
22 26 -0.2135463905637361 0.07467368675676177
22 27 0.06516086840423935 -0.15490974998938983
23 24 0.398156199388901 -1.2958166272946783
23 25 0.22913068053167412 -2.4680376969809674
23 26 -0.5275400844256675 0.8522464623741837
23 27 -0.41981590785808953 0.5338246549438835
24 25 0.579810411810357 0.6232787531846667
24 26 -1.2935372050885874 -2.6305605274188344
24 27 -0.7300789163844137 0.07862553276359417
25 26 -0.5214965437551365 1.6105514326786534
25 27 -0.09936055286454357 -2.166226153228573
26 27 -0.7791290130207426 -2.0249914674667675


==> anc/supplementary/triangle/M0=6/r=3.47/onsite.txt <==
1 2.165408309482317
2 3.3335058951428485
3 3.317020743327009
4 2.854938609007149
5 4.184844537877002
6 4.37603424668148
7 3.9868124994224345
8 3.2694866782029
9 4.481141128926231
10 2.6188382675391493
11 4.083279980373299
12 5.054559309904473
13 4.138821454123751
14 3.902195243625215
15 3.611093359527036
16 3.0538454979845913
17 3.414076859998718
18 3.0913616759882063
19 3.5639373219927237
20 3.0944030251185835
21 3.646114550284248
22 3.603795188698385
23 3.958871049207992
24 4.5107529194124805
25 4.1986623217612715
26 4.405775956906154
27 3.0803209352754384


==> anc/supplementary/triangle/M0=6/r=3.47/overlaps.txt <==
9.999999206348668679e-01
4.133683900457136548e-09
1.485393772137294763e-08
3.963198372740520198e-09


==> anc/supplementary/triangle/M0=6/r=3.47/spectrum.txt <==
  -1.4181945592809292E-005
   3.7407210865854218E-002
   1.7315965453402749E-002
   2.5051617828638319E-002
   1.9641573177575200E-002
   2.2979695170505337E-002
   2.1103462983330525E-002
  0.14223213707074886     
  0.14865081281468756     
  0.15513601602359064     
  0.15788609021958147     
  0.16368439632389004     
  0.16643207109611374     
  0.17435576447015827     
  0.17578629576983806     
  0.18568376543318069     
  0.18949849084511880     
  0.19551773382911705     
  0.20536201042363403     
  0.21713183488384333     


==> anc/supplementary/triangle/M0=6/r=4.1/1partspectrum.txt <==
  -6.1452709948186726E-005
  -2.8011457933153382E-005
  -1.5622450236300029E-005
  -6.1597013128601156E-006
  -4.0520877085610928E-006
  -2.9760109175113437E-007
  -7.5133754243431549E-008
   6.1695522714107957E-007
   2.3244019401138747E-006
   1.6128035441489294E-005
   2.5382973588391041E-005
   2.3951387894675134     
   4.6573964074819232     
   6.3631662633541906     
   7.6705392744465835     
   8.6670991467230518     
   9.4348309535089960     
   10.545501184336706     
   11.189744476045371     
   12.421611112635428     
   12.721868636596112     
   13.950532640942336     
   15.656482346875007     
   17.400395292513025     
   18.095754695266834     
   21.049901513138987     
   25.780001937322083     


==> anc/supplementary/triangle/M0=6/r=4.1/anyondensity.txt <==
   4.0616626301625491E-002
   1.2470012994075948E-015
  0.12242010871250270     
  0.25720512223474212     
  0.22505118429255477     
  0.23046267509956994     
  0.29638085935610559     
  0.14754537166047491     
  0.12219404334516917     
  0.22671083848004758     
  0.19445372014020446     
  0.14311144708413198     
  0.27120032737979910     
  0.22452369128183183     
  0.12552501839134036     
   3.6581221326501443E-015
  0.24348585801792907     
  0.10702712222046921     
  0.20375745824527366     
  0.21635278619155474     
  0.24168918081336357     
  0.22478290894717715     
  0.22144617650186399     
  0.22285839761637097     
  0.27575823272122563     
  0.26308304712378927     
  0.15235779784085374     


==> anc/supplementary/triangle/M0=6/r=4.1/anyonoverlaps.txt <==
9.999999980801090871e-01
3.759551946446104432e-10
6.556478681356345008e-11
3.641176424007416591e-10


==> anc/supplementary/triangle/M0=6/r=4.1/anyonspectrum.txt <==
  -3.4350376300409000E-005
  0.26398981789217085     
  0.27381818477490188     
  0.28809657852751830     
  0.31075341616669039     
  0.50890058030163121     
  0.91275217903624029     
  0.93245662472840662     
  0.94294820192389628     
  0.96183033311503474     
  0.98323518517409414     
  0.99172450336023710     
   1.0297707082356635     
   1.0576630509507234     
   1.0486518346242850     
   1.1045882935455296     
   1.1503944573183247     
   1.2570985982624185     
   1.3061393537743757     
   1.3428691523323513     


==> anc/supplementary/triangle/M0=6/r=4.1/density.txt <==
  0.14912372483694125     
  0.26889168652378331     
  0.22427594998535075     
  0.20763587545029222     
  0.20763770453937225     
  0.22427469144960593     
  0.26888919086172108     
  0.14912354666710662     
  0.26888575909484125     
  0.22463486028312810     
  0.22463619595220868     
  0.26888930300903391     
  0.22427485647920523     
  0.22463539392608367     
  0.22463459313106607     
  0.22427474919697882     
  0.20764288148416754     
  0.20763727950700925     
  0.20763890619390329     
  0.22463310777950340     
  0.22463752222405806     
  0.20763994825669188     
  0.22427474461945146     
  0.22427678556548628     
  0.26888970431067039     
  0.26888766340556020     
  0.14912337526680394     


==> anc/supplementary/triangle/M0=6/r=4.1/hoppings.txt <==
#d=6.901154185118823290e-07
1 2 0.5541061894489273 -1.153611708770454
1 3 -0.9563069485315925 0.27867845059079255
1 4 -0.1288909193611272 0.26340084071823694
1 5 -0.05477435587198222 -0.68889760594248
1 6 0.012994774400358027 -0.3320429084423467
1 7 -0.08089339908922281 -0.2713720866741968
1 8 -0.39634097192752343 -0.18862804906043978
1 9 -1.2259917184490987 -3.2324221022091386
1 10 -0.049026103993809786 0.5188297119792684
1 11 -0.28721585389961085 0.2758853883357815
1 12 -0.3507296334542358 0.44931896098169544
1 13 -0.29840193045180724 0.6022760490825813
1 14 0.29019463987476385 -0.22109124418204862
1 15 0.41077882178471625 -0.16664126341908234
1 16 0.36344791279314 0.21382076410386136
1 17 -0.9144122154011617 0.0666481492318505
1 18 -0.3170561088489637 -0.33579732046076677
1 19 0.588164926843697 0.5952779493025855
1 20 0.37782646198478415 0.10027217277303169
1 21 0.1594924971449023 -0.1682024899467119
1 22 -0.13657263326408595 0.3769211095327475
1 23 0.02257878136518903 0.07535953865337447
1 24 -0.07822515286283699 0.22160705112592233
1 25 -0.11475931786093727 -0.3706980973706263
1 26 -0.008675225429481943 0.1057950242873901
1 27 -0.07757650509136874 0.7820466525822826
2 3 2.430851087232375 -1.29456770330375
2 4 0.4583134429207446 -0.6494109302487872
2 5 -0.5724410499849728 -0.10806740292419895
2 6 -0.2537980365027148 0.44785892100686253
2 7 -0.21388759194574147 0.05195035074031741
2 8 0.0947248525826028 0.16785686812064443
2 9 2.8186376822586467 1.615724818508078
2 10 -0.4010633153431955 0.2935146688963249
2 11 0.015065668615278924 0.6538285212726114
2 12 0.032964799305065344 0.2838072170142031
2 13 0.7136685768848205 -0.3638814597956969
2 14 -0.5130168547206805 -0.14222942787616752
2 15 0.16264701586359664 -0.14367887213857725
2 16 0.3622031331848976 0.2757727768915116
2 17 0.49325464217763204 0.3932476774801893
2 18 0.4139001189916493 -0.3870696168582896
2 19 0.11913265434218323 0.310216924170362
2 20 0.7443310512193468 0.22547891022790625
2 21 0.419204192542078 0.2381290392329699
2 22 -0.45827592084544616 -0.15247030016520877
2 23 0.4397594701182906 0.171892284133525
2 24 -0.007185613439229102 0.03246439241828505
2 25 0.03328482655174588 0.11961113741872
2 26 -0.04490895220251252 0.19932532920809626
2 27 0.29889052550512524 -0.16156693598312777
3 4 0.8857161374284719 -3.448071208011029
3 5 -0.627855478777937 -0.12171956148292096
3 6 -0.3930860992888552 0.5010494444781418
3 7 -0.5985398711827864 0.36576591751393256
3 8 0.5387748333113406 0.2695185950541102
3 9 0.06730475948904033 1.0129193869484496
3 10 0.17919132396048323 -3.112847825556452
3 11 0.3062828297825956 0.3266790493668636
3 12 0.6795493507206906 0.46651707738068715
3 13 -1.1127053518677734 -0.049316623856237814
3 14 0.8003792136880338 0.33232215113654545
3 15 0.08690404939477846 -0.32217415079655465
3 16 0.8065839096715335 -0.22515657572675207
3 17 0.09224156846032519 0.2011111310374109
3 18 0.018849853738041444 -0.3513361176625022
3 19 -0.24418007573298295 -0.24110538005755405
3 20 -0.24897133865437318 -0.16202630196341206
3 21 -0.14966915190311691 -0.15096434863158836
3 22 0.2610182161558137 -0.18311111539279715
3 23 0.010465346719608686 -0.005046590220880876
3 24 -0.1470878799517597 -0.21820054623703486
3 25 0.1691733789420142 0.0832658620191595
3 26 -0.038185158840172345 0.1972451273936466
3 27 0.10720286832370102 -0.20124606617906562
4 5 2.666822067262508 -1.7212613137249102
4 6 0.899551453210107 -0.3731520190939507
4 7 0.23165629522549736 -0.3653497105938805
4 8 -0.2584727857680828 -0.01965643604497983
4 9 0.35587762719800414 0.30950102779100347
4 10 1.6582222599272582 3.13033390187009
4 11 -0.5501684268664461 1.1915181277250186
4 12 -0.14734462747669275 0.2909443935431343
4 13 0.013849332605194617 -0.3432456740519065
4 14 0.7121438656742238 0.42584748717180665
4 15 0.32312290565031543 -0.3677070281233542
4 16 0.19715087321349886 0.11781701703831551
4 17 0.8756209509949089 -0.1755253659063145
4 18 0.1957016600020707 -0.19116503419908623
4 19 0.3135921321523149 -0.7236174940002301
4 20 0.5885620212913347 -0.6646257153576988
4 21 0.1411320531786554 0.2610640914577996
4 22 -0.4864219303451132 -0.11453375114282263
4 23 0.18746739156991013 0.08805734047970336
4 24 0.3250996437863737 0.16379280584257946
4 25 0.22392750045781382 0.14097658398716037
4 26 -0.03594703294159077 -0.028436635381404667
4 27 0.1653273339666319 -0.30327147539400384
5 6 1.3786949020901165 -2.295182864933577
5 7 0.6076100256237085 0.06530498683683178
5 8 -0.682678998161912 -0.6139528540428084
5 9 -0.010275470787181277 -0.2562965527368209
5 10 -1.2414346488200076 0.7514199034987284
5 11 -0.5950575819227613 -2.567370587689529
5 12 -0.21739049021297543 -0.5550516952906374
5 13 -0.04014873992449673 -0.043784467583516326
5 14 0.29213094612381296 0.38492246558883864
5 15 0.22102584492756996 0.7849435357169928
5 16 -0.5750850045945364 0.15942116208410426
5 17 0.15741496871775867 -0.12566748445269915
5 18 0.0897773343290795 -0.46627426675319944
5 19 -0.06768617637763971 -0.574358540112445
5 20 -0.3511079708785494 -0.3779840649324676
5 21 -0.5438412286552098 -0.0758553548212981
5 22 -0.4431566581025338 -0.12897742293891573
5 23 -0.1587695429832775 0.35056451598171384
5 24 -0.08840102117045696 0.3148308079377308
5 25 0.46201934047294246 -0.27207290740960166
5 26 0.11509187474517324 0.06517907833600636
5 27 -0.23372687322140961 -0.163578678619423
6 7 0.6915686424346617 -3.2978921820210334
6 8 -0.42420889929030664 -0.1476226338901146
6 9 0.012982109174590981 -0.17767117082841558
6 10 -0.4326611533682271 0.7822088224467173
6 11 0.9015134591069129 2.7694311249318835
6 12 -0.5246598258306708 1.7033676262265243
6 13 0.430422548563454 0.15410104701566585
6 14 0.11275360249129524 0.5195358953118496
6 15 -0.25947942619236986 1.0275550938048035
6 16 -0.4151687567203234 -1.2526963272075073
6 17 0.29192087158803054 -0.16887142151667833
6 18 0.4692642666968328 1.0595691102640323
6 19 0.6163049247700814 -0.1891442591339529
6 20 0.3192390708053737 -0.35350974847709987
6 21 -0.26762489314139437 0.34837973294676305
6 22 0.07039032388297507 -0.6327465937925588
6 23 -0.17201535607859791 0.052720759240729304
6 24 0.10138208654212527 -0.02489156838632871
6 25 0.5427897024321908 0.22720586802176349
6 26 -0.3047463548649 0.033882540401738034
6 27 -0.1257314985731528 -0.14006768697876185
7 8 0.02892140172664843 2.6882206776890416
7 9 0.002044532268169897 -0.07014950988615447
7 10 -0.40794280765451435 0.4650535964463472
7 11 -1.412299621581009 -1.087827801659775
7 12 -1.9874027719613636 -4.003304483717449
7 13 0.16398889033253342 0.5296295133232286
7 14 -0.01274531627451322 0.08888770156731887
7 15 -0.27569549921588615 -0.17940107412834322
7 16 -0.7286076781489506 2.1802047999713516
7 17 0.5128478300758436 -0.5060329668487484
7 18 -0.19747809534411367 0.2551006094981634
7 19 -0.09161607450255481 0.04104468124117151
7 20 0.11104746589371636 -0.4200794236497886
7 21 0.08495272678953308 -0.22563424635503246
7 22 -0.03368603313948047 0.8380557938691402
7 23 0.22107497527866013 -0.2798292817169304
7 24 0.4062830458815468 0.23032845721181225
7 25 -0.07117426870201726 0.13710634064147276
7 26 0.18427842524102372 -0.16258506675230222
7 27 -0.058298484583728744 -0.30542309794821865
8 9 0.1828828314279824 0.116186921036999
8 10 -0.08423458518147867 -0.43534190113065324
8 11 0.48082976870833 0.08864982644939833
8 12 -0.5475496561107314 -3.792043101081213
8 13 0.11917959843885942 -0.3370738102887097
8 14 0.11960064494542084 0.08558539922303669
8 15 0.5004164009775132 -0.8857344211783252
8 16 0.5110936866254574 -0.15781419647356157
8 17 -0.500610190246632 -0.05762168486201945
8 18 -0.05825284258284642 -1.1229555424374498
8 19 -0.06361340670883993 0.18551478151697123
8 20 0.09627247752813815 0.40597385314635226
8 21 0.11185474733092034 -0.38716151362445056
8 22 0.4106639096774022 -0.5467989802682827
8 23 -0.36666638991953027 0.04383992707012327
8 24 -0.18227178447316272 -0.5216617039495924
8 25 -0.30413755274927307 0.32544955472252673
8 26 -0.08172829265842632 -0.40162114120926823
8 27 0.2815035895406254 0.03036350438886716
9 10 0.43246405212543026 -0.2952491432288727
9 11 0.3857106056420092 0.03207563944315679
9 12 -0.23193285125045468 -0.2849917534242108
9 13 -0.44183594088776434 -4.345193383200059
9 14 -0.4710760991777283 2.503962571438631
9 15 -0.1428804979590136 0.2523691425136669
9 16 -0.17220357966029282 0.4178325712574696
9 17 1.2012976643513205 -0.02285272302759914
9 18 0.65165392708942 -0.5199821989134495
9 19 -0.03879783385628999 -0.5851359145608467
9 20 0.839818246286405 -0.28657713877143165
9 21 0.9130082618500455 0.1499364900168968
9 22 -0.8395295922108135 0.1506053236395714
9 23 0.49339501806630254 -0.06254916427622706
9 24 0.18728699626179615 -0.022264145838349826
9 25 0.13828723342111932 0.1103497337272745
9 26 0.3313959033070546 0.0074545403031892055
9 27 0.029478050040801316 -0.9894379669366502
10 11 1.2790997489269167 -0.7444301608657895
10 12 -0.2937935796451365 0.37690069523678066
10 13 1.5230379323039926 -0.1356343023841534
10 14 -2.2416180317767824 -2.4391758019676706
10 15 -0.350161333406361 0.5249759912043468
10 16 0.1427057120753273 0.5280817264113674
10 17 -0.8492756020875132 -0.8609786969057364
10 18 0.09296809834198362 -0.4063963783004725
10 19 -0.8082582649636506 0.29354993363125004
10 20 -1.007923889119147 -0.7827080344549564
10 21 -0.023334733897948053 -0.8330204202256472
10 22 0.2748798981865021 0.8148614985521091
10 23 0.010694286009263877 -0.1953453091423817
10 24 0.10793015994359441 -0.6234281607370591
10 25 0.3532598174825693 0.11359490204907544
10 26 -0.44906855033632276 0.0741752499122784
10 27 -0.3481717030340453 -0.13634426184155057
11 12 1.2590365525035914 -1.3255979690008908
11 13 -0.05985331208933269 -0.30736901488532703
11 14 0.9684715249227446 0.35599875694353683
11 15 -0.8533492731153693 -2.521795312650035
11 16 -0.9104690911201131 0.6803644534038193
11 17 0.9667074426772047 -0.1907539382630778
11 18 1.0040532633856971 0.12415266252956625
11 19 0.8667241315603182 -0.9735921818214338
11 20 1.0124658107282676 -0.8843042571406856
11 21 1.4160272273246284 0.38163222330640745
11 22 -1.0100233966852343 -0.3464502676328838
11 23 0.16808955815732626 -0.502856799330136
11 24 0.07669639755563364 0.06176695908620942
11 25 -0.037543457441903 -0.023627788857496695
11 26 0.4100803409892733 0.3104998683978063
11 27 0.4466421750242697 -0.42978683384477245
12 13 -0.04451388284068396 -0.10041722574898729
12 14 -0.01895377300768785 0.1713736521648627
12 15 0.11706118318164871 1.1673386445721152
12 16 -1.6975988311627717 -5.262684661520526
12 17 0.023971458916247707 0.3597210031404979
12 18 0.07983434192640884 0.07089832389703087
12 19 -0.09069442964466247 -0.13101642744887104
12 20 0.10546784184823838 0.712388493753892
12 21 0.17244960936178125 0.35883623267733833
12 22 -0.044381225361332204 -1.0679758151877188
12 23 -0.31960175625400544 0.25438752961089367
12 24 -0.1324424314721431 -0.3672392383036612
12 25 -0.3418597335708051 0.1652194996970036
12 26 -0.14877735084530258 -0.37678389713454424
12 27 0.2583085423006713 0.16113739060082083
13 14 -3.3633264815138477 1.4214251099972102
13 15 0.2699529888543059 -0.0014886078696517476
13 16 0.08410576896968232 0.09545830374067413
13 17 -0.7024350153317557 -2.3560920183841287
13 18 0.007873037248852308 -0.03201924428111165
13 19 0.4967745930203514 1.468313262675556
13 20 0.4528998574151025 0.26825494115820864
13 21 0.10131818540998264 0.3357939375656345
13 22 -0.1015241609629859 0.07102163344205664
13 23 0.3511587909469974 -0.20784104888825342
13 24 -0.022538463729694844 -0.1057132151256788
13 25 0.19073792561275443 0.16522435636608038
13 26 -0.38272771080914564 0.5675396956700001
13 27 0.4532157419558992 0.39333524351747373
14 15 -0.38961498145803736 0.07676067629547925
14 16 0.2055408500530184 -0.09780817287919182
14 17 -1.4162971558261221 -3.302008300832538
14 18 -0.4689043616315385 -0.6722693085364924
14 19 -1.9519126359900787 -1.5556073375813126
14 20 -0.8171076304061218 -2.390457472338019
14 21 0.4768715388624714 -1.7590428873941801
14 22 0.39073432537631725 1.4080050088661717
14 23 -0.20731939506089503 -0.3589376278236373
14 24 0.5708041134522989 -0.5911416296776313
14 25 0.004934914129868009 0.3850180082789823
14 26 0.032119254805176946 -0.6170039486483965
14 27 -0.1792950952744165 -0.7595996517397932
15 16 0.09150181861967892 3.499600699833829
15 17 -0.8242206372964381 -0.43882549501245716
15 18 -0.7845028010476036 -3.86120401535966
15 19 -0.6973510550138942 0.9027967954911634
15 20 -0.5777356901519677 -0.16824982366305694
15 21 -0.43332514901216906 -0.8715406558385498
15 22 -0.045479087303842654 2.064965892385009
15 23 0.9035461553496141 0.40035977629340197
15 24 -0.02279802384090491 -0.22039369027279693
15 25 0.31271867907145035 -0.6604912230100064
15 26 -0.2318417709650671 0.886882863259191
15 27 0.25971132122554946 0.6346519981616388
16 17 -0.40946383542099546 -0.5177481172066744
16 18 -2.128865939159239 -3.8435483143980904
16 19 -0.10335475705595075 0.05800387225153291
16 20 -0.716968189961375 -0.22710425934545034
16 21 0.1614072757323936 -0.7032763593060083
16 22 0.7167366752138937 1.1627735606027436
16 23 0.09594577685681899 -0.8862700302311618
16 24 0.4294161040176053 -0.4961773524049935
16 25 -0.8504478451836484 -0.24634673251075012
16 26 0.7508141535865485 -0.39165539362498064
16 27 0.3907409512748617 -0.11749876422539943
17 18 1.3150000745010197 -0.8620375420348163
17 19 -0.675592907281726 -5.502301489184404
17 20 1.6222252403465645 -1.2423563294384736
17 21 1.9215810439053609 0.22740009457289162
17 22 -2.2848501440404614 0.7602869633849378
17 23 -0.16219022940944466 1.2291220209481986
17 24 1.2286731196445497 0.9717371683968249
17 25 -0.7509745596371554 -0.12027070737077454
17 26 0.6124681841403112 -0.7909860435999759
17 27 0.6729152426250024 0.005747134073647032
18 19 0.7254702244214968 -0.5369955352525814
18 20 1.1706550767523265 0.35919830831601424
18 21 0.5098790223665168 2.4627483170966746
18 22 -2.9768204156894975 -4.975872255929088
18 23 0.15960770244513542 0.7122807346456675
18 24 -0.47450903806430406 0.40126681549671644
18 25 0.42424232287142294 -0.1598947228254246
18 26 -0.6906945085856675 0.11231782097913054
18 27 -0.19207475918857989 0.4300534883304656
19 20 1.6013503205526187 -2.4039757020933976
19 21 0.6261516607007189 1.1736606032339636
19 22 -0.9985835864640759 -1.181378901341974
19 23 -0.47869478437151985 -4.506182847610219
19 24 -0.9443077900361172 0.16676651846440188
19 25 0.17735293019546025 -0.056808801229067854
19 26 0.4106051260792802 1.22236173935855
19 27 -0.28464297616281087 -0.29844320610299613
20 21 1.5745245460493817 -2.302171829270665
20 22 -1.2920572551978178 0.014050138039271139
20 23 1.6131244770755793 3.1866144478379366
20 24 1.0055975391117067 1.7272008594494306
20 25 0.5518508703719383 1.541349626075419
20 26 -0.07664735317431917 -1.7614406135299456
20 27 0.5553592626280769 -0.474810547672806
21 22 -1.7631369242526715 4.230433735344457
21 23 -0.8949649497410329 -1.6960830319561113
21 24 -0.1070214903420739 -2.3248453975402716
21 25 -1.661542086894191 -0.2743806264616019
21 26 1.1866512059820546 1.1105066818291212
21 27 0.9776622960311262 -0.2400279802224879
22 23 -0.6663178696208784 -0.3904773290591622
22 24 -1.1551406750232178 -4.481031032280644
22 25 -0.04968368471440178 0.9172108806731066
22 26 -1.1862425830180687 -1.0232918009057193
22 27 -0.49710220808536765 -0.5728721769992827
23 24 1.1712200825513772 -1.5897217148724216
23 25 0.1569080625841663 -3.5888790065698393
23 26 -1.2699345201301107 1.809377034428606
23 27 0.7538157235255198 0.7039756791801012
24 25 -0.23497913860562575 1.3824111141149804
24 26 -1.2899664366191377 -5.395079911408615
24 27 -0.5141404392407684 -0.4442349140899567
25 26 -2.185748473511551 2.6489455487508806
25 27 -1.0808665776361563 -2.078640659484099
26 27 0.05009026068475636 -2.874012742416314


==> anc/supplementary/triangle/M0=6/r=4.1/onsite.txt <==
1 4.253106346528039
2 4.330012649670927
3 6.265917689816941
4 6.360281916488992
5 5.812044781522056
6 6.21851647241896
7 6.883546333616108
8 6.512875835282588
9 7.758417657082929
10 7.189384541251602
11 6.895835665523617
12 9.536673850982023
13 6.956773527430121
14 7.86310190018253
15 6.96628320534084
16 8.850434159370348
17 8.643050420838021
18 8.768724866702295
19 9.261560293474561
20 7.901801084844579
21 7.924859026297359
22 9.631503194060745
23 8.412717445321698
24 8.536352012642851
25 6.54886305370019
26 8.43901626118906
27 5.278239260298341


==> anc/supplementary/triangle/M0=6/r=4.1/overlaps.txt <==
9.999999982452305591e-01
2.222594151096454737e-10
1.059330002399293196e-11
1.118951256472947494e-10


==> anc/supplementary/triangle/M0=6/r=4.1/spectrum.txt <==
  -3.6259620355724086E-005
  0.26530699439007183     
  0.31701289944966282     
  0.27325128796570464     
  0.28243055920372517     
  0.29756444951022087     
  0.50911467447987180     
   1.0352163029624732     
   1.0518597328391548     
   1.0676854478549620     
   1.0881008363633797     
   1.0953158009972654     
   1.1097947726707043     
   1.1273268276693313     
   1.1484613655381646     
   1.1589210662989122     
   1.1662746498201120     
   1.1958232287924435     
   1.2147462273184817     
   1.2345154548078301     


==> anc/supplementary/triangle/M0=6/wfn/anyondensity.txt <==
4.061852248359075490e-02
0.000000000000000000e+00
1.224207698557692181e-01
2.572007543133348340e-01
2.250488686364638391e-01
2.304640427027681293e-01
2.963804415059699271e-01
1.475438970832428920e-01
1.221980537110526482e-01
2.267115306700357158e-01
1.944549029366198500e-01
1.431107194343712030e-01
2.712015539087197502e-01
2.245233254204804518e-01
1.255260116742813181e-01
0.000000000000000000e+00
2.434834779927531334e-01
1.070277175306480338e-01
2.037599823165833490e-01
2.163557945261129212e-01
2.416865598579387986e-01
2.247795073778880715e-01
2.214438768037632066e-01
2.228566753853052362e-01
2.757548764447083633e-01
2.630891444483680619e-01
1.523589929792048547e-01


==> anc/supplementary/triangle/M0=6/wfn/density.txt <==
1.491214845020409074e-01
2.688870786374788491e-01
2.242782368777546942e-01
2.076387645562849382e-01
2.076387645562836060e-01
2.242782368777552493e-01
2.688870786374777389e-01
1.491214845020412960e-01
2.688870786374789601e-01
2.246351776774942743e-01
2.246351776774942743e-01
2.688870786374809585e-01
2.242782368777527235e-01
2.246351776774964393e-01
2.246351776774943576e-01
2.242782368777521407e-01
2.076387645562821349e-01
2.076387645562816076e-01
2.076387645562823014e-01
2.246351776774949127e-01
2.246351776774935527e-01
2.076387645562806084e-01
2.242782368777530289e-01
2.242782368777538615e-01
2.688870786374761290e-01
2.688870786374743527e-01
1.491214845020409352e-01


==> anc/supplementary/triangle/positions.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
5.000000000000000000e-01 8.660254037844385966e-01
1.000000000000000000e+00 1.732050807568877193e+00
1.500000000000000000e+00 2.598076211353316012e+00
2.000000000000000000e+00 3.464101615137754386e+00
2.500000000000000000e+00 4.330127018922192761e+00
3.000000000000000000e+00 5.196152422706632024e+00
3.500000000000000000e+00 6.062177826491070398e+00
1.000000000000000000e+00 0.000000000000000000e+00
2.000000000000000000e+00 1.732050807568877193e+00
3.000000000000000000e+00 3.464101615137754386e+00
4.000000000000000000e+00 5.196152422706632024e+00
2.000000000000000000e+00 0.000000000000000000e+00
2.500000000000000000e+00 8.660254037844385966e-01
4.000000000000000000e+00 3.464101615137754386e+00
4.500000000000000000e+00 4.330127018922192761e+00
3.000000000000000000e+00 0.000000000000000000e+00
5.000000000000000000e+00 3.464101615137754386e+00
4.000000000000000000e+00 0.000000000000000000e+00
4.500000000000000000e+00 8.660254037844385966e-01
5.000000000000000000e+00 1.732050807568877193e+00
5.500000000000000000e+00 2.598076211353316012e+00
5.000000000000000000e+00 0.000000000000000000e+00
6.000000000000000000e+00 1.732050807568877193e+00
6.000000000000000000e+00 0.000000000000000000e+00
6.500000000000000000e+00 8.660254037844385966e-01
7.000000000000000000e+00 0.000000000000000000e+00


==> anc/supplementary/wfn_example/anyondensity.txt <==
4.237584499477514005e-03
0.000000000000000000e+00
2.607770856173221435e-02
9.567857140496453805e-02
1.341128136601875132e-01
1.047734986290946718e-01
5.295573137376673872e-02
2.050895609093746422e-02
1.355128453812729297e-02
1.067585159507649789e-01
1.277397464112812187e-01
1.868831032465230468e-02
5.463218394252209592e-02
1.063541149340113123e-01
4.381942095227892714e-02
0.000000000000000000e+00
9.142191116793552119e-02
2.529281355908108084e-02
1.123505021639310125e-01
1.367694270869833639e-01
1.203728264981563933e-01
7.103512562637763483e-02
1.398003236451047238e-01
1.175125128771937477e-01
1.170634749082363618e-01
1.113195506480260111e-01
4.717309054517482281e-02


==> anc/supplementary/wfn_example/basis.txt <==
           1           2
           1           3
           2           3
           1           4
           2           4
           3           4
           1           5
           2           5
           3           5
           4           5
           1           6
           2           6
           3           6
           4           6
           5           6
           1           7
           2           7
           3           7
           4           7
           5           7
           6           7
           1           8
           2           8
           3           8
           4           8
           5           8
           6           8
           7           8
           1           9
           2           9
           3           9
           4           9
           5           9
           6           9
           7           9
           8           9
           1          10
           2          10
           3          10
           4          10
           5          10
           6          10
           7          10
           8          10
           9          10
           1          11
           2          11
           3          11
           4          11
           5          11
           6          11
           7          11
           8          11
           9          11
          10          11
           1          12
           2          12
           3          12
           4          12
           5          12
           6          12
           7          12
           8          12
           9          12
          10          12
          11          12
           1          13
           2          13
           3          13
           4          13
           5          13
           6          13
           7          13
           8          13
           9          13
          10          13
          11          13
          12          13
           1          14
           2          14
           3          14
           4          14
           5          14
           6          14
           7          14
           8          14
           9          14
          10          14
          11          14
          12          14
          13          14
           1          15
           2          15
           3          15
           4          15
           5          15
           6          15
           7          15
           8          15
           9          15
          10          15
          11          15
          12          15
          13          15
          14          15
           1          16
           2          16
           3          16
           4          16
           5          16
           6          16
           7          16
           8          16
           9          16
          10          16
          11          16
          12          16
          13          16
          14          16
          15          16
           1          17
           2          17
           3          17
           4          17
           5          17
           6          17
           7          17
           8          17
           9          17
          10          17
          11          17
          12          17
          13          17
          14          17
          15          17
          16          17
           1          18
           2          18
           3          18
           4          18
           5          18
           6          18
           7          18
           8          18
           9          18
          10          18
          11          18
          12          18
          13          18
          14          18
          15          18
          16          18
          17          18
           1          19
           2          19
           3          19
           4          19
           5          19
           6          19
           7          19
           8          19
           9          19
          10          19
          11          19
          12          19
          13          19
          14          19
          15          19
          16          19
          17          19
          18          19
           1          20
           2          20
           3          20
           4          20
           5          20
           6          20
           7          20
           8          20
           9          20
          10          20
          11          20
          12          20
          13          20
          14          20
          15          20
          16          20
          17          20
          18          20
          19          20
           1          21
           2          21
           3          21
           4          21
           5          21
           6          21
           7          21
           8          21
           9          21
          10          21
          11          21
          12          21
          13          21
          14          21
          15          21
          16          21
          17          21
          18          21
          19          21
          20          21
           1          22
           2          22
           3          22
           4          22
           5          22
           6          22
           7          22
           8          22
           9          22
          10          22
          11          22
          12          22
          13          22
          14          22
          15          22
          16          22
          17          22
          18          22
          19          22
          20          22
          21          22
           1          23
           2          23
           3          23
           4          23
           5          23
           6          23
           7          23
           8          23
           9          23
          10          23
          11          23
          12          23
          13          23
          14          23
          15          23
          16          23
          17          23
          18          23
          19          23
          20          23
          21          23
          22          23
           1          24
           2          24
           3          24
           4          24
           5          24
           6          24
           7          24
           8          24
           9          24
          10          24
          11          24
          12          24
          13          24
          14          24
          15          24
          16          24
          17          24
          18          24
          19          24
          20          24
          21          24
          22          24
          23          24
           1          25
           2          25
           3          25
           4          25
           5          25
           6          25
           7          25
           8          25
           9          25
          10          25
          11          25
          12          25
          13          25
          14          25
          15          25
          16          25
          17          25
          18          25
          19          25
          20          25
          21          25
          22          25
          23          25
          24          25
           1          26
           2          26
           3          26
           4          26
           5          26
           6          26
           7          26
           8          26
           9          26
          10          26
          11          26
          12          26
          13          26
          14          26
          15          26
          16          26
          17          26
          18          26
          19          26
          20          26
          21          26
          22          26
          23          26
          24          26
          25          26
           1          27
           2          27
           3          27
           4          27
           5          27
           6          27
           7          27
           8          27
           9          27
          10          27
          11          27
          12          27
          13          27
          14          27
          15          27
          16          27
          17          27
          18          27
          19          27
          20          27
          21          27
          22          27
          23          27
          24          27
          25          27
          26          27


==> anc/supplementary/wfn_example/gs.txt <==
 -8.5153755990940994E-009 -3.0120717803319540E-007
  1.7226151263268832E-003  2.3056508026261108E-004
  1.2936074791653623E-007  5.7102910799161632E-008
  2.8111305988015312E-003 -4.0651915076130741E-003
 -8.2540161060185024E-008 -1.2643602756781669E-007
  6.1508606720788589E-004  5.7952932346824054E-004
  2.1068841463147275E-003  8.1314919321530676E-003
  1.2774139922927530E-007 -1.8463573103061348E-007
 -6.0880353549805366E-003 -1.2266216837288645E-003
 -4.0551021208638316E-003  3.8586878277299119E-003
  7.3603253869068547E-003 -8.7346317771199583E-004
 -2.4993682575316645E-007 -1.8210731145273940E-008
 -4.8768490493379946E-003  8.0296985514941490E-003
  5.9610727007473104E-003  1.0322252049610875E-002
 -2.0381719215635738E-003 -5.1006408025360689E-004
 -1.3477375034088579E-003 -3.8714165428402544E-003
  1.0558911485436528E-007  1.7090355685853154E-007
  7.0087269996824964E-003  4.8002423346229350E-003
  1.0876422164159946E-002 -6.3229739663577733E-003
 -1.4112439018567763E-003  4.6722251842574239E-003
  9.0884774251828032E-004  1.1003207329846124E-003
 -7.0748015488996535E-004 -1.1158546660558905E-003
  1.3052996056250876E-007  2.4088346442519004E-008
  6.9213623215937312E-003  2.5223400610203811E-003
  7.6481725377834722E-003 -9.0792049557409972E-003
  1.3193442687080836E-003  6.4244999191164463E-003
  2.6316324509396642E-003  1.6304513597428794E-004
  3.8458950689240767E-005 -3.7517954446927501E-004
 -4.3917406727246588E-005  6.9865562618946775E-005
  2.8551899386095037E-007 -1.5995061800055943E-007
  3.3345091427104678E-004  2.6043402584533942E-003
  7.3814207776745841E-003  3.1939255755427422E-003
 -1.3567893197081477E-002  6.7600630103828024E-003
  4.5066451943780936E-003  1.3627989282067751E-002
  7.6268837840610150E-003 -4.0387394445371080E-003
  2.9313026135774425E-003 -2.3900379425235430E-003
  5.6568585836616475E-003  1.1701624506365062E-003
  7.5029774733448296E-008 -1.6780738442898069E-008
  2.0607058587416155E-003 -1.0481440894211103E-004
 -4.0548075561841132E-003 -1.2513789142522269E-004
 -5.0635714793018267E-003 -1.7585484923616210E-002
 -2.6755361966774270E-002  6.9566817532992625E-003
  9.2007086585888936E-003  2.3215252097487489E-002
  1.3929517748833879E-002  1.4638979045544089E-002
  4.5014631194720267E-004  9.1294001218704124E-003
 -6.8931328774455361E-003  9.1471110793061895E-003
  1.3064606415452706E-007 -1.2651622050691147E-007
 -1.0155825874687269E-002 -9.8880064600441464E-003
 -1.4049789754042870E-002  7.9308808635863131E-003
 -3.6181903830371856E-003 -2.4524266039332721E-003
  2.7368504645410019E-003  1.0745094031024563E-003
 -3.7506499616784088E-003 -2.6664497645555521E-003
 -5.6952528934356428E-003  1.4623988860392768E-003
 -2.0041957216768068E-002 -7.7985723864117222E-003
  7.2552227072139597E-004 -3.2797364518641445E-002
  2.6519233859876867E-003 -1.1054667728312567E-003
  5.0310193996927488E-009  8.2294121586667934E-008
  2.3557493103716666E-003  8.6543643781243768E-003
  1.3417014460827617E-002  3.4613380771478935E-004
 -2.9881775974546915E-003  6.3930964004973584E-003
  2.4996179326984697E-003  1.1755147336844074E-003
  2.2592773687701850E-004 -7.2725465644017315E-004
 -1.4467480038973801E-004 -1.8346352783121800E-004
  4.4726926678441484E-003  4.6824591292562723E-003
 -5.8336241724081181E-003  2.1476153821471243E-002
 -4.8208370681738708E-003 -1.3984813549450734E-003
  7.0216338600435219E-004 -1.0011157513150153E-003
  2.0933737823053411E-007  3.5138593011858898E-008
 -3.2872024481690326E-003 -7.4517636972675372E-004
 -5.1338158729718752E-003  1.6599651839302499E-002
 -2.9558918703657976E-002 -2.4559580256314613E-002
 -2.7496135000172450E-002  3.0310317636664350E-002
  2.4668342469592323E-002  1.4949411414222709E-002
  1.6819815356028681E-002  3.1175755632179177E-003
  1.7132900456461458E-003  6.6912345946481405E-004
 -1.3390966108673526E-002  3.4920074267436874E-003
 -1.2106191267033908E-002 -5.1572920160695992E-002
  1.3858316486030954E-003  2.0900547990763164E-002
 -4.6535942148531600E-003  2.3522044385803423E-003
 -8.9615549824645369E-008  9.8400076739557640E-008
 -4.5860296319758798E-003  5.2374434515573554E-003
  1.8785042327127223E-002 -1.8558026268717873E-003
  6.4829364571666048E-003  4.4432365139178476E-002
  5.3592721697081312E-002 -1.1885233125614923E-002
 -1.8696066626825693E-002 -4.0394405005889499E-002
 -2.4191209530881472E-002 -2.0390610778892499E-002
 -5.4039686702284581E-003 -5.2497663159382993E-003
  2.3181411550656991E-003  5.2235875988735775E-003
 -1.5755004911788731E-002  5.8954978135150743E-002
  9.6073858392154987E-003 -3.2340390127206534E-002
  2.4417521130629324E-003 -4.5239543515720251E-003
 -9.3811045137831683E-003 -3.8526609714365778E-003
  7.4146887126674832E-008 -7.6843867276299438E-009
  2.4823004439368862E-003 -1.7537582293283002E-002
 -2.3249118796296955E-002 -6.8229589846976746E-003
  2.9720997875817938E-003 -1.4117858006819896E-002
 -7.6333802468801486E-003  3.0533974491741590E-003
  3.2728724729962563E-003  1.7268514660589152E-003
  1.2229022670288414E-003 -1.4922822077243344E-003
  4.9127251728593724E-004 -1.9143168389090307E-002
  2.4761866544669192E-002 -2.6719845201117400E-002
  5.4446755183934631E-003 -2.5229251727069898E-003
 -2.3364282181239857E-004 -5.8895895537400961E-005
  3.1322449544452256E-002 -3.1296127346254657E-002
 -4.4731810489025671E-002  2.8422617201539609E-002
  7.3362409341859447E-009 -1.9028412640703651E-008
 -1.3000919785177700E-012 -1.9799994976921198E-012
  2.6535976256625293E-008 -2.5838823816681789E-008
 -2.0468356828895473E-008 -3.6231350346999092E-008
 -5.8382327236539133E-009  1.0607156517711269E-007
  1.4717078102716163E-007  2.4949989263847727E-008
 -1.6840768191084265E-007 -4.3186867478006707E-008
 -2.1353983341645955E-007 -2.2998254167391763E-008
  3.3049837104039137E-008 -1.7210447095239445E-009
  6.5561041989389834E-008 -2.2702969705579168E-008
 -1.8146095040472154E-007  3.1759625910253442E-007
 -2.5157675186647521E-007 -2.5884088906275027E-007
  4.3386430198522064E-008  2.4755761988959346E-008
 -4.6439495877265147E-008  4.3015941503243837E-010
 -1.0169513409439071E-006  2.7124091057061095E-007
  1.7359024295465590E-003 -4.2417851844579815E-003
  3.4409238802018960E-008  9.2157348733148958E-008
 -2.0003213860391167E-003 -1.3591300055280586E-002
 -3.8757214876138840E-002  1.6968792754687441E-002
 -1.8344368052559290E-002 -7.8133417241942643E-002
 -8.1030043207168445E-002  2.5478138315608415E-002
  3.4628595372644545E-002  5.2710828831574186E-002
  3.5093521800109800E-002  1.8607201315616783E-002
  6.0265624759421876E-003  4.1474402760685591E-005
 -1.5868893696768138E-002 -2.1869982821730333E-002
  3.1983127212258031E-002 -9.1267808719286039E-002
 -9.2148032396688478E-003  3.9608824404844666E-002
  3.2969671508502312E-003 -3.9291707199107587E-004
  4.7708807967535918E-003  6.2939730130631387E-003
  6.4600724972341900E-002 -2.2444842055007533E-002
  1.6005553521436511E-008  3.9155615659536291E-008
  6.4351864952044285E-003 -6.6282360359473831E-003
  2.5230161140865626E-008  2.9685948151059183E-008
  1.8212129782168369E-002  6.5740226207612598E-003
  1.3477189703131609E-002 -2.5415213324655204E-002
  1.6422097199952634E-002  1.0749295818717905E-002
  2.4405377267634476E-003 -1.1230421207190436E-002
 -5.6959065893396861E-003  1.4428649849728276E-003
 -1.3718851484750480E-003  2.3044593013493778E-003
  1.6336881404660501E-002  5.9420728191492099E-003
  2.6467352766279345E-002  3.0247034010578273E-002
 -9.4336133384071569E-005  1.1352558441684625E-002
 -1.4465237307838327E-003 -1.7255167231566074E-003
  2.2407890576713697E-002  3.2220640199627185E-002
 -2.6716241097744568E-002 -4.5105980421495551E-002
 -1.8834234680085438E-003  6.8014783040599991E-004
  7.6925349710640911E-007 -2.2498548239539840E-007
  1.6419941096731526E-002  5.3253858521211131E-002
  1.8704649602329024E-003 -8.1628854676878831E-003
 -1.2431419969122226E-007  9.3977042259218990E-009
  8.3857248351059989E-003 -3.0475550601014718E-002
 -7.9328652082522225E-002 -8.1603599257358220E-003
  3.3674468347935520E-002 -0.12596968249231580    
-0.12950437811577856      -1.7306294451298249E-002
  1.9653924344076545E-002  9.4607784658498423E-002
  4.3341343884466109E-002  4.2719084974936691E-002
  1.1082274944121485E-002 -3.8243255383263383E-003
  5.4401915046252587E-003 -5.8192695801579646E-002
 0.10660568277348378      -9.2806370463315940E-002
 -2.9030325567499481E-002  4.7724509396218147E-002
  1.5708251917684418E-002 -6.8616232861997487E-003
 -1.0289796929131631E-002  3.0097765922828930E-002
  8.1828784789992934E-002  1.6554509723357591E-002
 -3.5955412744370641E-008  3.1655358924409516E-008
  8.5289471247152679E-003 -7.0094213773496412E-003
 -7.9628976364942948E-003  5.6649000004958525E-002
 -1.9773986860907235E-002  5.3934249964853621E-003
 -2.8894463221379452E-008  1.2339397055180501E-007
 -5.2904640215033591E-002 -1.2385020748233114E-002
 -9.6676415647860212E-003  0.10925605794011690    
-0.15105615941707434      -1.9799897036813879E-002
  1.0472117651507663E-002  0.14562545896650242    
  9.6726404750371128E-002 -4.7122180084793269E-002
  3.2687910594108770E-002 -6.0340873931759784E-002
 -2.3322133778912645E-002 -2.4207195954920095E-002
 -8.5990980794685895E-002 -3.0141973187636149E-002
-0.11235766038416596      -9.6014444049622186E-002
  5.8250946870500614E-002  1.5176077332635214E-002
 -2.2370404582910348E-002 -5.3122632361153915E-002
  5.7467523568841966E-002  5.0585735235506350E-002
 -4.4786853414031935E-005 -7.7696544267932807E-002
  7.8647795156636113E-008  5.1416479060484299E-008
 -1.0480021088355891E-002 -4.8360398501305246E-002
  4.7827870284767635E-002 -1.0582237312625323E-002
  1.3190423514240875E-002 -1.0957558056119402E-002
  1.6099552276311865E-002  2.3068315581700888E-002
  6.1598658479544710E-008 -3.5330789197041135E-009
 -1.0501497049442962E-002  6.0041526578730992E-002
 0.10231604744620854       1.5472365082967059E-002
 -1.6504837747011121E-002  0.10808461586243237    
  9.1605134393625415E-002 -1.1539654736705138E-002
 -3.3917007299414437E-002 -5.4041170015686542E-002
 -3.6657042518159086E-002 -1.4055340497618501E-002
 -2.3641739320324734E-002  4.2955614331598654E-002
 -5.3585979343177437E-002  9.6308090565149607E-002
 -6.3714547594014279E-002  6.3146210410086875E-002
  5.9519730002494317E-003 -3.3483479425791808E-002
 -7.7949038981360380E-002  4.8569308867336257E-002
  8.3161967784888824E-002 -8.2572499890183670E-002
 -4.2084991587406015E-002 -3.2364664424864992E-003
 -1.2480515999141462E-008 -1.3049648237700717E-007
 -9.2437565018951437E-002  2.7615555919611567E-002
 -5.1297028989365986E-003 -2.2296196393198221E-002
 -5.4362293688283533E-002 -2.2428115640560853E-002
  6.0069408682782294E-003  1.8733894459365914E-002
  1.7973939513886331E-002  9.3871103198215552E-003
  1.0511410852842573E-008  8.0597406110216596E-009
  5.3493153632523209E-003  4.1321044972088189E-002
  6.5115548467496356E-002 -1.3178200401321796E-003
 -5.2389687120991957E-003  5.1426241300695577E-002
  3.3471327372376847E-002 -5.9299312199684179E-003
 -1.1581564243716966E-002 -1.5970178265293292E-002
 -1.0220091971708221E-002 -3.1166949271523650E-003
 -1.3872418309753831E-003  3.6548236516531149E-002
 -2.5586437915668812E-002  7.9769801232552534E-002
 -3.0573076178884016E-002  1.9533878806847232E-002
  2.6141033339518215E-003 -9.5169667897157112E-003
 -4.0623603398073367E-002  6.1223930409655222E-002
  4.6102018187957117E-002 -8.6811731847532159E-002
 -1.2295809200993678E-002 -5.6522887686727280E-003
  2.0478874336593567E-007 -1.0683537134126286E-007
 -6.4850245703674481E-002  5.9081874382020158E-002
  9.3318396539669723E-004 -5.1450691832490916E-003
 -6.2695070786393747E-002  1.8582225395131095E-002
  3.4024282844737540E-002  2.3350386207876508E-002
  1.5943826438640230E-003 -1.0160965153373436E-002
 -4.2069894210254102E-003 -1.1385014235061462E-002
 -1.3987276355209577E-007 -1.0653141645222686E-007
  1.5709998186560874E-002 -4.6826166952507339E-002
-0.10744289722596025      -3.4822437408514526E-002
  8.1782011539069721E-002 -0.13800855443794854    
-0.13879849663279470      -6.0349050598645593E-002
 -6.5571088168036862E-003  0.10936607821613023    
  3.6066340813445674E-002  5.8451475410840045E-002
  1.1830464066812055E-002 -1.7382566297203486E-002
  3.5642307573793747E-002 -9.5496655128423133E-002
 0.15352705734811165      -6.1201896647912965E-002
 -4.3577770103490197E-002  4.2602785882690050E-002
  3.4461259489455831E-002 -2.9970656555797837E-002
 -3.6123734539470327E-002  6.9734982647561033E-002
  7.4334235902403456E-002  4.8853209625476762E-002
 -3.1652351822897273E-008  3.2470095695513734E-008
  3.2967499772239534E-002 -3.0375298330465123E-002
 -2.5459909140616160E-002  4.6492626718405636E-002
  8.7781762926614736E-003 -7.1807788067797251E-003
  3.9206409398312506E-003  1.4419797822179579E-002
 -8.5902765307144906E-003 -3.6226363533142396E-002
 -4.2212051705934811E-002 -9.2324897008490732E-003
 -4.4234088241034766E-003  2.4236397306201880E-002
 -1.2278229814810526E-008  4.3304295883547783E-008
 -5.2332605403950586E-002  2.4143590747541535E-002
  3.1816229196280882E-002  9.7160777959549527E-002
-0.10193002540275684       7.8134398656717514E-003
  1.6561930562380811E-002  7.8106006272203321E-002
  4.4429720306933949E-002 -2.7770859483788775E-002
  1.3038083792140283E-002 -2.8908635171753391E-002
 -4.2681079115830793E-002  1.2655245628070187E-002
-0.11949002610051647       1.2172150862714864E-002
 -6.7607170917623874E-002 -6.1080885170873692E-002
  2.8824598603086345E-002  6.6161252914903809E-003
 -8.7364724073429670E-002 -1.9098973305180462E-002
 0.12653677804854241       5.4606709619906685E-003
  6.5351160098019723E-003 -4.2210573125204813E-002
  1.9615252330740240E-007 -1.6899434900422006E-007
 -9.2401551684176797E-002 -3.8617583898620883E-002
  2.1371817102076179E-002  5.7213705749382948E-005
 -4.1696323941972084E-002 -4.2089500080201944E-002
  1.0659802432687229E-002  3.1518154998419944E-002
 -3.2655564091608122E-003 -9.1683742024421117E-003
  8.3968091340978768E-004  6.3288634839891930E-003
 -4.9544787596943751E-003 -2.6158469327963937E-002
 -8.9797673630020412E-003 -1.0875403144154911E-002
 -4.9022172286805610E-008 -1.4924167560798063E-007
  1.7952484319800902E-002 -4.5652791808133565E-002
 -9.4919167578407460E-002 -5.0182589205630526E-002
 0.10075489838469925      -9.7383405789706945E-002
 -9.6387975346305249E-002 -8.3298064563890245E-002
 -3.3460405108823178E-002  8.4758473659946348E-002
  1.3573330658955940E-002  5.5803264553965552E-002
  8.9379945537881207E-003 -2.5291957837597127E-002
  5.4996310013289411E-002 -9.6662851568199107E-002
 0.14356322342923031      -7.3501565283134521E-003
 -4.5090172151938383E-002  2.2923595757598905E-002
  4.2414322207171742E-002 -4.2773103442835747E-002
 -5.2860193611039684E-002  8.3846245632824765E-002
  4.3311033194501442E-002  5.9856287565631869E-002
  2.5309000197676346E-008  2.0877569228971993E-008
  4.9274442207645312E-002 -4.4976285085251033E-002
 -3.0873969043770974E-002  2.6163791672323522E-002
  2.4027345711256958E-002 -1.8733658091684660E-002
 -1.9786768671743157E-002  1.9497734700447737E-002
  1.9556495721851128E-002 -2.0619489017228543E-002
 -1.7972101402019363E-002 -1.8583807068895404E-002
  4.8223557386123245E-003 -3.4534799721795129E-003
  7.3541867654550175E-003 -7.8823623111755961E-003
 -1.9103940140877226E-002  4.8884262333670318E-003
 -6.9813712588739918E-008 -3.4042209086371233E-008
 -3.6250705125430924E-002 -3.8153149801971438E-002
 -8.5328499318298945E-002  5.8933856182737714E-002
 -3.1346280585615664E-002 -0.11471871322007157    
 -9.5858231142699965E-002  3.3557072648880165E-002
  4.2900523747033445E-002  5.5866262106911591E-002
  4.2042093270266839E-002  1.4159791968769112E-002
 -2.4594702990669730E-002 -2.7062999891041994E-002
 -5.6940358912568857E-002 -0.10319440713259646    
  5.7782717841765613E-002 -0.10327018110082613    
 -3.2319872136147496E-003  4.0227991583108635E-002
 -1.8713293351657397E-002 -7.4464094291912350E-002
  4.8065725241841217E-002  0.10586775918773328    
  5.8960222847088670E-002 -3.8495788102763419E-003
  1.5778675351019178E-007 -3.4787982966522080E-008
 -1.0351366844080244E-002 -8.5463863065604481E-002
  5.2341750054695942E-003  3.1017582976311804E-002
  6.3460141194272568E-003 -4.5242434728909819E-002
 -9.6436108586391428E-003  2.9438598266985052E-002
  2.9634024070612532E-003 -1.7819178421881382E-002
 -1.5520914229512996E-002  3.5686528118456171E-003
  7.8930683317618364E-003 -1.2493922411309769E-002
 -8.4117864469663282E-004 -3.4450616936139919E-003
  2.4316599013429127E-003 -2.1846563815537678E-004
 -7.7133544835980561E-003 -7.3543789726801794E-003
  3.6493679822849345E-008 -8.9151953867883105E-008
  1.3366307672265341E-002 -2.7661710584866536E-002
 -5.1774143643085017E-002 -4.0521409511419158E-002
  7.2766382570952221E-002 -3.8633718032265292E-002
 -3.7432168026576618E-002 -6.4167702567394846E-002
 -3.5665858692747632E-002  3.9652176358462306E-002
 -4.2397566785893157E-003  3.3949824228360750E-002
  5.6887773612231546E-003 -1.9811041728081142E-002
  4.6350417741754052E-002 -5.9071878449283285E-002
  8.3741612804936000E-002  2.3308421956008799E-002
 -2.9826545751580086E-002  4.0869903717300690E-003
  3.2686761619518112E-002 -3.1630218908469947E-002
 -4.4677662914597044E-002  5.7305141695949385E-002
  1.2426550631667345E-002  4.2175372720796044E-002
  8.6829217458422869E-008  1.3791438435717396E-008
  4.1541572337517464E-002 -3.3293724032226427E-002
 -2.1789193847318391E-002  8.2063573909629053E-003
  2.5254223578435146E-002 -1.5662802588189698E-002
 -2.4502605714271399E-002  8.9587805146416170E-003
  1.9138235186987391E-002 -3.1436267502956191E-003
 -3.4520907424388904E-003 -1.2945286062118904E-002
  8.6298505175792795E-003 -4.2317195533674483E-003
  5.0512608897284456E-003  6.3566387795471746E-004
  7.5615312861224485E-004 -4.1146459536173588E-004
 -1.1976864713153512E-004  9.5058120458288778E-004


==> anc/supplementary/wfn_example/laughlin_anyons.py <==
import numpy as np

#####################################################################################################################
##    get the system parameters and read the input files
#####################################################################################################################
pos=np.loadtxt("positions.txt") #load the positions
zs=pos[:,0]+1j*pos[:,1]
N=len(zs) #site number
basis=np.loadtxt("basis.txt", dtype ='int') #load the basis file. The file contains the indices of the filled sites
M=basis.shape[1] #number of particles, deduced from the basis file
q=2
ws=[zs[1],zs[15]] # the anyon positions (here, the anyons are located at sites #2 and #16 (or #1, #15 in the 0-based Python notation))
eta=(q*M+len(ws))/N # the flux per site


#####################################################################################################################
##    compute the wavefunction coefficients
#####################################################################################################################
psis=[] # the wavefunction coefficient list
norm=0.
for i in range(basis.shape[0]):
  conf=basis[i,:]-1 #get the current configuration (and convert to 0-based Python notation)
  occ=np.zeros(N, dtype="int") #occupation numbers of sites
  occ[conf]=1
  psi=0j+1.
  #the anyon-particle part
  for j, w in enumerate(ws):
   for k in range(N):  
    psi=psi*(w-zs[k])**(occ[k]) 
  #the particle-particle part
  for j in range(N):
   for k in range(j+1,N):
    psi=psi*(zs[j]-zs[k])**(q*occ[j]*occ[k])
  #the particle-site part
  for j in range(N):
   for k in range(N):
    if(j!=k):
     psi=psi*(zs[j]-zs[k])**(-occ[j]*eta)
  psis.append(psi) #append a coefficient to the list of coefficients
  norm=norm+abs(psi)**2
psis=np.array(psis)/np.sqrt(norm) #normalize the wavefunction


#####################################################################################################################
##    output the wavefunction to a file
#####################################################################################################################
np.savetxt("wfn.txt", np.transpose([np.real(psis), np.imag(psis)]))

#####################################################################################################################
##    compute and output the particle density
#####################################################################################################################
dens=np.zeros(N)
for i in range(basis.shape[0]):
  conf=basis[i,:]-1
  for j in conf:
   dens[j]=dens[j]+np.abs(psis[i])**2
np.savetxt("anyondensity.txt", dens)




==> anc/supplementary/wfn_example/overlap.py <==
import numpy as np
import matplotlib.pyplot as plt

A=np.loadtxt("wfn.txt")
psi1=A[:,0]+1j*A[:,1]
B=np.loadtxt("gs.txt")
psi2=B[:,0]+1j*B[:,1]

overlap=np.dot(np.conj(psi1), psi2)

print("overlap:", overlap)
print("abs(overlap):", np.abs(overlap))
print("squared overlap:", np.abs(overlap)**2)


==> anc/supplementary/wfn_example/positions.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
5.000000000000000000e-01 8.660254037844385966e-01
1.000000000000000000e+00 1.732050807568877193e+00
1.500000000000000000e+00 2.598076211353316012e+00
2.000000000000000000e+00 3.464101615137754386e+00
2.500000000000000000e+00 4.330127018922192761e+00
3.000000000000000000e+00 5.196152422706632024e+00
3.500000000000000000e+00 6.062177826491070398e+00
1.000000000000000000e+00 0.000000000000000000e+00
2.000000000000000000e+00 1.732050807568877193e+00
3.000000000000000000e+00 3.464101615137754386e+00
4.000000000000000000e+00 5.196152422706632024e+00
2.000000000000000000e+00 0.000000000000000000e+00
2.500000000000000000e+00 8.660254037844385966e-01
4.000000000000000000e+00 3.464101615137754386e+00
4.500000000000000000e+00 4.330127018922192761e+00
3.000000000000000000e+00 0.000000000000000000e+00
5.000000000000000000e+00 3.464101615137754386e+00
4.000000000000000000e+00 0.000000000000000000e+00
4.500000000000000000e+00 8.660254037844385966e-01
5.000000000000000000e+00 1.732050807568877193e+00
5.500000000000000000e+00 2.598076211353316012e+00
5.000000000000000000e+00 0.000000000000000000e+00
6.000000000000000000e+00 1.732050807568877193e+00
6.000000000000000000e+00 0.000000000000000000e+00
6.500000000000000000e+00 8.660254037844385966e-01
7.000000000000000000e+00 0.000000000000000000e+00


==> anc/supplementary/wfn_example/wfn.txt <==
0.000000000000000000e+00 0.000000000000000000e+00
3.726736602653107021e-04 -5.272165399731945775e-04
0.000000000000000000e+00 0.000000000000000000e+00
-1.383961828469493054e-03 -2.763859301389521867e-03
0.000000000000000000e+00 0.000000000000000000e+00
1.132207886239474043e-03 -7.205321625406084333e-04
6.121464386533910854e-03 1.469760281020581014e-03
0.000000000000000000e+00 0.000000000000000000e+00
-8.162861582929100811e-04 6.095569218790296111e-03
2.654269129208802844e-03 1.912437648877172817e-03
3.604835510387654693e-03 -6.469382955242425175e-03
0.000000000000000000e+00 0.000000000000000000e+00
9.571843351734953681e-03 4.113069669282008733e-03
7.699700482108907777e-03 -6.146733849121406579e-03
-7.382744670906842726e-05 2.820839641958747344e-03
-5.285997865534098131e-03 -2.802402644546263429e-03
0.000000000000000000e+00 0.000000000000000000e+00
3.901914500721766384e-03 -9.630077077663458038e-03
-7.960133847296697526e-03 -9.554968611131675268e-03
6.332157492489275639e-03 3.344006498747515029e-05
3.270987538145973361e-04 -1.146113616646233895e-03
-3.823299960096922159e-03 -7.130632253286762904e-04
0.000000000000000000e+00 0.000000000000000000e+00
6.340946770769176214e-04 -7.727839374851818224e-03
-8.871924765298713073e-03 -5.725612444990394942e-03
6.504985751989328033e-03 -1.996651145086938018e-03
-5.711428420110793513e-05 -2.276206605732845195e-03
-3.190068155084045004e-04 1.467567215421533901e-05
-9.734104050163797474e-05 4.405561589655428113e-05
0.000000000000000000e+00 0.000000000000000000e+00
6.305182616901250240e-04 1.082260936285488412e-03
5.686936520868141227e-03 -2.516029942367583195e-03
-1.340917424662000723e-03 1.316283517373638585e-02
1.551136900335956317e-02 4.282398199842115706e-03
2.393540582330141130e-03 -1.310972064361828719e-02
-1.493160409096315738e-03 -8.701125215257267398e-03
9.937523965358584926e-04 -3.529127998832982428e-03
0.000000000000000000e+00 0.000000000000000000e+00
6.346932072683090457e-04 -1.945764355181860703e-03
-1.215837168154064668e-03 4.181716553575641308e-03
-1.493643761925102925e-02 9.628351309154260622e-04
4.497667462617048299e-03 2.590654603087479829e-02
2.549539849078155673e-02 -1.002393962124326597e-02
1.498703170442192145e-02 -1.490256554147667903e-02
5.140434060491420182e-03 1.715928072865179630e-03
6.422563973665642093e-03 8.929236603656612661e-03
0.000000000000000000e+00 0.000000000000000000e+00
-7.586317200277759194e-03 1.215321671846433804e-02
1.024823898444294536e-02 8.103006719913553521e-03
-1.577490882916417680e-03 4.733191580881437877e-03
2.658460099548763623e-04 -3.746876546564824328e-03
-3.430385090767720802e-03 5.310332571525289841e-03
7.719887653283928185e-04 7.002649333115261616e-03
-1.410118315459143665e-02 1.646366233086609537e-02
-2.656039819762593193e-02 5.234832904002681116e-04
-8.709775024199413636e-04 -4.511087076532427527e-03
0.000000000000000000e+00 0.000000000000000000e+00
8.046009153535069874e-03 -3.483532017279273620e-03
-2.566443314910728094e-04 -1.154607630125161107e-02
6.266398803011563774e-03 3.389511981784768934e-03
8.703797706595537602e-04 -2.127665273979906409e-03
-3.343274299332442108e-04 2.702336443372075443e-04
2.048849543001122792e-04 1.319802870219481231e-05
8.507829353811424342e-03 -5.158591641524271770e-03
2.072314741379941219e-02 6.359772399233500940e-03
-3.423779360929036283e-03 4.200738788497015812e-03
-1.279289276899644784e-03 9.408290155800344827e-05
0.000000000000000000e+00 0.000000000000000000e+00
-3.835245826713199347e-03 3.227277033954786649e-03
1.432860328723143013e-02 1.196053089767476832e-02
-3.114243785189420646e-02 1.933481531718597712e-02
2.143895426188200184e-02 3.807660355327292107e-02
2.799969517549993556e-02 -2.282905546022608728e-02
1.107210237410995515e-02 -2.132968372686713798e-02
-5.297122571060314516e-04 -6.383521964091241159e-04
-1.825104486623186110e-03 1.206162704850691041e-02
-5.284440855587793640e-02 1.364534577260248863e-03
2.553333627150696297e-02 3.049899237238172262e-03
3.330451489871531692e-03 3.311681231439260898e-03
0.000000000000000000e+00 0.000000000000000000e+00
6.759569935237941772e-03 4.021700647563144181e-03
-4.295463562849945053e-04 -2.231072972958194137e-02
4.473437049515958247e-02 6.119058997884552686e-04
-5.411045763594182420e-03 -5.748882435217777392e-02
-4.827476432053776773e-02 1.732976854697812139e-02
-2.520062328052550746e-02 2.584791453428394656e-02
-2.692894893868119210e-03 4.456195168661366592e-03
8.363571216734462174e-03 -1.559844932208659125e-03
5.604449246651210803e-02 2.014334654315007994e-02
-3.390294757964864431e-02 -1.337717091361505933e-02
-4.853563850666137332e-03 -1.891313792919776865e-03
-5.047485137347488410e-03 8.905268518538086639e-03
0.000000000000000000e+00 0.000000000000000000e+00
-1.713316238453607004e-02 -5.635514998958758050e-04
-3.050593689861586140e-03 2.105760638498230947e-02
-1.371221769502975994e-02 -2.449849172185407896e-03
4.426080017245111360e-03 6.501974891440745648e-03
-5.578635619365234855e-04 -5.856981500751809629e-03
-4.301636211177923413e-03 -2.382464425174797215e-03
-1.952646438506484838e-02 -3.615748194037337639e-03
-2.397930995402708376e-02 -2.186163298530163085e-02
-1.379361158680436584e-03 -4.425595957925671994e-03
4.351260332420012141e-05 -2.836581991742939853e-03
-2.769346018638381424e-02 -3.598982712523893929e-02
2.405245191800552823e-02 4.772632381909656246e-02
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00
-5.367158711985509090e-03 6.734648381732156498e-04
0.000000000000000000e+00 0.000000000000000000e+00
-1.638198462967548064e-02 1.379253479877343798e-03
1.154937837072277963e-02 4.346718471893908087e-02
-7.435090763012378035e-02 3.344767820990030525e-03
8.532707216089882585e-03 8.145148967232103410e-02
6.121521039347332938e-02 -2.270564091730696912e-02
2.906254631223264412e-02 -3.132606752001176886e-02
-4.211827745947166468e-03 -4.575167833177671596e-03
-2.777430390148897046e-02 1.256478002710324955e-02
-8.091268262981664294e-02 -4.262286567937883380e-02
3.971060984998817794e-02 1.783195151525639871e-02
-1.784689964910726517e-03 -4.311331574927310464e-03
7.294200244979588514e-03 -6.488913002144255059e-03
-1.523532404995651957e-02 -6.745245731174739912e-02
0.000000000000000000e+00 0.000000000000000000e+00
-6.600772956084954672e-03 -6.874714320224020563e-03
0.000000000000000000e+00 0.000000000000000000e+00
5.810290013309138586e-03 -1.822000381889607792e-02
-2.485073299310969902e-02 -1.255437664203678041e-02
1.392885538735100584e-02 -1.713541612077544574e-02
-1.239738132084355383e-02 -3.676854459154390090e-03
3.433780114047125468e-03 6.390376249458612316e-03
4.428798071156077841e-03 4.787781772018142733e-04
7.301818820007527876e-03 -1.716765344737744559e-02
2.982337132133399196e-02 -2.543093794370982624e-02
1.279478363538912554e-02 2.641710034958291275e-03
6.709650771650458348e-06 2.665128847894930597e-03
3.622600585989445982e-02 -2.124300014697011116e-02
-4.906708764067560513e-02 2.347260091410294930e-02
-1.337387890920736918e-04 2.275798105908121566e-03
0.000000000000000000e+00 0.000000000000000000e+00
5.875357566851876351e-02 -1.200326217566870766e-02
-1.225989277442432468e-02 2.253813883371446215e-03
0.000000000000000000e+00 0.000000000000000000e+00
-3.549118821742351659e-02 -8.658058584340858413e-03
-1.411782273131879407e-02 8.301848591050704773e-02
-1.101271484158128366e-01 -4.439429406296081099e-02
-3.193706784873930754e-02 1.129041019431112625e-01
8.772286626085719352e-02 -2.800473203620065191e-03
4.720218202542059149e-02 -2.898368102437457947e-02
-1.302406958263750171e-02 -1.262257097776547064e-02
-6.797002551165463868e-02 -1.272889344150980769e-02
-7.047291839504732369e-02 -1.073611317713575597e-01
3.998488660132717282e-02 3.690271023540137724e-02
-1.051167988407688408e-02 -2.179104189485075310e-02
3.665778285760908084e-02 9.876637629365558543e-03
2.310090619492723846e-02 -7.945261451793705909e-02
0.000000000000000000e+00 0.000000000000000000e+00
-5.443448072849693328e-03 -9.943537845322078517e-03
6.154286503836497307e-02 1.419077495203225660e-02
9.812978136558752132e-03 2.234507176376692231e-02
0.000000000000000000e+00 0.000000000000000000e+00
-1.109714451233472648e-02 5.798244216015199792e-02
1.151414267600603253e-01 1.368164699154322643e-02
-3.645006223318324190e-02 1.392163336166791221e-01
1.332243954081413773e-01 5.822109320675365393e-03
-3.435659377569920403e-02 -9.198334939475169558e-02
-5.075984892828560441e-02 -3.651021823097555519e-02
-2.342002266797326912e-02 3.128359083081710956e-02
-3.375570338485857358e-02 9.747189916254112019e-02
-1.007504233906010294e-01 8.624549284528804094e-02
2.028106438455445915e-02 -5.339323810247633556e-02
-5.829901091605500796e-02 2.428879090917476433e-02
4.853582405027946634e-02 -5.784274268144107278e-02
-7.190443765612587745e-02 -3.667165742443017230e-03
0.000000000000000000e+00 0.000000000000000000e+00
-5.061857582823887231e-02 3.341587725733503704e-03
-1.026727003260296742e-02 -4.967886465576235727e-02
-1.320395519179506753e-02 -1.749578727176556367e-02
2.282590593022345085e-02 -1.701914811691077750e-02
0.000000000000000000e+00 0.000000000000000000e+00
6.275732563135638653e-02 1.016961410549858426e-02
1.824426525131004131e-02 -1.083875467564548584e-01
1.108847526237307507e-01 3.485621005596760413e-02
1.443122762876206241e-03 -9.479363488544365057e-02
-5.773325097131395967e-02 3.085286588080586936e-02
-1.585270830776845663e-02 3.784703289188743464e-02
4.475444884162582682e-02 2.224028183230306738e-02
1.025674200416080845e-01 5.428122197331250454e-02
4.753124217125168777e-02 7.672808098659780751e-02
-3.363187959313587022e-02 -6.174864038204479037e-03
4.773463294859677658e-02 8.182924233981114792e-02
-7.617835032960026953e-02 -8.697895588868762018e-02
-7.304372785627647954e-03 3.525010926245681492e-02
0.000000000000000000e+00 0.000000000000000000e+00
2.049998352251236264e-02 1.015221413088552849e-01
-1.795241540100303221e-02 6.292540037542156996e-03
-3.063066044804535829e-02 7.033660818768330825e-02
2.803008274504851030e-02 -5.726501377426506875e-03
8.934242991202724291e-03 -1.723262842549218299e-02
0.000000000000000000e+00 0.000000000000000000e+00
4.270545490083813706e-02 -5.434721168874300824e-03
-1.088192476505684281e-03 -6.978302723146645459e-02
6.368035898850407661e-02 1.285258628076113574e-02
-4.066419878229833411e-03 -4.496539162981369464e-02
-2.145417478641771514e-02 1.710722838924061753e-02
-1.761507540139160659e-03 1.603274858882637599e-02
3.662934523122095276e-02 8.659689618158224623e-04
8.250286959281921684e-02 2.591936421886361849e-02
2.073919904388698415e-02 4.169195145927003660e-02
-1.221318972275883125e-02 9.460290581493401252e-06
6.364303296907844465e-02 4.402377948450274248e-02
-8.640726227947993776e-02 -5.468822194290829525e-02
-7.680622945853323412e-03 1.162044346167460593e-02
0.000000000000000000e+00 0.000000000000000000e+00
6.277626551443402092e-02 7.685497409460669005e-02
-3.268511163722207218e-03 -1.392736290076728584e-04
2.261525997175660441e-02 8.613448051393300664e-02
3.811509059724130927e-02 -4.508782614780433573e-02
-1.268683873281936485e-02 -2.416398974328142629e-03
-1.748721301525639482e-02 6.011559928995248436e-03
0.000000000000000000e+00 0.000000000000000000e+00
-5.212992383598976515e-02 -1.726901553003657927e-02
-4.020865622217063146e-02 1.097137623162332959e-01
-1.209230580627505547e-01 -8.526210550306365099e-02
-6.434776082160857669e-02 1.159588935825714845e-01
9.087187261282070327e-02 1.591448038227334660e-02
5.148798105235685707e-02 -2.053136859407116502e-02
-2.490701726097230631e-02 -1.779781222459954695e-02
-1.029457168689657254e-01 -4.548862037388211321e-02
-3.640579157338051652e-02 -1.455808779957765420e-01
3.000609977588316810e-02 4.437982609815473850e-02
-2.912914851388808540e-02 -4.269113979076996634e-02
7.404308495817231439e-02 3.988673676703660687e-02
5.454521434403913904e-02 -6.532468337535214664e-02
0.000000000000000000e+00 0.000000000000000000e+00
-2.605933404514930440e-02 -3.426664823985929587e-02
4.441616904598878757e-02 3.302740059305566550e-02
-9.063562874021963145e-03 -1.060561239206673709e-02
2.004389325167360222e-02 -5.594941998929933540e-03
-5.275973631760340343e-02 1.415879238640657331e-02
-1.696132192272376341e-02 6.353472851702891833e-02
2.344450509630137749e-02 5.677467842443818108e-03
0.000000000000000000e+00 0.000000000000000000e+00
2.502321303303101790e-02 5.499756536326010081e-02
1.026487574491217192e-01 -3.356235356085203458e-02
5.947610707955618484e-03 1.117838201735458087e-01
8.185922731622699566e-02 -2.005604835794178378e-02
-3.359362630119741566e-02 -4.003113704641338144e-02
-2.918198782194595525e-02 -5.590124095295277880e-03
1.224114820556203645e-02 4.309235357389436943e-02
1.263883027096416624e-02 1.248469056425036833e-01
-6.808656091120851572e-02 6.497400080257433042e-02
2.021779138489848086e-03 -2.551848245019805103e-02
-2.036850035725942115e-02 8.893346453472092406e-02
1.070269103918084636e-02 -1.301696960646890333e-01
-3.678806391928993169e-02 -1.072314864762532148e-02
0.000000000000000000e+00 0.000000000000000000e+00
-4.241892393356715835e-02 9.931683580697939218e-02
1.884024193678518521e-03 -1.531257397912079606e-02
-5.426997551641841999e-02 6.101894597756735150e-02
5.037477101539177687e-02 -1.370169561360801494e-02
-1.473194632522497119e-02 3.848910190865493207e-03
7.795097168541142811e-03 9.728862517718724024e-04
-4.196594008731550224e-02 1.419789269952004274e-02
-1.618804127007754390e-02 6.974951691752107052e-03
0.000000000000000000e+00 0.000000000000000000e+00
-4.945684351694792924e-02 -2.059018255389784974e-02
-5.322649395571154435e-02 9.617208456709153142e-02
-8.860318246058754288e-02 -9.593578750059710003e-02
-7.366090686555752665e-02 8.014815771571816294e-02
6.504136190417304786e-02 2.826953657912302867e-02
3.995250800907917954e-02 -6.365404321872346338e-03
-2.708052182459277576e-02 -1.640704269190187276e-02
-9.929524677238661667e-02 -6.368361533583359602e-02
7.751000903390579434e-03 -1.301489930210196211e-01
1.218816156510085270e-02 3.732241959895420819e-02
-3.798217727339670696e-02 -4.750282658814756337e-02
8.532098851463992828e-02 5.839907994269469965e-02
6.195243711075943543e-02 -3.113339695955162634e-02
0.000000000000000000e+00 0.000000000000000000e+00
-4.256286606249772009e-02 -4.795500612681333902e-02
1.708827449226925019e-02 3.582618426560782443e-02
-2.605456376546762265e-02 -2.618619157322359461e-02
3.162771676211467708e-02 2.660032151543715792e-02
-3.658619955358239501e-02 -3.140187057559278017e-02
-3.529822793625851662e-02 2.547442117223406785e-02
-7.039831798627839941e-03 -5.226282317403845024e-03
-1.757296148802988539e-02 -1.322771177590617575e-02
1.229007366574841938e-03 1.976611357252859233e-02
0.000000000000000000e+00 0.000000000000000000e+00
-4.112887080086122249e-02 3.769613427812038703e-02
6.100455483689630476e-02 8.817682621547374977e-02
-1.136535311750238447e-01 3.337266735189309275e-02
3.542935709620916723e-02 8.542940475364635411e-02
4.129517606550241193e-02 -3.993139159823758111e-02
5.914928823196777957e-03 -3.130585112315981133e-02
-2.975645134430207270e-02 2.187405034689765201e-02
-1.085719665751244262e-01 5.703135061291150776e-02
-9.303576051833649385e-02 -6.046791220027954855e-02
2.969611771288359001e-02 2.277201546358150093e-03
-7.336893143598594014e-02 1.597630424879881161e-02
1.099859054152172444e-01 -4.723170242859044826e-02
5.252184912462770291e-03 -5.272968210881313206e-02
0.000000000000000000e+00 0.000000000000000000e+00
-8.599255403205849357e-02 1.396082198997344870e-02
2.566277598671903165e-02 3.091621369175956858e-03
-6.076751478584919985e-02 2.195045794539173672e-03
5.014840087986182499e-02 1.309915440974829606e-02
-3.282210276051551051e-02 -8.925638497474779748e-03
-2.839020907706019115e-03 2.322503529986501628e-02
-2.427356827740342893e-02 -4.790189433805201215e-03
-6.756929634510483278e-03 -1.380067419995971391e-03
-2.148485025596966278e-03 -5.018837107592901553e-03
-9.730853721480249921e-03 4.269764371811535231e-03
0.000000000000000000e+00 0.000000000000000000e+00
-2.911809213534766183e-02 -1.563315287958869440e-02
-4.108450990097276684e-02 5.256505451401888990e-02
-3.907861774976717495e-02 -6.568734955427320277e-02
-5.058692660291508325e-02 3.346864583641342983e-02
2.944866762055187506e-02 2.324750216904252278e-02
2.031649945471468433e-02 2.043702181526775054e-03
-1.734115983259050531e-02 -1.034915888914748373e-02
-5.819232337168201569e-02 -5.041871970150594434e-02
2.564255201749802288e-02 -7.260064270902380490e-02
2.009136712693247316e-04 2.019357689338290018e-02
-2.650398847074010925e-02 -3.269882826057712161e-02
5.665370713769617844e-02 4.756806671823098076e-02
4.013566901232844958e-02 -3.706209399071620173e-03
0.000000000000000000e+00 0.000000000000000000e+00
-3.376479217999216187e-02 -3.753602999494261294e-02
-7.227891094756459366e-04 2.162553944964126784e-02
-2.613803217732611761e-02 -2.592264229055490921e-02
2.039850709460397718e-02 3.752362024417911501e-02
-7.468967668238285854e-03 -3.661703553208551370e-02
-2.477368695453753544e-02 -8.712400335630555602e-04
-1.253354257861370898e-02 -9.175959966943337057e-03
1.490354487759878435e-03 -1.290344820671267961e-02
-2.183117103951410023e-03 -1.357279988031727261e-03
2.402760202732439222e-03 2.713636550596442202e-04

